Dependency-Aware ROM/CBD Correctness Bounds for ML-KEM-768 at the Heuristic Failure Scale

We certify an honest-decapsulation failure upper bound for ML-KEM-768 in an explicit random-function/centered-binomial (ROM/CBD) abstraction. Domain-separated public-matrix streams are modeled as independent uniform ring elements and secret/noise polynomials as independent CBD2 primitives; this is not an information-theoretic statement about the fixed SHAKE instantiation of FIPS 203. Recent formal assessments identify rigorous justification of ML-KEM's heuristic decapsulation-failure scale as an open problem; within the explicit ROM/CBD abstraction studied here, we obtain a dependency-preserving certified upper bound at that scale. The analysis preserves dependencies induced by the public matrix and by both ciphertext-compression terms. Its terminal chain has three components: an exact graph-coupled full-ideal reference for the joint c_u/c_v residual; a proper-ideal bivariate Fourier transport whose rare |T|>=3 branch is closed by an exhaustive three-factor anti-concentration replay; and exact bit-specific FIPS decoding events followed only by a 256-coordinate union bound. A formal partial-Fourier lemma makes the spectral-to-total-variation step explicit. The reduced rational certificate satisfies Pr[K' != K] <= P_* <= 2^-164.81, with -log2(P_*) = 164.810716201343121.... The 164.81 threshold is exact but numerically tight: the certified exponent exceeds it by only about 0.0007162 bit, and 164.82 is not certified. The result is an upper bound for an arbitrary message fixed independently of the public and secret randomness, under honest encryption and decapsulation. It is not an exact DFR, not a fixed-SHAKE equivalence theorem, not a new IND-CCA reduction, and not an adaptive delta-correctness result.

==> anc/ALL_ARTIFACTS_INDEX_V8.json <==
{
  "artifact_count": 79,
  "artifacts": [
    {
      "class": "documentation",
      "path": "ARTIFACT_INDEX_V8.md"
    },
    {
      "class": "supporting_reproducibility",
      "path": "BUILD_MATRIX_V8.json"
    },
    {
      "class": "documentation",
      "path": "ENVIRONMENT.md"
    },
    {
      "class": "documentation",
      "path": "LICENSE"
    },
    {
      "class": "documentation",
      "path": "README.md"
    },
    {
      "class": "supporting_reproducibility",
      "path": "THEOREM_CRITICAL_FREEZE_V8.json"
    },
    {
      "class": "supporting_reproducibility",
      "path": "code/all_gate_v8.sh"
    },
    {
      "class": "theorem_critical_code",
      "path": "code/bit_specific_regression.py"
    },
    {
      "class": "counter_route",
      "path": "code/c10c_encoding_equivalence_v8.py"
    },
    {
      "class": "theorem_critical_code",
      "path": "code/c10c_frozen_search_binding_verify.py"
    },
    {
      "class": "theorem_critical_code",
      "path": "code/c10c_full_search_v8.py"
    },
    {
      "class": "theorem_critical_code",
      "path": "code/c10c_human_proof_lint_v8.py"
    },
    {
      "class": "theorem_critical_code",
      "path": "code/c10c_independent_exact_verify_v8.cpp"
    },
    {
      "class": "theorem_critical_code",
      "path": "code/c11b_counter_audit.py"
    },
    {
      "class": "theorem_critical_code",
      "path": "code/c11b_independent_pack.cpp"
    },
    {
      "class": "counter_route",
      "path": "code/c11b_independent_recurrence.cpp"
    },
    {
      "class": "theorem_critical_code",
      "path": "code/c11b_primary.py"
    },
    {
      "class": "theorem_critical_code",
      "path": "code/c11b_proof_lint.py"
    },
    {
      "class": "counter_route",
      "path": "code/c11b_spectral_counter.cpp"
    },
    {
      "class": "theorem_critical_code",
      "path": "code/c11b_spectral_primary.cpp"
    },
    {
      "class": "supporting_reproducibility",
      "path": "code/c11b_support.py"
    },
    {
      "class": "supporting_reproducibility",
      "path": "code/check_all_executables_v8.py"
    },
    {
      "class": "supporting_reproducibility",
      "path": "code/check_environment.py"
    },
    {
      "class": "supporting_reproducibility",
      "path": "code/full_gate_v8.sh"
    },
    {
      "class": "supporting_reproducibility",
      "path": "code/mutation_regression_v8.py"
    },
    {
      "class": "theorem_critical_code",
      "path": "code/r1dc10c_counter_audit.py"
    },
    {
      "class": "theorem_critical_code",
      "path": "code/r1dc10c_exception_refine.py"
    },
    {
      "class": "theorem_critical_code",
      "path": "code/r1dc10c_svp_exact_R3250000.cpp"
    },
    {
      "class": "published_nonterminal_benchmark",
      "path": "code/r1dc10e_tail_pack.cpp"
    },
    {
      "class": "published_nonterminal_benchmark",
      "path": "code/r1dc10e_tail_recurrence.cpp"
    },
    {
      "class": "theorem_critical_code",
      "path": "code/r1dc11c_equal_strength_counter_audit.py"
    },
    {
      "class": "theorem_critical_code",
      "path": "code/r1dc11c_primary.py"
    },
    {
      "class": "theorem_critical_code",
      "path": "code/r1dc11c_weaker_sanity_counter.py"
    },
    {
      "class": "theorem_critical_code",
      "path": "code/r1dc12b_counter_audit.py"
    },
    {
      "class": "theorem_critical_code",
      "path": "code/r1dc12b_primary.py"
    },
    {
      "class": "theorem_critical_code",
      "path": "code/r1dc13a_third_terminal_audit.py"
    },
    {
      "class": "theorem_critical_code",
      "path": "code/terminal_sensitivity_v8.py"
    },
    {
      "class": "supporting_reproducibility",
      "path": "data/bibliography/qayyum_bezzateev_metadata.json"
    },
    {
      "class": "supporting_reproducibility",
      "path": "data/bibliography/yavas_chen_kadlec_metadata.json"
    },
    {
      "class": "documentation",
      "path": "requirements-publication.txt"
    },
    {
      "byte_identity_expected_after_independent_reconstruction": true,
      "canonical_target_table": true,
      "class": "counter_route",
      "independence_level": "independent_generation_and_spectral_route_to_same_canonical_distribution",
      "path": "results/_c11b_counter_work/primitive_AQ.tsv"
    },
    {
      "byte_identity_expected_after_independent_reconstruction": true,
      "canonical_target_table": true,
      "class": "counter_route",
      "independence_level": "independent_generation_and_spectral_route_to_same_canonical_distribution",
      "path": "results/_c11b_counter_work/primitive_QZ.tsv"
    },
    {
      "class": "counter_route",
      "path": "results/_c11b_counter_work/trig_alt.tsv"
    },
    {
      "class": "theorem_critical_result",
      "path": "results/_c11b_primary_work/W.tsv"
    },
    {
      "byte_identity_expected_after_independent_reconstruction": true,
      "canonical_target_table": true,
      "class": "theorem_critical_result",
      "path": "results/_c11b_primary_work/primitive_AQ.tsv"
    },
    {
      "byte_identity_expected_after_independent_reconstruction": true,
      "canonical_target_table": true,
      "class": "theorem_critical_result",
      "path": "results/_c11b_primary_work/primitive_QZ.tsv"
    },
    {
      "class": "theorem_critical_result",
      "path": "results/_c11b_primary_work/trig_machin.tsv"
    },
    {
      "class": "counter_route",
      "path": "results/c11b_counter_v8.json"
    },
    {
      "class": "theorem_critical_result",
      "path": "results/c11b_primary_v8.json"
    },
    {
      "class": "theorem_critical_result",
      "path": "results/r1dc10b/primary_result.json"
    },
    {
      "class": "counter_route",
      "path": "results/r1dc10c/counter_audit_result_v8.json"
    },
    {
      "class": "theorem_critical_result",
      "path": "results/r1dc10c/primary_result.json"
    },
    {
      "class": "theorem_critical_result",
      "path": "results/r1dc10c/v8_recomputed_evidence/c10c_full_search_v8.json"
    },
    {
      "class": "counter_route",
      "path": "results/r1dc10c/v8_recomputed_evidence/counter_audit_result_v8.json"
    },
    {
      "class": "theorem_critical_result",
      "path": "results/r1dc10c/v8_recomputed_evidence/exception_refinement_independent_v8.json"
    },
    {
      "class": "theorem_critical_result",
      "path": "results/r1dc10c/v8_recomputed_evidence/exception_refinement_primary.json"
    },
    {
      "class": "theorem_critical_result",
      "path": "results/r1dc10c/v8_recomputed_evidence/svp_independent_all.tsv"
    },
    {
      "class": "theorem_critical_result",
      "path": "results/r1dc10c/v8_recomputed_evidence/svp_primary_all.tsv"
    },
    {
      "class": "theorem_critical_result",
      "path": "results/r1dc10c/v8_recomputed_evidence/triple_orbit_members_v8.tsv"
    },
    {
      "class": "theorem_critical_result",
      "path": "results/r1dc10c/v8_recomputed_evidence/triple_orbit_representatives_v8.tsv"
    },
    {
      "class": "published_nonterminal_benchmark",
      "path": "results/r1dc10e/counter_audit_result.json"
    },
    {
      "class": "published_nonterminal_benchmark",
      "path": "results/r1dc10e/primary_result.json"
    },
    {
      "class": "published_nonterminal_benchmark",
      "path": "results/r1dc10e/reference_tail_pack.txt"
    },
    {
      "class": "published_nonterminal_benchmark",
      "path": "results/r1dc10e/reference_tail_recurrence.txt"
    },
    {
      "class": "theorem_critical_result",
      "path": "results/r1dc11a/primary_result.json"
    },
    {
      "class": "theorem_critical_result",
      "path": "results/r1dc11b/primary_result.json"
    },
    {
      "class": "theorem_critical_result",
      "path": "results/r1dc11b/primitive_AQ.tsv"
    },
    {
      "class": "theorem_critical_result",
      "path": "results/r1dc11b/primitive_QZ.tsv"
    },
    {
      "class": "theorem_critical_result",
      "path": "results/r1dc11c/primary_result.json"
    },
    {
      "class": "counter_route",
      "path": "results/r1dc11c/secondary_counter_v8.json"
    },
    {
      "class": "counter_route",
      "path": "results/r1dc11c/terminal_sensitivity_counter_v8.json"
    },
    {
      "class": "theorem_critical_result",
      "path": "results/r1dc11c/terminal_sensitivity_primary_v8.json"
    },
    {
      "class": "counter_route",
      "path": "results/r1dc11c/weaker_sanity_result.json"
    },
    {
      "class": "counter_route",
      "path": "results/r1dc12b/counter_audit_result.json"
    },
    {
      "class": "theorem_critical_result",
      "path": "results/r1dc12b/loss_table.tsv"
    },
    {
      "class": "theorem_critical_result",
      "path": "results/r1dc12b/primary_result.json"
    },
    {
      "class": "theorem_critical_result",
      "path": "results/r1dc13a/third_terminal_audit.json"
    },
    {
      "class": "theorem_critical_result",
      "path": "results/terminal_fraction.json"
    },
    {
      "class": "theorem_critical_code",
      "path": "verify_publication.py"
    }
  ],
  "schema": "ALL_ARTIFACTS_INDEX_V8"
}


==> anc/ARTIFACT_INDEX_V8.md <==
# Artifact Index V8

Complete publication-facing ancillary inventory.

| Path | Class |
|---|---|
| `ARTIFACT_INDEX_V8.md` | `documentation` |
| `BUILD_MATRIX_V8.json` | `supporting_reproducibility` |
| `ENVIRONMENT.md` | `documentation` |
| `LICENSE` | `documentation` |
| `README.md` | `documentation` |
| `THEOREM_CRITICAL_FREEZE_V8.json` | `supporting_reproducibility` |
| `code/all_gate_v8.sh` | `supporting_reproducibility` |
| `code/bit_specific_regression.py` | `theorem_critical_code` |
| `code/c10c_encoding_equivalence_v8.py` | `counter_route` |
| `code/c10c_frozen_search_binding_verify.py` | `theorem_critical_code` |
| `code/c10c_full_search_v8.py` | `theorem_critical_code` |
| `code/c10c_human_proof_lint_v8.py` | `theorem_critical_code` |
| `code/c10c_independent_exact_verify_v8.cpp` | `theorem_critical_code` |
| `code/c11b_counter_audit.py` | `theorem_critical_code` |
| `code/c11b_independent_pack.cpp` | `theorem_critical_code` |
| `code/c11b_independent_recurrence.cpp` | `counter_route` |
| `code/c11b_primary.py` | `theorem_critical_code` |
| `code/c11b_proof_lint.py` | `theorem_critical_code` |
| `code/c11b_spectral_counter.cpp` | `counter_route` |
| `code/c11b_spectral_primary.cpp` | `theorem_critical_code` |
| `code/c11b_support.py` | `supporting_reproducibility` |
| `code/check_all_executables_v8.py` | `supporting_reproducibility` |
| `code/check_environment.py` | `supporting_reproducibility` |
| `code/full_gate_v8.sh` | `supporting_reproducibility` |
| `code/mutation_regression_v8.py` | `supporting_reproducibility` |
| `code/r1dc10c_counter_audit.py` | `theorem_critical_code` |
| `code/r1dc10c_exception_refine.py` | `theorem_critical_code` |
| `code/r1dc10c_svp_exact_R3250000.cpp` | `theorem_critical_code` |
| `code/r1dc10e_tail_pack.cpp` | `published_nonterminal_benchmark` |
| `code/r1dc10e_tail_recurrence.cpp` | `published_nonterminal_benchmark` |
| `code/r1dc11c_equal_strength_counter_audit.py` | `theorem_critical_code` |
| `code/r1dc11c_primary.py` | `theorem_critical_code` |
| `code/r1dc11c_weaker_sanity_counter.py` | `theorem_critical_code` |
| `code/r1dc12b_counter_audit.py` | `theorem_critical_code` |
| `code/r1dc12b_primary.py` | `theorem_critical_code` |
| `code/r1dc13a_third_terminal_audit.py` | `theorem_critical_code` |
| `code/terminal_sensitivity_v8.py` | `theorem_critical_code` |
| `data/bibliography/qayyum_bezzateev_metadata.json` | `supporting_reproducibility` |
| `data/bibliography/yavas_chen_kadlec_metadata.json` | `supporting_reproducibility` |
| `requirements-publication.txt` | `documentation` |
| `results/_c11b_counter_work/primitive_AQ.tsv` | `counter_route` |
| `results/_c11b_counter_work/primitive_QZ.tsv` | `counter_route` |
| `results/_c11b_counter_work/trig_alt.tsv` | `counter_route` |
| `results/_c11b_primary_work/W.tsv` | `theorem_critical_result` |
| `results/_c11b_primary_work/primitive_AQ.tsv` | `theorem_critical_result` |
| `results/_c11b_primary_work/primitive_QZ.tsv` | `theorem_critical_result` |
| `results/_c11b_primary_work/trig_machin.tsv` | `theorem_critical_result` |
| `results/c11b_counter_v8.json` | `counter_route` |
| `results/c11b_primary_v8.json` | `theorem_critical_result` |
| `results/r1dc10b/primary_result.json` | `theorem_critical_result` |
| `results/r1dc10c/counter_audit_result_v8.json` | `counter_route` |
| `results/r1dc10c/primary_result.json` | `theorem_critical_result` |
| `results/r1dc10c/v8_recomputed_evidence/c10c_full_search_v8.json` | `theorem_critical_result` |
| `results/r1dc10c/v8_recomputed_evidence/counter_audit_result_v8.json` | `counter_route` |
| `results/r1dc10c/v8_recomputed_evidence/exception_refinement_independent_v8.json` | `theorem_critical_result` |
| `results/r1dc10c/v8_recomputed_evidence/exception_refinement_primary.json` | `theorem_critical_result` |
| `results/r1dc10c/v8_recomputed_evidence/svp_independent_all.tsv` | `theorem_critical_result` |
| `results/r1dc10c/v8_recomputed_evidence/svp_primary_all.tsv` | `theorem_critical_result` |
| `results/r1dc10c/v8_recomputed_evidence/triple_orbit_members_v8.tsv` | `theorem_critical_result` |
| `results/r1dc10c/v8_recomputed_evidence/triple_orbit_representatives_v8.tsv` | `theorem_critical_result` |
| `results/r1dc10e/counter_audit_result.json` | `published_nonterminal_benchmark` |
| `results/r1dc10e/primary_result.json` | `published_nonterminal_benchmark` |
| `results/r1dc10e/reference_tail_pack.txt` | `published_nonterminal_benchmark` |
| `results/r1dc10e/reference_tail_recurrence.txt` | `published_nonterminal_benchmark` |
| `results/r1dc11a/primary_result.json` | `theorem_critical_result` |
| `results/r1dc11b/primary_result.json` | `theorem_critical_result` |
| `results/r1dc11b/primitive_AQ.tsv` | `theorem_critical_result` |
| `results/r1dc11b/primitive_QZ.tsv` | `theorem_critical_result` |
| `results/r1dc11c/primary_result.json` | `theorem_critical_result` |
| `results/r1dc11c/secondary_counter_v8.json` | `counter_route` |
| `results/r1dc11c/terminal_sensitivity_counter_v8.json` | `counter_route` |
| `results/r1dc11c/terminal_sensitivity_primary_v8.json` | `theorem_critical_result` |
| `results/r1dc11c/weaker_sanity_result.json` | `counter_route` |
| `results/r1dc12b/counter_audit_result.json` | `counter_route` |
| `results/r1dc12b/loss_table.tsv` | `theorem_critical_result` |
| `results/r1dc12b/primary_result.json` | `theorem_critical_result` |
| `results/r1dc13a/third_terminal_audit.json` | `theorem_critical_result` |
| `results/terminal_fraction.json` | `theorem_critical_result` |
| `verify_publication.py` | `theorem_critical_code` |


==> anc/BUILD_MATRIX_V8.json <==
{
  "cpp": [
    {
      "compile": [
        "g++",
        "-O3",
        "-std=c++17",
        "{src}",
        "-lgmpxx",
        "-lgmp",
        "-o",
        "{exe}"
      ],
      "language": "c++",
      "path": "code/c10c_independent_exact_verify_v8.cpp",
      "role": "counter_route",
      "standard": "c++17"
    },
    {
      "compile": [
        "g++",
        "-O3",
        "-std=c++17",
        "{src}",
        "-lgmpxx",
        "-lgmp",
        "-o",
        "{exe}"
      ],
      "language": "c++",
      "path": "code/c11b_independent_pack.cpp",
      "role": "counter_route",
      "standard": "c++17"
    },
    {
      "compile": [
        "g++",
        "-O3",
        "-std=c++17",
        "{src}",
        "-lgmpxx",
        "-lgmp",
        "-o",
        "{exe}"
      ],
      "language": "c++",
      "path": "code/c11b_independent_recurrence.cpp",
      "role": "counter_route",
      "standard": "c++17"
    },
    {
      "compile": [
        "g++",
        "-O3",
        "-std=c++17",
        "{src}",
        "-lgmpxx",
        "-lgmp",
        "-o",
        "{exe}"
      ],
      "language": "c++",
      "path": "code/c11b_spectral_counter.cpp",
      "role": "counter_route",
      "standard": "c++17"
    },
    {
      "compile": [
        "g++",
        "-O3",
        "-std=c++17",
        "{src}",
        "-lgmpxx",
        "-lgmp",
        "-o",
        "{exe}"
      ],
      "language": "c++",
      "path": "code/c11b_spectral_primary.cpp",
      "role": "theorem_critical_code",
      "standard": "c++17"
    },
    {
      "compile": [
        "g++",
        "-O3",
        "-std=c++17",
        "{src}",
        "-lgmpxx",
        "-lgmp",
        "-o",
        "{exe}"
      ],
      "language": "c++",
      "path": "code/r1dc10c_svp_exact_R3250000.cpp",
      "role": "theorem_critical_code",
      "standard": "c++17"
    },
    {
      "compile": [
        "g++",
        "-O3",
        "-std=c++17",
        "{src}",
        "-lgmpxx",
        "-lgmp",
        "-o",
        "{exe}"
      ],
      "language": "c++",
      "path": "code/r1dc10e_tail_pack.cpp",
      "role": "published_nonterminal_benchmark",
      "standard": "c++17"
    },
    {
      "compile": [
        "g++",
        "-O3",
        "-std=c++17",
        "{src}",
        "-lgmpxx",
        "-lgmp",
        "-o",
        "{exe}"
      ],
      "language": "c++",
      "path": "code/r1dc10e_tail_recurrence.cpp",
      "role": "published_nonterminal_benchmark",
      "standard": "c++17"
    }
  ],
  "python": [
    {
      "language": "python",
      "path": "code/bit_specific_regression.py",
      "role": "theorem_critical_code",
      "smoke": "py_compile + documented release gate/help/import"
    },
    {
      "language": "python",
      "path": "code/c10c_encoding_equivalence_v8.py",
      "role": "counter_route",
      "smoke": "py_compile + direct exact 2667 encoding-equivalence gate"
    },
    {
      "language": "python",
      "path": "code/c10c_frozen_search_binding_verify.py",
      "role": "theorem_critical_code",
      "smoke": "py_compile + documented release gate/help/import"
    },
    {
      "language": "python",
      "path": "code/c10c_full_search_v8.py",
      "role": "theorem_critical_code",
      "smoke": "py_compile + documented release gate/help/import"
    },
    {
      "language": "python",
      "path": "code/c10c_human_proof_lint_v8.py",
      "role": "theorem_critical_code",
      "smoke": "py_compile + documented release gate/help/import"
    },
    {
      "language": "python",
      "path": "code/c11b_counter_audit.py",
      "role": "theorem_critical_code",
      "smoke": "py_compile + documented release gate/help/import"
    },
    {
      "language": "python",
      "path": "code/c11b_primary.py",
      "role": "theorem_critical_code",
      "smoke": "py_compile + documented release gate/help/import"
    },
    {
      "language": "python",
      "path": "code/c11b_proof_lint.py",
      "role": "theorem_critical_code",
      "smoke": "py_compile + documented release gate/help/import"
    },
    {
      "language": "python",
      "path": "code/c11b_support.py",
      "role": "supporting_reproducibility",
      "smoke": "py_compile + documented release gate/help/import"
    },
    {
      "language": "python",
      "path": "code/check_all_executables_v8.py",
      "role": "supporting_reproducibility",
      "smoke": "py_compile + direct build/smoke matrix gate"
    },
    {
      "language": "python",
      "path": "code/check_environment.py",
      "role": "supporting_reproducibility",
      "smoke": "py_compile + documented release gate/help/import"
    },
    {
      "language": "python",
      "path": "code/mutation_regression_v8.py",
      "role": "supporting_reproducibility",
      "smoke": "py_compile + public verify_publication.py --red-team gate"
    },
    {
      "language": "python",
      "path": "code/r1dc10c_counter_audit.py",
      "role": "theorem_critical_code",
      "smoke": "py_compile + documented release gate/help/import"
    },
    {
      "language": "python",
      "path": "code/r1dc10c_exception_refine.py",
      "role": "theorem_critical_code",
      "smoke": "py_compile + documented release gate/help/import"
    },
    {
      "language": "python",
      "path": "code/r1dc11c_equal_strength_counter_audit.py",
      "role": "theorem_critical_code",
      "smoke": "py_compile + documented release gate/help/import"
    },
    {
      "language": "python",
      "path": "code/r1dc11c_primary.py",
      "role": "theorem_critical_code",
      "smoke": "py_compile + documented release gate/help/import"
    },
    {
      "language": "python",
      "path": "code/r1dc11c_weaker_sanity_counter.py",
      "role": "theorem_critical_code",
      "smoke": "py_compile + documented release gate/help/import"
    },
    {
      "language": "python",
      "path": "code/r1dc12b_counter_audit.py",
      "role": "theorem_critical_code",
      "smoke": "py_compile + documented release gate/help/import"
    },
    {
      "language": "python",
      "path": "code/r1dc12b_primary.py",
      "role": "theorem_critical_code",
      "smoke": "py_compile + documented release gate/help/import"
    },
    {
      "language": "python",
      "path": "code/r1dc13a_third_terminal_audit.py",
      "role": "theorem_critical_code",
      "smoke": "py_compile + documented release gate/help/import"
    },
    {
      "language": "python",
      "path": "code/terminal_sensitivity_v8.py",
      "role": "theorem_critical_code",
      "smoke": "py_compile + documented release gate/help/import"
    },
    {
      "language": "python",
      "path": "verify_publication.py",
      "role": "supporting_reproducibility",
      "smoke": "py_compile + documented release gate/help/import"
    }
  ],
  "schema": "BUILD_MATRIX_V8",
  "shell": [
    {
      "language": "shell",
      "path": "code/all_gate_v8.sh",
      "role": "supporting_reproducibility",
      "smoke": "bash -n; full execution through public verifier mode where applicable"
    },
    {
      "language": "shell",
      "path": "code/full_gate_v8.sh",
      "role": "supporting_reproducibility",
      "smoke": "bash -n; full execution through public verifier mode where applicable"
    }
  ]
}


==> anc/ENVIRONMENT.md <==
# V8 verification environment

The theorem-critical decisions use exact integer/rational arithmetic. Environment versions below describe tested execution environments; they are not additional mathematical hypotheses.

| Environment | Status |
|---|---|
| V8 release environment | Python 3.13.5; g++ 14.2.0 (C++17); GMP 6.3.0; SymPy 1.14.0; mpmath 1.3.0; pdfTeX 1.40.26 / TeX Live 2025-dev |
| Independent audit portability environment | Python 3.12.3; g++ 13.3.0; GMP 6.3.0; SymPy 1.14.0; mpmath 1.3.0; TeX Live 2023/Debian; theorem routes observed compatible |
| Conservatively tested Python range | >=3.12 and <3.14 |

`python3 anc/code/check_environment.py` checks compatibility. `--release-exact` checks the exact V8 release Python/package versions as provenance. `--require-tex` additionally requires `pdflatex`.

### Long-mode resources

C10C is the expensive component and is shardable/resumable. On constrained hosts prefer one worker and an external `--c10c-work-dir`. Each completed shard is authenticated by source/input hashes and its own SHA-256, so interrupted work can be resumed without sampling or silently trusting incomplete output.

C10E needs a C++17 compiler and GMP (`libgmpxx`, `libgmp`). C11B C++ components also use C++17/GMP. No OpenSSL dependency is required in V8.


==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Aurélie Duriez and Christophe Tommasini

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.md <==
# ML-KEM-768 V8 publication verification capsule

This directory is the complete publication-facing computational capsule for the theorem stated in `../main.tex`.

V8 is a release-cycle **full recomputation and verifier-hardening release**. The long C10C and C10E routes were rerun during V8 production; C10C fresh evidence is retained under `results/r1dc10c/v8_recomputed_evidence/`. `THEOREM_CRITICAL_FREEZE_V8.json` is a strict raw-hash integrity snapshot of the final V8 theorem-critical surface; it is not used as a substitute for the V8 recomputation.

## Public verifier modes

```sh
python3 anc/verify_publication.py --quick
python3 anc/verify_publication.py --full
python3 anc/verify_publication.py --red-team
python3 anc/verify_publication.py --rebuild-c10c
python3 anc/verify_publication.py --rebuild-c10e
python3 anc/verify_publication.py --all
```

`--quick` checks the ancillary manifest, strict theorem-critical raw hashes, absence of optimization-sensitive assertions and machine-specific paths, artifact-index completeness, theorem-artifact paths, stored exact consistency, exact terminal thresholds, and the bit-specific regression. The mode is wrapped in a frozen-tree immutability check.

`--full` is **cumulative**: it first executes the complete `--quick` body, then reconstructs the short/medium theorem routes in a temporary copy. It does not replace or bypass the integrity checks. The root verifier remains alive throughout and alone emits the global publication verdict.

`--red-team` executes the public mutation regression in both normal and `PYTHONOPTIMIZE=1` modes. In addition to the V7 data/path mutations, it explicitly reproduces the V7 major regression scenario: the theorem-critical C10C radius is modified and the ordinary ancillary manifest is resealed; cumulative `--full` must still reject the tree through the stricter theorem-critical integrity contract.

`--rebuild-c10c` regenerates all 2667 orbit representatives and runs both exact C10C search engines, followed by exceptional refinement and an exact rational re-derivation of `P_T`. `--c10c-work-dir` and `--c10c-resume` permit authenticated shard-level resumption.

`--rebuild-c10e` compiles and runs the two independent exact C10E benchmark engines and requires byte-for-byte agreement with the canonical retained outputs.

`code/c10c_encoding_equivalence_v8.py` independently checks all 2667 code-to-Construction-A-lattice encodings by exact modular/integer algebra. It constructs the actual 32x32 pre-reduction basis, verifies its triangular structure and effective determinant, and binds the checked recipe by SHA-256 to the C++ basis-construction functions used by both C10C engines. It is not a third SVP enumeration.

## Trust boundary

- The V8 theorem-critical raw-hash snapshot is an integrity guard, not a mathematical proof and not a substitute for the release-cycle C10C/C10E recomputation.
- C10C has two exact enumeration implementations plus the algebraic encoding-equivalence check.
- C11B threshold decisions are exact integer/rational interval decisions; decimals are diagnostic.
- C11C/C12B/C13A and terminal comparisons use exact rationals/integers.
- The terminal certificate is identified independently of release labels by the canonical SHA-256 of ASCII `N/D`: `46bcd82e73b61b2d0c37fc894a311fc1adf67f99ed756b9989866780fd51ea47`.
- The result remains an upper bound in the fixed-message ROM/CBD abstraction, not an exact DFR or a theorem about fixed SHAKE.

See `ARTIFACT_INDEX_V8.md`, `ALL_ARTIFACTS_INDEX_V8.json`, `BUILD_MATRIX_V8.json`, `THEOREM_CRITICAL_FREEZE_V8.json`, and `ENVIRONMENT.md`.
## Licensing

The research article is submitted to arXiv under the authors' selected CC BY 4.0 license. The `anc/LICENSE` MIT license applies only to the ancillary software and its associated code documentation, not to the article text itself.


==> anc/SHA256SUMS.txt <==
f7225f6cef3312c5bfadc7d2f84e3bc9d7a9f697954df2f0afa52b0632c2c2b8  ./ALL_ARTIFACTS_INDEX_V8.json
0fa363cd80b0f03d2e37636cc8caa19d3692cb12e87b0287e03059bf9b6cde14  ./ARTIFACT_INDEX_V8.md
17ea09e08238ece56c64ed1a806bf5d3073ef1feef1bc57d304cca35c03dec37  ./BUILD_MATRIX_V8.json
214b087cf1becbe07cf8f565da8bcd6c4f93459f5cc748f038518f1dd02ca641  ./ENVIRONMENT.md
6ea048ae6ef046430c09d9ad61ee43c255d0e7879fe574070c4c8ac1932ea022  ./LICENSE
c3c0237e4a6493efc04c1ff2a2ab7a1de9a335a18d6547f4cd9db4a9b170bdfb  ./README.md
42396698dee56526a5d567e121abefdb2798a22081635f69e48dc390c256dbdd  ./THEOREM_CRITICAL_FREEZE_V8.json
19787d2b7de3295184fd4498d14023cb5054203aa8466ac13a2e90032599209a  ./code/all_gate_v8.sh
3da2c59d60a14b0e9c98b78e6a321b8bed6df577205a1fee07ef9222787f1e7f  ./code/bit_specific_regression.py
775e4fa2152c0c36082563556daf131ed5fb780c699f6ff8b4ee4d564cd200f6  ./code/c10c_encoding_equivalence_v8.py
faf8ef6741f2a38084185d5168ceb1a671ec33c546bf422a6450c013c75c4437  ./code/c10c_frozen_search_binding_verify.py
6af706300b0341f0f657a7df4a78b8699a8f4ca28e43392be5dea658a5d40b10  ./code/c10c_full_search_v8.py
9758a7efccb3e93f625afbcb431b89cbdfbe4e092b4720bc0e7beddef35574bb  ./code/c10c_human_proof_lint_v8.py
abb896a0b36fe063d360a9b6838cc69715a6a7f90e5316694094a688c8a7f6cd  ./code/c10c_independent_exact_verify_v8.cpp
3d15d6384131e934d28890e6c9dcf292f1005f4778f3e64ba4903e7b7160bbfe  ./code/c11b_counter_audit.py
1682e0d00d08ec03487b4f692de97c639e089085f812b25be5f745e3c692f046  ./code/c11b_independent_pack.cpp
c7d33cddec246a107bd5ae7b374c0143e568579e219a359b14097ffe2f585e97  ./code/c11b_independent_recurrence.cpp
446fa74511075f55215bc5ecf2305954f2b6e6da225e4b4b2fd25b43f9309643  ./code/c11b_primary.py
6ac39b746959ce5f89a0fdd84d92261fb721cf891da8b343a5a48fa75bd982cc  ./code/c11b_proof_lint.py
1fae952be24b0e85a82faa8098dc11a04a1707f519fc47bb75b6c53a77a6d109  ./code/c11b_spectral_counter.cpp
92b0f1e3577f3925909ed3773f4eeb0334a0fb59d545b2097d6f3d77e5ff5091  ./code/c11b_spectral_primary.cpp
67a65bdd3eee8cb3ab2cfa6281ad8ecdbcc061fb7b15a9a0532354d5e390921e  ./code/c11b_support.py
ac58c37dc366f24a8b28db6865f85b8df7a400747f9363b3bd9ac4be03117298  ./code/check_all_executables_v8.py
f262ab9237768faad57478a1376bad30ec3823a7e10e734bff7c8556a415c0e0  ./code/check_environment.py
61ee6b38d96fa56db9c1192a362dee87355f1e3a39d91f726e7cc0f53a085903  ./code/full_gate_v8.sh
1dfea5c91a283fa2bae99fc0ceaf0e95502d69849ee80439fe90243bad4fc340  ./code/mutation_regression_v8.py
38f767528f7c3e50460bad6e08ee67e48eaa137a1c75ff272b6db6907b0f1d5f  ./code/r1dc10c_counter_audit.py
e2ff7cfd0f0da33996509ea1c72292a0795a0650fb46f0d6856809e7dd0425a7  ./code/r1dc10c_exception_refine.py
fcf6b22dd2124f8de0231998ac3051183488ce900c1b71f38cc4f13919e88eee  ./code/r1dc10c_svp_exact_R3250000.cpp
c9ea99e9584d391c340e8b4dafaed0cd7e540e661a652ac94e5294e7084242ef  ./code/r1dc10e_tail_pack.cpp
f7e03e241433ffce580e34d0c775b062f54925e101f470884180de55978d9611  ./code/r1dc10e_tail_recurrence.cpp
d5e7733c7dca879d47d88fb8cce99d576a991751423ef658406c077d5390dbb6  ./code/r1dc11c_equal_strength_counter_audit.py
5b3258001983422f78dd666f177509913747d8d879782f5beccf788064a393c8  ./code/r1dc11c_primary.py
cdba053af871c439e2fbedafcd44bb1affbb56c41c3f05687013c7c3c11efa16  ./code/r1dc11c_weaker_sanity_counter.py
5bd73de6823f3882efff98f5df185f25364b55e91a1a3468ebd10038f16f30dc  ./code/r1dc12b_counter_audit.py
35245f3df0dca5b51a6c22db1c67744e22ebc1cbc33b5f3e168a40269e63204b  ./code/r1dc12b_primary.py
282402f9f76fa71e74e590fac85d06fcf30d8ef206cf19a35533e2d746c2f73e  ./code/r1dc13a_third_terminal_audit.py
c5bac93a26ca16c621b165570d2724ecdfd499d3680c73a8c709713e13199713  ./code/terminal_sensitivity_v8.py
bc80045a9ae4eeee38ece113cf3494f5a70d900d09319c261fdca47cbd885f7a  ./data/bibliography/qayyum_bezzateev_metadata.json
c4e540609bbbaac9798e7873e485277a7d3326d10c201a1674d38cb8262ec7b6  ./data/bibliography/yavas_chen_kadlec_metadata.json
47fd19021144e071cc43b6e265aafada0056abe89724ad95bd6e3a8e37995b94  ./requirements-publication.txt
a97ab4e80868f10bb0c5975d85ea95b187b7834d2f84ddd0fe0928e8faca3e20  ./results/_c11b_counter_work/primitive_AQ.tsv
8b462fad661d47e3b9f671b5335fb2a58cad3a89c7eb2e97a1cce093b67147de  ./results/_c11b_counter_work/primitive_QZ.tsv
1cee3f0aa5647d9b776fe77438097d7a110fc03a6568a8491c60b9dc22ac2b78  ./results/_c11b_counter_work/trig_alt.tsv
ec69b0297a976c5580a3c861b42f27020b3317376b50ddfecc4d1a1c43e1c6dc  ./results/_c11b_primary_work/W.tsv
a97ab4e80868f10bb0c5975d85ea95b187b7834d2f84ddd0fe0928e8faca3e20  ./results/_c11b_primary_work/primitive_AQ.tsv
8b462fad661d47e3b9f671b5335fb2a58cad3a89c7eb2e97a1cce093b67147de  ./results/_c11b_primary_work/primitive_QZ.tsv
8448728a9a41e30ad82160e955b830d14f4eecad6419ed9b802985f4a12550d4  ./results/_c11b_primary_work/trig_machin.tsv
e49a24293bc6e4fb0bd1c1e28f8f9e91cd4ce5ebd0695eb90b94d5491e2eb292  ./results/c11b_counter_v8.json
f479d64a307950e5111db823f188d7117803842741bfabf57d6cd87163ba836f  ./results/c11b_primary_v8.json
7a12ed723434e6353e74a2018d538a95d34203e7df1424116cc89c1c621b3e15  ./results/r1dc10b/primary_result.json
79d269c1f286143f639c5aa8e1ad0c642c16e49a38f853787ba35a4d11aca28f  ./results/r1dc10c/counter_audit_result_v8.json
2180a18e694592648935aba605b52f8130d3908579296df03e6135d0f5d6d153  ./results/r1dc10c/primary_result.json
37dcf0e00b288eb0ae86f5081c6b073d9c76ab64793b9e0d8b805d04a5e2161b  ./results/r1dc10c/v8_recomputed_evidence/c10c_full_search_v8.json
79d269c1f286143f639c5aa8e1ad0c642c16e49a38f853787ba35a4d11aca28f  ./results/r1dc10c/v8_recomputed_evidence/counter_audit_result_v8.json
bbebc8d0a498f9549d43b748a1867c9565f017bbe04bb64b04c4e3ce4229fd9b  ./results/r1dc10c/v8_recomputed_evidence/exception_refinement_independent_v8.json
6b48309c45f4d32f896a733651682304c48b489e5becd1d072a07f4a98ea710a  ./results/r1dc10c/v8_recomputed_evidence/exception_refinement_primary.json
662c3189408d171cbfbb04a0a2214009a0433a154975f45712e21d3ba823b218  ./results/r1dc10c/v8_recomputed_evidence/svp_independent_all.tsv
f12fa4b8479f693098673d0dba0592e612030108eab9e8c93233de3c20760db4  ./results/r1dc10c/v8_recomputed_evidence/svp_primary_all.tsv
11be41b038b98c3e49ce5a2a20ef28e83923c75eb847ab96f2f8c60faa4d18f0  ./results/r1dc10c/v8_recomputed_evidence/triple_orbit_members_v8.tsv
a50ce499882e669ea7c214f1e8dc6e45ac08bd0b20e3f5ca095e3c1370c1d471  ./results/r1dc10c/v8_recomputed_evidence/triple_orbit_representatives_v8.tsv
8650e85daf6464e247f4937d93f8f74cd04db8cdc7f07334f2414586480eefdf  ./results/r1dc10e/counter_audit_result.json
2a43596639fc91e6a29a2b0015c7968e5b4cc1b262c52a5f079f20d10c0a8502  ./results/r1dc10e/primary_result.json
858241af5f2fc711cbd9c29de0b5c0e0258c5690751628a4c8fd8ca91d710cc0  ./results/r1dc10e/reference_tail_pack.txt
94c01fb8a33823d1244bcf44cda9528a0ec50fc61bec926678993e55d7bb2012  ./results/r1dc10e/reference_tail_recurrence.txt
1b5a7226def07d3af5156d895200a16f595fd4dae4505db00f953554a1944c9b  ./results/r1dc11a/primary_result.json
1466fef2bd59a3cc8f76eb72d1a5b076697cea837bc750d8a193a40904ac2ba8  ./results/r1dc11b/primary_result.json
a97ab4e80868f10bb0c5975d85ea95b187b7834d2f84ddd0fe0928e8faca3e20  ./results/r1dc11b/primitive_AQ.tsv
8b462fad661d47e3b9f671b5335fb2a58cad3a89c7eb2e97a1cce093b67147de  ./results/r1dc11b/primitive_QZ.tsv
bd50c2622c4cef3b2d1de1fabecc20732c87be6f2f0bce9331330410d29190c3  ./results/r1dc11c/primary_result.json
12b457564c18469644c34b9f6ef9577000c3a5dca31f8358f04a6e3004b6d744  ./results/r1dc11c/secondary_counter_v8.json
0099bc15ac2ef7b5ce82f609ca988ebaedc3d5b6fd08e41c1309afa7a6604e86  ./results/r1dc11c/terminal_sensitivity_counter_v8.json
2876cb9ac79c21fe93a9775f1b7d3a6e485d4a15435fa7ce9856bc51c5906368  ./results/r1dc11c/terminal_sensitivity_primary_v8.json
06cfa7576d0c03a1b890f5ca8454ac07ac7fbeff64cc49d7dc1280f404c455f9  ./results/r1dc11c/weaker_sanity_result.json
6b7f185b8db23ac3465fbc54489933ba8a1c8b1d278dc4ba34f6ac94066e31b4  ./results/r1dc12b/counter_audit_result.json
a6efc2a38220f8894aaab1c1152faf37f1e279766be28a3301d1e95201a8aac4  ./results/r1dc12b/loss_table.tsv
792442c484178d8942f92ab3b27ad056d7e154fc29960ce0074b9841bbc9ee4e  ./results/r1dc12b/primary_result.json
6a466002ca84982fd1a183bc4fe0278bd8e412be07fa8c3cffbfa48be21b0fff  ./results/r1dc13a/third_terminal_audit.json
d53dadb08b53ecac27ff481216fc6cdf9bde9314bfeac27c4fa163d5f0c6e717  ./results/terminal_fraction.json
10b36ddeeddb253c51b2b2c1e30f72291fdf7672d624c93bf8d8ea2e29396982  ./verify_publication.py


==> anc/THEOREM_CRITICAL_FREEZE_V8.json <==
{
  "files": [
    {
      "path": "code/bit_specific_regression.py",
      "raw_sha256": "3da2c59d60a14b0e9c98b78e6a321b8bed6df577205a1fee07ef9222787f1e7f"
    },
    {
      "path": "code/c10c_frozen_search_binding_verify.py",
      "raw_sha256": "faf8ef6741f2a38084185d5168ceb1a671ec33c546bf422a6450c013c75c4437"
    },
    {
      "path": "code/c10c_full_search_v8.py",
      "raw_sha256": "6af706300b0341f0f657a7df4a78b8699a8f4ca28e43392be5dea658a5d40b10"
    },
    {
      "path": "code/c10c_human_proof_lint_v8.py",
      "raw_sha256": "9758a7efccb3e93f625afbcb431b89cbdfbe4e092b4720bc0e7beddef35574bb"
    },
    {
      "path": "code/c10c_independent_exact_verify_v8.cpp",
      "raw_sha256": "abb896a0b36fe063d360a9b6838cc69715a6a7f90e5316694094a688c8a7f6cd"
    },
    {
      "path": "code/c11b_counter_audit.py",
      "raw_sha256": "3d15d6384131e934d28890e6c9dcf292f1005f4778f3e64ba4903e7b7160bbfe"
    },
    {
      "path": "code/c11b_independent_pack.cpp",
      "raw_sha256": "1682e0d00d08ec03487b4f692de97c639e089085f812b25be5f745e3c692f046"
    },
    {
      "path": "code/c11b_independent_recurrence.cpp",
      "raw_sha256": "c7d33cddec246a107bd5ae7b374c0143e568579e219a359b14097ffe2f585e97"
    },
    {
      "path": "code/c11b_primary.py",
      "raw_sha256": "446fa74511075f55215bc5ecf2305954f2b6e6da225e4b4b2fd25b43f9309643"
    },
    {
      "path": "code/c11b_proof_lint.py",
      "raw_sha256": "6ac39b746959ce5f89a0fdd84d92261fb721cf891da8b343a5a48fa75bd982cc"
    },
    {
      "path": "code/c11b_spectral_counter.cpp",
      "raw_sha256": "1fae952be24b0e85a82faa8098dc11a04a1707f519fc47bb75b6c53a77a6d109"
    },
    {
      "path": "code/c11b_spectral_primary.cpp",
      "raw_sha256": "92b0f1e3577f3925909ed3773f4eeb0334a0fb59d545b2097d6f3d77e5ff5091"
    },
    {
      "path": "code/c11b_support.py",
      "raw_sha256": "67a65bdd3eee8cb3ab2cfa6281ad8ecdbcc061fb7b15a9a0532354d5e390921e"
    },
    {
      "path": "code/r1dc10c_counter_audit.py",
      "raw_sha256": "38f767528f7c3e50460bad6e08ee67e48eaa137a1c75ff272b6db6907b0f1d5f"
    },
    {
      "path": "code/r1dc10c_exception_refine.py",
      "raw_sha256": "e2ff7cfd0f0da33996509ea1c72292a0795a0650fb46f0d6856809e7dd0425a7"
    },
    {
      "path": "code/r1dc10c_svp_exact_R3250000.cpp",
      "raw_sha256": "fcf6b22dd2124f8de0231998ac3051183488ce900c1b71f38cc4f13919e88eee"
    },
    {
      "path": "code/r1dc11c_equal_strength_counter_audit.py",
      "raw_sha256": "d5e7733c7dca879d47d88fb8cce99d576a991751423ef658406c077d5390dbb6"
    },
    {
      "path": "code/r1dc11c_primary.py",
      "raw_sha256": "5b3258001983422f78dd666f177509913747d8d879782f5beccf788064a393c8"
    },
    {
      "path": "code/r1dc11c_weaker_sanity_counter.py",
      "raw_sha256": "cdba053af871c439e2fbedafcd44bb1affbb56c41c3f05687013c7c3c11efa16"
    },
    {
      "path": "code/r1dc12b_counter_audit.py",
      "raw_sha256": "5bd73de6823f3882efff98f5df185f25364b55e91a1a3468ebd10038f16f30dc"
    },
    {
      "path": "code/r1dc12b_primary.py",
      "raw_sha256": "35245f3df0dca5b51a6c22db1c67744e22ebc1cbc33b5f3e168a40269e63204b"
    },
    {
      "path": "code/r1dc13a_third_terminal_audit.py",
      "raw_sha256": "282402f9f76fa71e74e590fac85d06fcf30d8ef206cf19a35533e2d746c2f73e"
    },
    {
      "path": "code/terminal_sensitivity_v8.py",
      "raw_sha256": "c5bac93a26ca16c621b165570d2724ecdfd499d3680c73a8c709713e13199713"
    },
    {
      "path": "results/_c11b_counter_work/primitive_AQ.tsv",
      "raw_sha256": "a97ab4e80868f10bb0c5975d85ea95b187b7834d2f84ddd0fe0928e8faca3e20"
    },
    {
      "path": "results/_c11b_counter_work/primitive_QZ.tsv",
      "raw_sha256": "8b462fad661d47e3b9f671b5335fb2a58cad3a89c7eb2e97a1cce093b67147de"
    },
    {
      "path": "results/_c11b_counter_work/trig_alt.tsv",
      "raw_sha256": "1cee3f0aa5647d9b776fe77438097d7a110fc03a6568a8491c60b9dc22ac2b78"
    },
    {
      "path": "results/_c11b_primary_work/W.tsv",
      "raw_sha256": "ec69b0297a976c5580a3c861b42f27020b3317376b50ddfecc4d1a1c43e1c6dc"
    },
    {
      "path": "results/_c11b_primary_work/primitive_AQ.tsv",
      "raw_sha256": "a97ab4e80868f10bb0c5975d85ea95b187b7834d2f84ddd0fe0928e8faca3e20"
    },
    {
      "path": "results/_c11b_primary_work/primitive_QZ.tsv",
      "raw_sha256": "8b462fad661d47e3b9f671b5335fb2a58cad3a89c7eb2e97a1cce093b67147de"
    },
    {
      "path": "results/_c11b_primary_work/trig_machin.tsv",
      "raw_sha256": "8448728a9a41e30ad82160e955b830d14f4eecad6419ed9b802985f4a12550d4"
    },
    {
      "path": "results/c11b_counter_v8.json",
      "raw_sha256": "e49a24293bc6e4fb0bd1c1e28f8f9e91cd4ce5ebd0695eb90b94d5491e2eb292"
    },
    {
      "path": "results/c11b_primary_v8.json",
      "raw_sha256": "f479d64a307950e5111db823f188d7117803842741bfabf57d6cd87163ba836f"
    },
    {
      "path": "results/r1dc10b/primary_result.json",
      "raw_sha256": "7a12ed723434e6353e74a2018d538a95d34203e7df1424116cc89c1c621b3e15"
    },
    {
      "path": "results/r1dc10c/counter_audit_result_v8.json",
      "raw_sha256": "79d269c1f286143f639c5aa8e1ad0c642c16e49a38f853787ba35a4d11aca28f"
    },
    {
      "path": "results/r1dc10c/primary_result.json",
      "raw_sha256": "2180a18e694592648935aba605b52f8130d3908579296df03e6135d0f5d6d153"
    },
    {
      "path": "results/r1dc10c/v8_recomputed_evidence/c10c_full_search_v8.json",
      "raw_sha256": "37dcf0e00b288eb0ae86f5081c6b073d9c76ab64793b9e0d8b805d04a5e2161b"
    },
    {
      "path": "results/r1dc10c/v8_recomputed_evidence/counter_audit_result_v8.json",
      "raw_sha256": "79d269c1f286143f639c5aa8e1ad0c642c16e49a38f853787ba35a4d11aca28f"
    },
    {
      "path": "results/r1dc10c/v8_recomputed_evidence/exception_refinement_independent_v8.json",
      "raw_sha256": "bbebc8d0a498f9549d43b748a1867c9565f017bbe04bb64b04c4e3ce4229fd9b"
    },
    {
      "path": "results/r1dc10c/v8_recomputed_evidence/exception_refinement_primary.json",
      "raw_sha256": "6b48309c45f4d32f896a733651682304c48b489e5becd1d072a07f4a98ea710a"
    },
    {
      "path": "results/r1dc10c/v8_recomputed_evidence/svp_independent_all.tsv",
      "raw_sha256": "662c3189408d171cbfbb04a0a2214009a0433a154975f45712e21d3ba823b218"
    },
    {
      "path": "results/r1dc10c/v8_recomputed_evidence/svp_primary_all.tsv",
      "raw_sha256": "f12fa4b8479f693098673d0dba0592e612030108eab9e8c93233de3c20760db4"
    },
    {
      "path": "results/r1dc10c/v8_recomputed_evidence/triple_orbit_members_v8.tsv",
      "raw_sha256": "11be41b038b98c3e49ce5a2a20ef28e83923c75eb847ab96f2f8c60faa4d18f0"
    },
    {
      "path": "results/r1dc10c/v8_recomputed_evidence/triple_orbit_representatives_v8.tsv",
      "raw_sha256": "a50ce499882e669ea7c214f1e8dc6e45ac08bd0b20e3f5ca095e3c1370c1d471"
    },
    {
      "path": "results/r1dc11a/primary_result.json",
      "raw_sha256": "1b5a7226def07d3af5156d895200a16f595fd4dae4505db00f953554a1944c9b"
    },
    {
      "path": "results/r1dc11b/primary_result.json",
      "raw_sha256": "1466fef2bd59a3cc8f76eb72d1a5b076697cea837bc750d8a193a40904ac2ba8"
    },
    {
      "path": "results/r1dc11b/primitive_AQ.tsv",
      "raw_sha256": "a97ab4e80868f10bb0c5975d85ea95b187b7834d2f84ddd0fe0928e8faca3e20"
    },
    {
      "path": "results/r1dc11b/primitive_QZ.tsv",
      "raw_sha256": "8b462fad661d47e3b9f671b5335fb2a58cad3a89c7eb2e97a1cce093b67147de"
    },
    {
      "path": "results/r1dc11c/primary_result.json",
      "raw_sha256": "bd50c2622c4cef3b2d1de1fabecc20732c87be6f2f0bce9331330410d29190c3"
    },
    {
      "path": "results/r1dc11c/secondary_counter_v8.json",
      "raw_sha256": "12b457564c18469644c34b9f6ef9577000c3a5dca31f8358f04a6e3004b6d744"
    },
    {
      "path": "results/r1dc11c/terminal_sensitivity_counter_v8.json",
      "raw_sha256": "0099bc15ac2ef7b5ce82f609ca988ebaedc3d5b6fd08e41c1309afa7a6604e86"
    },
    {
      "path": "results/r1dc11c/terminal_sensitivity_primary_v8.json",
      "raw_sha256": "2876cb9ac79c21fe93a9775f1b7d3a6e485d4a15435fa7ce9856bc51c5906368"
    },
    {
      "path": "results/r1dc11c/weaker_sanity_result.json",
      "raw_sha256": "06cfa7576d0c03a1b890f5ca8454ac07ac7fbeff64cc49d7dc1280f404c455f9"
    },
    {
      "path": "results/r1dc12b/counter_audit_result.json",
      "raw_sha256": "6b7f185b8db23ac3465fbc54489933ba8a1c8b1d278dc4ba34f6ac94066e31b4"
    },
    {
      "path": "results/r1dc12b/loss_table.tsv",
      "raw_sha256": "a6efc2a38220f8894aaab1c1152faf37f1e279766be28a3301d1e95201a8aac4"
    },
    {
      "path": "results/r1dc12b/primary_result.json",
      "raw_sha256": "792442c484178d8942f92ab3b27ad056d7e154fc29960ce0074b9841bbc9ee4e"
    },
    {
      "path": "results/r1dc13a/third_terminal_audit.json",
      "raw_sha256": "6a466002ca84982fd1a183bc4fe0278bd8e412be07fa8c3cffbfa48be21b0fff"
    },
    {
      "path": "results/terminal_fraction.json",
      "raw_sha256": "d53dadb08b53ecac27ff481216fc6cdf9bde9314bfeac27c4fa163d5f0c6e717"
    }
  ],
  "purpose": "Strict raw SHA-256 snapshot of the final V8 theorem-critical surface. V8 performed release-cycle C10C/C10E recomputation; this contract is an integrity guard, not a substitute for recomputation.",
  "release_recomputation": {
    "c10c": "two exact engines, 2667/2667 representatives each, exceptional refinement and rational P_T derivation rerun",
    "c10e": "two exact engines rerun and compared byte-for-byte with canonical retained outputs"
  },
  "schema": "THEOREM_CRITICAL_RAW_INTEGRITY_V8",
  "source_package": {
    "audit_report_outer_zip_reference_sha256": "e44658d9d655ea911ba50c2408a1a38f424fc7979f3f1319e2ff605a44bf6c30",
    "audited_v7_extracted_anc_tree_digest": "bc720cac83c4e496e56834da33729e93300efc6d13f70f79e244f41a50680e2e",
    "supplied_outer_zip_name": "RD_Cryptographie_MLKEM768_Publication_v7(1).zip",
    "supplied_outer_zip_sha256": "2cbf72a491a668707d1f474113e719799960372677d44627f041598c811069cb",
    "supplied_outer_zip_size": 14255606
  }
}


==> anc/code/all_gate_v8.sh <==
#!/usr/bin/env bash
set -euo pipefail
ANC="$(cd "$(dirname "$0")/.." && pwd)"
WORKERS="${1:-1}"
WORKDIR="${2:-}"
RESUME="${3:-0}"
OWN=0
PT_RECHECK=""
if [[ -z "$WORKDIR" ]]; then
  WORKDIR="$(mktemp -d "${TMPDIR:-/tmp}/mlkem_v8_all_c10c_XXXXXX")"
  OWN=1
fi
cleanup(){ [[ -n "$PT_RECHECK" ]] && rm -f "$PT_RECHECK" || true; if [[ "$OWN" == 1 ]]; then rm -rf "$WORKDIR"; fi; }
trap cleanup EXIT
export PYTHONDONTWRITEBYTECODE=1
python3 "$ANC/verify_publication.py" --quick
if [[ "$RESUME" == 1 && -f "$WORKDIR/fresh_results/c10c_full_search_v8.json" ]]; then
  # A release-cycle --rebuild-c10c has already generated the expensive exhaustive
  # checkpoint. Validate that checkpoint directly and rederive P_T freshly; do not
  # rerun the exhaustive enumeration inside the same host job.
  python3 - "$WORKDIR/fresh_results" <<'PY'
from pathlib import Path
import sys,json,hashlib
r=Path(sys.argv[1]); s=json.loads((r/'c10c_full_search_v8.json').read_text())
def sha(p): return hashlib.sha256(p.read_bytes()).hexdigest()
def ids(p):
    out=[]
    for ln in p.read_text().splitlines():
        if not ln.strip() or ln.startswith('#') or ln.lower().startswith('orbit'): continue
        out.append(int(ln.split('\t',1)[0]))
    return out
req=lambda c,m: (_ for _ in ()).throw(RuntimeError(m)) if not c else None
req(s['orbits']==2667,'bad orbit count')
req(s['exception_orbit_id']==1424 and s['exception']==[0,16,35],'bad exception')
need={'PASS_C10C_V8_ACTUAL_REPRESENTATIVE_INPUT_BOUND_TO_INDEPENDENT_RECONSTRUCTION','PASS_C10C_V8_PRIMARY_EXHAUSTIVE_2667','PASS_C10C_V8_INDEPENDENT_EXACT_VERIFIER_2667'}
req(need.issubset(set(s['verdicts'])),'missing V8 C10C verdict')
for key,fn in [('primary','svp_primary_all.tsv'),('independent','svp_independent_all.tsv')]:
    p=r/fn; ii=ids(p); req(len(ii)==2667 and sorted(ii)==list(range(2667)) and len(set(ii))==2667,'coverage mismatch '+key)
    req(sha(p)==s['engines'][key]['sha256'] and s['engines'][key]['rows']==2667,'engine hash/row mismatch '+key)
req(sha(r/'triple_orbit_representatives_v8.tsv')==s['representatives_sha256'],'representatives hash mismatch')
req(sha(r/'triple_orbit_members_v8.tsv')==s['members_sha256'],'members hash mismatch')
for fn in ('exception_refinement_primary.json','exception_refinement_independent_v8.json'):
    d=json.loads((r/fn).read_text()); req(d['min_block_norm2']==2967467 and d['short_codeword_count']==10 and d['min_full128_energy_among_short']==95302612,'exception refinement mismatch '+fn)
print('PASS_C10C_V8_AUTHENTICATED_RESUME_CHECKPOINT_2667')
PY
  PT_RECHECK="$(mktemp "$WORKDIR/pt_recheck_v8_XXXXXX.json")"
  python3 "$ANC/code/r1dc10c_counter_audit.py" \
    --results-dir "$WORKDIR/fresh_results" \
    --representatives "$WORKDIR/fresh_results/triple_orbit_representatives_v8.tsv" \
    --frozen-reference-dir "$ANC/results/r1dc10c" \
    --output "$PT_RECHECK"
  COUNTER="$PT_RECHECK"
else
  args=(--rebuild-c10c --c10c-workers "$WORKERS" --c10c-work-dir "$WORKDIR")
  if [[ "$RESUME" == 1 ]]; then args+=(--c10c-resume); fi
  python3 "$ANC/verify_publication.py" "${args[@]}"
  COUNTER="$WORKDIR/fresh_results/counter_audit_result_v8.json"
fi
test -f "$COUNTER"
if [[ "$RESUME" == 1 ]]; then
  # Integration gate from an authenticated fresh C10C checkpoint. The separate
  # mandatory --full gate already exercises all primary/counter terminal routes;
  # here we specifically prove that fresh C10C counter evidence feeds the
  # C11B-counter -> C11C-secondary -> sensitivity/terminal chain.
  TD="$(mktemp -d "${TMPDIR:-/tmp}/mlkem_v8_all_integration_XXXXXX")"
  cp -a "$ANC" "$TD/anc"
  W="$TD/anc"; R="$W/results"; C="$W/code"
  (cd "$W" && python3 "$C/c11b_counter_audit.py")
  python3 "$C/r1dc11c_equal_strength_counter_audit.py" \
    --c10c-counter-result "$COUNTER" \
    --c11b-counter-result "$R/c11b_counter_v8.json" \
    --output "$R/r1dc11c/secondary_counter_v8.json"
  python3 "$C/terminal_sensitivity_v8.py" --route counter \
    --terminal-fraction "$R/terminal_fraction.json" \
    --c10c-result "$COUNTER" --c11b-result "$R/c11b_counter_v8.json" \
    --c11c-result "$R/r1dc11c/secondary_counter_v8.json" \
    --output "$R/r1dc11c/terminal_sensitivity_counter_v8.json"
  python3 - "$R/r1dc11c/secondary_counter_v8.json" "$R/terminal_fraction.json" <<'PY'
import sys,json,hashlib
if hasattr(sys,'set_int_max_str_digits'):sys.set_int_max_str_digits(1_000_000)
sec=json.load(open(sys.argv[1])); t=json.load(open(sys.argv[2])); E='46bcd82e73b61b2d0c37fc894a311fc1adf67f99ed756b9989866780fd51ea47'
def req(c,m):
    if not c: raise RuntimeError(m)
req(sec['terminal']['canonical_sha256']==E,'fresh integration secondary digest mismatch')
n=int(t['numerator']);d=int(t['denominator']);h=hashlib.sha256(f'{n}/{d}'.encode()).hexdigest()
def th(x):return n**100*(1<<x)<=d**100
req(h==E and th(16480) and th(16481) and not th(16482),'terminal exact integration gate failed')
print('PASS_ALL_V8_FRESH_C10C_TO_COUNTER_TERMINAL_INTEGRATION')
PY
  rm -rf "$TD"
else
  bash "$ANC/code/full_gate_v8.sh" "$COUNTER"
fi
echo PASS_ALL_V8_CURRENT_PUBLICATION_GATES


==> anc/code/bit_specific_regression.py <==
#!/usr/bin/env python3
"""Regression for the bit-dependent residual subtlety fixed in publication V2."""
from pathlib import Path
import argparse, json
Q = 3329
ROOT = Path(__file__).resolve().parents[1]

def center(x):
    x %= Q
    return x - Q if x > Q // 2 else x

def compress(x, d):
    x %= Q
    return (x * (1 << d) + Q // 2) // Q % (1 << d)

def decompress(y, d):
    return Q * y + (1 << d - 1) >> d

def r4(x):
    return decompress(compress(x, 4), 4)

def residual(mu, nprime, z):
    return center(r4(mu + nprime + z) - mu - z)

def fail(b, r):
    return r < -832 or r > (832 if b == 0 else 831)

def main():
    ap=argparse.ArgumentParser(); ap.add_argument('--output'); args=ap.parse_args()
    witnesses = []
    for nprime, z in [(-900, -2117), (-900, -2705)]:
        row = {'nprime': nprime, 'z': z}
        for b, mu in [(0, 0), (1, 1665)]:
            r = residual(mu, nprime, z)
            row[f'bit{b}_residual'] = r
            row[f'bit{b}_fail'] = fail(b, r)
        witnesses.append(row)
    if not witnesses[0] == {'nprime': -900, 'z': -2117, 'bit0_residual': -1004, 'bit0_fail': True, 'bit1_residual': -796, 'bit1_fail': False}:
        raise RuntimeError("validation failed: witnesses[0] == {'nprime': -900, 'z': -2117, 'bit0_residual': -1004, 'bit0_fail': True, 'bit1_residual': -796, 'bit1_fail': False}")
    if not witnesses[1] == {'nprime': -900, 'z': -2705, 'bit0_residual': -832, 'bit0_fail': False, 'bit1_residual': -833, 'bit1_fail': True}:
        raise RuntimeError("validation failed: witnesses[1] == {'nprime': -900, 'z': -2705, 'bit0_residual': -832, 'bit0_fail': False, 'bit1_residual': -833, 'bit1_fail': True}")
    out = {'status': 'PASS_BIT_SPECIFIC_EVENT_NONINCLUSION_REGRESSION', 'conclusion': 'Numeric inclusion of residual failure-value sets does not imply pointwise inclusion of underlying bit-dependent events and is not used to assert p0<=p1.', 'witnesses': witnesses}
    if args.output:
        Path(args.output).write_text(json.dumps(out, indent=2, sort_keys=True) + '\n')
    print(out['status'])
if __name__ == '__main__':
    main()


==> anc/code/c10c_encoding_equivalence_v8.py <==
#!/usr/bin/env python3
"""Exact algebraic verifier of the C10C Construction-A code-to-lattice encoding.

This does not search for short vectors and is not a third SVP enumeration.  It independently
checks, for all 2667 canonical representatives, that the basis recipe used by the V8 engines
generates exactly {x in Z^32 : x mod q lies in the 3-dimensional evaluation code C_T}.
"""
from __future__ import annotations
from pathlib import Path
import csv,hashlib,re
Q=3329; ZETA=17; N=32
ROOT=Path(__file__).resolve().parents[1]
REPS=ROOT/'results/r1dc10c/v8_recomputed_evidence/triple_orbit_representatives_v8.tsv'

SOURCE_FUNCTION_SHA256={
    'r1dc10c_svp_exact_R3250000.cpp': ('initial_basis','3f44978b5183803afe06b2bc6504e5eca5e1776645f3f5172e02f08fe1195d0f'),
    'c10c_independent_exact_verify_v8.cpp': ('make_basis','80deaa3fdc4190d80ad598cae45307bbe6495a68caeed92d32a8fcc4c2f3cd20'),
}

def extract_cpp_function(path,name):
    text=path.read_text()
    m=re.search(r'\b'+re.escape(name)+r'\s*\([^\)]*\)\s*\{',text)
    require(m is not None,f'{path.name}: function {name} not found')
    start=m.start(); i=text.find('{',m.start()); depth=0
    for j in range(i,len(text)):
        if text[j]=='{': depth+=1
        elif text[j]=='}':
            depth-=1
            if depth==0: return text[start:j+1]
    raise RuntimeError(f'{path.name}: unterminated function {name}')

def bind_cpp_basis_implementations():
    for fn,(name,expected) in SOURCE_FUNCTION_SHA256.items():
        got=hashlib.sha256(extract_cpp_function(ROOT/'code'/fn,name).encode()).hexdigest()
        require(got==expected,f'{fn}:{name} source binding mismatch')
    print('PASS_C10C_V8_CPP_BASIS_SOURCE_BINDING')

def require(c,m):
    if not c: raise RuntimeError(m)
def inv(a):
    a%=Q; require(a!=0,'inverse of zero'); return pow(a,Q-2,Q)
def det3(M):
    return (M[0][0]*(M[1][1]*M[2][2]-M[1][2]*M[2][1])
           -M[0][1]*(M[1][0]*M[2][2]-M[1][2]*M[2][0])
           +M[0][2]*(M[1][0]*M[2][1]-M[1][1]*M[2][0]))%Q

def inverse3(A):
    M=[[A[i][j]%Q for j in range(3)]+[1 if i==j else 0 for j in range(3)] for i in range(3)]
    for c in range(3):
        piv=next((r for r in range(c,3) if M[r][c]%Q),None); require(piv is not None,'singular Vandermonde')
        M[c],M[piv]=M[piv],M[c]
        iv=inv(M[c][c]); M[c]=[(x*iv)%Q for x in M[c]]
        for r in range(3):
            if r==c: continue
            t=M[r][c]%Q
            if t: M[r]=[(M[r][j]-t*M[c][j])%Q for j in range(6)]
    return [row[3:] for row in M]

def matmul(A,B):
    return [[sum(A[i][k]*B[k][j] for k in range(len(B)))%Q for j in range(len(B[0]))] for i in range(len(A))]
def centered(x):
    x%=Q; return x-Q if x>Q//2 else x

def rank_mod(A):
    M=[row[:] for row in A]; r=0
    for c in range(len(M[0])):
        piv=next((i for i in range(r,len(M)) if M[i][c]%Q),None)
        if piv is None: continue
        M[r],M[piv]=M[piv],M[r]
        iv=inv(M[r][c]); M[r]=[(x*iv)%Q for x in M[r]]
        for i in range(len(M)):
            if i!=r and M[i][c]%Q:
                t=M[i][c]%Q; M[i]=[(M[i][j]-t*M[r][j])%Q for j in range(len(M[0]))]
        r+=1
        if r==len(M): break
    return r

def check_rep(orbit,l0,l1,l2):
    T=(l0,l1,l2)
    alpha=[pow(ZETA,2*l+1,Q) for l in T]
    require(len(set(alpha))==3,f'orbit {orbit}: alpha collision')
    G=[]
    for a in alpha:
        row=[]; p=1
        for _ in range(N): row.append(p); p=p*a%Q
        G.append(row)
    require(rank_mod(G)==3,f'orbit {orbit}: rank(G)!=3')
    V=[row[:3] for row in G]; require(det3(V)!=0,f'orbit {orbit}: singular V')
    VI=inverse3(V); S=matmul(VI,G)
    require([row[:3] for row in S]==[[1,0,0],[0,1,0],[0,0,1]],f'orbit {orbit}: systematic prefix != I3')
    # Independent reconstruction identity V*S == G.
    require(matmul(V,S)==[[x%Q for x in row] for row in G],f'orbit {orbit}: row-span reconstruction failed')
    # Centered lifts of S generate code rows modulo q; q*e_j generate the zero codeword.
    lifts=[[centered(x) for x in row] for row in S]
    require([[x%Q for x in row] for row in lifts]==S,f'orbit {orbit}: centered lift changed residue')
    # Construct exactly the 32x32 integer basis used by the engines before reduction:
    # three centered systematic lifts followed by q*e_j for j=3,...,31.
    B=[row[:] for row in lifts]
    for j in range(3,N):
        row=[0]*N; row[j]=Q; B.append(row)
    require(len(B)==N and all(len(row)==N for row in B),f'orbit {orbit}: malformed basis')
    # The constructed basis is upper triangular. Verify that fact from the actual entries,
    # then compute its integer determinant from the actual diagonal rather than from a formula.
    require(all(B[i][j]==0 for i in range(N) for j in range(i)),f'orbit {orbit}: basis not upper triangular')
    det=1
    for i in range(N): det*=B[i][i]
    require(abs(det)==Q**29,f'orbit {orbit}: actual basis determinant mismatch')
    index=abs(det)
    # Construction-A lattice has index q^(32-rank(C))=q^29. Inclusion plus equal index proves equality.
    return alpha,index

def main():
    bind_cpp_basis_implementations()
    require(REPS.is_file(),'representatives file missing')
    n=0; exception=None; h=hashlib.sha256()
    with REPS.open(newline='') as f:
        rd=csv.DictReader(f,delimiter='\t')
        require(rd.fieldnames==['orbit_id','l0','l1','l2','d','orbit_size'],'unexpected representatives schema')
        for row in rd:
            orbit=int(row['orbit_id']); t=tuple(int(row[k]) for k in ('l0','l1','l2'))
            alpha,index=check_rep(orbit,*t)
            h.update(f'{orbit}:{t}:{alpha}:{index}\n'.encode())
            if orbit==1424: exception=t
            n+=1
    require(n==2667,f'expected 2667 representatives, got {n}')
    require(exception==(0,16,35),f'exception representative mismatch: {exception}')
    print(f'PASS_C10C_V8_CONSTRUCTION_A_ENCODING_2667 digest={h.hexdigest()}')
if __name__=='__main__': main()


==> anc/code/c10c_frozen_search_binding_verify.py <==
#!/usr/bin/env python3
"""Read-only V8 binding/consistency check for frozen C10C publication evidence.

This is deliberately not the exhaustive proof. It checks that the compact frozen
V8 evidence has complete primary/independent coverage, the unique exception and
exception refinements, and that the rational counter result is bound to the exact
representative file used by the V8 replay. The exhaustive negative proof is
`verify_publication.py --rebuild-c10c`.
"""
from pathlib import Path
import hashlib,json
ROOT=Path(__file__).resolve().parents[1]
R=ROOT/'results/r1dc10c'; E=R/'v8_recomputed_evidence'; N=2667

def require(c,m):
    if not c: raise RuntimeError(m)
def sha(p): return hashlib.sha256(Path(p).read_bytes()).hexdigest()
def parse(p):
    rows=[]
    for line in p.read_text().splitlines():
        if not line.strip(): continue
        a=line.split('\t'); require(len(a)>=8,f'malformed row {p.name}')
        rows.append((int(a[0]),tuple(map(int,a[1:4])),int(a[6]),int(a[7])))
    require(len(rows)==N and [x[0] for x in rows]==list(range(N)),f'coverage mismatch {p.name}')
    return rows
require(E.is_dir(),'V8 C10C evidence directory missing')
p=parse(E/'svp_primary_all.tsv'); i=parse(E/'svp_independent_all.tsv')
require([x[:2] for x in p]==[x[:2] for x in i],'primary/independent orbit identity mismatch')
require(p==i,'primary/independent per-orbit decision tuple mismatch')
for name,rows in [('primary',p),('independent',i)]:
    exc=[x for x in rows if x[2]]
    require(len(exc)==1 and exc[0][0]==1424 and exc[0][1]==(0,16,35),f'{name} exception mismatch')
for f in ('exception_refinement_primary.json','exception_refinement_independent_v8.json'):
    d=json.loads((E/f).read_text())
    require(d['short_codeword_count']==10 and d['min_block_norm2']==2967467 and d['min_full128_energy_among_short']==95302612,f'{f} exception mismatch')
full=json.loads((E/'c10c_full_search_v8.json').read_text())
require(full['orbits']==N and full['exception_orbit_id']==1424 and full['exception']==[0,16,35],'V8 full-search summary mismatch')
for eid in ('primary','independent'):
    tsv=E/f'svp_{eid}_all.tsv'
    require(full['engines'][eid]['rows']==N and full['engines'][eid]['sha256']==sha(tsv),f'{eid} summary hash/row mismatch')
rep=E/'triple_orbit_representatives_v8.tsv'; require(sha(rep)==full['representatives_sha256'],'representative hash mismatch')
counter=json.loads((R/'counter_audit_result_v8.json').read_text())
require(counter['verdict']=='PASS_C10C_V8_RATIONAL_PT_DERIVATION','C10C rational V8 verdict missing')
require(counter['evidence_source']['representatives_sha256']==sha(rep),'C10C rational result not bound to V8 representative input')
require(counter['evidence_source']['independent_search_sha256']==sha(E/'svp_independent_all.tsv'),'C10C rational result not bound to V8 independent search')
print('PASS_C10C_V8_FROZEN_EVIDENCE_BINDING')
print('NOTE: binding/consistency only; exhaustive negative proof is --rebuild-c10c')


==> anc/code/c10c_full_search_v8.py <==
#!/usr/bin/env python3
"""Fresh exhaustive C10C replay for V8.

This route regenerates the 2667 orbit representatives in the work directory,
then runs two genuinely distinct exact search implementations:
  * historical primary Fincke--Pohst engine;
  * independent V8 interval-enumeration verifier.
All theorem decisions are exact. Floating arithmetic is reduction guidance only
and changes efficiency, never lattice membership or pruning correctness.
"""
from __future__ import annotations
from pathlib import Path
import argparse, concurrent.futures, subprocess, json, os, shutil, hashlib, tempfile
from itertools import combinations
from collections import defaultdict, Counter
ROOT = Path(__file__).resolve().parents[1]
CODE = ROOT / 'code'
Q = 3329
ZETA = 17
N = 2667
CHUNK = 25
PASS_PRIMARY = 'PASS_C10C_V8_PRIMARY_EXHAUSTIVE_2667'
PASS_INDEPENDENT = 'PASS_C10C_V8_INDEPENDENT_EXACT_VERIFIER_2667'
PASS_BIND = 'PASS_C10C_V8_ACTUAL_REPRESENTATIVE_INPUT_BOUND_TO_INDEPENDENT_RECONSTRUCTION'

def require(c, msg):
    if not c:
        raise RuntimeError(msg)

def sha(p: Path) -> str:
    h = hashlib.sha256()
    with p.open('rb') as f:
        for b in iter(lambda: f.read(1 << 20), b''):
            h.update(b)
    return h.hexdigest()

def compiler():
    for x in ('g++', 'clang++', 'c++'):
        p = shutil.which(x)
        if p:
            return p
    raise RuntimeError('C++17 compiler required')

def compile_one(cc, src, out):
    cp = subprocess.run([cc, '-O3', '-std=c++17', str(CODE / src), '-lgmpxx', '-lgmp', '-o', str(out)], capture_output=True, text=True)
    require(cp.returncode == 0, cp.stderr or cp.stdout)

def act_l(l, u):
    return (u * (2 * l + 1) % 256 - 1) // 2

def act(T, u):
    return tuple(sorted((act_l(x, u) for x in T)))

def orbit_representatives(output_dir: Path):
    units = (5, 255, 3)
    Ts = list(combinations(range(128), 3))
    idx = {T: i for i, T in enumerate(Ts)}
    par = list(range(len(Ts)))
    sz = [1] * len(Ts)

    def find(x):
        while par[x] != x:
            par[x] = par[par[x]]
            x = par[x]
        return x

    def union(a, b):
        a = find(a)
        b = find(b)
        if a == b:
            return
        if sz[a] < sz[b]:
            a, b = (b, a)
        par[b] = a
        sz[a] += sz[b]
    for T in Ts:
        i = idx[T]
        for u in units:
            union(i, idx[act(T, u)])
    groups = defaultdict(list)
    for T in Ts:
        groups[find(idx[T])].append(T)
    classes = sorted((sorted(v) for v in groups.values()), key=lambda x: x[0])
    require(len(classes) == 2667 and all((len(x) == 128 for x in classes)), 'orbit partition mismatch')

    def order_mod(x):
        for d in (1, 2, 4, 8, 16, 32, 64, 128):
            if pow(x, d, Q) == 1:
                return d
        raise RuntimeError('order not found')

    def dval(T):
        aa = [pow(ZETA, 2 * l + 1, Q) for l in T]
        iv = pow(aa[0], Q - 2, Q)
        return max(order_mod(aa[1] * iv % Q), order_mod(aa[2] * iv % Q))
    reps = output_dir / 'triple_orbit_representatives_v8.tsv'
    members = output_dir / 'triple_orbit_members_v8.tsv'
    rl = ['orbit_id\tl0\tl1\tl2\td\torbit_size']
    ml = ['orbit_id\tl0\tl1\tl2']
    hist = Counter()
    for oi, m in enumerate(classes):
        T = m[0]
        d = dval(T)
        hist[d] += 1
        rl.append(f'{oi}\t{T[0]}\t{T[1]}\t{T[2]}\t{d}\t128')
        ml.extend((f'{oi}\t{x[0]}\t{x[1]}\t{x[2]}' for x in m))
    reps.write_text('\n'.join(rl) + '\n')
    members.write_text('\n'.join(ml) + '\n')
    expected = {4: 1, 8: 6, 16: 28, 32: 120, 64: 496, 128: 2016}
    require(dict(sorted(hist.items())) == expected, 'orbit d histogram mismatch')
    # Fresh orbit table is independently reconstructed again by r1dc10c_counter_audit.py,
    # which binds the actual file consumed here directly to that reconstruction.
    print(PASS_BIND)
    return (reps, members)

def run_range(exe, s, e, reps):
    cp = subprocess.run([str(exe), str(s), str(e), str(reps), 'all'], capture_output=True, text=True)
    require(cp.returncode == 0, cp.stderr or cp.stdout)
    rows = [x for x in cp.stdout.splitlines() if x.strip()]
    require(len(rows) == e - s, f'row count mismatch [{s},{e}): {len(rows)} != {e - s}')
    return rows

def run_independent_range(exe, s, e, reps):
    # Fast path: keep one independent-verifier process alive for the entire shard.
    # This changes orchestration only; every theorem decision remains the same exact
    # rational enumeration implemented by c10c_independent_exact_verify_v8.cpp.
    last=None
    for mode, timeout_s in [('all', 90), ('allr', 90), ('allrot', 180)]:
        try:
            cp=subprocess.run([str(exe),str(s),str(e),str(reps),mode],capture_output=True,text=True,timeout=timeout_s)
        except subprocess.TimeoutExpired as exc:
            last=f'timeout {mode}: {exc}'
            continue
        if cp.returncode==0:
            rr=[x for x in cp.stdout.splitlines() if x.strip()]
            if len(rr)==e-s:
                return rr
            last=f'bad row count {mode}: {len(rr)}'
        else:
            last=cp.stderr or cp.stdout
    # Conservative fallback isolates the exact orbit(s) causing an atypical shard.
    rows=[]
    for pos in range(s,e):
        orbit_last=None
        for mode,timeout_s in [('all',15),('allr',15),('allrot',45)]:
            try:
                cp=subprocess.run([str(exe),str(pos),str(pos+1),str(reps),mode],capture_output=True,text=True,timeout=timeout_s)
            except subprocess.TimeoutExpired as exc:
                orbit_last=f'timeout {mode}: {exc}'
                continue
            if cp.returncode==0:
                rr=[x for x in cp.stdout.splitlines() if x.strip()]
                if len(rr)==1:
                    rows.extend(rr);break
                orbit_last=f'bad row count {mode}: {len(rr)}'
            else:
                orbit_last=cp.stderr or cp.stdout
        else:
            raise RuntimeError(f'independent verifier failed orbit {pos}: {orbit_last}; shard fast-path: {last}')
    require(len(rows)==e-s,f'independent row count mismatch [{s},{e})')
    return rows


def parse_rows(rows):
    ids = []
    found = []
    for line in rows:
        a = line.split('\t')
        require(len(a) >= 8, 'malformed C10C row')
        oi = int(a[0])
        ids.append(oi)
        if int(a[6]):
            found.append((oi, tuple(map(int, a[1:4])), int(a[7])))
    return (ids, found)

def shard_paths(work, eid, s, e):
    base = work / f'{eid}_{s:04d}_{e:04d}'
    return (base.with_suffix('.tsv'), base.with_suffix('.json'))

def validate_cached(tsv, meta, expected):
    if not tsv.is_file() or not meta.is_file():
        return None
    try:
        d = json.loads(meta.read_text())
    except Exception:
        return None
    if any((d.get(k) != v for k, v in expected.items())):
        return None
    if d.get('shard_sha256') != sha(tsv):
        return None
    rows = [x for x in tsv.read_text().splitlines() if x.strip()]
    ids, _ = parse_rows(rows)
    if d.get('row_count') != len(rows) or d.get('orbit_ids') != ids:
        return None
    return rows

def execute_engine(exe, eid, reps, workers, work, resume, source_sha, reps_sha):
    ranges = [(s, min(N, s + CHUNK)) for s in range(0, N, CHUNK)]
    done = {}
    todo = []
    for s, e in ranges:
        tsv, meta = shard_paths(work, eid, s, e)
        exp = {'engine_id': eid, 'start': s, 'end': e, 'source_sha256': source_sha, 'representatives_sha256': reps_sha}
        rows = validate_cached(tsv, meta, exp) if resume else None
        if rows is None:
            todo.append((s, e, tsv, meta, exp))
        else:
            done[s, e] = rows

    def job(item):
        s, e, tsv, meta, exp = item
        rows = run_independent_range(exe, s, e, reps) if eid == 'independent' else run_range(exe, s, e, reps)
        tsv.write_text('\n'.join(rows) + '\n')
        ids, found = parse_rows(rows)
        meta.write_text(json.dumps({**exp, 'row_count': len(rows), 'orbit_ids': ids, 'scientific_result': {'found_short_count': len(found), 'found_short': [[i, *T, n] for i, T, n in found]}, 'shard_sha256': sha(tsv)}, indent=2, sort_keys=True) + '\n')
        return ((s, e), rows)
    with concurrent.futures.ThreadPoolExecutor(max_workers=max(1, workers)) as pool:
        for key, rows in pool.map(job, todo):
            done[key] = rows
    allrows = []
    for r in ranges:
        allrows.extend(done[r])
    ids, found = parse_rows(allrows)
    require(ids == list(range(N)), f'{eid}: coverage not 0..2666')
    return (allrows, found)

def independent_shortset(exe, reps):
    cp = subprocess.run([str(exe), '1424', '1425', str(reps), 'shortset'], capture_output=True, text=True)
    require(cp.returncode == 0, cp.stderr or cp.stdout)
    shorts = []
    summary = None
    for line in cp.stdout.splitlines():
        a = line.split('\t')
        if a[0] == 'SHORT':
            require(len(a) == 10, 'malformed independent short record')
            shorts.append({'y': list(map(int, a[1:4])), 'block0_norm2': int(a[4]), 'block_energies': list(map(int, a[5:9])), 'full128_energy': int(a[9])})
        elif a[0] == 'SUMMARY':
            summary = {'short_codeword_count': int(a[1]), 'min_block_norm2': int(a[2]), 'min_full128_energy_among_short': int(a[3]), 'nodes_exact': int(a[4])}
    require(summary is not None and summary['short_codeword_count'] == 10, 'independent exception short-set count mismatch')
    require(summary['min_block_norm2'] == 2967467 and summary['min_full128_energy_among_short'] == 95302612, 'independent exception minima mismatch')
    return {'T': [0, 16, 35], 'radius2': 3250000, 'route': 'independent_v8_exact_interval_enumeration', 'short_codewords': shorts, **summary}

def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--workers', type=int, default=max(1, min(12, os.cpu_count() or 1)))
    ap.add_argument('--output-dir', type=Path, required=True)
    ap.add_argument('--work-dir', type=Path)
    ap.add_argument('--resume', action='store_true')
    a = ap.parse_args()
    a.output_dir.mkdir(parents=True, exist_ok=True)
    work = a.work_dir or a.output_dir / 'shards'
    work.mkdir(parents=True, exist_ok=True)
    reps, members = orbit_representatives(a.output_dir)
    reps_sha = sha(reps)
    srcs = {'primary': 'r1dc10c_svp_exact_R3250000.cpp', 'independent': 'c10c_independent_exact_verify_v8.cpp'}
    cc = compiler()
    out = {}
    with tempfile.TemporaryDirectory(prefix='c10c_v8_bin_') as td:
        td = Path(td)
        exes = {}
        for eid, src in srcs.items():
            exe = td / eid
            compile_one(cc, src, exe)
            exes[eid] = exe
        for eid in ('primary', 'independent'):
            rows, found = execute_engine(exes[eid], eid, reps, a.workers, work, a.resume, sha(CODE / srcs[eid]), reps_sha)
            tsv = a.output_dir / f'svp_{eid}_all.tsv'
            tsv.write_text('\n'.join(rows) + '\n')
            out[eid] = {'rows': len(rows), 'sha256': sha(tsv), 'found': [[i, *T, n] for i, T, n in found]}
        ind = independent_shortset(exes['independent'], reps)
        (a.output_dir / 'exception_refinement_independent_v8.json').write_text(json.dumps(ind, indent=2, sort_keys=True) + '\n')
    for eid, verdict in [('primary', PASS_PRIMARY), ('independent', PASS_INDEPENDENT)]:
        f = out[eid]['found']
        require(len(f) == 1 and f[0][0] == 1424 and (f[0][1:4] == [0, 16, 35]), f'{eid}: unexpected exception {f}')
        print(verdict)
    summary = {'phase': 'C10C_V8_FULL_SEARCH', 'orbits': N, 'shard_size': CHUNK, 'workers': a.workers, 'representatives_sha256': reps_sha, 'members_sha256': sha(members), 'engines': out, 'exception_orbit_id': 1424, 'exception': [0, 16, 35], 'verdicts': [PASS_BIND, PASS_PRIMARY, PASS_INDEPENDENT]}
    (a.output_dir / 'c10c_full_search_v8.json').write_text(json.dumps(summary, indent=2, sort_keys=True) + '\n')
if __name__ == '__main__':
    main()


==> anc/code/c10c_human_proof_lint_v8.py <==
#!/usr/bin/env python3
"""Documentary regression lint for the human-readable C10C 32-to-128 proof."""
from pathlib import Path
TEX=Path(__file__).resolve().parents[2]/'main.tex'

def require(c,msg):
    if not c:raise RuntimeError(msg)
def main():
    s=TEX.read_text()
    markers=[r'\lambda_i^{(b)}',r'4D=13,000,000','bijection',r'\alpha_i^{128}=-1','signed permutation','95,302,612',r'\ln 2']
    miss=[m for m in markers if m not in s];require(not miss,'C10C human-proof markers missing: '+repr(miss));print('PASS_C10C_HUMAN_PROOF_32_TO_128_LINT_V8')
if __name__=='__main__':main()


==> anc/code/c10c_independent_exact_verify_v8.cpp <==
#include <gmpxx.h>
#include <array>
#include <algorithm>
#include <chrono>
#include <cmath>
#include <cstdint>
#include <fstream>
#include <iostream>
#include <map>
#include <stdexcept>
#include <string>
#include <tuple>
#include <vector>

namespace {
constexpr long long Q=3329, ZETA=17, R2=3250000;
using Vec=std::array<long long,32>;

long long modpow(long long a,long long e){ long long r=1; while(e){if(e&1)r=(__int128)r*a%Q;a=(__int128)a*a%Q;e>>=1;}return r; }
long long invmod(long long a){return modpow((a%Q+Q)%Q,Q-2);}

std::array<std::array<long long,3>,3> invert3(std::array<std::array<long long,3>,3> A){
  long long M[3][6]{};
  for(int i=0;i<3;i++){for(int j=0;j<3;j++)M[i][j]=(A[i][j]%Q+Q)%Q;M[i][i+3]=1;}
  for(int c=0;c<3;c++){
    int p=c; while(p<3 && M[p][c]==0)++p; if(p==3)throw std::runtime_error("singular Vandermonde");
    for(int j=0;j<6;j++)std::swap(M[c][j],M[p][j]);
    long long iv=invmod(M[c][c]);
    for(int j=0;j<6;j++)M[c][j]=(__int128)M[c][j]*iv%Q;
    for(int i=0;i<3;i++)if(i!=c){ long long t=M[i][c]; for(int j=0;j<6;j++) M[i][j]=(M[i][j]-(__int128)t*M[c][j]%Q+Q)%Q; }
  }
  std::array<std::array<long long,3>,3> R{}; for(int i=0;i<3;i++)for(int j=0;j<3;j++)R[i][j]=M[i][j+3]; return R;
}

std::vector<Vec> make_basis(std::array<int,3>T){
  std::array<long long,3>a{}; for(int i=0;i<3;i++)a[i]=modpow(ZETA,2*T[i]+1);
  std::array<std::array<long long,3>,3> V{}; for(int i=0;i<3;i++){long long p=1;for(int j=0;j<3;j++){V[i][j]=p;p=(__int128)p*a[i]%Q;}}
  auto VI=invert3(V);
  std::vector<Vec>B; B.reserve(32);
  for(int r=0;r<3;r++){
    Vec v{}; std::array<long long,3> p{{1,1,1}};
    for(int j=0;j<32;j++){
      long long x=0; for(int k=0;k<3;k++){x=(x+(__int128)VI[r][k]*p[k])%Q; p[k]=(__int128)p[k]*a[k]%Q;}
      if(x>Q/2)x-=Q; v[j]=x;
    }
    B.push_back(v);
  }
  for(int j=3;j<32;j++){Vec v{};v[j]=Q;B.push_back(v);} return B;
}

struct FGSO{ std::vector<std::vector<long double>> mu; std::vector<long double> n2; };
FGSO fgso(const std::vector<Vec>&B){
  const int n=32; std::vector<std::array<long double,32>> star(n); std::vector<long double> n2(n); std::vector<std::vector<long double>> mu(n,std::vector<long double>(n));
  for(int i=0;i<n;i++){
    for(int c=0;c<32;c++)star[i][c]=(long double)B[i][c];
    for(int j=0;j<i;j++){long double dot=0;for(int c=0;c<32;c++)dot+=(long double)B[i][c]*star[j][c];mu[i][j]=dot/n2[j];for(int c=0;c<32;c++)star[i][c]-=mu[i][j]*star[j][c];}
    long double s=0;for(auto x:star[i])s+=x*x;n2[i]=s;if(!(s>0))throw std::runtime_error("degenerate basis");
  }
  return {std::move(mu),std::move(n2)};
}

// Independent reduction route: all decisions are efficiency-only. Every mutation is
// an explicit unimodular row operation, so floating-point choices cannot change the lattice.
void reduce_unimodular(std::vector<Vec>&B){
  // Efficiency-only LLL-style row reduction. Every operation is explicitly
  // unimodular. Floating-point quantities choose operations but never prune
  // the exact enumeration that follows.
  const long double delta=0.995L; int k=1; long long guard=0; auto G=fgso(B);
  while(k<32){
    if(++guard>200000)throw std::runtime_error("reduction guard");
    for(int j=k-1;j>=0;j--){
      long long r=llround(G.mu[k][j]);
      if(r){
        for(int c=0;c<32;c++){__int128 z=(__int128)B[k][c]-(__int128)r*B[j][c];if(z>INT64_MAX||z<INT64_MIN)throw std::runtime_error("reduction overflow");B[k][c]=(long long)z;}
        for(int l=0;l<j;l++)G.mu[k][l]-=(long double)r*G.mu[j][l];
        G.mu[k][j]-=(long double)r;
      }
    }
    long double muk=G.mu[k][k-1];
    if(G.n2[k] >= (delta-muk*muk)*G.n2[k-1]){++k;continue;}
    std::swap(B[k],B[k-1]);G=fgso(B);k=std::max(1,k-1);
  }
}

struct EGSO{ std::vector<std::vector<mpq_class>> mu; std::vector<mpq_class> n2; };
EGSO egso(const std::vector<Vec>&B){
  const int n=32; std::vector<std::array<mpq_class,32>> star(n); std::vector<mpq_class> n2(n); std::vector<std::vector<mpq_class>> mu(n,std::vector<mpq_class>(n));
  for(int i=0;i<n;i++){
    for(int c=0;c<32;c++)star[i][c]=mpq_class((long)B[i][c]);
    for(int j=0;j<i;j++){mpq_class dot=0;for(int c=0;c<32;c++)dot+=mpq_class((long)B[i][c])*star[j][c];mu[i][j]=dot/n2[j];for(int c=0;c<32;c++)star[i][c]-=mu[i][j]*star[j][c];}
    mpq_class s=0;for(auto &x:star[i])s+=x*x; if(s<=0)throw std::runtime_error("exact degenerate basis"); n2[i]=s;
  }
  return {std::move(mu),std::move(n2)};
}

mpz_class floor_div(const mpz_class&a,const mpz_class&b){mpz_class q;mpz_fdiv_q(q.get_mpz_t(),a.get_mpz_t(),b.get_mpz_t());return q;}
mpz_class ceil_div(const mpz_class&a,const mpz_class&b){mpz_class q;mpz_cdiv_q(q.get_mpz_t(),a.get_mpz_t(),b.get_mpz_t());return q;}
long long to_ll(const mpz_class&x){if(!x.fits_slong_p())throw std::runtime_error("coefficient bound overflow");return x.get_si();}
long long nearest_integer(const mpq_class&x){ // ties away/up is efficiency-only
  mpz_class f; mpz_fdiv_q(f.get_mpz_t(),x.get_num_mpz_t(),x.get_den_mpz_t());
  mpq_class frac=x-mpq_class(f); if(frac>=mpq_class(1,2))f+=1; return to_ll(f);
}

struct Search{
  const EGSO&G; const std::vector<Vec>&B; bool collect_all=false;
  std::array<long long,32>z{}; unsigned long long nodes=0; bool found=false; long long foundnorm=0;
  std::map<std::array<int,3>,long long> short_y;
  bool visit(int i,const mpq_class&partial){
    if(found && !collect_all)return true;
    if(i<0){
      bool nz=false;for(auto x:z)if(x){nz=true;break;} if(!nz)return false;
      if(partial<=mpq_class((long)R2)){
        if(partial.get_den()!=1)throw std::runtime_error("nonintegral lattice norm");
        if(!partial.get_num().fits_slong_p())throw std::runtime_error("norm overflow");
        long long nn=partial.get_num().get_si();
        if(!found || nn<foundnorm){found=true;foundnorm=nn;}
        if(collect_all){
          std::array<int,3> y{};
          for(int c=0;c<3;c++){
            __int128 v=0;for(int r=0;r<32;r++)v+=(__int128)z[r]*B[r][c];
            long long w=(long long)(v%Q);if(w<0)w+=Q;y[c]=(int)w;
          }
          auto it=short_y.find(y); if(it==short_y.end()||nn<it->second)short_y[y]=nn;
        }
        return !collect_all;
      }
      return false;
    }
    mpq_class rem=mpq_class((long)R2)-partial; if(rem<0)return false;
    mpq_class ss=0; for(int j=i+1;j<32;j++)if(z[j])ss+=mpq_class((long)z[j])*G.mu[j][i];
    mpz_class sn=ss.get_num(), sd=ss.get_den(); if(sd<=0)throw std::runtime_error("bad rational denominator");
    mpz_class nn=G.n2[i].get_num(), nd=G.n2[i].get_den();
    mpz_class rn=rem.get_num(), rd=rem.get_den();
    mpz_class A=nn*rd, BB=rn*nd*sd*sd;
    if(A<=0||BB<0)return false;
    mpz_class q=BB/A, M; mpz_sqrt(M.get_mpz_t(),q.get_mpz_t());
    long long lo=to_ll(ceil_div(-M-sn,sd));
    long long hi=to_ll(floor_div(M-sn,sd));
    if(lo>hi)return false;
    long long center=nearest_integer(-ss); if(center<lo)center=lo; if(center>hi)center=hi;
    unsigned long long radius=(unsigned long long)std::max(center-lo,hi-center);
    for(unsigned long long step=0;step<=radius;step++){
      long long vals[2]; int nv=0;
      if(step==0){vals[nv++]=center;} else {
        if(center+(long long)step<=hi)vals[nv++]=center+(long long)step;
        if(center-(long long)step>=lo)vals[nv++]=center-(long long)step;
      }
      for(int h=0;h<nv;h++){
        long long zi=vals[h]; mpq_class t=mpq_class((long)zi)+ss; mpq_class add=t*t*G.n2[i];
        if(add>rem)throw std::runtime_error("interval arithmetic admitted impossible coefficient");
        z[i]=zi; ++nodes; if(visit(i-1,partial+add) && !collect_all)return true;
      }
    }
    z[i]=0; return false;
  }
};

struct Result{unsigned long long nodes;bool found;long long norm;double reduce_s,gso_s,enum_s;std::map<std::array<int,3>,long long> short_y;};
Result verify(std::array<int,3>T,bool collect_all=false,int variant=0){
  auto B=make_basis(T); if(variant==1) std::reverse(B.begin(),B.end()); else if(variant==2) std::rotate(B.begin(),B.begin()+7,B.end()); auto t0=std::chrono::steady_clock::now(); reduce_unimodular(B); auto t1=std::chrono::steady_clock::now(); auto G=egso(B); auto t2=std::chrono::steady_clock::now(); Search S{G,B,collect_all}; S.visit(31,mpq_class(0)); auto t3=std::chrono::steady_clock::now();
  return {S.nodes,S.found,S.foundnorm,std::chrono::duration<double>(t1-t0).count(),std::chrono::duration<double>(t2-t1).count(),std::chrono::duration<double>(t3-t2).count(),std::move(S.short_y)};
}

std::array<std::vector<long long>,3> generator(std::array<int,3>T,int L){
  std::array<long long,3>a{};for(int i=0;i<3;i++)a[i]=modpow(ZETA,2*T[i]+1);
  std::array<std::array<long long,3>,3> V{};for(int i=0;i<3;i++){long long p=1;for(int j=0;j<3;j++){V[i][j]=p;p=(__int128)p*a[i]%Q;}}
  auto VI=invert3(V);std::array<std::vector<long long>,3>S;for(auto &v:S)v.resize(L);
  std::array<long long,3> pwr{{1,1,1}};
  for(int j=0;j<L;j++){for(int r=0;r<3;r++){long long x=0;for(int k=0;k<3;k++)x=(x+(__int128)VI[r][k]*pwr[k])%Q;S[r][j]=x;}for(int k=0;k<3;k++)pwr[k]=(__int128)pwr[k]*a[k]%Q;}
  return S;
}
long long centered(long long x){x%=Q;if(x<0)x+=Q;if(x>Q/2)x-=Q;return x;}
void emit_shortset(std::array<int,3>T){
  auto r=verify(T,true,0);auto S=generator(T,128);long long minfull=LLONG_MAX,minblock=LLONG_MAX;
  for(auto &kv:r.short_y){auto y=kv.first;long long e[4]{};for(int j=0;j<128;j++){long long v=0;for(int i=0;i<3;i++)v=(v+(__int128)y[i]*S[i][j])%Q;long long c=centered(v);e[j/32]+=c*c;}long long total=e[0]+e[1]+e[2]+e[3];minfull=std::min(minfull,total);minblock=std::min(minblock,kv.second);std::cout<<"SHORT\t"<<y[0]<<'\t'<<y[1]<<'\t'<<y[2]<<'\t'<<kv.second<<'\t'<<e[0]<<'\t'<<e[1]<<'\t'<<e[2]<<'\t'<<e[3]<<'\t'<<total<<"\n";}
  std::cout<<"SUMMARY\t"<<r.short_y.size()<<'\t'<<minblock<<'\t'<<minfull<<'\t'<<r.nodes<<"\n";
}
}

int main(int argc,char**argv){
  if(argc<5){std::cerr<<"usage: start end representatives.tsv mode(all|allr|allrot|lt128|eq128|shortset)\n";return 2;}
  int st=std::stoi(argv[1]),en=std::stoi(argv[2]);std::string reps=argv[3],mode=argv[4];
  std::ifstream f(reps); if(!f){std::cerr<<"cannot open representatives\n";return 2;} std::string header;std::getline(f,header);
  int oi,l0,l1,l2,d,os;std::vector<std::tuple<int,int,int,int,int>> todo;
  while(f>>oi>>l0>>l1>>l2>>d>>os){if(mode=="lt128"&&d==128)continue;if(mode=="eq128"&&d!=128)continue;todo.push_back({oi,l0,l1,l2,d});}
  if(mode=="shortset"){
    if(en-st!=1 || st<0 || st>=(int)todo.size()){std::cerr<<"shortset requires exactly one valid row\n";return 2;}
    std::tie(oi,l0,l1,l2,d)=todo[st];emit_shortset({l0,l1,l2});return 0;
  }
  for(int pos=st;pos<en && pos<(int)todo.size();pos++){
    std::tie(oi,l0,l1,l2,d)=todo[pos]; int variant=(mode=="allr"?1:(mode=="allrot"?2:0)); auto r=verify({l0,l1,l2},false,variant);
    std::cout<<oi<<'\t'<<l0<<'\t'<<l1<<'\t'<<l2<<'\t'<<d<<'\t'<<r.nodes<<'\t'<<(r.found?1:0)<<'\t'<<r.norm<<'\t'<<r.reduce_s<<'\t'<<r.gso_s<<'\t'<<r.enum_s<<"\n"; std::cout.flush();
  }
  return 0;
}


==> anc/code/c11b_counter_audit.py <==
#!/usr/bin/env python3
from pathlib import Path
import json, subprocess, tempfile
from c11b_support import *

def main():
    R = root()
    tmp = R / 'results' / '_c11b_counter_work'
    tmp.mkdir(exist_ok=True)
    qz, aq = primitive_via_T()
    qzp = tmp / 'primitive_QZ.tsv'
    aqp = tmp / 'primitive_AQ.tsv'
    dump_table(qz, 'q\tz\tcount', qzp)
    dump_table(aq, 'a\tq\tcount', aqp)
    if not (len(qz) == 13197 and sha_file(qzp) == EXPECTED_QZ_SHA and (sha_file(aqp) == EXPECTED_AQ_SHA)):
        raise RuntimeError('validation failed: len(qz) == 13197 and sha_file(qzp) == EXPECTED_QZ_SHA and (sha_file(aqp) == EXPECTED_AQ_SHA)')
    trig = tmp / 'trig_alt.tsv'
    make_trig_table(pi_alt(), trig)
    with tempfile.TemporaryDirectory(prefix='c11b_counter_build_') as build_dir:
        build_dir = Path(build_dir)
        exe = build_dir / 'ind_recurrence'
        compile_cpp(R / 'code/c11b_independent_recurrence.cpp', exe)
        cp = subprocess.run([str(exe)], capture_output=True, text=True, check=True)
        ind = parse_kv(cp.stdout)
        spec = build_dir / 'spectral_counter'
        compile_cpp(R / 'code/c11b_spectral_counter.cpp', spec)
        sp = subprocess.run([str(spec), str(aqp), str(trig)], capture_output=True, text=True, check=True)
    if not 'PASS_EXACT_SPECTRAL_THRESHOLDS' in sp.stdout:
        raise RuntimeError("validation failed: 'PASS_EXACT_SPECTRAL_THRESHOLDS' in sp.stdout")
    out = {'phase': 'C11B_V8_COUNTER_AUDIT', 'primitive_coordinate_change': 'T=U-E1, then U=T+E1', 'primitive_QZ_sha256': sha_file(qzp), 'primitive_AQ_sha256': sha_file(aqp), 'spectral_route': 'pi/4=atan(1/2)+atan(1/3) + independent dense spectral summation, scale 2^40', 'spectral_stdout': sp.stdout.strip()}
    check_reference_math(ind, out)
    (R / 'results/c11b_counter_v8.json').write_text(json.dumps(out, indent=2, sort_keys=True) + '\n')
    print('PASS_C11B_V8_COUNTER_AUDIT')
if __name__ == '__main__':
    main()


==> anc/code/c11b_independent_pack.cpp <==
#include <gmpxx.h>
#include <vector>
#include <map>
#include <iostream>
#include <fstream>
#include <cstdint>
using namespace std;
int main(int argc,char**argv){if(argc<2){cerr<<"usage W.tsv\n";return 2;} const int N=768,SHIFT=12,DEG=24; map<int,unsigned long>W;{ifstream f(argv[1]);string h;getline(f,h);int x;unsigned long c;while(f>>x>>c)W[x]=c;} unsigned long WDEN=0;for(auto p:W)WDEN+=p.second;if(WDEN!=218169344UL)return 3;
 map<int,int>E2={{-2,1},{-1,4},{0,6},{1,4},{2,1}},DV;DV[-104]=8;for(int x=-103;x<=103;x++)DV[x]=16;DV[104]=9;
 mpz_class denpow;mpz_ui_pow_ui(denpow.get_mpz_t(),WDEN,N);size_t bits=mpz_sizeinbase(denpow.get_mpz_t(),2)+1,L=(bits+63)/64,B=64*L;mpz_class A=0,t;for(auto p:W){t=p.second;mpz_mul_2exp(t.get_mpz_t(),t.get_mpz_t(),(p.first+SHIFT)*B);A+=t;}mpz_class P;mpz_pow_ui(P.get_mpz_t(),A.get_mpz_t(),N);size_t nw=0;auto*words=(uint64_t*)mpz_export(NULL,&nw,-1,sizeof(uint64_t),0,0,P.get_mpz_t());size_t nc=N*DEG+1;mpz_class tail[3]={0,0,0},sum=0,c;
 for(size_t idx=0;idx<nc;idx++){size_t off=idx*L,av=off<nw?min(L,nw-off):0;if(av)mpz_import(c.get_mpz_t(),av,-1,sizeof(uint64_t),0,0,words+off);else c=0;sum+=c;int s=(int)idx-N*SHIFT;unsigned long wt[3]={0,0,0};for(auto e:E2)for(auto v:DV){unsigned long w=e.second*v.second;int n=(s+e.first+v.first)%3329;if(n<0)n+=3329;if(n>1664)n-=3329;if(n<=-833||n>=833)wt[0]+=w;if(n<=-833||n>=832)wt[1]+=w;if(n<=-832||n>=832)wt[2]+=w;}for(int j=0;j<3;j++)if(wt[j])mpz_addmul_ui(tail[j].get_mpz_t(),c.get_mpz_t(),wt[j]);}free(words);if(sum!=denpow)return 4;mpz_class den=denpow*16*3329;const char*nm[3]={"BIT0","BIT1","CCS"};for(int j=0;j<3;j++){mpz_class g,n,d;mpz_gcd(g.get_mpz_t(),tail[j].get_mpz_t(),den.get_mpz_t());n=tail[j]/g;d=den/g;cout<<nm[j]<<"_NUM="<<n<<"\n"<<nm[j]<<"_DEN="<<d<<"\n";}return 0;}


==> anc/code/c11b_independent_recurrence.cpp <==
#include <gmpxx.h>
#include <vector>
#include <map>
#include <iostream>
#include <cstdlib>
using namespace std;
static int Q=3329;
int compress10(int x){ return ((x*1024+Q/2)/Q)&1023; }
int decompress10(int y){ return (Q*y+512)/1024; }
int centered(int x){ x%=Q; if(x<0)x+=Q; return x<=Q/2?x:x-Q; }
int main(){
 const int n=768, shift=12, d=24;
 map<int,unsigned long> BC={{-2,1},{-1,4},{0,6},{1,4},{2,1}};
 map<int,unsigned long> DU;
 for(int x=0;x<Q;x++){ int er=centered(decompress10(compress10(x))-x); DU[er]++; }
 map<int,unsigned long> X,Z1,Y,W;
 for(auto e:BC)for(auto r:BC)X[e.first*r.first]+=e.second*r.second;
 for(auto e:BC)for(auto u:DU)Z1[e.first+u.first]+=e.second*u.second;
 for(auto s:BC)for(auto z:Z1)Y[s.first*z.first]+=s.second*z.second;
 for(auto x:X)for(auto y:Y)W[x.first-y.first]+=x.second*y.second;
 unsigned long WDEN=0;for(auto w:W)WDEN+=w.second;
 if(WDEN!=218169344UL || DU[-2]!=128 || DU[-1]!=1024 || DU[0]!=1024 || DU[1]!=1024 || DU[2]!=129){cerr<<"primitive mismatch\n";return 2;}
 vector<unsigned long> p(d+1,0); for(auto w:W)p[w.first+shift]=w.second;
 vector<mpz_class> c(n*d+1); mpz_ui_pow_ui(c[0].get_mpz_t(),p[0],n);
 for(int k=1;k<=n*d;k++){
   mpz_class num=0,tmp; int imax=min(d,k);
   for(int i=1;i<=imax;i++) if(p[i]){
     long fac=(long)(n+1)*i-k; if(!fac)continue;
     tmp=c[k-i]; mpz_mul_ui(tmp.get_mpz_t(),tmp.get_mpz_t(),p[i]);
     mpz_mul_ui(tmp.get_mpz_t(),tmp.get_mpz_t(),(unsigned long)labs(fac));
     fac>0?num+=tmp:num-=tmp;
   }
   mpz_class div=(unsigned long)k*p[0];
   if(!mpz_divisible_p(num.get_mpz_t(),div.get_mpz_t())){cerr<<"nonexact recurrence\n";return 3;}
   mpz_divexact(c[k].get_mpz_t(),num.get_mpz_t(),div.get_mpz_t());
 }
 mpz_class sum=0,dp;for(auto &v:c)sum+=v;mpz_ui_pow_ui(dp.get_mpz_t(),WDEN,n);if(sum!=dp){cerr<<"sum mismatch\n";return 4;}
 mpz_class tails[3]={0,0,0};
 map<int,int>DV;DV[-104]=8;for(int x=-103;x<=103;x++)DV[x]=16;DV[104]=9;
 for(int idx=0;idx<(int)c.size();idx++){
   int sv=idx-n*shift;unsigned long wt[3]={0,0,0};
   for(auto e:BC)for(auto v:DV){unsigned long w=e.second*v.second;int x=(sv+e.first+v.first)%Q;if(x<0)x+=Q;if(x>Q/2)x-=Q;if(x<=-833||x>=833)wt[0]+=w;if(x<=-833||x>=832)wt[1]+=w;if(x<=-832||x>=832)wt[2]+=w;}
   for(int j=0;j<3;j++)if(wt[j])mpz_addmul_ui(tails[j].get_mpz_t(),c[idx].get_mpz_t(),wt[j]);
 }
 mpz_class den=dp*16*3329;const char*nm[3]={"BIT0","BIT1","CCS"};for(int j=0;j<3;j++){mpz_class g,nr,dr;mpz_gcd(g.get_mpz_t(),tails[j].get_mpz_t(),den.get_mpz_t());nr=tails[j]/g;dr=den/g;cout<<nm[j]<<"_NUM="<<nr<<"\n"<<nm[j]<<"_DEN="<<dr<<"\n";}return 0;
}

==> anc/code/c11b_primary.py <==
#!/usr/bin/env python3
from pathlib import Path
import json, subprocess, tempfile
from c11b_support import *

def main():
    R = root()
    tmp = R / 'results' / '_c11b_primary_work'
    tmp.mkdir(exist_ok=True)
    qz, aq = primitive_direct()
    qzp = tmp / 'primitive_QZ.tsv'
    aqp = tmp / 'primitive_AQ.tsv'
    dump_table(qz, 'q\tz\tcount', qzp)
    dump_table(aq, 'a\tq\tcount', aqp)
    if not (len(qz) == 13197 and sum(qz.values()) == PRIMITIVE_DEN and (sha_file(qzp) == EXPECTED_QZ_SHA) and (sha_file(aqp) == EXPECTED_AQ_SHA)):
        raise RuntimeError('validation failed: len(qz) == 13197 and sum(qz.values()) == PRIMITIVE_DEN and (sha_file(qzp) == EXPECTED_QZ_SHA) and (sha_file(aqp) == EXPECTED_AQ_SHA)')
    W = w_counts()
    wp = tmp / 'W.tsv'
    write_w(W, wp)
    if not du_counts() == {-2: 128, -1: 1024, 0: 1024, 1: 1024, 2: 129}:
        raise RuntimeError('validation failed: du_counts() == {-2: 128, -1: 1024, 0: 1024, 1: 1024, 2: 129}')
    dv = dv_counts()
    if not (dv[-104] == 8 and dv[104] == 9 and (sum(dv.values()) == Q)):
        raise RuntimeError('validation failed: dv[-104] == 8 and dv[104] == 9 and (sum(dv.values()) == Q)')
    trig = tmp / 'trig_machin.tsv'
    make_trig_table(pi_machin(), trig)
    with tempfile.TemporaryDirectory(prefix='c11b_primary_build_') as build_dir:
        build_dir = Path(build_dir)
        exe = build_dir / 'ind_pack'
        compile_cpp(R / 'code/c11b_independent_pack.cpp', exe)
        cp = subprocess.run([str(exe), str(wp)], capture_output=True, text=True, check=True)
        ind = parse_kv(cp.stdout)
        spec = build_dir / 'spectral'
        compile_cpp(R / 'code/c11b_spectral_primary.cpp', spec)
        sp = subprocess.run([str(spec), str(aqp), str(trig)], capture_output=True, text=True, check=True)
    if not 'PASS_EXACT_SPECTRAL_THRESHOLDS' in sp.stdout:
        raise RuntimeError("validation failed: 'PASS_EXACT_SPECTRAL_THRESHOLDS' in sp.stdout")
    out = {'phase': 'C11B_V8_PRIMARY', 'primitive_QZ_sha256': sha_file(qzp), 'primitive_AQ_sha256': sha_file(aqp), 'primitive_states': len(aq), 'spectral_route': 'Machin pi + rational alternating atan bounds + fixed-point Taylor intervals, scale 2^40', 'spectral_stdout': sp.stdout.strip()}
    check_reference_math(ind, out)
    (R / 'results/c11b_primary_v8.json').write_text(json.dumps(out, indent=2, sort_keys=True) + '\n')
    print('PASS_C11B_V8_PRIMARY_RECONSTRUCTION')
if __name__ == '__main__':
    main()


==> anc/code/c11b_proof_lint.py <==
#!/usr/bin/env python3
from pathlib import Path
root = Path(__file__).resolve().parents[1]
t = (root.parent / 'main.tex').read_text()
checks = {'fourier_convention': 'partial Fourier slice in the second coordinate', 'zero_mode': 'The zero slice', '768_convolution': '=768$ independent scalar primitive contributions', 'negacyclic_signs': 'Negacyclic wraparound only changes signs', 'tv_half_l1': 'Dividing the $\\ell_1$ distance by two', 'submultiplicativity': 'submultiplicative under convolution', 'diagonal_contraction': 'common diagonal law of $h$ is an $\\ell_1$ contraction', 'critical_modes': '\\rho_{\\pm1024}<\\frac{853}{1000}', 'other_modes': 'other 3326 nonzero modes'}
missing = [k for k, v in checks.items() if v not in t]
if missing:
    raise SystemExit('C11B proof-lint missing: ' + ', '.join(missing))
print('PASS_C11B_HUMAN_PROOF_COMPONENTS_LINT_V8')


==> anc/code/c11b_spectral_counter.cpp <==
#include <bits/stdc++.h>
using namespace std;using I=__int128_t;using U=__uint128_t;struct T{long long c0,c1,s0,s1;};
static unsigned long long ceilroot(U n){if(!n)return 0;unsigned long long a=0,b=1ULL<<62;while(a+1<b){auto m=a+(b-a)/2;if((U)m*m>=n)b=m;else a=m;}return b;}
static U ab(I x){return x<0?(U)(-x):(U)x;}
int main(int ac,char**av){if(ac<3)return 2;constexpr int q=3329;constexpr long long sc=1099511627776LL,den=852224;vector<T>z(q);{ifstream f(av[2]);string l;int n=0;while(getline(f,l)){if(l.empty()||l[0]=='#'||l.rfind("k\t",0)==0)continue;stringstream s(l);int k;s>>k>>z[k].c0>>z[k].c1>>z[k].s0>>z[k].s1;n++;}if(n!=q)return 3;}
 vector<int> aval={-8,-6,-4,-3,-2,-1,0,1,2,3,4,6,8};map<int,int> ai;for(int i=0;i<13;i++)ai[aval[i]]=i;vector<array<int,q>> c(13);for(auto &x:c)x.fill(0);{ifstream f(av[1]);string h;getline(f,h);int a,x,n;while(f>>a>>x>>n)c[ai[a]][x]=n;}
 U D=(U)den*sc,bcrit=0,bother=0;int ecrit=0,eother=0;
 for(int e=1;e<q;e++){U rho=0;for(int a=0;a<13;a++){I rl=0,rh=0,il=0,ih=0;for(int x=0;x<q;x++)if(c[a][x]){auto&t=z[(long long)e*x%q];rl+=(I)c[a][x]*t.c0;rh+=(I)c[a][x]*t.c1;il+=(I)c[a][x]*t.s0;ih+=(I)c[a][x]*t.s1;}U r=max(ab(rl),ab(rh)),im=max(ab(il),ab(ih));rho+=ceilroot(r*r+im*im);}bool cr=e==1024||e==2305;if(rho*(cr?1000:5)>=D*(cr?853:3))return 5;if(cr&&rho>bcrit)bcrit=rho,ecrit=e;if(!cr&&rho>bother)bother=rho,eother=e;}
 cout<<setprecision(18)<<"PASS_EXACT_SPECTRAL_THRESHOLDS\n"<<"critical_eta="<<ecrit<<" rho_upper="<<(long double)(unsigned long long)bcrit/den/sc<<" threshold=0.853\n"<<"other_eta="<<eother<<" rho_upper="<<(long double)(unsigned long long)bother/den/sc<<" threshold=0.6\n";}


==> anc/code/c11b_spectral_primary.cpp <==
#include <bits/stdc++.h>
using namespace std; using i128=__int128_t; using u128=__uint128_t;
struct IV{long long clo,chi,slo,shi;};
static unsigned long long isqrt_ceil(u128 n){
  unsigned long long lo=0, hi=(1ULL<<62); // actual root < 2^61
  while(lo+1<hi){ auto mid=lo+(hi-lo)/2; u128 sq=(u128)mid*mid; if(sq>=n) hi=mid; else lo=mid; }
  return n==0?0:hi;
}
static string u128s(u128 x){if(!x)return"0"; string s; while(x){s.push_back('0'+x%10);x/=10;} reverse(s.begin(),s.end());return s;}
int main(int argc,char**argv){ if(argc<3){cerr<<"usage aq.tsv trig.tsv\n";return 2;} const int Q=3329; const long long SCALE=1099511627776LL; const long long DEN=852224;
 vector<IV> tr(Q); {ifstream f(argv[2]); string l; int got=0; while(getline(f,l)){ if(l.empty()||l[0]=='#'||l.rfind("k\t",0)==0)continue; stringstream ss(l); int k; char tab; ss>>k>>tr[k].clo>>tr[k].chi>>tr[k].slo>>tr[k].shi; got++;} if(got!=Q){cerr<<"bad trig "<<got<<"\n";return 3;}}
 map<int, vector<pair<int,int>>> grp; {ifstream f(argv[1]);string l;getline(f,l);int a,q,c;while(f>>a>>q>>c)grp[a].push_back({q,c});} if(grp.size()!=13){cerr<<"bad groups\n";return 4;}
 u128 denScaled=(u128)DEN*SCALE; unsigned long long bestCrit=0,bestOther=0; int etaCrit=-1,etaOther=-1;
 for(int eta=1;eta<Q;eta++){
   u128 rho=0;
   for(auto &G:grp){ i128 rlo=0,rhi=0,ilo=0,ihi=0; for(auto [q,c]:G.second){int k=(long long)eta*q%Q; auto &v=tr[k]; rlo+=(i128)c*v.clo; rhi+=(i128)c*v.chi; ilo+=(i128)c*v.slo; ihi+=(i128)c*v.shi;}
     auto abs128=[](i128 x)->u128{return x<0?(u128)(-x):(u128)x;}; u128 ar=max(abs128(rlo),abs128(rhi)), ai=max(abs128(ilo),abs128(ihi)); u128 n=ar*ar+ai*ai; rho += isqrt_ceil(n);
   }
   bool crit=(eta==1024||eta==2305); u128 lhs = rho * (crit?1000:5); u128 rhs=denScaled*(crit?853:3); if(!(lhs<rhs)){cerr<<"FAIL eta="<<eta<<" rho_scaled="<<u128s(rho)<<"\n";return 5;}
   // ratio in long double diagnostic only
   long double rr=(long double)(unsigned long long)rho/(long double)DEN/(long double)SCALE;
   if(crit){ if(rho>bestCrit){bestCrit=(unsigned long long)rho;etaCrit=eta;} }
   else {if(rho>bestOther){bestOther=(unsigned long long)rho;etaOther=eta;}}
 }
 cout<<setprecision(18);
 cout<<"PASS_EXACT_SPECTRAL_THRESHOLDS\n";
 cout<<"critical_eta="<<etaCrit<<" rho_upper="<<(long double)bestCrit/DEN/SCALE<<" threshold=0.853\n";
 cout<<"other_eta="<<etaOther<<" rho_upper="<<(long double)bestOther/DEN/SCALE<<" threshold=0.6\n";
 return 0;
}


==> anc/code/c11b_support.py <==
#!/usr/bin/env python3
from __future__ import annotations
from collections import defaultdict
from fractions import Fraction
from hashlib import sha256
from math import factorial
from pathlib import Path
import json, os, subprocess, sys
sys.set_int_max_str_digits(0)
Q = 3329
CBD = {-2: 1, -1: 4, 0: 6, 1: 4, 2: 1}
SCALE = 1 << 40
PRIMITIVE_DEN = 852224
WDEN = 218169344
EXPECTED_QZ_SHA = '8b462fad661d47e3b9f671b5335fb2a58cad3a89c7eb2e97a1cce093b67147de'
EXPECTED_AQ_SHA = 'a97ab4e80868f10bb0c5975d85ea95b187b7834d2f84ddd0fe0928e8faca3e20'

def root():
    return Path(__file__).resolve().parents[1]

def sha_file(p: Path):
    return sha256(p.read_bytes()).hexdigest()

def compress(x: int, d: int) -> int:
    x %= Q
    return (x * (1 << d) * 2 + Q) // (2 * Q) % (1 << d)

def decompress(y: int, d: int) -> int:
    return y * Q + (1 << d - 1) >> d

def centered(x: int) -> int:
    x %= Q
    return x if x <= Q // 2 else x - Q

def r10(u: int) -> int:
    return decompress(compress(u, 10), 10) % Q

def dv_counts():
    d = defaultdict(int)
    for u in range(Q):
        d[centered(decompress(compress(u, 4), 4) - u)] += 1
    return dict(sorted(d.items()))

def du_counts():
    d = defaultdict(int)
    for u in range(Q):
        d[centered(decompress(compress(u, 10), 10) - u)] += 1
    return dict(sorted(d.items()))

def w_counts():
    du = du_counts()
    X = defaultdict(int)
    Z1 = defaultdict(int)
    Y = defaultdict(int)
    W = defaultdict(int)
    for e, ce in CBD.items():
        for r, cr in CBD.items():
            X[e * r] += ce * cr
    for e, ce in CBD.items():
        for u, cu in du.items():
            Z1[e + u] += ce * cu
    for s, cs in CBD.items():
        for z, cz in Z1.items():
            Y[s * z] += cs * cz
    for x, cx in X.items():
        for y, cy in Y.items():
            W[x - y] += cx * cy
    if not sum(W.values()) == WDEN:
        raise RuntimeError('validation failed: sum(W.values()) == WDEN')
    return dict(sorted(W.items()))

def primitive_direct():
    qz = defaultdict(int)
    aq = defaultdict(int)
    for u in range(Q):
        ru = r10(u)
        for s, cs in CBD.items():
            for e, ce in CBD.items():
                c = cs * ce
                q = s * (u - e) % Q
                z = s * ru % Q
                a = centered(q - z)
                qz[q, z] += c
                aq[a, q] += c
    return (qz, aq)

def primitive_via_T():
    qz = defaultdict(int)
    aq = defaultdict(int)
    for t in range(Q):
        for e, ce in CBD.items():
            u = (t + e) % Q
            ru = r10(u)
            for s, cs in CBD.items():
                c = ce * cs
                q = s * t % Q
                z = s * ru % Q
                a = centered(q - z)
                qz[q, z] += c
                aq[a, q] += c
    return (qz, aq)

def dump_table(tab, header, p: Path):
    with p.open('w', newline='') as f:
        f.write(header + '\n')
        for (a, b), c in sorted(tab.items()):
            f.write(f'{a}\t{b}\t{c}\n')

def write_w(W, p: Path):
    with p.open('w') as f:
        f.write('value\tcount\n')
        for x, c in W.items():
            f.write(f'{x}\t{c}\n')

def atan_interval_inv(m, n):
    s = Fraction(0)
    vals = []
    for j in range(n + 2):
        t = Fraction(1, (2 * j + 1) * m ** (2 * j + 1))
        s = s + t if j % 2 == 0 else s - t
        if j >= n:
            vals.append(s)
    return (min(vals), max(vals))

def pi_machin():
    l5, u5 = atan_interval_inv(5, 28)
    l239, u239 = atan_interval_inv(239, 8)
    return (16 * l5 - 4 * u239, 16 * u5 - 4 * l239)

def pi_alt():
    l2, u2 = atan_interval_inv(2, 55)
    l3, u3 = atan_interval_inv(3, 38)
    return (4 * (l2 + l3), 4 * (u2 + u3))

def floor_scaled(f):
    return f.numerator * SCALE // f.denominator

def ceil_scaled(f):
    return -(-f.numerator * SCALE // f.denominator)

def point_series(xi, kind, N=13):
    parts = []
    for upto in (N, N + 1):
        lo = hi = 0
        for j in range(upto + 1):
            p = 2 * j + (1 if kind == 'sin' else 0)
            if p == 0:
                tlo = thi = SCALE
            else:
                num = pow(xi, p)
                den = pow(SCALE, p - 1) * factorial(p)
                tlo = num // den
                thi = (num + den - 1) // den
            if j % 2 == 0:
                lo += tlo
                hi += thi
            else:
                lo -= thi
                hi -= tlo
        parts.append((lo, hi))
    return (min((x[0] for x in parts)), max((x[1] for x in parts)))

def neg(iv):
    return (-iv[1], -iv[0])

def make_trig_table(pi_interval, p: Path):
    pl, pu = pi_interval
    pli = floor_scaled(pl)
    pui = ceil_scaled(pu)
    with p.open('w') as f:
        f.write(f'# scale={SCALE}\n# pi_lo={pl.numerator}/{pl.denominator}\n# pi_hi={pu.numerator}/{pu.denominator}\n')
        f.write('k\tcos_lo\tcos_hi\tsin_lo\tsin_hi\n')
        for k in range(Q):
            quad = 4 * k // Q
            rem = 4 * k - quad * Q
            xl = rem * pli // (2 * Q)
            xu = (rem * pui + 2 * Q - 1) // (2 * Q)
            slo, _ = point_series(xl, 'sin')
            _, shi = point_series(xu, 'sin')
            clo, _ = point_series(xu, 'cos')
            _, chi = point_series(xl, 'cos')
            si = (slo, shi)
            co = (clo, chi)
            if quad == 0:
                ci, si2 = (co, si)
            elif quad == 1:
                ci, si2 = (neg(si), co)
            elif quad == 2:
                ci, si2 = (neg(co), neg(si))
            else:
                ci, si2 = (si, neg(co))
            f.write(f'{k}\t{ci[0]}\t{ci[1]}\t{si2[0]}\t{si2[1]}\n')

def compile_cpp(src: Path, out: Path):
    cmd = ['g++', '-O3', '-std=c++17', str(src), '-lgmpxx', '-lgmp', '-o', str(out)]
    cp = subprocess.run(cmd, text=True, capture_output=True)
    if cp.returncode:
        raise RuntimeError('compile failed: ' + ' '.join(cmd) + '\n' + cp.stderr)

def parse_kv(text):
    d = {}
    for line in text.splitlines():
        if '=' in line:
            k, v = line.strip().split('=', 1)
            d[k] = v
    return d

def frac_obj(o):
    return Fraction(int(o['numerator']), int(o['denominator']))

def reference():
    return json.loads((root() / 'results/r1dc11b/primary_result.json').read_text())

def tv_fraction():
    return Fraction(1, 2) * (2 * Fraction(853, 1000) ** 768 + 3326 * Fraction(3, 5) ** 768)

def check_reference_math(ind, out):
    ref = reference()
    tv = tv_fraction()
    out['tv_one'] = {'numerator': str(tv.numerator), 'denominator': str(tv.denominator)}
    for ev in ('BIT0', 'BIT1', 'CCS'):
        ri = frac_obj(ref['events'][ev]['independent_one_exact'])
        got = Fraction(int(ind[ev + '_NUM']), int(ind[ev + '_DEN']))
        if not got == ri:
            raise RuntimeError((ev, 'independent mismatch'))
        gup = got + tv
        glo = max(Fraction(0), got - tv)
        if not gup == frac_obj(ref['events'][ev]['graph_one_upper']):
            raise RuntimeError("validation failed: gup == frac_obj(ref['events'][ev]['graph_one_upper'])")
        if not glo == frac_obj(ref['events'][ev]['graph_one_lower']):
            raise RuntimeError("validation failed: glo == frac_obj(ref['events'][ev]['graph_one_lower'])")
        out.setdefault('events', {})[ev] = {'independent_one': {'numerator': str(got.numerator), 'denominator': str(got.denominator)}, 'graph_one_upper': {'numerator': str(gup.numerator), 'denominator': str(gup.denominator)}}
    if not frac_obj(ref['events']['BIT0']['graph_one_upper']) < frac_obj(ref['events']['BIT1']['graph_one_upper']):
        raise RuntimeError("validation failed: frac_obj(ref['events']['BIT0']['graph_one_upper']) < frac_obj(ref['events']['BIT1']['graph_one_upper'])")
    out['certified_upper_order'] = 'b0_graph < b1_graph'


==> anc/code/check_all_executables_v8.py <==
#!/usr/bin/env python3
from __future__ import annotations
from pathlib import Path
import json,subprocess,tempfile,sys,os
ROOT=Path(__file__).resolve().parents[1]; CODE=ROOT/'code'; MATRIX=ROOT/'BUILD_MATRIX_V8.json'
def require(c,m):
    if not c: raise RuntimeError(m)
def run(cmd,cwd=None,env=None):
    print('RUN',' '.join(map(str,cmd)),flush=True)
    cp=subprocess.run(cmd,cwd=cwd,text=True,env=env or {**os.environ,'PYTHONDONTWRITEBYTECODE':'1'})
    require(cp.returncode==0,'command failed: '+' '.join(map(str,cmd)))
    print('PASS_CMD',Path(str(cmd[0])).name,flush=True);return cp
d=json.loads(MATRIX.read_text()); matrix={x['path'] for x in d['cpp']+d['python']+d.get('shell',[])}
actual={p.relative_to(ROOT).as_posix() for p in [ROOT/'verify_publication.py',*CODE.glob('*.py'),*CODE.glob('*.cpp'),*CODE.glob('*.sh')]}
require(matrix==actual,f'BUILD_MATRIX mismatch missing={sorted(actual-matrix)} extra={sorted(matrix-actual)}')
for rel in sorted(x['path'] for x in d.get('shell',[])): run(['bash','-n',str(ROOT/rel)])
pyfiles=[str(ROOT/x['path']) for x in sorted(d['python'],key=lambda x:x['path'])]
with tempfile.TemporaryDirectory(prefix='pycache_v8_') as pc:
    run([sys.executable,'-m','py_compile',*pyfiles],env={**os.environ,'PYTHONDONTWRITEBYTECODE':'1','PYTHONPYCACHEPREFIX':pc})
help_names={'c10c_full_search_v8.py','r1dc10c_counter_audit.py','r1dc10c_exception_refine.py','r1dc11c_equal_strength_counter_audit.py','terminal_sensitivity_v8.py','check_environment.py'}
for name in sorted(help_names): run([sys.executable,str(CODE/name),'--help'])
run([sys.executable,'-c',f"import sys;sys.path.insert(0,{str(CODE)!r});import c11b_support;print(c11b_support.Q)"])
for name in ('bit_specific_regression.py','c10c_frozen_search_binding_verify.py','c11b_proof_lint.py','c10c_human_proof_lint_v8.py','c10c_encoding_equivalence_v8.py'):
    run([sys.executable,str(CODE/name)],cwd=ROOT)
for x in d['python']: require(bool(x.get('smoke')),'missing Python smoke declaration: '+x['path'])
with tempfile.TemporaryDirectory(prefix='buildmatrix_v8_cpp_') as td:
    td=Path(td);exes={}
    for x in d['cpp']:
        src=ROOT/x['path'];exe=td/src.stem;cmd=[str(src) if y=='{src}' else str(exe) if y=='{exe}' else y for y in x['compile']];run(cmd);exes[src.name]=exe
    reps=ROOT/'results/r1dc10c/v8_recomputed_evidence/triple_orbit_representatives_v8.tsv';require(reps.is_file(),'V8 reps missing')
    run([str(exes['r1dc10c_svp_exact_R3250000.cpp']),'0','1',str(reps),'all'])
    run([str(exes['c10c_independent_exact_verify_v8.cpp']),'0','1',str(reps),'all'])
    # V8 final-release policy: all retained C++ sources are compiled above.
    # Runtime smoke is required for the C10C executable interfaces here; the complete
    # C10C/C10E release-cycle replays are recorded separately by the rebuild gates.
    # The two C10C executable interfaces are smoke-tested on one representative above.
print(f'PASS_ALL_RETAINED_EXECUTABLES_COMPILE_AND_CHANGED_SMOKE_V8 count={len(actual)}')


==> anc/code/check_environment.py <==
#!/usr/bin/env python3
from __future__ import annotations
import argparse, shutil, subprocess, sys
RELEASE = {'python': (3, 13, 5), 'sympy': '1.14.0', 'mpmath': '1.3.0'}

def out(cmd):
    p = subprocess.run(cmd, text=True, capture_output=True)
    if p.returncode:
        raise RuntimeError(p.stderr or p.stdout)
    return (p.stdout or p.stderr).splitlines()[0]

def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--release-exact', action='store_true')
    ap.add_argument('--require-tex', action='store_true')
    a = ap.parse_args()
    if not (3, 12) <= sys.version_info[:2] < (3, 14):
        raise RuntimeError('tested Python compatibility range is >=3.12,<3.14')
    import sympy, mpmath
    cc = shutil.which('g++') or shutil.which('c++')
    if not cc:
        raise RuntimeError('C++17 compiler required')
    gmp = None
    try:
        gmp = out(['pkg-config', '--modversion', 'gmp'])
    except Exception:
        gmp = 'pkg-config unavailable (link test occurs in C10C/C10E modes)'
    tex = shutil.which('pdflatex')
    if a.require_tex and (not tex):
        raise RuntimeError('pdflatex required for document build')
    print('Python', sys.version.split()[0])
    print('SymPy', sympy.__version__)
    print('mpmath', mpmath.__version__)
    print('C++', out([cc, '--version']))
    print('GMP', gmp)
    print('TeX', out([tex, '--version']) if tex else 'not required/not found')
    if a.release_exact:
        if sys.version_info[:3] != RELEASE['python']:
            raise RuntimeError(f"release-exact Python mismatch: {sys.version_info[:3]} != {RELEASE['python']}")
        if sympy.__version__ != RELEASE['sympy'] or mpmath.__version__ != RELEASE['mpmath']:
            raise RuntimeError('release-exact Python package mismatch')
        print('PASS_ENVIRONMENT_V8_RELEASE_EXACT')
    else:
        print('PASS_ENVIRONMENT_V8_COMPATIBILITY')
if __name__ == '__main__':
    main()


==> anc/code/full_gate_v8.sh <==
#!/usr/bin/env bash
set -euo pipefail
SRC="$(cd "$(dirname "$0")/.." && pwd)"
COUNTER_OVERRIDE="${1:-}"
TD="$(mktemp -d "${TMPDIR:-/tmp}/mlkem_v8_full_gate_XXXXXX")"
trap 'rm -rf "$TD"' EXIT
cp -a "$SRC" "$TD/anc"
cp "$SRC/../main.tex" "$TD/main.tex"
W="$TD/anc"; C="$W/code"; R="$W/results"
cd "$W"
python3 "$C/c10c_frozen_search_binding_verify.py"
python3 "$C/c11b_primary.py"
python3 "$C/c11b_counter_audit.py"
python3 "$C/r1dc11c_primary.py"
C10="$R/r1dc10c/counter_audit_result_v8.json"
if [[ -n "$COUNTER_OVERRIDE" ]]; then C10="$COUNTER_OVERRIDE"; fi
python3 "$C/r1dc11c_equal_strength_counter_audit.py" --c10c-counter-result "$C10" --c11b-counter-result "$R/c11b_counter_v8.json" --output "$R/r1dc11c/secondary_counter_v8.json"
python3 "$C/r1dc11c_weaker_sanity_counter.py"
python3 "$C/r1dc12b_primary.py"
python3 "$C/r1dc12b_counter_audit.py"
python3 "$C/r1dc13a_third_terminal_audit.py"
python3 "$C/terminal_sensitivity_v8.py" --route primary --terminal-fraction "$R/terminal_fraction.json" --c10c-result "$R/r1dc10c/primary_result.json" --c11b-result "$R/r1dc11b/primary_result.json" --c11c-result "$R/r1dc11c/primary_result.json" --output "$R/r1dc11c/terminal_sensitivity_primary_v8.json"
python3 "$C/terminal_sensitivity_v8.py" --route counter --terminal-fraction "$R/terminal_fraction.json" --c10c-result "$C10" --c11b-result "$R/c11b_counter_v8.json" --c11c-result "$R/r1dc11c/secondary_counter_v8.json" --output "$R/r1dc11c/terminal_sensitivity_counter_v8.json"
python3 "$C/c11b_proof_lint.py"
python3 "$C/c10c_human_proof_lint_v8.py"
python3 - "$R/terminal_fraction.json" <<'PY'
import sys,json,hashlib
if hasattr(sys,'set_int_max_str_digits'):sys.set_int_max_str_digits(1_000_000)
p=sys.argv[1];d=json.load(open(p));n=int(d['numerator']);q=int(d['denominator'])
h=hashlib.sha256(f'{n}/{q}'.encode()).hexdigest();E='46bcd82e73b61b2d0c37fc894a311fc1adf67f99ed756b9989866780fd51ea47'
def th(x):return n**100*(1<<x)<=q**100
if not (h==d['canonical_sha256']==E and th(16480) and th(16481) and not th(16482)):raise SystemExit('terminal gate failed')
# Fast in-memory corruption smoke: altered terminal numerator cannot retain the canonical digest.
mut=n+1
if hashlib.sha256(f'{mut}/{q}'.encode()).hexdigest()==E: raise SystemExit('mutated terminal unexpectedly accepted')
print('PASS_MUTATION_FAST_IN_MEMORY_V8')
print('PASS_FULL_GATE_TERMINAL_EXACT_V8')
PY
echo PASS_FULL_GATE_V8_READ_ONLY


==> anc/code/mutation_regression_v8.py <==
#!/usr/bin/env python3
"""Red-team mutation suite: every corruption must be rejected under normal and -O Python."""
from __future__ import annotations
from pathlib import Path
import copy,hashlib,json,os,shutil,subprocess,tempfile,sys,argparse
if hasattr(sys, 'set_int_max_str_digits'):
    sys.set_int_max_str_digits(1_000_000)
ROOT=Path(__file__).resolve().parents[1];CODE=ROOT/'code';RESULTS=ROOT/'results'

def require(c,msg):
    if not c:raise RuntimeError(msg)
def sha(p):return hashlib.sha256(Path(p).read_bytes()).hexdigest()
def run_fail(cmd,cwd,optimized):
    env={**os.environ,'PYTHONDONTWRITEBYTECODE':'1'}
    if optimized:env['PYTHONOPTIMIZE']='1'
    cp=subprocess.run(cmd,cwd=cwd,text=True,capture_output=True,env=env)
    require(cp.returncode!=0,'mutation unexpectedly accepted: '+' '.join(map(str,cmd))+'\n'+cp.stdout)
def bump_fraction(obj):
    obj=copy.deepcopy(obj);obj['numerator']=str(int(obj['numerator'])+1);return obj
def update_manifest(root,rel):
    mf=root/'SHA256SUMS.txt';lines=[]
    for line in mf.read_text().splitlines():
        if not line.strip():continue
        h,r=line.split(None,1);r=r.strip().lstrip('*')
        if r==rel:h=sha(root/rel)
        lines.append(f'{h}  {r}')
    mf.write_text('\n'.join(lines)+'\n')
def secondary_mutation(kind,optimized):
    with tempfile.TemporaryDirectory(prefix='mut_v8_') as td:
        td=Path(td);c10=td/'c10.json';c11=td/'c11.json';out=td/'out.json';shutil.copy2(RESULTS/'r1dc10c/counter_audit_result_v8.json',c10);shutil.copy2(RESULTS/'c11b_counter_v8.json',c11)
        if kind=='c11b':
            d=json.loads(c11.read_text());d['events']['BIT1']['graph_one_upper']=bump_fraction(d['events']['BIT1']['graph_one_upper']);c11.write_text(json.dumps(d,sort_keys=True))
        elif kind=='c10c':
            d=json.loads(c10.read_text());d['P_T_upper_exact']=bump_fraction(d['P_T_upper_exact']);c10.write_text(json.dumps(d,sort_keys=True))
        elif kind=='verdict':
            d=json.loads(c11.read_text());d['phase']='C11B_V8_PRIMARY_MUTATED';c11.write_text(json.dumps(d,sort_keys=True))
        run_fail(['python3',str(CODE/'r1dc11c_equal_strength_counter_audit.py'),'--c10c-counter-result',str(c10),'--c11b-counter-result',str(c11),'--output',str(out)],ROOT,optimized)
def rep_mutation(optimized):
    ev=RESULTS/'r1dc10c/v8_recomputed_evidence';require(ev.is_dir(),'frozen V8 C10C evidence missing')
    with tempfile.TemporaryDirectory(prefix='mut_rep_v8_') as td:
        td=Path(td);dst=td/'evidence';shutil.copytree(ev,dst);rep=dst/'triple_orbit_representatives_v8.tsv';lines=rep.read_text().splitlines();z=lines[1].split('\t');z[1]=str((int(z[1])+1)%128);lines[1]='\t'.join(z);rep.write_text('\n'.join(lines)+'\n');out=td/'out.json'
        run_fail(['python3',str(CODE/'r1dc10c_counter_audit.py'),'--results-dir',str(dst),'--representatives',str(rep),'--frozen-reference-dir',str(RESULTS/'r1dc10c'),'--output',str(out)],ROOT,optimized)
def tree_mutation(kind,optimized,mode='quick'):
    with tempfile.TemporaryDirectory(prefix='mut_tree_v8_') as td:
        td=Path(td);dst=td/'anc';shutil.copytree(ROOT,dst,ignore=shutil.ignore_patterns('__pycache__','*.pyc','*.pyo'))
        manuscript=ROOT.parent/'main.tex'
        if manuscript.is_file(): shutil.copy2(manuscript,td/'main.tex')
        if kind=='terminal':
            p=dst/'results/terminal_fraction.json';d=json.loads(p.read_text());d['numerator']=str(int(d['numerator'])+1);p.write_text(json.dumps(d,indent=2,sort_keys=True)+'\n');update_manifest(dst,'results/terminal_fraction.json')
        elif kind=='path':
            p=dst/'ALL_ARTIFACTS_INDEX_V8.json';d=json.loads(p.read_text());d['artifacts'][0]['path']='code/definitely_missing_v8.py';p.write_text(json.dumps(d,indent=2,sort_keys=True)+'\n');update_manifest(dst,'ALL_ARTIFACTS_INDEX_V8.json')
        elif kind=='radius':
            rel='code/r1dc10c_svp_exact_R3250000.cpp';p=dst/rel;s=p.read_text();
            require('R2=3250000' in s,'C10C radius literal not found');p.write_text(s.replace('R2=3250000','R2=3250001',1));update_manifest(dst,rel)
        else: raise RuntimeError('unknown tree mutation '+kind)
        run_fail(['python3',str(dst/'verify_publication.py'),'--'+mode],dst,optimized)
def main():
    ap=argparse.ArgumentParser()
    ap.add_argument('--mini',action='store_true',help='fast representative subset for --full; the release gate runs the default exhaustive mutation set separately')
    a=ap.parse_args()
    all_tests=[
        ('c11b',secondary_mutation),
        ('c10c',secondary_mutation),
        ('counter_verdict',lambda _,o:secondary_mutation('verdict',o)),
        ('representative',lambda _,o:rep_mutation(o)),
        ('terminal',lambda _,o:tree_mutation('terminal',o,'quick')),
        ('artifact_path',lambda _,o:tree_mutation('path',o,'quick')),
        # Regression for the V7 major finding: mutate the theorem-critical C10C radius,
        # reseal the ordinary manifest, and require cumulative --full to reject it via
        # the stricter theorem-critical integrity contract before reconstruction.
        ('c10c_radius_full',lambda _,o:tree_mutation('radius',o,'full')),
    ]
    tests=[all_tests[i] for i in (4,5)] if a.mini else all_tests
    for optimized in (False,True):
        for name,fn in tests:
            if fn is secondary_mutation:fn(name,optimized)
            else:fn(name,optimized)
            print(f'PASS_MUTATION_REJECTED {name} optimized={int(optimized)}',flush=True)
    if a.mini: print('PASS_MUTATION_MINI_NORMAL_AND_OPTIMIZED_V8',flush=True)
    else:
        print('PASS_MUTATION_REJECTION_NORMAL_AND_OPTIMIZED_V8',flush=True)
        print('PASS_RED_TEAM_V8',flush=True)
if __name__=='__main__':main()


==> anc/code/r1dc10c_counter_audit.py <==
#!/usr/bin/env python3
"""Independent rational C10C P_T derivation for V8.

The script reconstructs the orbit partition and binds it directly to the actual
representative file consumed by the fresh V8 searches. It then consumes the
independent V8 negative-search output and independent exception short-set, and
converts the resulting exact energy statement to the P_T fraction using a
separate rational transcendental-enclosure route.
"""
from __future__ import annotations
from fractions import Fraction
from itertools import combinations, product
from collections import defaultdict, Counter
from pathlib import Path
import argparse, hashlib, json, sys
sys.set_int_max_str_digits(0)
ROOT = Path(__file__).resolve().parents[1]
FROZEN = ROOT / 'results' / 'r1dc10c'
Q = 3329
D = 3250000
PASS = 'PASS_C10C_V8_RATIONAL_PT_DERIVATION'

def require(c, msg):
    if not c:
        raise RuntimeError(msg)

def sha_bytes(b):
    return hashlib.sha256(b).hexdigest()

def sha(p):
    return hashlib.sha256(Path(p).read_bytes()).hexdigest()

def F(o):
    return Fraction(int(o['numerator']), int(o['denominator']))
units_gen = (5, 255, 3)

def act_l(l, u):
    return (u * (2 * l + 1) % 256 - 1) // 2

def act(T, u):
    return tuple(sorted((act_l(x, u) for x in T)))

def reconstruct_orbits():
    Ts = list(combinations(range(128), 3))
    idx = {T: i for i, T in enumerate(Ts)}
    par = list(range(len(Ts)))
    sz = [1] * len(Ts)

    def find(x):
        while par[x] != x:
            par[x] = par[par[x]]
            x = par[x]
        return x

    def union(x, y):
        x = find(x)
        y = find(y)
        if x == y:
            return
        if sz[x] < sz[y]:
            x, y = (y, x)
        par[y] = x
        sz[x] += sz[y]
    for T in Ts:
        i = idx[T]
        for u in units_gen:
            union(i, idx[act(T, u)])
    g = defaultdict(list)
    for T in Ts:
        g[find(idx[T])].append(T)
    classes = sorted((sorted(v) for v in g.values()), key=lambda x: x[0])
    require(len(classes) == 2667 and all((len(x) == 128 for x in classes)), 'orbit reconstruction mismatch')
    rep = ['orbit_id\tl0\tl1\tl2\td\torbit_size\n']
    mem = ['orbit_id\tl0\tl1\tl2\n']
    ZETA = 17

    def order_mod(x):
        for d in [1, 2, 4, 8, 16, 32, 64, 128]:
            if pow(x, d, Q) == 1:
                return d
        raise RuntimeError('order not found')

    def dval(T):
        aa = [pow(ZETA, 2 * l + 1, Q) for l in T]
        i0 = pow(aa[0], Q - 2, Q)
        return max(order_mod(aa[1] * i0 % Q), order_mod(aa[2] * i0 % Q))
    dh = Counter()
    for oi, m in enumerate(classes):
        c = m[0]
        d = dval(c)
        dh[d] += 1
        rep.append(f'{oi}\t{c[0]}\t{c[1]}\t{c[2]}\t{d}\t128\n')
        for T in m:
            mem.append(f'{oi}\t{T[0]}\t{T[1]}\t{T[2]}\n')
    require(dict(sorted(dh.items())) == {4: 1, 8: 6, 16: 28, 32: 120, 64: 496, 128: 2016}, 'orbit d histogram mismatch')
    return (''.join(rep).encode(), ''.join(mem).encode(), dh)

def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--results-dir', type=Path, required=True)
    ap.add_argument('--representatives', type=Path, required=True)
    ap.add_argument('--frozen-reference-dir', type=Path, default=FROZEN)
    ap.add_argument('--output', type=Path, required=True)
    a = ap.parse_args()
    R = a.results_dir
    REF = a.frozen_reference_dir
    rep_blob, mem_blob, dh = reconstruct_orbits()
    rep_sha = sha_bytes(rep_blob)
    mem_sha = sha_bytes(mem_blob)
    require(a.representatives.is_file(), 'actual representative input missing')
    require(sha(a.representatives) == rep_sha, 'actual representative input does not equal independent reconstruction')
    print('PASS_C10C_V8_ACTUAL_REPRESENTATIVE_INPUT_BOUND_TO_INDEPENDENT_RECONSTRUCTION')
    tsv = R / 'svp_independent_all.tsv'
    require(tsv.is_file(), 'independent V8 search output missing')
    cnt = {}
    for l in tsv.read_text().splitlines():
        if not l.strip():
            continue
        z = l.split('\t')
        require(len(z) >= 8, 'malformed independent search row')
        cnt[int(z[0])] = {'T': tuple(map(int, z[1:4])), 'd': int(z[4]), 'nodes': int(z[5]), 'found': int(z[6]), 'norm': int(z[7])}
    require(set(cnt) == set(range(2667)), 'independent search coverage mismatch')
    exc = [i for i, x in cnt.items() if x['found']]
    require(exc == [1424] and cnt[1424]['T'] == (0, 16, 35), 'independent search exception mismatch')
    primary = json.loads((R / 'exception_refinement_primary.json').read_text())
    ind = json.loads((R / 'exception_refinement_independent_v8.json').read_text())
    require(primary['short_codeword_count'] == 10 and primary['min_block_norm2'] == 2967467 and (primary['min_full128_energy_among_short'] == 95302612), 'primary exception refinement mismatch')
    require(ind['short_codeword_count'] == 10 and ind['min_block_norm2'] == 2967467 and (ind['min_full128_energy_among_short'] == 95302612), 'independent exception refinement mismatch')

    def eset(x):
        return {(tuple(y['y']), y['block0_norm2'], tuple(y['block_energies']), y['full128_energy']) for y in x['short_codewords']}
    require(eset(primary) == eset(ind), 'primary and independent exception short sets differ')
    print('PASS_C10C_V8_EXCEPTION_COMPLETE_SHORT_SET')

    def cyc_add(x, y):
        return [u + v for u, v in zip(x, y)]

    def cyc_scale(x, s):
        return [s * u for u in x]

    def cyc_pow(q, e):
        e %= q
        if e < q - 1:
            x = [Fraction(0)] * (q - 1)
            x[e] = 1
            return x
        return [Fraction(-1)] * (q - 1)

    def cyc_mul(q, x, y):
        tmp = [Fraction(0)] * q
        for i, u in enumerate(x):
            if u:
                for j, v in enumerate(y):
                    if v:
                        tmp[(i + j) % q] += u * v
        c = tmp[q - 1]
        return [tmp[i] - c for i in range(q - 1)]

    def phi(q, x):
        out = [Fraction(0)] * (q - 1)
        for c, w in [(-2, 1), (-1, 4), (0, 6), (1, 4), (2, 1)]:
            out = cyc_add(out, cyc_scale(cyc_pow(q, x * c), Fraction(w, 16)))
        return out

    def toy_check(q, alphas, n):
        vs = [tuple((pow(x, j, q) for x in alphas)) for j in range(n)]
        num = 0
        den = 16 ** n
        vals = [-2, -1, 0, 1, 2]
        weights = {-2: 1, -1: 4, 0: 6, 1: 4, 2: 1}
        for cs in product(vals, repeat=n):
            sums = [sum((cs[j] * vs[j][k] for j in range(n))) % q for k in range(3)]
            if sums == [0, 0, 0]:
                w = 1
                for c in cs:
                    w *= weights[c]
                num += w
        direct = Fraction(num, den)
        total = [Fraction(0)] * (q - 1)
        for lam in product(range(q), repeat=3):
            term = [Fraction(1)] + [Fraction(0)] * (q - 2)
            for v in vs:
                term = cyc_mul(q, term, phi(q, sum((lam[k] * v[k] for k in range(3))) % q))
            total = cyc_add(total, term)
        total = cyc_scale(total, Fraction(1, q ** 3))
        require(all((x == 0 for x in total[1:])) and total[0] == direct, 'toy Fourier identity failed')
        return {'q': q, 'n': n, 'direct': f'{direct.numerator}/{direct.denominator}', 'fourier_constant': f'{total[0].numerator}/{total[0].denominator}'}
    toys = [toy_check(5, (1, 2, 3), 4), toy_check(7, (1, 2, 4), 5), toy_check(11, (1, 3, 5), 4)]

    def atan_interval(m, N):
        x = Fraction(1, m)
        s = sum(((-1 if n & 1 else 1) * x ** (2 * n + 1) / Fraction(2 * n + 1) for n in range(N)), Fraction())
        nxt = x ** (2 * N + 1) / Fraction(2 * N + 1)
        return (s, s + nxt) if N % 2 == 0 else (s - nxt, s)
    lo5, hi5 = atan_interval(5, 8)
    lo239, hi239 = atan_interval(239, 3)
    pi_lo = 16 * lo5 - 4 * hi239
    require(pi_lo > Fraction(333, 106), 'pi lower enclosure too weak')
    x = Fraction(1, 3)
    Nn = 5
    s = sum((x ** (2 * n + 1) / Fraction(2 * n + 1) for n in range(Nn + 1)), Fraction())
    ln_hi = 2 * s + 2 * x ** (2 * Nn + 3) / Fraction(2 * Nn + 3) / (1 - x * x)
    require(ln_hi < Fraction(347, 500), 'ln2 upper enclosure too weak')
    require(8 * Fraction(333, 106) ** 2 * D > 33 * Fraction(347, 500) * Q * Q, 'energy-to-2^-33 inequality failed')
    u = Fraction(2 ** 33 + Q ** 3 - 1, 2 ** 33 * Q ** 3)
    U2 = u * u
    require(U2 < Fraction(1, 2 ** 65) and U2 > Fraction(1, 2 ** 66), 'P_T dyadic comparison failed')
    frozen = json.loads((REF / 'primary_result.json').read_text())
    require(U2 == F(frozen['pT_bound']['P_T_upper_strict']), 'fresh P_T differs from frozen scientific certificate')
    res = {'phase': 'R1D-C10C-V8', 'verdict': PASS, 'evidence_source': {'representatives_role': 'fresh_v8_independent_reconstruction', 'representatives_sha256': rep_sha, 'independent_search_sha256': sha(tsv), 'primary_exception_sha256': sha(R / 'exception_refinement_primary.json'), 'independent_exception_sha256': sha(R / 'exception_refinement_independent_v8.json')}, 'orbit_counter_audit': {'triples': 341376, 'orbits': 2667, 'representatives_sha256': rep_sha, 'members_sha256': mem_sha, 'd_orbits': {str(k): v for k, v in sorted(dh.items())}}, 'svp_independent_audit': {'representatives': 2667, 'direct_no_short': 2666, 'exception_orbit_id': 1424, 'exception_T': [0, 16, 35], 'global_min_block_norm2_exact': 2967467, 'short_codewords_exception': 10, 'min_full128_energy_exception': 95302612}, 'toy_fourier_exact_checks': toys, 'independent_transcendental_bounds': {'pi_lower': f'{pi_lo.numerator}/{pi_lo.denominator}', 'coarse_pi_lower_used': '333/106', 'ln2_upper': f'{ln_hi.numerator}/{ln_hi.denominator}', 'coarse_ln2_upper_used': '347/500'}, 'P_T_upper_exact': {'numerator': str(U2.numerator), 'denominator': str(U2.denominator)}, 'comparison': '2^-66 < upper < 2^-65', 'target_pass': True}
    a.output.parent.mkdir(parents=True, exist_ok=True)
    a.output.write_text(json.dumps(res, indent=2, sort_keys=True) + '\n')
    print(PASS)
if __name__ == '__main__':
    main()


==> anc/code/r1dc10c_exception_refine.py <==
#!/usr/bin/env python3
from fractions import Fraction
from pathlib import Path
import sympy as sp, json, hashlib, argparse
Q = 3329
ZETA = 17
R2 = 3250000
T = (0, 16, 35)
ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT / 'results' / 'r1dc10c'
OUT.mkdir(parents=True, exist_ok=True)

def invmat3_mod(A):
    M = [[A[i][j] % Q for j in range(3)] + [1 if i == j else 0 for j in range(3)] for i in range(3)]
    for c in range(3):
        p = next((i for i in range(c, 3) if M[i][c] % Q))
        M[c], M[p] = (M[p], M[c])
        iv = pow(M[c][c], Q - 2, Q)
        M[c] = [x * iv % Q for x in M[c]]
        for i in range(3):
            if i != c:
                t = M[i][c] % Q
                M[i] = [(M[i][j] - t * M[c][j]) % Q for j in range(6)]
    return [r[3:] for r in M]

def genS(L):
    al = [pow(ZETA, 2 * l + 1, Q) for l in T]
    G = [[pow(a, j, Q) for j in range(L)] for a in al]
    V = [[G[i][j] for j in range(3)] for i in range(3)]
    Vi = invmat3_mod(V)
    S = [[sum((Vi[i][k] * G[k][j] for k in range(3))) % Q for j in range(L)] for i in range(3)]
    if not [[S[i][j] for j in range(3)] for i in range(3)] == [[1, 0, 0], [0, 1, 0], [0, 0, 1]]:
        raise RuntimeError('validation failed: [[S[i][j] for j in range(3)] for i in range(3)] == [[1, 0, 0], [0, 1, 0], [0, 0, 1]]')
    return S

def initial_basis():
    S = genS(32)
    B = [[x if x <= Q // 2 else x - Q for x in row] for row in S]
    B += [[0] * j + [Q] + [0] * (31 - j) for j in range(3, 32)]
    return B

def gso(B):
    n = 32
    bs = []
    norm = []
    mu = [[Fraction(0) for _ in range(n)] for __ in range(n)]
    for i in range(n):
        v = [Fraction(x) for x in B[i]]
        for j in range(i):
            d = sum((Fraction(B[i][k]) * bs[j][k] for k in range(n)))
            m = d / norm[j]
            mu[i][j] = m
            v = [v[k] - m * bs[j][k] for k in range(n)]
        nn = sum((x * x for x in v))
        bs.append(v)
        norm.append(nn)
    return (mu, norm)

def enumerate_all(B):
    mu, norm = gso(B)
    z = [0] * 32
    ys = {}
    nodes = 0

    def rec(i, partial):
        nonlocal nodes
        if i < 0:
            if not any(z):
                return
            vec = [sum((z[r] * B[r][c] for r in range(32))) for c in range(32)]
            nn = sum((x * x for x in vec))
            if nn <= R2:
                y = tuple((v % Q for v in vec[:3]))
                ys[y] = min(nn, ys.get(y, 10 ** 99))
            return
        rem = Fraction(R2) - partial
        if rem < 0:
            return
        s = sum((Fraction(z[j]) * mu[j][i] for j in range(i + 1, 32)))
        center = -s
        m = center.numerator // center.denominator
        k = 0
        while True:
            outs = []
            vals = [m] if k == 0 else [m + k, m - k]
            for zi in vals:
                term = Fraction(zi) + s
                add = term * term * norm[i]
                ok = add <= rem
                outs.append(not ok)
                if ok:
                    z[i] = zi
                    nodes += 1
                    rec(i - 1, partial + add)
            if k > 0 and all(outs):
                break
            k += 1
        z[i] = 0
    rec(31, Fraction())
    return (ys, nodes)

def cent(x):
    return x if x <= Q // 2 else x - Q

def run(reverse=False, delta=Fraction(3, 4)):
    B = initial_basis()
    if reverse:
        B = list(reversed(B))
    R = sp.Matrix(B).lll(delta=sp.Rational(delta.numerator, delta.denominator))
    RB = [[int(x) for x in R.row(i)] for i in range(32)]
    ys, nodes = enumerate_all(RB)
    S128 = genS(128)
    arr = []
    for y, n32 in sorted(ys.items()):
        vals = [sum((y[i] * S128[i][j] for i in range(3))) % Q for j in range(128)]
        energies = [sum((cent(vals[j]) ** 2 for j in range(32 * b, 32 * b + 32))) for b in range(4)]
        arr.append({'y': list(y), 'block0_norm2': n32, 'block_energies': energies, 'full128_energy': sum(energies)})
    return {'T': list(T), 'radius2': R2, 'basis_order': 'reversed' if reverse else 'standard', 'lll_delta': f'{delta.numerator}/{delta.denominator}', 'nodes_exact': nodes, 'short_codewords': arr, 'short_codeword_count': len(arr), 'min_block_norm2': min((x['block0_norm2'] for x in arr)), 'min_full128_energy_among_short': min((x['full128_energy'] for x in arr))}
if __name__ == '__main__':
    ap = argparse.ArgumentParser()
    ap.add_argument('--counter', action='store_true')
    ap.add_argument('--output-dir', type=Path)
    ap.add_argument('--output', type=Path)
    a = ap.parse_args()
    res = run(reverse=a.counter, delta=Fraction(5, 6) if a.counter else Fraction(3, 4))
    name = 'exception_refinement_counter.json' if a.counter else 'exception_refinement_primary.json'
    target = a.output or (a.output_dir or OUT) / name
    target.parent.mkdir(parents=True, exist_ok=True)
    target.write_text(json.dumps(res, indent=2, sort_keys=True) + '\n')
    print(json.dumps({k: res[k] for k in ['short_codeword_count', 'nodes_exact', 'min_block_norm2', 'min_full128_energy_among_short']}, sort_keys=True))


==> anc/code/r1dc10c_svp_exact_R3250000.cpp <==
#include <gmpxx.h>
#include <algorithm>
#include <array>
#include <cmath>
#include <chrono>
#include <climits>
#include <cstdint>
#include <fstream>
#include <iostream>
#include <sstream>
#include <string>
#include <tuple>
#include <vector>
using namespace std;
static const long long Q=3329, ZETA=17, R2=3250000;
using Row=array<long long,32>;
long long modpow(long long a,long long e){ long long r=1; while(e){if(e&1)r=(__int128)r*a%Q;a=(__int128)a*a%Q;e>>=1;}return r; }
long long modinv(long long a){return modpow((a%Q+Q)%Q,Q-2);}
vector<vector<long long>> inv3(vector<vector<long long>> A){
 vector<vector<long long>> M(3,vector<long long>(6)); for(int i=0;i<3;i++){for(int j=0;j<3;j++)M[i][j]=(A[i][j]%Q+Q)%Q;M[i][i+3]=1;}
 for(int c=0;c<3;c++){int p=c;while(p<3&&M[p][c]%Q==0)p++;if(p==3)throw runtime_error("singular");swap(M[c],M[p]); long long iv=modinv(M[c][c]);for(int j=0;j<6;j++)M[c][j]=(__int128)M[c][j]*iv%Q;for(int i=0;i<3;i++)if(i!=c){long long t=M[i][c];for(int j=0;j<6;j++)M[i][j]=(M[i][j]-(__int128)t*M[c][j]%Q+Q)%Q;}}
 vector<vector<long long>> R(3,vector<long long>(3));for(int i=0;i<3;i++)for(int j=0;j<3;j++)R[i][j]=M[i][j+3];return R;
}
vector<Row> initial_basis(array<int,3>T){
 long long al[3];for(int i=0;i<3;i++)al[i]=modpow(ZETA,2*T[i]+1);
 vector<vector<long long>> G(3,vector<long long>(32));for(int i=0;i<3;i++){long long p=1;for(int j=0;j<32;j++){G[i][j]=p;p=(__int128)p*al[i]%Q;}}
 vector<vector<long long>> V(3,vector<long long>(3));for(int i=0;i<3;i++)for(int j=0;j<3;j++)V[i][j]=G[i][j]; auto Vi=inv3(V);
 vector<Row>B; for(int i=0;i<3;i++){Row r{};for(int j=0;j<32;j++){long long x=0;for(int k=0;k<3;k++)x=(x+(__int128)Vi[i][k]*G[k][j])%Q;if(x>Q/2)x-=Q;r[j]=x;}B.push_back(r);} 
 for(int j=3;j<32;j++){Row r{};r[j]=Q;B.push_back(r);}return B;
}
void gso_ld(const vector<Row>&B, vector<array<long double,32>>&bst, vector<long double>&bn, vector<vector<long double>>&mu){
 int n=32;bst.assign(n,{});bn.assign(n,0);mu.assign(n,vector<long double>(n,0));
 for(int i=0;i<n;i++){for(int c=0;c<n;c++)bst[i][c]=(long double)B[i][c];for(int j=0;j<i;j++){long double d=0;for(int c=0;c<n;c++)d+=(long double)B[i][c]*bst[j][c];mu[i][j]=d/bn[j];for(int c=0;c<n;c++)bst[i][c]-=mu[i][j]*bst[j][c];}long double s=0;for(int c=0;c<n;c++)s+=bst[i][c]*bst[i][c];bn[i]=s;}
}
void heuristic_lll(vector<Row>&B){
 const long double delta=.99L; vector<array<long double,32>>bs;vector<long double>bn;vector<vector<long double>>mu;gso_ld(B,bs,bn,mu);int k=1,guard=0,swaps=0;
 while(k<32){if(++guard>1000000)throw runtime_error("lll guard");
   for(int j=k-1;j>=0;j--){long long r=llround(mu[k][j]);if(r){for(int c=0;c<32;c++){__int128 v=(__int128)B[k][c]-(__int128)r*B[j][c];if(v>LLONG_MAX||v<LLONG_MIN)throw runtime_error("overflow");B[k][c]=(long long)v;}for(int l=0;l<j;l++)mu[k][l]-=(long double)r*mu[j][l];mu[k][j]-=(long double)r;}}
   long double muk=mu[k][k-1];
   if(bn[k] >= (delta-muk*muk)*bn[k-1]) {k++; continue;}
   swap(B[k],B[k-1]);
   long double B0=bn[k-1], B1=bn[k]; long double Bnew=B1+muk*muk*B0;
   for(int j=0;j<k-1;j++) swap(mu[k][j],mu[k-1][j]);
   mu[k][k-1]=muk*B0/Bnew;
   bn[k]=B1*B0/Bnew; bn[k-1]=Bnew;
   for(int i=k+1;i<32;i++){
      long double oldik=mu[i][k];
      long double newik=mu[i][k-1]-muk*oldik;
      mu[i][k]=newik;
      mu[i][k-1]=oldik+mu[k][k-1]*newik;
   }
   swaps++;
   if((swaps&255)==0) gso_ld(B,bs,bn,mu); // floating acceleration state only
   k=max(1,k-1);
 }
}
struct ExactGSO{vector<vector<mpq_class>> mu;vector<mpq_class> norm;};
ExactGSO exact_gso(const vector<Row>&B){int n=32; vector<array<mpq_class,32>>bs(n); vector<mpq_class>norm(n);vector<vector<mpq_class>>mu(n,vector<mpq_class>(n));for(int i=0;i<n;i++){for(int c=0;c<n;c++)bs[i][c]=mpq_class((long)B[i][c]);for(int j=0;j<i;j++){mpq_class d=0;for(int c=0;c<n;c++)d+=mpq_class((long)B[i][c])*bs[j][c];mu[i][j]=d/norm[j];for(int c=0;c<n;c++)bs[i][c]-=mu[i][j]*bs[j][c];}mpq_class s=0;for(int c=0;c<n;c++)s+=bs[i][c]*bs[i][c];norm[i]=s;}return {move(mu),move(norm)};}
struct EnumCtx{const vector<Row>&B;const ExactGSO&G;array<long long,32>z{};uint64_t nodes=0;bool found=false;long long foundnorm=0;vector<long long>witness;};
long long floor_q(const mpq_class&x){mpz_class q; mpz_fdiv_q(q.get_mpz_t(),x.get_num_mpz_t(),x.get_den_mpz_t()); if(!q.fits_slong_p())throw runtime_error("floor overflow");return q.get_si();}
bool rec(EnumCtx&c,int i,const mpq_class&partial){if(c.found)return true;if(i<0){bool nz=false;for(auto v:c.z)if(v){nz=true;break;}if(!nz)return false;array<__int128,32>vec{};for(int r=0;r<32;r++)if(c.z[r])for(int col=0;col<32;col++)vec[col]+=(__int128)c.z[r]*c.B[r][col];__int128 nn=0;for(auto x:vec)nn+=x*x;if(nn<=R2){c.found=true;c.foundnorm=(long long)nn;c.witness.assign(c.z.begin(),c.z.end());return true;}return false;}
 mpq_class rem=mpq_class((long)R2)-partial;if(rem<0)return false;mpq_class s=0;for(int j=i+1;j<32;j++)if(c.z[j])s+=mpq_class((long)c.z[j])*c.G.mu[j][i];mpq_class center=-s;long long m=floor_q(center);
 for(long long k=0;;k++){bool leftout=false,rightout=false;long long vals[2]={m+k,m-k};int nv=(k==0?1:2);for(int h=0;h<nv;h++){long long zi=vals[h];mpq_class term=mpq_class((long)zi)+s;mpq_class add=term*term*c.G.norm[i];bool ok=(add<=rem);if(h==0)rightout=!ok;else leftout=!ok;if(ok){c.z[i]=zi;c.nodes++;if(rec(c,i-1,partial+add))return true;}}
   if(k>0 && leftout && rightout)break; if(k>1000000)throw runtime_error("enum runaway");}
 c.z[i]=0;return false;}
struct Cert{uint64_t nodes;bool found;long long norm;double llls,gsos,enums;};
Cert certify(array<int,3>T){auto B=initial_basis(T);auto t0=chrono::steady_clock::now();heuristic_lll(B);auto t1=chrono::steady_clock::now();auto G=exact_gso(B);auto t2=chrono::steady_clock::now();EnumCtx C{B,G};rec(C,31,mpq_class(0));auto t3=chrono::steady_clock::now();return {C.nodes,C.found,C.foundnorm,chrono::duration<double>(t1-t0).count(),chrono::duration<double>(t2-t1).count(),chrono::duration<double>(t3-t2).count()};}
int main(int argc,char**argv){if(argc<5){cerr<<"usage start end reps.tsv mode(all|lt128|eq128)\n";return 2;}int st=stoi(argv[1]),en=stoi(argv[2]);string mode=argv[4];ifstream f(argv[3]);string line;getline(f,line);int oi,l0,l1,l2,d,os;vector<tuple<int,int,int,int,int>> todo;while(f>>oi>>l0>>l1>>l2>>d>>os){if(mode=="lt128"&&d==128)continue;if(mode=="eq128"&&d!=128)continue;todo.push_back({oi,l0,l1,l2,d});}for(int pos=st;pos<en&&pos<(int)todo.size();pos++){tie(oi,l0,l1,l2,d)=todo[pos];auto C=certify({l0,l1,l2});cout<<oi<<"\t"<<l0<<"\t"<<l1<<"\t"<<l2<<"\t"<<d<<"\t"<<C.nodes<<"\t"<<(C.found?1:0)<<"\t"<<C.norm<<"\t"<<C.llls<<"\t"<<C.gsos<<"\t"<<C.enums<<"\n";cout.flush();}return 0;}


==> anc/code/r1dc10e_tail_pack.cpp <==
#include <gmpxx.h>
#include <vector>
#include <map>
#include <iostream>
#include <cmath>
#include <cstdint>
#include <chrono>
using namespace std;
int main(){
  const long WDEN=218169344; const int N=768; const int DEG=24; const int SHIFT=12;
  map<int,unsigned long> W={{-12,514},{-10,10264},{-9,8224},{-8,114928},{-7,131264},{-6,830296},{-5,893664},{-4,4503790},{-3,6287264},{-2,22236304},{-1,33586336},{0,80963648},{1,33586336},{2,22236304},{3,6287264},{4,4503790},{5,893664},{6,830296},{7,131264},{8,114928},{9,8224},{10,10264},{12,514}};
  mpz_class denpow; mpz_ui_pow_ui(denpow.get_mpz_t(), WDEN, N);
  size_t bits=mpz_sizeinbase(denpow.get_mpz_t(),2)+1;
  size_t L=(bits+63)/64; size_t Bbits=64*L;
  cerr<<"coeff bits bound="<<bits<<" Bbits="<<Bbits<<" limbs="<<L<<"\n";
  mpz_class A=0,tmp;
  for(auto &kv:W){ size_t idx=kv.first+SHIFT; tmp=kv.second; mpz_mul_2exp(tmp.get_mpz_t(),tmp.get_mpz_t(),idx*Bbits); A+=tmp; }
  auto t0=chrono::steady_clock::now();
  mpz_class P; mpz_pow_ui(P.get_mpz_t(),A.get_mpz_t(),N);
  auto t1=chrono::steady_clock::now(); cerr<<"pow sec="<<chrono::duration<double>(t1-t0).count()<<" bits="<<mpz_sizeinbase(P.get_mpz_t(),2)<<"\n";
  size_t count=0; uint64_t* words=(uint64_t*)mpz_export(NULL,&count,-1,sizeof(uint64_t),0,0,P.get_mpz_t());
  size_t ncoeff=N*DEG+1; cerr<<"export words="<<count<<" expected max="<<ncoeff*L<<" ncoeff="<<ncoeff<<"\n";
  map<int,int> E2={{-2,1},{-1,4},{0,6},{1,4},{2,1}};
  mpz_class tail=0,sumall=0,c;
  for(size_t idx=0;idx<ncoeff;idx++){
    size_t off=idx*L; size_t avail=0; if(off<count) avail=min(L,count-off);
    if(avail) mpz_import(c.get_mpz_t(),avail,-1,sizeof(uint64_t),0,0,words+off); else c=0;
    sumall += c;
    int s=(int)idx-N*SHIFT;
    int wt=0; for(auto &ee:E2) if(abs(s+ee.first)>=728) wt+=ee.second;
    if(wt) mpz_addmul_ui(tail.get_mpz_t(),c.get_mpz_t(),wt);
  }
  free(words);
  if(sumall!=denpow){ cerr<<"SUM MISMATCH\n"; return 2; }
  mpz_class den=denpow*16;
  mpz_class g; mpz_gcd(g.get_mpz_t(),tail.get_mpz_t(),den.get_mpz_t());
  mpz_class nr=tail/g,dr=den/g;
  cout<<"TAIL_NUM="<<tail<<"\nTAIL_DEN="<<den<<"\nRED_NUM="<<nr<<"\nRED_DEN="<<dr<<"\n";
  // compare global 256*tail/den <=2^-158
  mpz_class lhs=tail; lhs*=256; mpz_mul_2exp(lhs.get_mpz_t(),lhs.get_mpz_t(),158);
  cout<<"GLOBAL_LE_2M158="<<(lhs<=den?1:0)<<"\n";
  // compare one tail and global to powers for brackets
  for(int k=150;k<=180;k++){ mpz_class x=tail; x*=256; mpz_mul_2exp(x.get_mpz_t(),x.get_mpz_t(),k); if(x>den){ cout<<"GLOBAL_NEGLOG_BRACKET="<<k-1<<","<<k<<"\n"; break;} }
  return 0;
}


==> anc/code/r1dc10e_tail_recurrence.cpp <==
#include <gmpxx.h>
#include <vector>
#include <map>
#include <iostream>
#include <cstdlib>
using namespace std;
static int Q=3329;
int compress10(int x){ return ((x*1024+Q/2)/Q)&1023; }
int decompress10(int y){ return (Q*y+512)/1024; }
int centered(int x){ x%=Q; if(x<0)x+=Q; return x<=Q/2?x:x-Q; }
int main(){
 const int n=768, shift=12, d=24;
 map<int,unsigned long> BC={{-2,1},{-1,4},{0,6},{1,4},{2,1}};
 map<int,unsigned long> DU;
 for(int x=0;x<Q;x++){ int er=centered(decompress10(compress10(x))-x); DU[er]++; }
 map<int,unsigned long> X,Z1,Y,W;
 for(auto e:BC)for(auto r:BC)X[e.first*r.first]+=e.second*r.second;
 for(auto e:BC)for(auto u:DU)Z1[e.first+u.first]+=e.second*u.second;
 for(auto s:BC)for(auto z:Z1)Y[s.first*z.first]+=s.second*z.second;
 for(auto x:X)for(auto y:Y)W[x.first-y.first]+=x.second*y.second;
 unsigned long WDEN=0;for(auto w:W)WDEN+=w.second;
 if(WDEN!=218169344UL || DU[-2]!=128 || DU[-1]!=1024 || DU[0]!=1024 || DU[1]!=1024 || DU[2]!=129){cerr<<"primitive mismatch\n";return 2;}
 vector<unsigned long> p(d+1,0); for(auto w:W)p[w.first+shift]=w.second;
 vector<mpz_class> c(n*d+1); mpz_ui_pow_ui(c[0].get_mpz_t(),p[0],n);
 for(int k=1;k<=n*d;k++){
   mpz_class num=0,tmp; int imax=min(d,k);
   for(int i=1;i<=imax;i++) if(p[i]){
     long fac=(long)(n+1)*i-k; if(!fac)continue;
     tmp=c[k-i]; mpz_mul_ui(tmp.get_mpz_t(),tmp.get_mpz_t(),p[i]);
     mpz_mul_ui(tmp.get_mpz_t(),tmp.get_mpz_t(),(unsigned long)labs(fac));
     fac>0?num+=tmp:num-=tmp;
   }
   mpz_class div=(unsigned long)k*p[0];
   if(!mpz_divisible_p(num.get_mpz_t(),div.get_mpz_t())){cerr<<"nonexact recurrence\n";return 3;}
   mpz_divexact(c[k].get_mpz_t(),num.get_mpz_t(),div.get_mpz_t());
 }
 mpz_class sum=0,dp;for(auto &v:c)sum+=v;mpz_ui_pow_ui(dp.get_mpz_t(),WDEN,n);if(sum!=dp){cerr<<"sum mismatch\n";return 4;}
 mpz_class tail=0;
 for(int idx=0;idx<(int)c.size();idx++){
   int sv=idx-n*shift,wt=0;for(auto e:BC)if(abs(sv+e.first)>=728)wt+=e.second;
   if(wt)mpz_addmul_ui(tail.get_mpz_t(),c[idx].get_mpz_t(),wt);
 }
 mpz_class den=dp*16,g,nr,dr;mpz_gcd(g.get_mpz_t(),tail.get_mpz_t(),den.get_mpz_t());nr=tail/g;dr=den/g;
 cout<<"DU_COUNTS="<<DU[-2]<<","<<DU[-1]<<","<<DU[0]<<","<<DU[1]<<","<<DU[2]<<"\n";
 cout<<"TAIL_NUM="<<tail<<"\nTAIL_DEN="<<den<<"\nRED_NUM="<<nr<<"\nRED_DEN="<<dr<<"\n";
 mpz_class lhs=tail;lhs*=256;mpz_mul_2exp(lhs.get_mpz_t(),lhs.get_mpz_t(),158);cout<<"GLOBAL_LE_2M158="<<(lhs<=den?1:0)<<"\n";
}


==> anc/code/r1dc11c_equal_strength_counter_audit.py <==
#!/usr/bin/env python3
"""Equal-strength C11C secondary assembly with independently derived theorem-dominant upstream inputs (V8).

Forbidden theorem-dominant primary result files are not read: u3 comes from the
C10C rational counter-audit and g0/g1 from the C11B counter route.
"""
from __future__ import annotations
import argparse, csv, hashlib, json, math, sys
from collections import defaultdict
from decimal import Decimal, localcontext
from fractions import Fraction
from pathlib import Path
sys.set_int_max_str_digits(0)
ANC = Path(__file__).resolve().parents[1]
Q = 3329
CBD = {-2: 1, -1: 4, 0: 6, 1: 4, 2: 1}

def F(o):
    return Fraction(int(o['numerator']), int(o['denominator']))

def fo(x):
    return {'numerator': str(x.numerator), 'denominator': str(x.denominator)}

def nl2(x, prec=100):
    with localcontext() as c:
        c.prec = prec
        return str((Decimal(x.denominator).ln() - Decimal(x.numerator).ln()) / Decimal(2).ln())

def sha(p):
    return hashlib.sha256(Path(p).read_bytes()).hexdigest()

def compress(x, d=10):
    return ((1 << d) * (x % Q) + Q // 2) // Q % (1 << d)

def decompress(y, d=10):
    return (Q * y + (1 << d - 1) >> d) % Q

def center(x):
    x %= Q
    return x - Q if x > Q // 2 else x

def reconstruct_primitive():
    tab = defaultdict(int)
    for t in range(Q):
        for e, ce in CBD.items():
            u = (t + e) % Q
            ru = decompress(compress(u)) % Q
            for s, cs in CBD.items():
                q = s * t % Q
                a = center(q - s * ru) % Q
                tab[a, q] += ce * cs
    if not (len(tab) == 13197 and sum(tab.values()) == Q * 256):
        raise RuntimeError('validation failed: len(tab) == 13197 and sum(tab.values()) == Q * 256')
    frozen = {}
    with (ANC / 'results/r1dc11b/primitive_AQ.tsv').open() as f:
        r = csv.DictReader(f, delimiter='\t')
        for row in r:
            frozen[int(row['a']) % Q, int(row['q']) % Q] = int(row['count'])
    if not tab == frozen:
        raise RuntimeError('validation failed: tab == frozen')
    return tab

def exact_threshold(x, n, d):
    return pow(x.numerator, d) * (1 << n) <= pow(x.denominator, d)

def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--c10c-counter-result', type=Path, required=True)
    ap.add_argument('--c11b-counter-result', type=Path, required=True)
    ap.add_argument('--output', type=Path)
    a = ap.parse_args()
    primitive = reconstruct_primitive()
    c10b = json.loads((ANC / 'results/r1dc10b/primary_result.json').read_text())
    c10c = json.loads(a.c10c_counter_result.read_text())
    c11b = json.loads(a.c11b_counter_result.read_text())
    if c10c.get('verdict') not in {'PASS_C10C_V8_RATIONAL_PT_DERIVATION'}:
        raise RuntimeError('unexpected C10C counter verdict')
    if 'COUNTER' not in str(c11b.get('phase', '')).upper():
        raise RuntimeError('C11B input is not a counter route')
    pi_lo = Fraction(314159, 100000)
    x = pi_lo / Fraction(2 * Q)
    sin_lo = x - x ** 3 / Fraction(6)
    delta_derived = Fraction(5, 8 * Q) / sin_lo + Fraction(5, 2 * Q)
    delta = Fraction(2, 5)
    if not delta_derived < delta:
        raise RuntimeError('validation failed: delta_derived < delta')
    one_parity = F(c10b['F_quantitative']['fixed_single_CRT_factor']['one_parity_zero_probability'])
    p_one = 128 * one_parity ** 6
    p_pair_half = Fraction(1, Q * Q) * (1 + Fraction(Q * Q - 1, 2 ** 33))
    p_two = math.comb(128, 2) * p_pair_half ** 6
    u3 = F(c10c['P_T_upper_exact'])
    p_zero = Fraction(3, 8) ** 768
    p_ge3 = math.comb(128, 3) * (u3 ** 3 - p_zero)
    if not p_ge3 > 0:
        raise RuntimeError('validation failed: p_ge3 > 0')
    w1 = 1 + 2 * (Q - 1) * delta ** 128 + (Q - 1) ** 2 * delta ** 256
    wpar = 1 + 2 * (Q - 1) * delta ** 64 + (Q - 1) ** 2 * delta ** 128
    tv_one = (w1 ** 3 - 1) / 2
    tv_two = ((wpar ** 2) ** 3 - 1) / 2
    terms = {'absT_1': p_one * tv_one, 'absT_2': p_two * tv_two, 'absT_ge_3_nonzero_r': p_ge3, 'r_zero': p_zero}
    affine_one = sum(terms.values(), Fraction(0))
    affine_global = 256 * affine_one
    g0 = 256 * F(c11b['events']['BIT0']['graph_one_upper'])
    g1 = 256 * F(c11b['events']['BIT1']['graph_one_upper'])
    if not g0 < g1:
        raise RuntimeError('validation failed: g0 < g1')
    final = g1 + affine_global
    p1648 = exact_threshold(final, 824, 5)
    p16481 = exact_threshold(final, 16481, 100)
    p16482 = exact_threshold(final, 8241, 50)
    if not (p1648 and p16481 and (not p16482)):
        raise RuntimeError('validation failed: p1648 and p16481 and (not p16482)')
    digest = hashlib.sha256(f'{final.numerator}/{final.denominator}'.encode()).hexdigest()
    if not digest == '46bcd82e73b61b2d0c37fc894a311fc1adf67f99ed756b9989866780fd51ea47':
        raise RuntimeError("validation failed: digest == '46bcd82e73b61b2d0c37fc894a311fc1adf67f99ed756b9989866780fd51ea47'")
    out = {'phase': 'R1D-C11C-V8-EQUAL-STRENGTH-SECONDARY', 'verdict': 'PASS_R1DC11C_V8_EQUAL_STRENGTH_SECONDARY_COUNTER_UPSTREAMS_164P81', 'independence_contract': {'reads_primary_c11c_result': False, 'forbidden_primary_result_files': ['r1dc10c/primary_result.json', 'r1dc11b/primary_result.json', 'r1dc11c/primary_result.json'], 'shared_definitions': ['FIPS parameters', 'C10B fixed-single-factor quantity', 'primitive_AQ.tsv as common raw table contract'], 'shared_raw_inputs': ['r1dc11b/primitive_AQ.tsv'], 'independent_derived_inputs': {'u3': {'role': 'C10C_independent_V8_PT', 'sha256': sha(a.c10c_counter_result)}, 'g0_g1': {'role': 'C11B_counter_V8_graph_bounds', 'sha256': sha(a.c11b_counter_result)}}, 'organization': 'T=U-E1 primitive reconstruction; independently ordered branch assembly; direct bit-specific terminal reconstruction', 'pi_lower': '314159/100000'}, 'primitive_reconstruction': {'states': len(primitive), 'integer_weight': sum(primitive.values()), 'frozen_sha256': sha(ANC / 'results/r1dc11b/primitive_AQ.tsv'), 'same_integer_table': True}, 'affine_spectral_envelope': {'delta_derived_upper': fo(delta_derived), 'delta_proof_value': fo(delta), 'strictly_lt_2_over_5': True}, 'branches': {k: {'weighted_contribution': fo(v), 'weighted_neglog2': nl2(v)} for k, v in terms.items()}, 'affine_transport': {'one_coordinate_TV_upper': fo(affine_one), 'global_256_additive_upper': fo(affine_global), 'global_256_additive_neglog2': nl2(affine_global)}, 'terminal': {'bit1_graph_global_upper': fo(g1), 'upper': fo(final), 'neglog2': nl2(final), 'canonical_sha256': digest, 'le_2m164p8': p1648, 'le_2m164p81': p16481, 'le_2m164p82': p16482, 'expected_164p82_fail': not p16482}, 'limits': {'sampling_used': False, 'floating_point_decision': False, 'weaker_dyadic_ge3_substitution': False}}
    target = a.output or ANC / 'results/r1dc11c/secondary_counter_v8.json'
    target.parent.mkdir(parents=True, exist_ok=True)
    target.write_text(json.dumps(out, indent=2, sort_keys=True) + '\n')
    print(out['verdict'])
    print('AFFINE_GLOBAL_NEGLOG2=' + out['affine_transport']['global_256_additive_neglog2'])
    print('TERMINAL_NEGLOG2=' + out['terminal']['neglog2'])
    print('SHA256_ND=' + digest)
if __name__ == '__main__':
    main()


==> anc/code/r1dc11c_primary.py <==
#!/usr/bin/env python3
import json, math, sys, hashlib
from fractions import Fraction
from decimal import Decimal, localcontext
from pathlib import Path
sys.set_int_max_str_digits(50000)
ROOT = Path(__file__).resolve().parents[1]
q = 3329

def F(obj):
    return Fraction(int(obj['numerator']), int(obj['denominator']))

def fracobj(x):
    return {'numerator': str(x.numerator), 'denominator': str(x.denominator)}

def neglog2(x, prec=90):
    with localcontext() as c:
        c.prec = prec
        return str((Decimal(x.denominator).ln() - Decimal(x.numerator).ln()) / Decimal(2).ln())

def sha256(path):
    h = hashlib.sha256()
    with open(path, 'rb') as f:
        for b in iter(lambda: f.read(1 << 20), b''):
            h.update(b)
    return h.hexdigest()
c10b = json.load(open(ROOT / 'results/r1dc10b/primary_result.json'))
c10c = json.load(open(ROOT / 'results/r1dc10c/primary_result.json'))
c11b = json.load(open(ROOT / 'results/r1dc11b/primary_result.json'))
if not sha256(ROOT / 'results/r1dc11b/primitive_QZ.tsv') == '8b462fad661d47e3b9f671b5335fb2a58cad3a89c7eb2e97a1cce093b67147de':
    raise RuntimeError("validation failed: sha256(ROOT / 'results/r1dc11b/primitive_QZ.tsv') == '8b462fad661d47e3b9f671b5335fb2a58cad3a89c7eb2e97a1cce093b67147de'")
pi_lo = Fraction(333, 106)
x_lo = pi_lo / Fraction(2 * q)
sin_lo = x_lo - x_lo ** 3 / Fraction(6)
delta_exact_upper = Fraction(5, 8 * q) / sin_lo + Fraction(5, 2 * q)
delta = Fraction(2, 5)
if not delta_exact_upper < delta:
    raise RuntimeError('validation failed: delta_exact_upper < delta')
W1 = 1 + 2 * (q - 1) * delta ** 128 + (q - 1) ** 2 * delta ** 256
Wp2 = 1 + 2 * (q - 1) * delta ** 64 + (q - 1) ** 2 * delta ** 128
W2 = Wp2 ** 2
tv_if_one = (W1 ** 3 - 1) / 2
tv_if_two = (W2 ** 3 - 1) / 2
p1_fixed = F(c10b['F_quantitative']['fixed_single_CRT_factor']['three_polynomial_factor_inactive_probability'])
p1_union = 128 * p1_fixed
p_pair_half_upper = Fraction(1, q * q) * (1 + Fraction(q * q - 1, 2 ** 33))
p2_union = math.comb(128, 2) * p_pair_half_upper ** 6
u3 = F(c10c['pT_bound']['P_T_upper_strict'])
p0 = Fraction(3, 8) ** 768
if not u3 ** 3 > p0:
    raise RuntimeError('validation failed: u3 ** 3 > p0')
p3_nonzero_union = math.comb(128, 3) * (u3 ** 3 - p0)
affine_tv_one_upper = p1_union * tv_if_one + p2_union * tv_if_two + p3_nonzero_union + p0
affine_global_upper = 256 * affine_tv_one_upper
b_full = F(c11b['events']['CCS']['graph_global_upper'])
threshold = Fraction(1, 2 ** 164)
margin = threshold - b_full
if not margin > 0:
    raise RuntimeError('validation failed: margin > 0')
final = b_full + affine_global_upper
if not affine_global_upper < margin:
    raise RuntimeError('validation failed: affine_global_upper < margin')
if not final < threshold:
    raise RuntimeError('validation failed: final < threshold')
out = {'phase': 'R1D-C11C', 'objective_lock': 'OBJECTIVE_LOCK_MLKEM768__FIRST_CU_2M158__ULTIMATE_FULL_2M164', 'verdict': 'PASS_R1DC11C_BIVARIATE_AFFINE_TRANSPORT_WITH_GRAPH_COUPLED_CV', 'full_dfr_verdict': 'PASS_R1DC11C_FULL_DFR_LE_2M164', 'counter_audit_verdict': 'PASS_COUNTER_AUDIT_R1DC11C_BIVARIATE_AFFINE_TRANSPORT_AND_FULL_DFR', 'observable': {'definition': 'G_w(A,Q)=Law_{E1,S}(A=-S*(E1+c_u(E1+w)), Q=S*w) in Q[F_3329^2]', 'three_component_kernel': 'for H=I(r), each of the 3 independent X-polynomials is Uniform(H); output kernel is K_H^{*3} before diagonal h convolution', 'h_action': 'conditional on r, h=e^T r+e2 acts by diagonal convolution/translation (a,q)->(a+h,q+h), an l1 contraction/isometry for deterministic h', 'reconstructs_C11B_primitive_AQ_sha256': sha256(ROOT / 'results/r1dc11b/primitive_AQ.tsv')}, 'fourier_affine_identity': {'normalized_input_fourier': 'hat G_xi=(1/q) sum_w chi_xi(-w) G_w', 'one_polynomial': 'K_H=sum_{xi in H^perp} convolution_b hatG_{xi_b}', 'full_ideal': 'K_G=convolution_b hatG_0', 'three_polynomials': 'K_H^{*3}; all three copies share the same H=I(r) but are conditionally independent given r'}, 'spectral_certificate': {'s_zero_exact_cancellation_for_nonzero_input_frequency': True, 'pairing': '(+m,e,w) paired with (-m,-e,-w), m=1,2; exact same (A,Q) except four R_10 oddness-boundary values u=1663..1666', 'weighted_boundary_defects_per_positive_magnitude': 64, 'average_abs_cos_exact': '1/(q*sin(pi/(2q))) for q=3329', 'pi_lower_used': '333/106', 'sin_lower_used': 'sin(x)>x-x^3/6', 'sin_lower_fraction': fracobj(sin_lo), 'delta_2D_derived_upper': fracobj(delta_exact_upper), 'delta_2D_derived_upper_decimal': str(float(delta_exact_upper)), 'delta_2D_proof_value': fracobj(delta), 'delta_2D_lt_2_over_5': True, 'gap_to_2_over_5': fracobj(delta - delta_exact_upper)}, 'branches': {'one_inactive': {'fixed_factor_probability_exact': fracobj(p1_fixed), 'union_probability_upper': fracobj(p1_union), 'union_probability_neglog2': neglog2(p1_union), 'dual_enumerator_at_delta': fracobj(W1), 'conditional_TV_upper': fracobj(tv_if_one), 'weighted_TV_contribution': fracobj(p1_union * tv_if_one), 'weighted_TV_neglog2': neglog2(p1_union * tv_if_one)}, 'two_inactive': {'pair_half_probability_upper': fracobj(p_pair_half_upper), 'pair_half_probability_neglog2': neglog2(p_pair_half_upper), 'derivation': 'C10C B_T(lambda)<2^-33 with third lambda=0 => q^-2[1+(q^2-1)2^-33]', 'union_probability_upper': fracobj(p2_union), 'union_probability_neglog2': neglog2(p2_union), 'worst_d': '2', 'full_dual_enumerator_at_delta': fracobj(W2), 'conditional_TV_upper': fracobj(tv_if_two), 'weighted_TV_contribution': fracobj(p2_union * tv_if_two), 'weighted_TV_neglog2': neglog2(p2_union * tv_if_two)}, 'ge3_inactive_nonzero_r': {'C10C_one_polynomial_three_factor_upper': fracobj(u3), 'union_probability_upper': fracobj(p3_nonzero_union), 'union_probability_neglog2': neglog2(p3_nonzero_union), 'conditional_TV_upper': '1', 'weighted_TV_neglog2': neglog2(p3_nonzero_union)}, 'r_zero': {'probability_exact': fracobj(p0), 'probability_neglog2': neglog2(p0), 'conditional_TV_upper': '1', 'handling': 'explicit separate branch; no neglect'}, 's_zero': {'probability_exact': fracobj(p0), 'affine_correction_exact': '0', 'reason': 'if s=0, both A=-s*(e1+c_u) and q=s*X vanish; actual and full-ideal graph parts coincide before the common h translation'}, 'J_zero_nonzero_r_s': {'handling': 'included exactly inside G_w and its Fourier/TV bound; no raw Pr[J=0] is added', 'criterion': 'I(r)I(s)=0 iff active CRT supports of r and s are disjoint'}, 'proper_nonzero_product_ideal': {'handling': 'included exactly inside the same bivariate observable; C11A marginal uniformity is compatible but not used as an independence assumption'}}, 'affine_transport': {'one_coordinate_TV_upper': fracobj(affine_tv_one_upper), 'one_coordinate_TV_neglog2': neglog2(affine_tv_one_upper), 'global_256_additive_upper': fracobj(affine_global_upper), 'global_256_additive_neglog2': neglog2(affine_global_upper)}, 'C11B_margin': {'full_ideal_CCS_upper': fracobj(b_full), 'full_ideal_CCS_upper_neglog2': neglog2(b_full), 'margin_to_2m164': fracobj(margin), 'margin_neglog2': neglog2(margin), 'affine_correction_strictly_below_margin': affine_global_upper < margin}, 'final_DFR_bound': {'upper': fracobj(final), 'neglog2': neglog2(final), 'strictly_le_2m164': final <= threshold, 'margin_bits_beyond_164': str(Decimal(neglog2(final)) - Decimal(164))}, 'forbidden_work_confirmed': {'recomputed_C10E': False, 'recomputed_C11B': False, 'assumed_cv_cu_independence': False, 'sampling_as_proof': False, 'new_kwise_census': False, 'raw_Pr_Iproper_added': False, 'raw_Pr_Jzero_added': False, 'binary64_decision': False}}
od = ROOT / 'results/r1dc11c'
od.mkdir(parents=True, exist_ok=True)
json.dump(out, open(od / 'primary_result.json', 'w'), indent=2, sort_keys=True)
print(out['verdict'])
print(out['full_dfr_verdict'])
print('delta_upper=', out['spectral_certificate']['delta_2D_derived_upper_decimal'])
print('affine_global_neglog2=', out['affine_transport']['global_256_additive_neglog2'])
print('margin_neglog2=', out['C11B_margin']['margin_neglog2'])
print('final_neglog2=', out['final_DFR_bound']['neglog2'])


==> anc/code/r1dc11c_weaker_sanity_counter.py <==
#!/usr/bin/env python3
import json, math, sys, hashlib, csv
from fractions import Fraction
from decimal import Decimal, localcontext
from collections import defaultdict, Counter
from pathlib import Path
sys.set_int_max_str_digits(50000)
ROOT = Path(__file__).resolve().parents[1]
q = 3329

def F(o):
    return Fraction(int(o['numerator']), int(o['denominator']))

def fo(x):
    return {'numerator': str(x.numerator), 'denominator': str(x.denominator)}

def nl(x):
    with localcontext() as c:
        c.prec = 85
        return str((Decimal(x.denominator).ln() - Decimal(x.numerator).ln()) / Decimal(2).ln())

def sha(path):
    h = hashlib.sha256()
    with open(path, 'rb') as f:
        for b in iter(lambda: f.read(1 << 20), b''):
            h.update(b)
    return h.hexdigest()
vals = (-2, -1, 0, 1, 2)
cnt = {-2: 1, -1: 4, 0: 6, 1: 4, 2: 1}

def compress(x, d=10):
    return ((1 << d) * (x % q) + q // 2) // q % (1 << d)

def decompress(y, d=10):
    return (q * y + (1 << d - 1) >> d) % q

def center(x):
    x %= q
    return x - q if x > q // 2 else x

def cu(x):
    return center(decompress(compress(x)) - x % q)
prim = defaultdict(int)
for u in range(q):
    for s in vals:
        for e in vals:
            Q = s * (u - e) % q
            A = (Q - s * decompress(compress(u))) % q
            prim[A, Q] += cnt[s] * cnt[e]
if not (sum(prim.values()) == q * 256 and len(prim) == 13197):
    raise RuntimeError('validation failed: sum(prim.values()) == q * 256 and len(prim) == 13197')
filemap = {}
with open(ROOT / 'results/r1dc11b/primitive_AQ.tsv') as f:
    r = csv.reader(f, delimiter='\t')
    hdr = next(r)
    for row in r:
        d = dict(zip(hdr, row))
        keys = list(d)
        A = int(d.get('A', d.get('a', row[0]))) % q
        Q = int(d.get('Q', d.get('q', row[1]))) % q
        C = int(d.get('count', d.get('weight', row[-1])))
        filemap[A, Q] = C
if not prim == filemap:
    raise RuntimeError('validation failed: prim == filemap')
bad_unweighted = {1: 0, 2: 0}
bad_weighted = {1: 0, 2: 0}
for m in (1, 2):
    for e in vals:
        for w in range(q):
            A1 = -m * (e + cu(e + w)) % q
            Q1 = m * w % q
            A2 = m * (-e + cu(-e - w)) % q
            Q2 = -m * -w % q
            if not Q1 == Q2:
                raise RuntimeError('validation failed: Q1 == Q2')
            if A1 != A2:
                bad_unweighted[m] += 1
                bad_weighted[m] += cnt[e]
if not bad_unweighted == {1: 20, 2: 20}:
    raise RuntimeError('validation failed: bad_unweighted == {1: 20, 2: 20}')
if not bad_weighted == {1: 64, 2: 64}:
    raise RuntimeError('validation failed: bad_weighted == {1: 64, 2: 64}')
pi_lo = Fraction(157, 50)
x = pi_lo / Fraction(2 * q)
sinlo = x - x ** 3 / Fraction(6)
delta_alt = Fraction(5, 8 * q) / sinlo + Fraction(5, 2 * q)
if not delta_alt < Fraction(2, 5):
    raise RuntimeError('validation failed: delta_alt < Fraction(2, 5)')
delta = Fraction(2, 5)

def primitive_root_order(qtoy, p):
    for r in range(2, p):
        if pow(r, qtoy, p) == 1 and all((pow(r, d, p) != 1 for d in range(1, qtoy))):
            return r
    raise RuntimeError

def toy(qtoy, p, k):
    root = primitive_root_order(qtoy, p)
    invG = pow(qtoy * qtoy, -1, p)
    invH = pow(qtoy, -1, p)
    H = [(t, k * t % qtoy) for t in range(qtoy)]
    Hp = [(a, b) for a in range(qtoy) for b in range(qtoy) if (a + k * b) % qtoy == 0]

    def phi(x):
        a, b = x
        return [(1 + a + 2 * b) % p, (a * a + 3 * b + 2) % p, (2 * a * b + 4 * a + 1) % p]
    hat = {}
    for xi in Hp:
        vv = [0, 0, 0]
        for a in range(qtoy):
            for b in range(qtoy):
                dot = (xi[0] * a + xi[1] * b) % qtoy
                ch = pow(root, -dot % qtoy, p)
                ph = phi((a, b))
                for j in range(3):
                    vv[j] = (vv[j] + ph[j] * ch) % p
        hat[xi] = [z * invG % p for z in vv]
    for e0 in range(qtoy):
        for e1 in range(qtoy):
            lhs = [0, 0, 0]
            for h in H:
                ph = phi(((e0 + h[0]) % qtoy, (e1 + h[1]) % qtoy))
                for j in range(3):
                    lhs[j] = (lhs[j] + ph[j]) % p
            lhs = [z * invH % p for z in lhs]
            rhs = [0, 0, 0]
            for xi in Hp:
                dot = (xi[0] * e0 + xi[1] * e1) % qtoy
                ch = pow(root, dot, p)
                for j in range(3):
                    rhs[j] = (rhs[j] + hat[xi][j] * ch) % p
            if not lhs == rhs:
                raise RuntimeError('validation failed: lhs == rhs')
    return True
toys = [toy(3, 7, 1), toy(5, 11, 2), toy(7, 29, 3)]
c10b = json.load(open(ROOT / 'results/r1dc10b/primary_result.json'))
onepar = F(c10b['F_quantitative']['fixed_single_CRT_factor']['one_parity_zero_probability'])
p1fixed_alt = onepar ** 6
P1 = 128 * p1fixed_alt
p2half = Fraction(1, q * q) * (1 + Fraction(q * q - 1, 2 ** 33))
P2 = math.comb(128, 2) * p2half ** 6
P3 = math.comb(128, 3) * Fraction(1, 2 ** 195)
p0 = Fraction(3, 8) ** 768
W1 = 1 + 2 * (q - 1) * delta ** 128 + (q - 1) ** 2 * delta ** 256
Wp = 1 + 2 * (q - 1) * delta ** 64 + (q - 1) ** 2 * delta ** 128
W2 = Wp ** 2
tv1 = (W1 ** 3 - 1) / 2
tv2 = (W2 ** 3 - 1) / 2
TV_alt = P1 * tv1 + P2 * tv2 + P3 + p0
G_alt = 256 * TV_alt
c11b = json.load(open(ROOT / 'results/r1dc11b/primary_result.json'))
b = F(c11b['events']['CCS']['graph_global_upper'])
target = Fraction(1, 2 ** 164)
margin = target - b
final_alt = b + G_alt
if not (G_alt < margin and final_alt < target):
    raise RuntimeError('validation failed: G_alt < margin and final_alt < target')
primary = json.load(open(ROOT / 'results/r1dc11c/primary_result.json'))
if not primary['final_DFR_bound']['strictly_le_2m164'] is True:
    raise RuntimeError("validation failed: primary['final_DFR_bound']['strictly_le_2m164'] is True")
out = {'phase': 'R1D-C11C', 'verdict': 'PASS_R1DC11C_WEAKER_SANITY_COUNTER_ROUTE', 'primitive_reconstruction': {'states': len(prim), 'total_integer_weight': sum(prim.values()), 'same_integer_table': True, 'sha256_existing': sha(ROOT / 'results/r1dc11b/primitive_AQ.tsv')}, 'boundary_pairing': {'unweighted': bad_unweighted, 'weighted': bad_weighted}, 'alternate_delta_certificate': {'pi_lower': '157/50', 'delta_upper': fo(delta_alt), 'delta_lt_2_over_5': True}, 'toy_fourier_identity_exact': {'tests': ['F3^2/Hspan(1,1) over F7', 'F5^2/Hspan(1,2) over F11', 'F7^2/Hspan(1,3) over F29'], 'all_pass': all(toys)}, 'alternate_branches': {'one_factor_fixed_rebuilt_as_one_parity_probability_power_6': fo(p1fixed_alt), 'two_factor_pair_half_upper': fo(p2half), 'ge3_uses_weaker_dyadic_only': 'C(128,3)*2^-195', 'r_zero': fo(p0)}, 'alternate_global_affine_correction': {'upper': fo(G_alt), 'neglog2': nl(G_alt), 'below_C11B_margin': G_alt < margin}, 'alternate_final_DFR': {'upper': fo(final_alt), 'neglog2': nl(final_alt), 'le_2m164': final_alt < target}, 'role': 'weaker sanity route; certifies only the coarser 2^-164 decision and is not an equal-strength reproduction of the 2^-164.81 terminal threshold', 'limits': {'no_sampling': True, 'no_float_decision': True, 'no_raw_Jzero_probability': True, 'no_new_kwise_census': True}}
json.dump(out, open(ROOT / 'results/r1dc11c/weaker_sanity_result.json', 'w'), indent=2, sort_keys=True)
print(out['verdict'])
print('alternate_delta=', float(delta_alt))
print('alternate_global_corr_neglog2=', out['alternate_global_affine_correction']['neglog2'])
print('alternate_final_neglog2=', out['alternate_final_DFR']['neglog2'])


==> anc/code/r1dc12b_counter_audit.py <==
#!/usr/bin/env python3
from __future__ import annotations
import sys, json, hashlib
from pathlib import Path
from fractions import Fraction
import mpmath as mp
sys.set_int_max_str_digits(1000000)
ROOT = Path(__file__).resolve().parents[1]
mp.mp.dps = 110
P = json.loads((ROOT / 'results/r1dc12b/primary_result.json').read_text())
B = json.loads((ROOT / 'results/r1dc11b/primary_result.json').read_text())
C = json.loads((ROOT / 'results/r1dc11c/primary_result.json').read_text())
Q = 3329

def F(o):
    return Fraction(int(o['numerator']), int(o['denominator']))

def frac_obj(x):
    return {'numerator': str(x.numerator), 'denominator': str(x.denominator)}

def nl2(x):
    return mp.nstr(-mp.log(mp.mpf(x.numerator) / mp.mpf(x.denominator), 2), 95)

def rnd(num, den):
    a, r = divmod(num, den)
    return a + (1 if 2 * r >= den else 0)

def comp(x, d):
    return rnd((1 << d) * (x % Q), Q) % (1 << d)

def decomp(y, d):
    return rnd(Q * y, 1 << d)
mu = [decomp(0, 1), decomp(1, 1)]
if not mu == [0, 1665]:
    raise RuntimeError('validation failed: mu == [0, 1665]')
ranges = []
for bit, m in enumerate(mu):
    good = [n for n in range(-1664, 1665) if comp((m + n) % Q, 1) == bit]
    lo = min(good)
    hi = max(good)
    if not good == list(range(lo, hi + 1)):
        raise RuntimeError('validation failed: good == list(range(lo, hi + 1))')
    ranges.append([lo, hi])
if not ranges == [[-832, 832], [-832, 831]]:
    raise RuntimeError('validation failed: ranges == [[-832, 832], [-832, 831]]')
D = range(-1664, 1665)
E0 = {x for x in D if not -832 <= x <= 832}
E1 = {x for x in D if not -832 <= x <= 831}
if not E0 == {x for x in D if x <= -833 or x >= 833}:
    raise RuntimeError('validation failed: E0 == {x for x in D if x <= -833 or x >= 833}')
if not E1 == {x for x in D if x <= -833 or x >= 832}:
    raise RuntimeError('validation failed: E1 == {x for x in D if x <= -833 or x >= 832}')
g0 = F(B['events']['BIT0']['graph_one_upper'])
g1 = F(B['events']['BIT1']['graph_one_upper'])
if not g1 > g0:
    raise RuntimeError('validation failed: g1 > g0')
full = 256 * max(g0, g1)
if not full == F(B['events']['BIT1']['graph_global_upper']):
    raise RuntimeError("validation failed: full == F(B['events']['BIT1']['graph_global_upper'])")
parts = [F(C['branches']['one_inactive']['weighted_TV_contribution']), F(C['branches']['two_inactive']['weighted_TV_contribution']), F(C['branches']['ge3_inactive_nonzero_r']['union_probability_upper']), F(C['branches']['r_zero']['probability_exact'])]
aff_one = sum(parts, Fraction(0, 1))
aff_global = 256 * aff_one
if not aff_one == F(C['affine_transport']['one_coordinate_TV_upper']):
    raise RuntimeError("validation failed: aff_one == F(C['affine_transport']['one_coordinate_TV_upper'])")
if not aff_global == F(C['affine_transport']['global_256_additive_upper']):
    raise RuntimeError("validation failed: aff_global == F(C['affine_transport']['global_256_additive_upper'])")
final = full + aff_global
Fp = F(P['final_bound']['upper'])
if not final == Fp:
    raise RuntimeError('validation failed: final == Fp')
n, d = (final.numerator, final.denominator)
cmp5 = pow(d, 5) - pow(n, 5) * (1 << 824)
cmp100 = pow(d, 100) - pow(n, 100) * (1 << 16481)
if not (cmp5 > 0 and cmp100 > 0):
    raise RuntimeError('validation failed: cmp5 > 0 and cmp100 > 0')
out = {'phase': 'R1D-C12B', 'verdict': 'PASS_COUNTER_AUDIT_R1DC12B_BIT_SPECIFIC_DFR_LE_2M164P8', 'message_safe_ranges_reconstructed': ranges, 'bit1_is_larger_certified_per_coordinate_upper': True, 'arbitrary_message_full_ideal_upper_rebuilt': frac_obj(full), 'affine_correction_rebuilt_from_four_C11C_branches': frac_obj(aff_global), 'final_upper': frac_obj(final), 'final_neglog2': nl2(final), 'exact_target_164p8_cross_gap_positive': True, 'exact_target_164p81_cross_gap_positive': True, 'target_164p8_test': 'D^5 - N^5*2^824 > 0', 'target_164p81_test': 'D^100 - N^100*2^16481 > 0', 'cross_gap_164p8_sha256': hashlib.sha256(str(cmp5).encode()).hexdigest(), 'primary_fraction_identical': True, 'independent_paths': ['decode intervals rebuilt with quotient/remainder rounding', 'full-ideal bound rebuilt from one-coordinate C11B fractions', 'affine correction rebuilt by summing four C11C branch fractions', 'target decided by positive integer cross-products']}
O = ROOT / 'results/r1dc12b'
(O / 'counter_audit_result.json').write_text(json.dumps(out, indent=2, sort_keys=True) + '\n')
print(out['verdict'])
print('NEGLOG2_FINAL=' + out['final_neglog2'])


==> anc/code/r1dc12b_primary.py <==
#!/usr/bin/env python3
from __future__ import annotations
import sys, json, hashlib
from pathlib import Path
from fractions import Fraction
import mpmath as mp
sys.set_int_max_str_digits(1000000)
ROOT = Path(__file__).resolve().parents[1]
mp.mp.dps = 120

def F(obj):
    return Fraction(int(obj['numerator']), int(obj['denominator']))

def frac_obj(x):
    return {'numerator': str(x.numerator), 'denominator': str(x.denominator)}

def nl2(x):
    return mp.nstr(-mp.log(mp.mpf(x.numerator) / mp.mpf(x.denominator), 2), 100)

def dec(x, n=70):
    return mp.nstr(x, n)
a = json.loads((ROOT / 'results/r1dc11a/primary_result.json').read_text())
b = json.loads((ROOT / 'results/r1dc11b/primary_result.json').read_text())
c = json.loads((ROOT / 'results/r1dc11c/primary_result.json').read_text())
safe0 = a['message_decode']['bit0_exact_safe_interval']
safe1 = a['message_decode']['bit1_exact_safe_interval']
if not safe0 == [-832, 832]:
    raise RuntimeError('validation failed: safe0 == [-832, 832]')
if not safe1 == [-832, 831]:
    raise RuntimeError('validation failed: safe1 == [-832, 831]')
g0_one = F(b['events']['BIT0']['graph_one_upper'])
g1_one = F(b['events']['BIT1']['graph_one_upper'])
g0_global = F(b['events']['BIT0']['graph_global_upper'])
g1_global = F(b['events']['BIT1']['graph_global_upper'])
ccs_global = F(b['events']['CCS']['graph_global_upper'])
if not g0_global == 256 * g0_one:
    raise RuntimeError('validation failed: g0_global == 256 * g0_one')
if not g1_global == 256 * g1_one:
    raise RuntimeError('validation failed: g1_global == 256 * g1_one')
if not g1_one > g0_one:
    raise RuntimeError('validation failed: g1_one > g0_one')
full_ideal_arbitrary_message_upper = 256 * max(g0_one, g1_one)
if not full_ideal_arbitrary_message_upper == g1_global:
    raise RuntimeError('validation failed: full_ideal_arbitrary_message_upper == g1_global')
affine_global = F(c['affine_transport']['global_256_additive_upper'])
if not affine_global == 256 * F(c['affine_transport']['one_coordinate_TV_upper']):
    raise RuntimeError("validation failed: affine_global == 256 * F(c['affine_transport']['one_coordinate_TV_upper'])")
final_upper = full_ideal_arbitrary_message_upper + affine_global
old_c11c = F(c['final_DFR_bound']['upper'])
if not old_c11c == ccs_global + affine_global:
    raise RuntimeError('validation failed: old_c11c == ccs_global + affine_global')
n, d = (final_upper.numerator, final_upper.denominator)
pass_164p8 = pow(n, 5) * (1 << 824) <= pow(d, 5)
pass_164p81 = pow(n, 100) * (1 << 16481) <= pow(d, 100)
if not pass_164p8:
    raise RuntimeError('validation failed: pass_164p8')
if not pass_164p81:
    raise RuntimeError('validation failed: pass_164p81')
cross_gap_164p8 = pow(d, 5) - pow(n, 5) * (1 << 824)
if not cross_gap_164p8 > 0:
    raise RuntimeError('validation failed: cross_gap_164p8 > 0')
neg_final = mp.mpf(nl2(final_upper))
neg_old = mp.mpf(nl2(old_c11c))
neg_g1 = mp.mpf(nl2(g1_global))
neg_ccs = mp.mpf(nl2(ccs_global))
neg_aff = mp.mpf(nl2(affine_global))
neg_ind1 = mp.mpf(b['events']['BIT1']['independent_global_neglog2'])

def bits_loss(before, after):
    return before - after
loss_rows = [('independent BIT1 -> graph-coupled BIT1', neg_ind1, neg_g1, bits_loss(neg_ind1, neg_g1), 'already incurred in C11B; not optimized in C12B'), ('graph BIT1 -> CCS symmetric surrogate', neg_g1, neg_ccs, bits_loss(neg_g1, neg_ccs), 'RECOVERED by exact FIPS bit-specific event'), ('graph BIT1 -> graph BIT1 + affine transport', neg_g1, neg_final, bits_loss(neg_g1, neg_final), 'retained; event-universal C11C correction'), ('old C11C CCS+affine -> C12B bit-specific+affine', neg_old, neg_final, neg_old - neg_final, 'negative loss = recovered bits')]
out = {'phase': 'R1D-C12B', 'verdict': 'PASS_R1DC12B_RIGOROUS_DFR_LE_2M164P81', 'method_verdict': 'PASS_R1DC12B_FIPS_BIT_SPECIFIC_EVENT_TIGHTENING_WITH_UNCHANGED_AFFINE_TRANSPORT', 'objective_lock': 'OBJECTIVE_LOCK_MLKEM768__FIRST_CU_2M158__ULTIMATE_FULL_2M164', 'bibliographic_state': {'verdict': 'PASS_R1DC12A_BIBLIOGRAPHIC_COLLISION_AUDIT__SUBSTANTIAL_NOVELTY_REMAINS', 'qualifier': 'STRONG_METHOD_OVERLAP_WITH_QAYYUM_BEZZATEEV_2026__IDEAL_COSET_STRATIFICATION_AND_FOURIER_ANTICONCENTRATION_NOT_NOVEL__CU_EXACT_TAIL_CV_BIVARIATE_TRANSPORT_AND_2M164_BOUND_DISTINCT'}, 'event_audit': {'bit0_mu': 0, 'bit1_mu': 1665, 'bit0_exact_safe_interval': safe0, 'bit1_exact_safe_interval': safe1, 'bit0_failure_compact': 'n<=-833 or n>=833', 'bit1_failure_compact': 'n<=-833 or n>=832', 'arbitrary_message_argument': 'For any 256-bit message vector m, the union bound is sum_i p_{m_i}; with p_b <= b_b^{graph} and certified b_0^{graph} <= b_1^{graph}, sum_i p_{m_i} <= sum_i b_{m_i}^{graph} <= 256*b_1^{graph}. No claim p_0<=p_1 is used.', 'CCS_symmetric_surrogate_not_used_final': True}, 'incoming_exact_bounds': {'bit0_graph_global_upper': frac_obj(g0_global), 'bit0_graph_global_neglog2': nl2(g0_global), 'bit1_graph_global_upper': frac_obj(g1_global), 'bit1_graph_global_neglog2': nl2(g1_global), 'CCS_graph_global_upper': frac_obj(ccs_global), 'CCS_graph_global_neglog2': nl2(ccs_global), 'affine_global_upper': frac_obj(affine_global), 'affine_global_neglog2': nl2(affine_global), 'old_C11C_final_upper': frac_obj(old_c11c), 'old_C11C_final_neglog2': nl2(old_c11c)}, 'final_bound': {'formula': 'C11B_BIT1_graph_global_upper + C11C_event_universal_affine_global_upper', 'upper': frac_obj(final_upper), 'neglog2': nl2(final_upper), 'improvement_bits_vs_C11C': dec(neg_final - neg_old, 90), 'margin_bits_beyond_164p8': dec(neg_final - mp.mpf('164.8'), 90), 'strictly_le_2m164p8': pass_164p8, 'strictly_le_2m164p81': pass_164p81, 'exact_164p8_test': 'N^5 * 2^824 <= D^5', 'exact_164p8_cross_gap_positive': True, 'exact_164p8_cross_gap_sha256': hashlib.sha256(str(cross_gap_164p8).encode()).hexdigest(), 'exact_164p8_cross_gap_bit_length': cross_gap_164p8.bit_length()}, 'loss_table': [{'source': s, 'before_neglog2': dec(x, 80), 'after_neglog2': dec(y, 80), 'loss_bits': dec(z, 80), 'status': st} for s, x, y, z, st in loss_rows], 'new_spectral_work_needed': False, 'new_event_specific_graph_TV_needed': False, 'new_event_specific_affine_TV_needed': False, 'reason_no_new_TV_needed': 'C11B already contains bit-specific graph-coupled upper bounds; C11C affine TV is event-universal, so the final arbitrary-message step uses the larger certified upper b_1^{graph}, without asserting an order between the true probabilities p_0 and p_1.', 'forbidden_work_confirmed': {'new_bibliographic_search': False, 'new_kwise_census': False, 'sampling_as_proof': False, 'assumed_cu_cv_independence': False, 'changed_ROM_CBD_model': False, 'binary64_decision': False, 'target_2m165p2_claimed': False}}
O = ROOT / 'results/r1dc12b'
O.mkdir(parents=True, exist_ok=True)
(O / 'primary_result.json').write_text(json.dumps(out, indent=2, sort_keys=True) + '\n')
with (O / 'loss_table.tsv').open('w') as f:
    f.write('source\tbefore_neglog2\tafter_neglog2\tloss_bits\tstatus\n')
    for r in out['loss_table']:
        f.write('\t'.join([r['source'], r['before_neglog2'], r['after_neglog2'], r['loss_bits'], r['status']]) + '\n')
print(out['verdict'])
print(out['method_verdict'])
print('NEGLOG2_FINAL=' + out['final_bound']['neglog2'])


==> anc/code/r1dc13a_third_terminal_audit.py <==
#!/usr/bin/env python3
from fractions import Fraction
from pathlib import Path
import hashlib, json, sys
sys.set_int_max_str_digits(0)
ROOT = Path(__file__).resolve().parents[1]
Q = 3329

def frac(d):
    return Fraction(int(d['numerator']), int(d['denominator']))

def compress1(x):
    return (2 * x + Q // 2) // Q % 2

def decompress1(b):
    return (Q * b + 1) // 2

def center(x):
    x %= Q
    return x - Q if x > Q // 2 else x

def intervals():
    out = {}
    for b in (0, 1):
        mu = decompress1(b)
        ok = []
        for n in range(-Q // 2, Q // 2 + 1):
            w = (mu + n) % Q
            if compress1(w) == b:
                ok.append(n)
        if not 0 in ok:
            raise RuntimeError('validation failed: 0 in ok')
        s = set(ok)
        lo = hi = 0
        while lo - 1 in s:
            lo -= 1
        while hi + 1 in s:
            hi += 1
        out[str(b)] = {'mu': mu, 'safe_interval': [lo, hi]}
    return out

def main():
    c11b = json.loads((ROOT / 'results/r1dc11b/primary_result.json').read_text())
    c11c = json.loads((ROOT / 'results/r1dc11c/primary_result.json').read_text())
    c12b = json.loads((ROOT / 'results/r1dc12b/primary_result.json').read_text())
    iv = intervals()
    if not iv['0']['safe_interval'] == [-832, 832]:
        raise RuntimeError("validation failed: iv['0']['safe_interval'] == [-832, 832]")
    if not iv['1']['safe_interval'] == [-832, 831]:
        raise RuntimeError("validation failed: iv['1']['safe_interval'] == [-832, 831]")
    bit = {}
    for name in ('BIT0', 'BIT1'):
        one = frac(c11b['events'][name]['graph_one_upper'])
        global_rebuilt = 256 * one
        global_stored = frac(c11b['events'][name]['graph_global_upper'])
        if not global_rebuilt == global_stored:
            raise RuntimeError('validation failed: global_rebuilt == global_stored')
        bit[name] = global_rebuilt
    worst_name = max(bit, key=lambda k: bit[k])
    if not worst_name == 'BIT1':
        raise RuntimeError("validation failed: worst_name == 'BIT1'")
    b = c11c['branches']
    one_coord = frac(b['one_inactive']['weighted_TV_contribution']) + frac(b['two_inactive']['weighted_TV_contribution']) + frac(b['ge3_inactive_nonzero_r']['union_probability_upper']) + frac(b['r_zero']['probability_exact'])
    affine_global = 256 * one_coord
    if not affine_global == frac(c11c['affine_transport']['global_256_additive_upper']):
        raise RuntimeError("validation failed: affine_global == frac(c11c['affine_transport']['global_256_additive_upper'])")
    final = bit[worst_name] + affine_global
    stored = frac(c12b['final_bound']['upper'])
    if not final == stored:
        raise RuntimeError('validation failed: final == stored')
    canon = f'{final.numerator}/{final.denominator}'.encode()
    sha = hashlib.sha256(canon).hexdigest()
    if not sha == '46bcd82e73b61b2d0c37fc894a311fc1adf67f99ed756b9989866780fd51ea47':
        raise RuntimeError("validation failed: sha == '46bcd82e73b61b2d0c37fc894a311fc1adf67f99ed756b9989866780fd51ea47'")
    t1648 = final.numerator ** 5 * (1 << 824) <= final.denominator ** 5
    t16481 = final.numerator ** 100 * (1 << 16481) <= final.denominator ** 100
    t16482 = final.numerator ** 50 * (1 << 8241) <= final.denominator ** 50
    if not (t1648 and t16481 and (not t16482)):
        raise RuntimeError('validation failed: t1648 and t16481 and (not t16482)')
    result = {'phase': 'R1D-C13A', 'engine': 'third_terminal_audit_fraction_reconstruction', 'uses_C12B_primary_or_counter_scripts': False, 'fips_bit_intervals': iv, 'worst_bit': worst_name, 'reconstructed_from_C11B_one_coordinate': True, 'reconstructed_C11C_from_four_branches': True, 'terminal_fraction_sha256': sha, 'terminal_fraction': {'numerator': str(final.numerator), 'denominator': str(final.denominator)}, 'exact_tests': {'le_2m164p8': t1648, 'criterion_164p8': 'N^5*2^824 <= D^5', 'le_2m164p81': t16481, 'criterion_164p81': 'N^100*2^16481 <= D^100', 'le_2m164p82': t16482, 'criterion_164p82': 'N^50*2^8241 <= D^50'}, 'verdict': 'PASS_R1DC13A_THIRD_INDEPENDENT_TERMINAL_NUMERIC_AUDIT'}
    out = ROOT / 'results/r1dc13a/third_terminal_audit.json'
    out.write_text(json.dumps(result, indent=2, sort_keys=True) + '\n')
    print(result['verdict'])
    print('terminal_fraction_sha256=' + sha)
    print('164.8 PASS; 164.81 PASS; 164.82 FAIL')
if __name__ == '__main__':
    main()


==> anc/code/terminal_sensitivity_v8.py <==
#!/usr/bin/env python3
"""Rigorous terminal-sensitivity certificate for an explicit V8 route."""
from __future__ import annotations
import argparse,json,math,sys,hashlib
from decimal import Decimal,localcontext
from fractions import Fraction
from pathlib import Path
sys.set_int_max_str_digits(0)

def require(c,msg):
    if not c: raise RuntimeError(msg)
def F(o):return Fraction(int(o['numerator']),int(o['denominator']))
def fo(x):return {'numerator':str(x.numerator),'denominator':str(x.denominator)}
def sha(p):return hashlib.sha256(Path(p).read_bytes()).hexdigest()
def dec(x,prec=55):
    with localcontext() as c:c.prec=prec;return str(Decimal(x.numerator)/Decimal(x.denominator))
def exact_le_pow2(x,a,b):return pow(x.numerator,b)*(1<<a)<=pow(x.denominator,b)
def dyadic_bracket(x,B=256):
    S=1<<B;k=x.numerator*S//x.denominator;lo=Fraction(k,S);hi=Fraction(k+1,S);require(lo<=x<hi,'dyadic bracket failed');return lo,hi
def ln_unit_bounds(x,terms=48):
    require(Fraction(1)<=x<=Fraction(2),'ln_unit input out of range');z=(x-1)/(x+1)
    if z==0:return Fraction(0),Fraction(0)
    z2=z*z;zp=z;s=Fraction(0)
    for j in range(terms):
        if j:zp*=z2
        s+=zp/Fraction(2*j+1)
    lo=2*s;p=2*terms+1;nextpow=zp*z2;rem=2*nextpow/Fraction(p)/(1-z2);return lo,lo+rem
def log2_unit_bounds(x):
    a,b=ln_unit_bounds(x);c,d=ln_unit_bounds(Fraction(2));return a/d,b/c
def exponent_bracket(final,B=256):
    z=final*(1<<165);require(1<z<2,'terminal scaling not in (1,2)');zl,zh=dyadic_bracket(z,B);llo,_=log2_unit_bounds(zl);_,lhi=log2_unit_bounds(zh);return Fraction(165)-lhi,Fraction(165)-llo
def integer_nth_root_floor(n,k):
    require(n>=0 and k>=1,'invalid integer root parameters')
    if n<2 or k==1:return n
    x=1<<((n.bit_length()+k-1)//k)
    while True:
        y=((k-1)*x+n//pow(x,k-1))//k
        if y>=x:break
        x=y
    while pow(x+1,k)<=n:x+=1
    while pow(x,k)>n:x-=1
    return x
def target_164p81(B=320):
    # Find the exact dyadic cell containing 2^(-16481/100) without floating point.
    # k^100 * 2^16481 <= (2^B)^100 iff k^100 <= 2^(100B-16481).
    S=1<<B;E=100*B-16481;require(E>0,'target precision too small')
    k=integer_nth_root_floor(1<<E,100)
    lo=Fraction(k,S);hi=Fraction(k+1,S)
    require(pow(lo.numerator,100)*(1<<16481)<=pow(lo.denominator,100),'target lower endpoint failed')
    require(pow(hi.numerator,100)*(1<<16481)>pow(hi.denominator,100),'target upper endpoint failed')
    return lo,hi
def cube_root_bracket(y,B=260):
    # Exact dyadic cube-root cell: k^3 <= y*(2^B)^3 < (k+1)^3.
    S=1<<B;scaled_floor=(y.numerator*pow(S,3))//y.denominator
    k=integer_nth_root_floor(scaled_floor,3);lo=Fraction(k,S);hi=Fraction(k+1,S)
    while lo**3>y:k-=1;lo=Fraction(k,S);hi=Fraction(k+1,S)
    while hi**3<=y:k+=1;lo=Fraction(k,S);hi=Fraction(k+1,S)
    require(lo**3<=y<hi**3,'cube-root bracket failed');return lo,hi
def pick_pt(d):
    if 'P_T_upper_exact' in d:return F(d['P_T_upper_exact'])
    return F(d['pT_bound']['P_T_upper_strict'])
def main():
    ap=argparse.ArgumentParser();ap.add_argument('--route',choices=['primary','counter'],required=True);ap.add_argument('--terminal-fraction',type=Path,required=True);ap.add_argument('--c10c-result',type=Path,required=True);ap.add_argument('--c11b-result',type=Path,required=True);ap.add_argument('--c11c-result',type=Path,required=True);ap.add_argument('--output',type=Path,required=True);a=ap.parse_args()
    term=json.loads(a.terminal_fraction.read_text());B=json.loads(a.c11b_result.read_text());C=json.loads(a.c11c_result.read_text());T=json.loads(a.c10c_result.read_text())
    terminal=Fraction(int(term['numerator']),int(term['denominator']))
    bit1=B['events']['BIT1']
    g=F(bit1['graph_global_upper']) if 'graph_global_upper' in bit1 else 256*F(bit1['graph_one_upper'])
    aff=F(C['affine_transport']['global_256_additive_upper']);final=g+aff;require(final==terminal,'route does not reconstruct canonical terminal fraction')
    p8=exact_le_pow2(final,824,5);p81=exact_le_pow2(final,16481,100);p82=exact_le_pow2(final,8241,50);require(p8 and p81 and not p82,'terminal threshold pattern changed')
    Elo,Ehi=exponent_bracket(final);m8=(Elo-Fraction(824,5),Ehi-Fraction(824,5));m81=(Elo-Fraction(16481,100),Ehi-Fraction(16481,100));tlo,thi=target_164p81();amax_lo=tlo-g;amax_hi=thi-g;require(aff<amax_lo<amax_hi,'affine threshold slack invalid');rel_lo=(amax_lo-aff)/aff;rel_hi=(amax_hi-aff)/aff
    Ccomb=math.comb(128,3);p0=Fraction(3,8)**768
    branches=C['branches']
    if 'absT_1' in branches and 'absT_2' in branches:
        t1=F(branches['absT_1']['weighted_contribution']);t2=F(branches['absT_2']['weighted_contribution']);schema='secondary_absT'
    elif 'one_inactive' in branches and 'two_inactive' in branches:
        t1=F(branches['one_inactive']['weighted_TV_contribution']);t2=F(branches['two_inactive']['weighted_TV_contribution']);schema='primary_inactive'
    else:
        raise RuntimeError('unrecognized C11C branch schema')
    base=t1+t2+p0;ylo=(amax_lo/Fraction(256)-base)/Ccomb+p0;yhi=(amax_hi/Fraction(256)-base)/Ccomb+p0;ulo,_=cube_root_bracket(ylo);_,uhi=cube_root_bracket(yhi);cur=pick_pt(T);require(cur<ulo<uhi,'u3 slack bracket invalid');urlo=(ulo-cur)/cur;urhi=(uhi-cur)/cur
    out={'phase':'TERMINAL_SENSITIVITY_V8','route':a.route,'verdict':f'PASS_TERMINAL_SENSITIVITY_{a.route.upper()}_V8','inputs':{'terminal_sha256':sha(a.terminal_fraction),'c10c_sha256':sha(a.c10c_result),'c11b_sha256':sha(a.c11b_result),'c11c_sha256':sha(a.c11c_result)},'exact_thresholds':{'164.8':p8,'164.81':p81,'164.82':p82,'164.82_expected_fail':not p82},'terminal_neglog2_rigorous_bracket':{'lower':dec(Elo,70),'upper':dec(Ehi,70)},'margin_bits':{'beyond_164p8':{'lower':dec(m8[0],60),'upper':dec(m8[1],60)},'beyond_164p81':{'lower':dec(m81[0],60),'upper':dec(m81[1],60)}},'affine_global_current':fo(aff),'affine_relative_slack':{'lower':dec(rel_lo,60),'upper':dec(rel_hi,60)},'branch_schema':schema,'u3_current':fo(cur),'u3_relative_slack':{'lower':dec(urlo,60),'upper':dec(urhi,60)},'proof_note':'Floating point only locates dyadic cells; every emitted endpoint is certified by exact rational/integer inequalities.'}
    a.output.parent.mkdir(parents=True,exist_ok=True);a.output.write_text(json.dumps(out,indent=2,sort_keys=True)+'\n');print(out['verdict'])
if __name__=='__main__':main()


==> anc/data/bibliography/qayyum_bezzateev_metadata.json <==
{
  "creators": [
    "Abdul Qayyum",
    "Sergey V. Bezzateev"
  ],
  "doi": "10.5281/zenodo.21458662",
  "methodological_overlap": [
    "conditional coset/ideal law for A^T r",
    "CRT ideal stratification",
    "finite Fourier analysis",
    "character-energy anti-concentration",
    "independently checkable certificates"
  ],
  "not_claimed_as_new_in_v2": true,
  "provenance": "Public Zenodo record; V1 audit established that the manually supplied archive matches the public artifact MD5.",
  "public_archive_md5": "08e6fb21284edf03c552f9bb309191c8",
  "publication_date": "2026-07-20",
  "record": "https://doi.org/10.5281/zenodo.21458662",
  "title": "Reproducibility Artifact for Dependency-Preserving Certified Correctness Bounds for ML-KEM",
  "verification_date": "2026-08-28",
  "version": "1.0.0"
}


==> anc/data/bibliography/yavas_chen_kadlec_metadata.json <==
{
  "article_number": "015033",
  "authors": [
    "Cemil Emre Yavas",
    "Lei Chen",
    "Christopher Kadlec"
  ],
  "doi": "10.1088/2632-2153/ae3f75",
  "journal": "Machine Learning: Science and Technology",
  "publication_date": "2026-02-10",
  "title": "Probabilistic modeling of decryption-failure bounds in CRYSTALS-Kyber under the post-quantum threat model",
  "verification_date": "2026-08-28",
  "volume": "7"
}


==> anc/requirements-publication.txt <==
sympy==1.14.0
mpmath==1.3.0


==> anc/results/_c11b_counter_work/primitive_AQ.tsv <==
a	q	count
-8	6	2
-8	19	2
-8	32	2
-8	45	2
-8	58	2
-8	71	2
-8	84	2
-8	97	2
-8	110	2
-8	123	2
-8	136	2
-8	149	2
-8	162	2
-8	175	2
-8	188	2
-8	201	2
-8	214	2
-8	227	2
-8	240	2
-8	253	2
-8	266	2
-8	279	2
-8	292	2
-8	305	2
-8	318	2
-8	331	2
-8	344	2
-8	357	2
-8	370	2
-8	383	2
-8	396	2
-8	409	2
-8	422	2
-8	435	2
-8	448	2
-8	461	2
-8	474	2
-8	487	2
-8	500	2
-8	513	2
-8	526	2
-8	539	2
-8	552	2
-8	565	2
-8	578	2
-8	591	2
-8	604	2
-8	617	2
-8	630	2
-8	643	2
-8	656	2
-8	669	2
-8	682	2
-8	695	2
-8	708	2
-8	721	2
-8	734	2
-8	747	2
-8	760	2
-8	773	2
-8	786	2
-8	799	2
-8	812	2
-8	825	2
-8	1664	2
-8	1677	2
-8	1690	2
-8	1703	2
-8	1716	2
-8	1729	2
-8	1742	2
-8	1755	2
-8	1768	2
-8	1781	2
-8	1794	2
-8	1807	2
-8	1820	2
-8	1833	2
-8	1846	2
-8	1859	2
-8	1872	2
-8	1885	2
-8	1898	2
-8	1911	2
-8	1924	2
-8	1937	2
-8	1950	2
-8	1963	2
-8	1976	2
-8	1989	2
-8	2002	2
-8	2015	2
-8	2028	2
-8	2041	2
-8	2054	2
-8	2067	2
-8	2080	2
-8	2093	2
-8	2106	2
-8	2119	2
-8	2132	2
-8	2145	2
-8	2158	2
-8	2171	2
-8	2184	2
-8	2197	2
-8	2210	2
-8	2223	2
-8	2236	2
-8	2249	2
-8	2262	2
-8	2275	2
-8	2288	2
-8	2301	2
-8	2314	2
-8	2327	2
-8	2340	2
-8	2353	2
-8	2366	2
-8	2379	2
-8	2392	2
-8	2405	2
-8	2418	2
-8	2431	2
-8	2444	2
-8	2457	2
-8	2470	2
-8	2483	2
-8	3322	1
-6	0	2
-6	1	2
-6	7	2
-6	8	10
-6	13	2
-6	14	2
-6	20	2
-6	21	10
-6	26	2
-6	27	2
-6	33	2
-6	34	10
-6	39	2
-6	40	2
-6	46	2
-6	47	10
-6	52	2
-6	53	2
-6	59	2
-6	60	10
-6	65	2
-6	66	2
-6	72	2
-6	73	10
-6	78	2
-6	79	2
-6	85	2
-6	86	10
-6	91	2
-6	92	2
-6	98	2
-6	99	10
-6	104	2
-6	105	2
-6	111	2
-6	112	10
-6	117	2
-6	118	2
-6	124	2
-6	125	10
-6	130	2
-6	131	2
-6	137	2
-6	138	10
-6	143	2
-6	144	2
-6	150	2
-6	151	10
-6	156	2
-6	157	2
-6	163	2
-6	164	10
-6	169	2
-6	170	2
-6	176	2
-6	177	10
-6	182	2
-6	183	2
-6	189	2
-6	190	10
-6	195	2
-6	196	2
-6	202	2
-6	203	10
-6	208	2
-6	209	2
-6	215	2
-6	216	10
-6	221	2
-6	222	2
-6	228	2
-6	229	10
-6	234	2
-6	235	2
-6	241	2
-6	242	10
-6	247	2
-6	248	2
-6	254	2
-6	255	10
-6	260	2
-6	261	2
-6	267	2
-6	268	10
-6	273	2
-6	274	2
-6	280	2
-6	281	10
-6	286	2
-6	287	2
-6	293	2
-6	294	10
-6	299	2
-6	300	2
-6	306	2
-6	307	10
-6	312	2
-6	313	2
-6	319	2
-6	320	10
-6	325	2
-6	326	2
-6	332	2
-6	333	10
-6	338	2
-6	339	2
-6	345	2
-6	346	10
-6	351	2
-6	352	2
-6	358	2
-6	359	10
-6	364	2
-6	365	2
-6	371	2
-6	372	10
-6	377	2
-6	378	2
-6	384	2
-6	385	10
-6	390	2
-6	391	2
-6	397	2
-6	398	10
-6	403	2
-6	404	2
-6	410	2
-6	411	10
-6	416	2
-6	417	2
-6	423	2
-6	424	10
-6	429	2
-6	430	2
-6	436	2
-6	437	10
-6	442	2
-6	443	2
-6	449	2
-6	450	10
-6	455	2
-6	456	2
-6	462	2
-6	463	10
-6	468	2
-6	469	2
-6	475	2
-6	476	10
-6	481	2
-6	482	2
-6	488	2
-6	489	10
-6	494	2
-6	495	2
-6	501	2
-6	502	10
-6	507	2
-6	508	2
-6	514	2
-6	515	10
-6	520	2
-6	521	2
-6	527	2
-6	528	10
-6	533	2
-6	534	2
-6	540	2
-6	541	10
-6	546	2
-6	547	2
-6	553	2
-6	554	10
-6	559	2
-6	560	2
-6	566	2
-6	567	10
-6	572	2
-6	573	2
-6	579	2
-6	580	10
-6	585	2
-6	586	2
-6	592	2
-6	593	10
-6	598	2
-6	599	2
-6	605	2
-6	606	10
-6	611	2
-6	612	2
-6	618	2
-6	619	10
-6	624	2
-6	625	2
-6	631	2
-6	632	10
-6	637	2
-6	638	2
-6	644	2
-6	645	10
-6	650	2
-6	651	2
-6	657	2
-6	658	10
-6	663	2
-6	664	2
-6	670	2
-6	671	10
-6	676	2
-6	677	2
-6	683	2
-6	684	10
-6	689	2
-6	690	2
-6	696	2
-6	697	10
-6	702	2
-6	703	2
-6	709	2
-6	710	10
-6	715	2
-6	716	2
-6	722	2
-6	723	10
-6	728	2
-6	729	2
-6	735	2
-6	736	10
-6	741	2
-6	742	2
-6	748	2
-6	749	10
-6	754	2
-6	755	2
-6	761	2
-6	762	10
-6	767	2
-6	768	2
-6	774	2
-6	775	10
-6	780	2
-6	781	2
-6	787	2
-6	788	10
-6	793	2
-6	794	2
-6	800	2
-6	801	10
-6	806	2
-6	807	2
-6	813	2
-6	814	10
-6	819	2
-6	820	2
-6	826	2
-6	827	10
-6	832	2
-6	833	2
-6	839	2
-6	840	2
-6	845	2
-6	846	2
-6	852	2
-6	853	2
-6	858	2
-6	859	2
-6	865	2
-6	866	2
-6	871	2
-6	872	2
-6	878	2
-6	879	2
-6	884	2
-6	885	2
-6	891	2
-6	892	2
-6	897	2
-6	898	2
-6	904	2
-6	905	2
-6	910	2
-6	911	2
-6	917	2
-6	918	2
-6	923	2
-6	924	2
-6	930	2
-6	931	2
-6	936	2
-6	937	2
-6	943	2
-6	944	2
-6	949	2
-6	950	2
-6	956	2
-6	957	2
-6	962	2
-6	963	2
-6	969	2
-6	970	2
-6	975	2
-6	976	2
-6	982	2
-6	983	2
-6	988	2
-6	989	2
-6	995	2
-6	996	2
-6	1001	2
-6	1002	2
-6	1008	2
-6	1009	2
-6	1014	2
-6	1015	2
-6	1021	2
-6	1022	2
-6	1027	2
-6	1028	2
-6	1034	2
-6	1035	2
-6	1040	2
-6	1041	2
-6	1047	2
-6	1048	2
-6	1053	2
-6	1054	2
-6	1060	2
-6	1061	2
-6	1066	2
-6	1067	2
-6	1073	2
-6	1074	2
-6	1079	2
-6	1080	2
-6	1086	2
-6	1087	2
-6	1092	2
-6	1093	2
-6	1099	2
-6	1100	2
-6	1105	2
-6	1106	2
-6	1112	2
-6	1113	2
-6	1118	2
-6	1119	2
-6	1125	2
-6	1126	2
-6	1131	2
-6	1132	2
-6	1138	2
-6	1139	2
-6	1144	2
-6	1145	2
-6	1151	2
-6	1152	2
-6	1157	2
-6	1158	2
-6	1164	2
-6	1165	2
-6	1170	2
-6	1171	2
-6	1177	2
-6	1178	2
-6	1183	2
-6	1184	2
-6	1190	2
-6	1191	2
-6	1196	2
-6	1197	2
-6	1203	2
-6	1204	2
-6	1209	2
-6	1210	2
-6	1216	2
-6	1217	2
-6	1222	2
-6	1223	2
-6	1229	2
-6	1230	2
-6	1235	2
-6	1236	2
-6	1242	2
-6	1243	2
-6	1248	2
-6	1249	2
-6	1255	2
-6	1256	2
-6	1261	2
-6	1262	2
-6	1268	2
-6	1269	2
-6	1274	2
-6	1275	2
-6	1281	2
-6	1282	2
-6	1287	2
-6	1288	2
-6	1294	2
-6	1295	2
-6	1300	2
-6	1301	2
-6	1307	2
-6	1308	2
-6	1313	2
-6	1314	2
-6	1320	2
-6	1321	2
-6	1326	2
-6	1327	2
-6	1333	2
-6	1334	2
-6	1339	2
-6	1340	2
-6	1346	2
-6	1347	2
-6	1352	2
-6	1353	2
-6	1359	2
-6	1360	2
-6	1365	2
-6	1366	2
-6	1372	2
-6	1373	2
-6	1378	2
-6	1379	2
-6	1385	2
-6	1386	2
-6	1391	2
-6	1392	2
-6	1398	2
-6	1399	2
-6	1404	2
-6	1405	2
-6	1411	2
-6	1412	2
-6	1417	2
-6	1418	2
-6	1424	2
-6	1425	2
-6	1430	2
-6	1431	2
-6	1437	2
-6	1438	2
-6	1443	2
-6	1444	2
-6	1450	2
-6	1451	2
-6	1456	2
-6	1457	2
-6	1463	2
-6	1464	2
-6	1469	2
-6	1470	2
-6	1476	2
-6	1477	2
-6	1482	2
-6	1483	2
-6	1489	2
-6	1490	2
-6	1495	2
-6	1496	2
-6	1502	2
-6	1503	2
-6	1508	2
-6	1509	2
-6	1515	2
-6	1516	2
-6	1521	2
-6	1522	2
-6	1528	2
-6	1529	2
-6	1534	2
-6	1535	2
-6	1541	2
-6	1542	2
-6	1547	2
-6	1548	2
-6	1554	2
-6	1555	2
-6	1560	2
-6	1561	2
-6	1567	2
-6	1568	2
-6	1573	2
-6	1574	2
-6	1580	2
-6	1581	2
-6	1586	2
-6	1587	2
-6	1593	2
-6	1594	2
-6	1599	2
-6	1600	2
-6	1606	2
-6	1607	2
-6	1612	2
-6	1613	2
-6	1619	2
-6	1620	2
-6	1625	2
-6	1626	2
-6	1632	2
-6	1633	2
-6	1638	2
-6	1639	2
-6	1645	2
-6	1646	2
-6	1651	2
-6	1652	2
-6	1658	2
-6	1659	2
-6	1665	2
-6	1666	10
-6	1671	2
-6	1672	2
-6	1678	2
-6	1679	10
-6	1684	2
-6	1685	2
-6	1691	2
-6	1692	10
-6	1697	2
-6	1698	2
-6	1704	2
-6	1705	10
-6	1710	2
-6	1711	2
-6	1717	2
-6	1718	10
-6	1723	2
-6	1724	2
-6	1730	2
-6	1731	10
-6	1736	2
-6	1737	2
-6	1743	2
-6	1744	10
-6	1749	2
-6	1750	2
-6	1756	2
-6	1757	10
-6	1762	2
-6	1763	2
-6	1769	2
-6	1770	10
-6	1775	2
-6	1776	2
-6	1782	2
-6	1783	10
-6	1788	2
-6	1789	2
-6	1795	2
-6	1796	10
-6	1801	2
-6	1802	2
-6	1808	2
-6	1809	10
-6	1814	2
-6	1815	2
-6	1821	2
-6	1822	10
-6	1827	2
-6	1828	2
-6	1834	2
-6	1835	10
-6	1840	2
-6	1841	2
-6	1847	2
-6	1848	10
-6	1853	2
-6	1854	2
-6	1860	2
-6	1861	10
-6	1866	2
-6	1867	2
-6	1873	2
-6	1874	10
-6	1879	2
-6	1880	2
-6	1886	2
-6	1887	10
-6	1892	2
-6	1893	2
-6	1899	2
-6	1900	10
-6	1905	2
-6	1906	2
-6	1912	2
-6	1913	10
-6	1918	2
-6	1919	2
-6	1925	2
-6	1926	10
-6	1931	2
-6	1932	2
-6	1938	2
-6	1939	10
-6	1944	2
-6	1945	2
-6	1951	2
-6	1952	10
-6	1957	2
-6	1958	2
-6	1964	2
-6	1965	10
-6	1970	2
-6	1971	2
-6	1977	2
-6	1978	10
-6	1983	2
-6	1984	2
-6	1990	2
-6	1991	10
-6	1996	2
-6	1997	2
-6	2003	2
-6	2004	10
-6	2009	2
-6	2010	2
-6	2016	2
-6	2017	10
-6	2022	2
-6	2023	2
-6	2029	2
-6	2030	10
-6	2035	2
-6	2036	2
-6	2042	2
-6	2043	10
-6	2048	2
-6	2049	2
-6	2055	2
-6	2056	10
-6	2061	2
-6	2062	2
-6	2068	2
-6	2069	10
-6	2074	2
-6	2075	2
-6	2081	2
-6	2082	10
-6	2087	2
-6	2088	2
-6	2094	2
-6	2095	10
-6	2100	2
-6	2101	2
-6	2107	2
-6	2108	10
-6	2113	2
-6	2114	2
-6	2120	2
-6	2121	10
-6	2126	2
-6	2127	2
-6	2133	2
-6	2134	10
-6	2139	2
-6	2140	2
-6	2146	2
-6	2147	10
-6	2152	2
-6	2153	2
-6	2159	2
-6	2160	10
-6	2165	2
-6	2166	2
-6	2172	2
-6	2173	10
-6	2178	2
-6	2179	2
-6	2185	2
-6	2186	10
-6	2191	2
-6	2192	2
-6	2198	2
-6	2199	10
-6	2204	2
-6	2205	2
-6	2211	2
-6	2212	10
-6	2217	2
-6	2218	2
-6	2224	2
-6	2225	10
-6	2230	2
-6	2231	2
-6	2237	2
-6	2238	10
-6	2243	2
-6	2244	2
-6	2250	2
-6	2251	10
-6	2256	2
-6	2257	2
-6	2263	2
-6	2264	10
-6	2269	2
-6	2270	2
-6	2276	2
-6	2277	10
-6	2282	2
-6	2283	2
-6	2289	2
-6	2290	10
-6	2295	2
-6	2296	2
-6	2302	2
-6	2303	10
-6	2308	2
-6	2309	2
-6	2315	2
-6	2316	10
-6	2321	2
-6	2322	2
-6	2328	2
-6	2329	10
-6	2334	2
-6	2335	2
-6	2341	2
-6	2342	10
-6	2347	2
-6	2348	2
-6	2354	2
-6	2355	10
-6	2360	2
-6	2361	2
-6	2367	2
-6	2368	10
-6	2373	2
-6	2374	2
-6	2380	2
-6	2381	10
-6	2386	2
-6	2387	2
-6	2393	2
-6	2394	10
-6	2399	2
-6	2400	2
-6	2406	2
-6	2407	10
-6	2412	2
-6	2413	2
-6	2419	2
-6	2420	10
-6	2425	2
-6	2426	2
-6	2432	2
-6	2433	10
-6	2438	2
-6	2439	2
-6	2445	2
-6	2446	10
-6	2451	2
-6	2452	2
-6	2458	2
-6	2459	10
-6	2464	2
-6	2465	2
-6	2471	2
-6	2472	10
-6	2477	2
-6	2478	2
-6	2484	2
-6	2485	10
-6	2490	2
-6	2491	2
-6	2497	2
-6	2498	2
-6	2503	2
-6	2504	2
-6	2510	2
-6	2511	2
-6	2516	2
-6	2517	2
-6	2523	2
-6	2524	2
-6	2529	2
-6	2530	2
-6	2536	2
-6	2537	2
-6	2542	2
-6	2543	2
-6	2549	2
-6	2550	2
-6	2555	2
-6	2556	2
-6	2562	2
-6	2563	2
-6	2568	2
-6	2569	2
-6	2575	2
-6	2576	2
-6	2581	2
-6	2582	2
-6	2588	2
-6	2589	2
-6	2594	2
-6	2595	2
-6	2601	2
-6	2602	2
-6	2607	2
-6	2608	2
-6	2614	2
-6	2615	2
-6	2620	2
-6	2621	2
-6	2627	2
-6	2628	2
-6	2633	2
-6	2634	2
-6	2640	2
-6	2641	2
-6	2646	2
-6	2647	2
-6	2653	2
-6	2654	2
-6	2659	2
-6	2660	2
-6	2666	2
-6	2667	2
-6	2672	2
-6	2673	2
-6	2679	2
-6	2680	2
-6	2685	2
-6	2686	2
-6	2692	2
-6	2693	2
-6	2698	2
-6	2699	2
-6	2705	2
-6	2706	2
-6	2711	2
-6	2712	2
-6	2718	2
-6	2719	2
-6	2724	2
-6	2725	2
-6	2731	2
-6	2732	2
-6	2737	2
-6	2738	2
-6	2744	2
-6	2745	2
-6	2750	2
-6	2751	2
-6	2757	2
-6	2758	2
-6	2763	2
-6	2764	2
-6	2770	2
-6	2771	2
-6	2776	2
-6	2777	2
-6	2783	2
-6	2784	2
-6	2789	2
-6	2790	2
-6	2796	2
-6	2797	2
-6	2802	2
-6	2803	2
-6	2809	2
-6	2810	2
-6	2815	2
-6	2816	2
-6	2822	2
-6	2823	2
-6	2828	2
-6	2829	2
-6	2835	2
-6	2836	2
-6	2841	2
-6	2842	2
-6	2848	2
-6	2849	2
-6	2854	2
-6	2855	2
-6	2861	2
-6	2862	2
-6	2867	2
-6	2868	2
-6	2874	2
-6	2875	2
-6	2880	2
-6	2881	2
-6	2887	2
-6	2888	2
-6	2893	2
-6	2894	2
-6	2900	2
-6	2901	2
-6	2906	2
-6	2907	2
-6	2913	2
-6	2914	2
-6	2919	2
-6	2920	2
-6	2926	2
-6	2927	2
-6	2932	2
-6	2933	2
-6	2939	2
-6	2940	2
-6	2945	2
-6	2946	2
-6	2952	2
-6	2953	2
-6	2958	2
-6	2959	2
-6	2965	2
-6	2966	2
-6	2971	2
-6	2972	2
-6	2978	2
-6	2979	2
-6	2984	2
-6	2985	2
-6	2991	2
-6	2992	2
-6	2997	2
-6	2998	2
-6	3004	2
-6	3005	2
-6	3010	2
-6	3011	2
-6	3017	2
-6	3018	2
-6	3023	2
-6	3024	2
-6	3030	2
-6	3031	2
-6	3036	2
-6	3037	2
-6	3043	2
-6	3044	2
-6	3049	2
-6	3050	2
-6	3056	2
-6	3057	2
-6	3062	2
-6	3063	2
-6	3069	2
-6	3070	2
-6	3075	2
-6	3076	2
-6	3082	2
-6	3083	2
-6	3088	2
-6	3089	2
-6	3095	2
-6	3096	2
-6	3101	2
-6	3102	2
-6	3108	2
-6	3109	2
-6	3114	2
-6	3115	2
-6	3121	2
-6	3122	2
-6	3127	2
-6	3128	2
-6	3134	2
-6	3135	2
-6	3140	2
-6	3141	2
-6	3147	2
-6	3148	2
-6	3153	2
-6	3154	2
-6	3160	2
-6	3161	2
-6	3166	2
-6	3167	2
-6	3173	2
-6	3174	2
-6	3179	2
-6	3180	2
-6	3186	2
-6	3187	2
-6	3192	2
-6	3193	2
-6	3199	2
-6	3200	2
-6	3205	2
-6	3206	2
-6	3212	2
-6	3213	2
-6	3218	2
-6	3219	2
-6	3225	2
-6	3226	2
-6	3231	2
-6	3232	2
-6	3238	2
-6	3239	2
-6	3244	2
-6	3245	2
-6	3251	2
-6	3252	2
-6	3257	2
-6	3258	2
-6	3264	2
-6	3265	2
-6	3270	2
-6	3271	2
-6	3277	2
-6	3278	2
-6	3283	2
-6	3284	2
-6	3290	2
-6	3291	2
-6	3296	2
-6	3297	2
-6	3303	2
-6	3304	2
-6	3309	2
-6	3310	2
-6	3316	2
-6	3317	2
-6	3322	1
-6	3323	2
-6	3324	5
-4	2	10
-4	3	18
-4	9	10
-4	10	22
-4	15	10
-4	16	18
-4	22	10
-4	23	22
-4	28	10
-4	29	18
-4	35	10
-4	36	22
-4	41	10
-4	42	18
-4	48	10
-4	49	22
-4	54	10
-4	55	18
-4	61	10
-4	62	22
-4	67	10
-4	68	18
-4	74	10
-4	75	22
-4	80	10
-4	81	18
-4	87	10
-4	88	22
-4	93	10
-4	94	18
-4	100	10
-4	101	22
-4	106	10
-4	107	18
-4	113	10
-4	114	22
-4	119	10
-4	120	18
-4	126	10
-4	127	22
-4	132	10
-4	133	18
-4	139	10
-4	140	22
-4	145	10
-4	146	18
-4	152	10
-4	153	22
-4	158	10
-4	159	18
-4	165	10
-4	166	22
-4	171	10
-4	172	18
-4	178	10
-4	179	22
-4	184	10
-4	185	18
-4	191	10
-4	192	22
-4	197	10
-4	198	18
-4	204	10
-4	205	22
-4	210	10
-4	211	18
-4	217	10
-4	218	22
-4	223	10
-4	224	18
-4	230	10
-4	231	22
-4	236	10
-4	237	18
-4	243	10
-4	244	22
-4	249	10
-4	250	18
-4	256	10
-4	257	22
-4	262	10
-4	263	18
-4	269	10
-4	270	22
-4	275	10
-4	276	18
-4	282	10
-4	283	22
-4	288	10
-4	289	18
-4	295	10
-4	296	22
-4	301	10
-4	302	18
-4	308	10
-4	309	22
-4	314	10
-4	315	18
-4	321	10
-4	322	22
-4	327	10
-4	328	18
-4	334	10
-4	335	22
-4	340	10
-4	341	18
-4	347	10
-4	348	22
-4	353	10
-4	354	18
-4	360	10
-4	361	22
-4	366	10
-4	367	18
-4	373	10
-4	374	22
-4	379	10
-4	380	18
-4	386	10
-4	387	22
-4	392	10
-4	393	18
-4	399	10
-4	400	22
-4	405	10
-4	406	18
-4	412	10
-4	413	22
-4	418	10
-4	419	10
-4	425	10
-4	426	22
-4	431	10
-4	432	10
-4	438	10
-4	439	22
-4	444	10
-4	445	10
-4	451	10
-4	452	22
-4	457	10
-4	458	10
-4	464	10
-4	465	22
-4	470	10
-4	471	10
-4	477	10
-4	478	22
-4	483	10
-4	484	10
-4	490	10
-4	491	22
-4	496	10
-4	497	10
-4	503	10
-4	504	22
-4	509	10
-4	510	10
-4	516	10
-4	517	22
-4	522	10
-4	523	10
-4	529	10
-4	530	22
-4	535	10
-4	536	10
-4	542	10
-4	543	22
-4	548	10
-4	549	10
-4	555	10
-4	556	22
-4	561	10
-4	562	10
-4	568	10
-4	569	22
-4	574	10
-4	575	10
-4	581	10
-4	582	22
-4	587	10
-4	588	10
-4	594	10
-4	595	22
-4	600	10
-4	601	10
-4	607	10
-4	608	22
-4	613	10
-4	614	10
-4	620	10
-4	621	22
-4	626	10
-4	627	10
-4	633	10
-4	634	22
-4	639	10
-4	640	10
-4	646	10
-4	647	22
-4	652	10
-4	653	10
-4	659	10
-4	660	22
-4	665	10
-4	666	10
-4	672	10
-4	673	22
-4	678	10
-4	679	10
-4	685	10
-4	686	22
-4	691	10
-4	692	10
-4	698	10
-4	699	22
-4	704	10
-4	705	10
-4	711	10
-4	712	22
-4	717	10
-4	718	10
-4	724	10
-4	725	22
-4	730	10
-4	731	10
-4	737	10
-4	738	22
-4	743	10
-4	744	10
-4	750	10
-4	751	22
-4	756	10
-4	757	10
-4	763	10
-4	764	22
-4	769	10
-4	770	10
-4	776	10
-4	777	22
-4	782	10
-4	783	10
-4	789	10
-4	790	22
-4	795	10
-4	796	10
-4	802	10
-4	803	22
-4	808	10
-4	809	10
-4	815	10
-4	816	22
-4	821	10
-4	822	10
-4	828	10
-4	829	22
-4	832	8
-4	834	10
-4	835	10
-4	841	10
-4	842	10
-4	845	8
-4	847	10
-4	848	10
-4	854	10
-4	855	10
-4	858	8
-4	860	10
-4	861	10
-4	867	10
-4	868	10
-4	871	8
-4	873	10
-4	874	10
-4	880	10
-4	881	10
-4	884	8
-4	886	10
-4	887	10
-4	893	10
-4	894	10
-4	897	8
-4	899	10
-4	900	10
-4	906	10
-4	907	10
-4	910	8
-4	912	10
-4	913	10
-4	919	10
-4	920	10
-4	923	8
-4	925	10
-4	926	10
-4	932	10
-4	933	10
-4	936	8
-4	938	10
-4	939	10
-4	945	10
-4	946	10
-4	949	8
-4	951	10
-4	952	10
-4	958	10
-4	959	10
-4	962	8
-4	964	10
-4	965	10
-4	971	10
-4	972	10
-4	975	8
-4	977	10
-4	978	10
-4	984	10
-4	985	10
-4	988	8
-4	990	10
-4	991	10
-4	997	10
-4	998	10
-4	1001	8
-4	1003	10
-4	1004	10
-4	1010	10
-4	1011	10
-4	1014	8
-4	1016	10
-4	1017	10
-4	1023	10
-4	1024	10
-4	1027	8
-4	1029	10
-4	1030	10
-4	1036	10
-4	1037	10
-4	1040	8
-4	1042	10
-4	1043	10
-4	1049	10
-4	1050	10
-4	1053	8
-4	1055	10
-4	1056	10
-4	1062	10
-4	1063	10
-4	1066	8
-4	1068	10
-4	1069	10
-4	1075	10
-4	1076	10
-4	1079	8
-4	1081	10
-4	1082	10
-4	1088	10
-4	1089	10
-4	1092	8
-4	1094	10
-4	1095	10
-4	1101	10
-4	1102	10
-4	1105	8
-4	1107	10
-4	1108	10
-4	1114	10
-4	1115	10
-4	1118	8
-4	1120	10
-4	1121	10
-4	1127	10
-4	1128	10
-4	1131	8
-4	1133	10
-4	1134	10
-4	1140	10
-4	1141	10
-4	1144	8
-4	1146	10
-4	1147	10
-4	1153	10
-4	1154	10
-4	1157	8
-4	1159	10
-4	1160	10
-4	1166	10
-4	1167	10
-4	1170	8
-4	1172	10
-4	1173	10
-4	1179	10
-4	1180	10
-4	1183	8
-4	1185	10
-4	1186	10
-4	1192	10
-4	1193	10
-4	1196	8
-4	1198	10
-4	1199	10
-4	1205	10
-4	1206	10
-4	1209	8
-4	1211	10
-4	1212	10
-4	1218	10
-4	1219	10
-4	1222	8
-4	1224	10
-4	1225	10
-4	1231	10
-4	1232	10
-4	1235	8
-4	1237	10
-4	1238	10
-4	1244	10
-4	1245	10
-4	1250	10
-4	1251	10
-4	1257	10
-4	1258	10
-4	1263	10
-4	1264	10
-4	1270	10
-4	1271	10
-4	1276	10
-4	1277	10
-4	1283	10
-4	1284	10
-4	1289	10
-4	1290	10
-4	1296	10
-4	1297	10
-4	1302	10
-4	1303	10
-4	1309	10
-4	1310	10
-4	1315	10
-4	1316	10
-4	1322	10
-4	1323	10
-4	1328	10
-4	1329	10
-4	1335	10
-4	1336	10
-4	1341	10
-4	1342	10
-4	1348	10
-4	1349	10
-4	1354	10
-4	1355	10
-4	1361	10
-4	1362	10
-4	1367	10
-4	1368	10
-4	1374	10
-4	1375	10
-4	1380	10
-4	1381	10
-4	1387	10
-4	1388	10
-4	1393	10
-4	1394	10
-4	1400	10
-4	1401	10
-4	1406	10
-4	1407	10
-4	1413	10
-4	1414	10
-4	1419	10
-4	1420	10
-4	1426	10
-4	1427	10
-4	1432	10
-4	1433	10
-4	1439	10
-4	1440	10
-4	1445	10
-4	1446	10
-4	1452	10
-4	1453	10
-4	1458	10
-4	1459	10
-4	1465	10
-4	1466	10
-4	1471	10
-4	1472	10
-4	1478	10
-4	1479	10
-4	1484	10
-4	1485	10
-4	1491	10
-4	1492	10
-4	1497	10
-4	1498	10
-4	1504	10
-4	1505	10
-4	1510	10
-4	1511	10
-4	1517	10
-4	1518	10
-4	1523	10
-4	1524	10
-4	1530	10
-4	1531	10
-4	1536	10
-4	1537	10
-4	1543	10
-4	1544	10
-4	1549	10
-4	1550	10
-4	1556	10
-4	1557	10
-4	1562	10
-4	1563	10
-4	1569	10
-4	1570	10
-4	1575	10
-4	1576	10
-4	1582	10
-4	1583	10
-4	1588	10
-4	1589	10
-4	1595	10
-4	1596	10
-4	1601	10
-4	1602	10
-4	1608	10
-4	1609	10
-4	1614	10
-4	1615	10
-4	1621	10
-4	1622	10
-4	1627	10
-4	1628	10
-4	1634	10
-4	1635	10
-4	1640	10
-4	1641	10
-4	1647	10
-4	1648	10
-4	1653	10
-4	1654	10
-4	1660	10
-4	1661	14
-4	1667	10
-4	1668	22
-4	1673	10
-4	1674	18
-4	1680	10
-4	1681	22
-4	1686	10
-4	1687	18
-4	1693	10
-4	1694	22
-4	1699	10
-4	1700	18
-4	1706	10
-4	1707	22
-4	1712	10
-4	1713	18
-4	1719	10
-4	1720	22
-4	1725	10
-4	1726	18
-4	1732	10
-4	1733	22
-4	1738	10
-4	1739	18
-4	1745	10
-4	1746	22
-4	1751	10
-4	1752	18
-4	1758	10
-4	1759	22
-4	1764	10
-4	1765	18
-4	1771	10
-4	1772	22
-4	1777	10
-4	1778	18
-4	1784	10
-4	1785	22
-4	1790	10
-4	1791	18
-4	1797	10
-4	1798	22
-4	1803	10
-4	1804	18
-4	1810	10
-4	1811	22
-4	1816	10
-4	1817	18
-4	1823	10
-4	1824	22
-4	1829	10
-4	1830	18
-4	1836	10
-4	1837	22
-4	1842	10
-4	1843	18
-4	1849	10
-4	1850	22
-4	1855	10
-4	1856	18
-4	1862	10
-4	1863	22
-4	1868	10
-4	1869	18
-4	1875	10
-4	1876	22
-4	1881	10
-4	1882	18
-4	1888	10
-4	1889	22
-4	1894	10
-4	1895	18
-4	1901	10
-4	1902	22
-4	1907	10
-4	1908	18
-4	1914	10
-4	1915	22
-4	1920	10
-4	1921	18
-4	1927	10
-4	1928	22
-4	1933	10
-4	1934	18
-4	1940	10
-4	1941	22
-4	1946	10
-4	1947	18
-4	1953	10
-4	1954	22
-4	1959	10
-4	1960	18
-4	1966	10
-4	1967	22
-4	1972	10
-4	1973	18
-4	1979	10
-4	1980	22
-4	1985	10
-4	1986	18
-4	1992	10
-4	1993	22
-4	1998	10
-4	1999	18
-4	2005	10
-4	2006	22
-4	2011	10
-4	2012	18
-4	2018	10
-4	2019	22
-4	2024	10
-4	2025	18
-4	2031	10
-4	2032	22
-4	2037	10
-4	2038	18
-4	2044	10
-4	2045	22
-4	2050	10
-4	2051	18
-4	2057	10
-4	2058	22
-4	2063	10
-4	2064	18
-4	2070	10
-4	2071	22
-4	2076	10
-4	2077	18
-4	2083	10
-4	2084	22
-4	2089	10
-4	2090	10
-4	2096	10
-4	2097	22
-4	2102	10
-4	2103	10
-4	2109	10
-4	2110	22
-4	2115	10
-4	2116	10
-4	2122	10
-4	2123	22
-4	2128	10
-4	2129	10
-4	2135	10
-4	2136	22
-4	2141	10
-4	2142	10
-4	2148	10
-4	2149	22
-4	2154	10
-4	2155	10
-4	2161	10
-4	2162	22
-4	2167	10
-4	2168	10
-4	2174	10
-4	2175	22
-4	2180	10
-4	2181	10
-4	2187	10
-4	2188	22
-4	2193	10
-4	2194	10
-4	2200	10
-4	2201	22
-4	2206	10
-4	2207	10
-4	2213	10
-4	2214	22
-4	2219	10
-4	2220	10
-4	2226	10
-4	2227	22
-4	2232	10
-4	2233	10
-4	2239	10
-4	2240	22
-4	2245	10
-4	2246	10
-4	2252	10
-4	2253	22
-4	2258	10
-4	2259	10
-4	2265	10
-4	2266	22
-4	2271	10
-4	2272	10
-4	2278	10
-4	2279	22
-4	2284	10
-4	2285	10
-4	2291	10
-4	2292	22
-4	2297	10
-4	2298	10
-4	2304	10
-4	2305	22
-4	2310	10
-4	2311	10
-4	2317	10
-4	2318	22
-4	2323	10
-4	2324	10
-4	2330	10
-4	2331	22
-4	2336	10
-4	2337	10
-4	2343	10
-4	2344	22
-4	2349	10
-4	2350	10
-4	2356	10
-4	2357	22
-4	2362	10
-4	2363	10
-4	2369	10
-4	2370	22
-4	2375	10
-4	2376	10
-4	2382	10
-4	2383	22
-4	2388	10
-4	2389	10
-4	2395	10
-4	2396	22
-4	2401	10
-4	2402	10
-4	2408	10
-4	2409	22
-4	2414	10
-4	2415	10
-4	2421	10
-4	2422	22
-4	2427	10
-4	2428	10
-4	2434	10
-4	2435	22
-4	2440	10
-4	2441	10
-4	2447	10
-4	2448	22
-4	2453	10
-4	2454	10
-4	2460	10
-4	2461	22
-4	2466	10
-4	2467	10
-4	2473	10
-4	2474	22
-4	2479	10
-4	2480	10
-4	2486	10
-4	2487	22
-4	2492	10
-4	2493	10
-4	2499	10
-4	2500	10
-4	2503	8
-4	2505	10
-4	2506	10
-4	2512	10
-4	2513	10
-4	2516	8
-4	2518	10
-4	2519	10
-4	2525	10
-4	2526	10
-4	2529	8
-4	2531	10
-4	2532	10
-4	2538	10
-4	2539	10
-4	2542	8
-4	2544	10
-4	2545	10
-4	2551	10
-4	2552	10
-4	2555	8
-4	2557	10
-4	2558	10
-4	2564	10
-4	2565	10
-4	2568	8
-4	2570	10
-4	2571	10
-4	2577	10
-4	2578	10
-4	2581	8
-4	2583	10
-4	2584	10
-4	2590	10
-4	2591	10
-4	2594	8
-4	2596	10
-4	2597	10
-4	2603	10
-4	2604	10
-4	2607	8
-4	2609	10
-4	2610	10
-4	2616	10
-4	2617	10
-4	2620	8
-4	2622	10
-4	2623	10
-4	2629	10
-4	2630	10
-4	2633	8
-4	2635	10
-4	2636	10
-4	2642	10
-4	2643	10
-4	2646	8
-4	2648	10
-4	2649	10
-4	2655	10
-4	2656	10
-4	2659	8
-4	2661	10
-4	2662	10
-4	2668	10
-4	2669	10
-4	2672	8
-4	2674	10
-4	2675	10
-4	2681	10
-4	2682	10
-4	2685	8
-4	2687	10
-4	2688	10
-4	2694	10
-4	2695	10
-4	2698	8
-4	2700	10
-4	2701	10
-4	2707	10
-4	2708	10
-4	2711	8
-4	2713	10
-4	2714	10
-4	2720	10
-4	2721	10
-4	2724	8
-4	2726	10
-4	2727	10
-4	2733	10
-4	2734	10
-4	2737	8
-4	2739	10
-4	2740	10
-4	2746	10
-4	2747	10
-4	2750	8
-4	2752	10
-4	2753	10
-4	2759	10
-4	2760	10
-4	2763	8
-4	2765	10
-4	2766	10
-4	2772	10
-4	2773	10
-4	2776	8
-4	2778	10
-4	2779	10
-4	2785	10
-4	2786	10
-4	2789	8
-4	2791	10
-4	2792	10
-4	2798	10
-4	2799	10
-4	2802	8
-4	2804	10
-4	2805	10
-4	2811	10
-4	2812	10
-4	2815	8
-4	2817	10
-4	2818	10
-4	2824	10
-4	2825	10
-4	2828	8
-4	2830	10
-4	2831	10
-4	2837	10
-4	2838	10
-4	2841	8
-4	2843	10
-4	2844	10
-4	2850	10
-4	2851	10
-4	2854	8
-4	2856	10
-4	2857	10
-4	2863	10
-4	2864	10
-4	2867	8
-4	2869	10
-4	2870	10
-4	2876	10
-4	2877	10
-4	2880	8
-4	2882	10
-4	2883	10
-4	2889	10
-4	2890	10
-4	2893	8
-4	2895	10
-4	2896	10
-4	2902	10
-4	2903	10
-4	2906	8
-4	2908	10
-4	2909	10
-4	2915	10
-4	2916	10
-4	2921	10
-4	2922	10
-4	2928	10
-4	2929	10
-4	2934	10
-4	2935	10
-4	2941	10
-4	2942	10
-4	2947	10
-4	2948	10
-4	2954	10
-4	2955	10
-4	2960	10
-4	2961	10
-4	2967	10
-4	2968	10
-4	2973	10
-4	2974	10
-4	2980	10
-4	2981	10
-4	2986	10
-4	2987	10
-4	2993	10
-4	2994	10
-4	2999	10
-4	3000	10
-4	3006	10
-4	3007	10
-4	3012	10
-4	3013	10
-4	3019	10
-4	3020	10
-4	3025	10
-4	3026	10
-4	3032	10
-4	3033	10
-4	3038	10
-4	3039	10
-4	3045	10
-4	3046	10
-4	3051	10
-4	3052	10
-4	3058	10
-4	3059	10
-4	3064	10
-4	3065	10
-4	3071	10
-4	3072	10
-4	3077	10
-4	3078	10
-4	3084	10
-4	3085	10
-4	3090	10
-4	3091	10
-4	3097	10
-4	3098	10
-4	3103	10
-4	3104	10
-4	3110	10
-4	3111	10
-4	3116	10
-4	3117	10
-4	3123	10
-4	3124	10
-4	3129	10
-4	3130	10
-4	3136	10
-4	3137	10
-4	3142	10
-4	3143	10
-4	3149	10
-4	3150	10
-4	3155	10
-4	3156	10
-4	3162	10
-4	3163	10
-4	3168	10
-4	3169	10
-4	3175	10
-4	3176	10
-4	3181	10
-4	3182	10
-4	3188	10
-4	3189	10
-4	3194	10
-4	3195	10
-4	3201	10
-4	3202	10
-4	3207	10
-4	3208	10
-4	3214	10
-4	3215	10
-4	3220	10
-4	3221	10
-4	3227	10
-4	3228	10
-4	3233	10
-4	3234	10
-4	3240	10
-4	3241	10
-4	3246	10
-4	3247	10
-4	3253	10
-4	3254	10
-4	3259	10
-4	3260	10
-4	3266	10
-4	3267	10
-4	3272	10
-4	3273	10
-4	3279	10
-4	3280	10
-4	3285	10
-4	3286	10
-4	3292	10
-4	3293	10
-4	3298	10
-4	3299	10
-4	3305	10
-4	3306	10
-4	3311	10
-4	3312	10
-4	3318	10
-4	3319	10
-4	3324	5
-4	3325	10
-4	3326	11
-3	0	8
-3	4	40
-3	7	8
-3	10	8
-3	13	8
-3	17	40
-3	20	8
-3	23	8
-3	26	8
-3	30	40
-3	33	8
-3	36	8
-3	39	8
-3	43	40
-3	46	8
-3	49	8
-3	52	8
-3	56	40
-3	59	8
-3	62	8
-3	65	8
-3	69	40
-3	72	8
-3	75	8
-3	78	8
-3	82	40
-3	85	8
-3	88	8
-3	91	8
-3	95	40
-3	98	8
-3	101	8
-3	104	8
-3	108	40
-3	111	8
-3	114	8
-3	117	8
-3	121	40
-3	124	8
-3	127	8
-3	130	8
-3	134	40
-3	137	8
-3	140	8
-3	143	8
-3	147	40
-3	150	8
-3	153	8
-3	156	8
-3	160	40
-3	163	8
-3	166	8
-3	169	8
-3	173	40
-3	176	8
-3	179	8
-3	182	8
-3	186	40
-3	189	8
-3	192	8
-3	195	8
-3	199	40
-3	202	8
-3	205	8
-3	208	8
-3	212	40
-3	215	8
-3	218	8
-3	221	8
-3	225	40
-3	228	8
-3	231	8
-3	234	8
-3	238	40
-3	241	8
-3	244	8
-3	247	8
-3	251	40
-3	254	8
-3	257	8
-3	260	8
-3	264	40
-3	267	8
-3	270	8
-3	273	8
-3	277	40
-3	280	8
-3	283	8
-3	286	8
-3	290	40
-3	293	8
-3	296	8
-3	299	8
-3	303	40
-3	306	8
-3	309	8
-3	312	8
-3	316	40
-3	319	8
-3	322	8
-3	325	8
-3	329	40
-3	332	8
-3	335	8
-3	338	8
-3	342	40
-3	345	8
-3	348	8
-3	351	8
-3	355	40
-3	358	8
-3	361	8
-3	364	8
-3	368	40
-3	371	8
-3	374	8
-3	377	8
-3	381	40
-3	384	8
-3	387	8
-3	390	8
-3	394	40
-3	397	8
-3	400	8
-3	403	8
-3	407	40
-3	410	8
-3	413	8
-3	416	8
-3	420	8
-3	423	8
-3	426	8
-3	429	8
-3	433	8
-3	436	8
-3	439	8
-3	442	8
-3	446	8
-3	449	8
-3	452	8
-3	455	8
-3	459	8
-3	462	8
-3	465	8
-3	468	8
-3	472	8
-3	475	8
-3	478	8
-3	481	8
-3	485	8
-3	488	8
-3	491	8
-3	494	8
-3	498	8
-3	501	8
-3	504	8
-3	507	8
-3	511	8
-3	514	8
-3	517	8
-3	520	8
-3	524	8
-3	527	8
-3	530	8
-3	533	8
-3	537	8
-3	540	8
-3	543	8
-3	546	8
-3	550	8
-3	553	8
-3	556	8
-3	559	8
-3	563	8
-3	566	8
-3	569	8
-3	572	8
-3	576	8
-3	579	8
-3	582	8
-3	585	8
-3	589	8
-3	592	8
-3	595	8
-3	598	8
-3	602	8
-3	605	8
-3	608	8
-3	611	8
-3	615	8
-3	618	8
-3	621	8
-3	624	8
-3	628	8
-3	631	8
-3	634	8
-3	637	8
-3	641	8
-3	644	8
-3	647	8
-3	650	8
-3	654	8
-3	657	8
-3	660	8
-3	663	8
-3	667	8
-3	670	8
-3	673	8
-3	676	8
-3	680	8
-3	683	8
-3	686	8
-3	689	8
-3	693	8
-3	696	8
-3	699	8
-3	702	8
-3	706	8
-3	709	8
-3	712	8
-3	715	8
-3	719	8
-3	722	8
-3	725	8
-3	728	8
-3	732	8
-3	735	8
-3	738	8
-3	741	8
-3	745	8
-3	748	8
-3	751	8
-3	754	8
-3	758	8
-3	761	8
-3	764	8
-3	767	8
-3	771	8
-3	774	8
-3	777	8
-3	780	8
-3	784	8
-3	787	8
-3	790	8
-3	793	8
-3	797	8
-3	800	8
-3	803	8
-3	806	8
-3	810	8
-3	813	8
-3	816	8
-3	819	8
-3	823	8
-3	826	8
-3	829	8
-3	833	40
-3	836	8
-3	839	8
-3	842	8
-3	846	40
-3	849	8
-3	852	8
-3	855	8
-3	859	40
-3	862	8
-3	865	8
-3	868	8
-3	872	40
-3	875	8
-3	878	8
-3	881	8
-3	885	40
-3	888	8
-3	891	8
-3	894	8
-3	898	40
-3	901	8
-3	904	8
-3	907	8
-3	911	40
-3	914	8
-3	917	8
-3	920	8
-3	924	40
-3	927	8
-3	930	8
-3	933	8
-3	937	40
-3	940	8
-3	943	8
-3	946	8
-3	950	40
-3	953	8
-3	956	8
-3	959	8
-3	963	40
-3	966	8
-3	969	8
-3	972	8
-3	976	40
-3	979	8
-3	982	8
-3	985	8
-3	989	40
-3	992	8
-3	995	8
-3	998	8
-3	1002	40
-3	1005	8
-3	1008	8
-3	1011	8
-3	1015	40
-3	1018	8
-3	1021	8
-3	1024	8
-3	1028	40
-3	1031	8
-3	1034	8
-3	1037	8
-3	1041	40
-3	1044	8
-3	1047	8
-3	1050	8
-3	1054	40
-3	1057	8
-3	1060	8
-3	1063	8
-3	1067	40
-3	1070	8
-3	1073	8
-3	1076	8
-3	1080	40
-3	1083	8
-3	1086	8
-3	1089	8
-3	1093	40
-3	1096	8
-3	1099	8
-3	1102	8
-3	1106	40
-3	1109	8
-3	1112	8
-3	1115	8
-3	1119	40
-3	1122	8
-3	1125	8
-3	1128	8
-3	1132	40
-3	1135	8
-3	1138	8
-3	1141	8
-3	1145	40
-3	1148	8
-3	1151	8
-3	1154	8
-3	1158	40
-3	1161	8
-3	1164	8
-3	1167	8
-3	1171	40
-3	1174	8
-3	1177	8
-3	1180	8
-3	1184	40
-3	1187	8
-3	1190	8
-3	1193	8
-3	1197	40
-3	1200	8
-3	1203	8
-3	1206	8
-3	1210	40
-3	1213	8
-3	1216	8
-3	1219	8
-3	1223	40
-3	1226	8
-3	1229	8
-3	1232	8
-3	1236	40
-3	1239	8
-3	1242	8
-3	1245	8
-3	1249	8
-3	1252	8
-3	1255	8
-3	1258	8
-3	1262	8
-3	1265	8
-3	1268	8
-3	1271	8
-3	1275	8
-3	1278	8
-3	1281	8
-3	1284	8
-3	1288	8
-3	1291	8
-3	1294	8
-3	1297	8
-3	1301	8
-3	1304	8
-3	1307	8
-3	1310	8
-3	1314	8
-3	1317	8
-3	1320	8
-3	1323	8
-3	1327	8
-3	1330	8
-3	1333	8
-3	1336	8
-3	1340	8
-3	1343	8
-3	1346	8
-3	1349	8
-3	1353	8
-3	1356	8
-3	1359	8
-3	1362	8
-3	1366	8
-3	1369	8
-3	1372	8
-3	1375	8
-3	1379	8
-3	1382	8
-3	1385	8
-3	1388	8
-3	1392	8
-3	1395	8
-3	1398	8
-3	1401	8
-3	1405	8
-3	1408	8
-3	1411	8
-3	1414	8
-3	1418	8
-3	1421	8
-3	1424	8
-3	1427	8
-3	1431	8
-3	1434	8
-3	1437	8
-3	1440	8
-3	1444	8
-3	1447	8
-3	1450	8
-3	1453	8
-3	1457	8
-3	1460	8
-3	1463	8
-3	1466	8
-3	1470	8
-3	1473	8
-3	1476	8
-3	1479	8
-3	1483	8
-3	1486	8
-3	1489	8
-3	1492	8
-3	1496	8
-3	1499	8
-3	1502	8
-3	1505	8
-3	1509	8
-3	1512	8
-3	1515	8
-3	1518	8
-3	1522	8
-3	1525	8
-3	1528	8
-3	1531	8
-3	1535	8
-3	1538	8
-3	1541	8
-3	1544	8
-3	1548	8
-3	1551	8
-3	1554	8
-3	1557	8
-3	1561	8
-3	1564	8
-3	1567	8
-3	1570	8
-3	1574	8
-3	1577	8
-3	1580	8
-3	1583	8
-3	1587	8
-3	1590	8
-3	1593	8
-3	1596	8
-3	1600	8
-3	1603	8
-3	1606	8
-3	1609	8
-3	1613	8
-3	1616	8
-3	1619	8
-3	1622	8
-3	1626	8
-3	1629	8
-3	1632	8
-3	1635	8
-3	1639	8
-3	1642	8
-3	1645	8
-3	1648	8
-3	1652	8
-3	1655	8
-3	1658	8
-3	1661	4
-3	1662	20
-3	1665	8
-3	1668	8
-3	1671	8
-3	1675	40
-3	1678	8
-3	1681	8
-3	1684	8
-3	1688	40
-3	1691	8
-3	1694	8
-3	1697	8
-3	1701	40
-3	1704	8
-3	1707	8
-3	1710	8
-3	1714	40
-3	1717	8
-3	1720	8
-3	1723	8
-3	1727	40
-3	1730	8
-3	1733	8
-3	1736	8
-3	1740	40
-3	1743	8
-3	1746	8
-3	1749	8
-3	1753	40
-3	1756	8
-3	1759	8
-3	1762	8
-3	1766	40
-3	1769	8
-3	1772	8
-3	1775	8
-3	1779	40
-3	1782	8
-3	1785	8
-3	1788	8
-3	1792	40
-3	1795	8
-3	1798	8
-3	1801	8
-3	1805	40
-3	1808	8
-3	1811	8
-3	1814	8
-3	1818	40
-3	1821	8
-3	1824	8
-3	1827	8
-3	1831	40
-3	1834	8
-3	1837	8
-3	1840	8
-3	1844	40
-3	1847	8
-3	1850	8
-3	1853	8
-3	1857	40
-3	1860	8
-3	1863	8
-3	1866	8
-3	1870	40
-3	1873	8
-3	1876	8
-3	1879	8
-3	1883	40
-3	1886	8
-3	1889	8
-3	1892	8
-3	1896	40
-3	1899	8
-3	1902	8
-3	1905	8
-3	1909	40
-3	1912	8
-3	1915	8
-3	1918	8
-3	1922	40
-3	1925	8
-3	1928	8
-3	1931	8
-3	1935	40
-3	1938	8
-3	1941	8
-3	1944	8
-3	1948	40
-3	1951	8
-3	1954	8
-3	1957	8
-3	1961	40
-3	1964	8
-3	1967	8
-3	1970	8
-3	1974	40
-3	1977	8
-3	1980	8
-3	1983	8
-3	1987	40
-3	1990	8
-3	1993	8
-3	1996	8
-3	2000	40
-3	2003	8
-3	2006	8
-3	2009	8
-3	2013	40
-3	2016	8
-3	2019	8
-3	2022	8
-3	2026	40
-3	2029	8
-3	2032	8
-3	2035	8
-3	2039	40
-3	2042	8
-3	2045	8
-3	2048	8
-3	2052	40
-3	2055	8
-3	2058	8
-3	2061	8
-3	2065	40
-3	2068	8
-3	2071	8
-3	2074	8
-3	2078	40
-3	2081	8
-3	2084	8
-3	2087	8
-3	2091	8
-3	2094	8
-3	2097	8
-3	2100	8
-3	2104	8
-3	2107	8
-3	2110	8
-3	2113	8
-3	2117	8
-3	2120	8
-3	2123	8
-3	2126	8
-3	2130	8
-3	2133	8
-3	2136	8
-3	2139	8
-3	2143	8
-3	2146	8
-3	2149	8
-3	2152	8
-3	2156	8
-3	2159	8
-3	2162	8
-3	2165	8
-3	2169	8
-3	2172	8
-3	2175	8
-3	2178	8
-3	2182	8
-3	2185	8
-3	2188	8
-3	2191	8
-3	2195	8
-3	2198	8
-3	2201	8
-3	2204	8
-3	2208	8
-3	2211	8
-3	2214	8
-3	2217	8
-3	2221	8
-3	2224	8
-3	2227	8
-3	2230	8
-3	2234	8
-3	2237	8
-3	2240	8
-3	2243	8
-3	2247	8
-3	2250	8
-3	2253	8
-3	2256	8
-3	2260	8
-3	2263	8
-3	2266	8
-3	2269	8
-3	2273	8
-3	2276	8
-3	2279	8
-3	2282	8
-3	2286	8
-3	2289	8
-3	2292	8
-3	2295	8
-3	2299	8
-3	2302	8
-3	2305	8
-3	2308	8
-3	2312	8
-3	2315	8
-3	2318	8
-3	2321	8
-3	2325	8
-3	2328	8
-3	2331	8
-3	2334	8
-3	2338	8
-3	2341	8
-3	2344	8
-3	2347	8
-3	2351	8
-3	2354	8
-3	2357	8
-3	2360	8
-3	2364	8
-3	2367	8
-3	2370	8
-3	2373	8
-3	2377	8
-3	2380	8
-3	2383	8
-3	2386	8
-3	2390	8
-3	2393	8
-3	2396	8
-3	2399	8
-3	2403	8
-3	2406	8
-3	2409	8
-3	2412	8
-3	2416	8
-3	2419	8
-3	2422	8
-3	2425	8
-3	2429	8
-3	2432	8
-3	2435	8
-3	2438	8
-3	2442	8
-3	2445	8
-3	2448	8
-3	2451	8
-3	2455	8
-3	2458	8
-3	2461	8
-3	2464	8
-3	2468	8
-3	2471	8
-3	2474	8
-3	2477	8
-3	2481	8
-3	2484	8
-3	2487	8
-3	2490	8
-3	2494	8
-3	2497	8
-3	2500	8
-3	2504	40
-3	2507	8
-3	2510	8
-3	2513	8
-3	2517	40
-3	2520	8
-3	2523	8
-3	2526	8
-3	2530	40
-3	2533	8
-3	2536	8
-3	2539	8
-3	2543	40
-3	2546	8
-3	2549	8
-3	2552	8
-3	2556	40
-3	2559	8
-3	2562	8
-3	2565	8
-3	2569	40
-3	2572	8
-3	2575	8
-3	2578	8
-3	2582	40
-3	2585	8
-3	2588	8
-3	2591	8
-3	2595	40
-3	2598	8
-3	2601	8
-3	2604	8
-3	2608	40
-3	2611	8
-3	2614	8
-3	2617	8
-3	2621	40
-3	2624	8
-3	2627	8
-3	2630	8
-3	2634	40
-3	2637	8
-3	2640	8
-3	2643	8
-3	2647	40
-3	2650	8
-3	2653	8
-3	2656	8
-3	2660	40
-3	2663	8
-3	2666	8
-3	2669	8
-3	2673	40
-3	2676	8
-3	2679	8
-3	2682	8
-3	2686	40
-3	2689	8
-3	2692	8
-3	2695	8
-3	2699	40
-3	2702	8
-3	2705	8
-3	2708	8
-3	2712	40
-3	2715	8
-3	2718	8
-3	2721	8
-3	2725	40
-3	2728	8
-3	2731	8
-3	2734	8
-3	2738	40
-3	2741	8
-3	2744	8
-3	2747	8
-3	2751	40
-3	2754	8
-3	2757	8
-3	2760	8
-3	2764	40
-3	2767	8
-3	2770	8
-3	2773	8
-3	2777	40
-3	2780	8
-3	2783	8
-3	2786	8
-3	2790	40
-3	2793	8
-3	2796	8
-3	2799	8
-3	2803	40
-3	2806	8
-3	2809	8
-3	2812	8
-3	2816	40
-3	2819	8
-3	2822	8
-3	2825	8
-3	2829	40
-3	2832	8
-3	2835	8
-3	2838	8
-3	2842	40
-3	2845	8
-3	2848	8
-3	2851	8
-3	2855	40
-3	2858	8
-3	2861	8
-3	2864	8
-3	2868	40
-3	2871	8
-3	2874	8
-3	2877	8
-3	2881	40
-3	2884	8
-3	2887	8
-3	2890	8
-3	2894	40
-3	2897	8
-3	2900	8
-3	2903	8
-3	2907	40
-3	2910	8
-3	2913	8
-3	2916	8
-3	2920	8
-3	2923	8
-3	2926	8
-3	2929	8
-3	2933	8
-3	2936	8
-3	2939	8
-3	2942	8
-3	2946	8
-3	2949	8
-3	2952	8
-3	2955	8
-3	2959	8
-3	2962	8
-3	2965	8
-3	2968	8
-3	2972	8
-3	2975	8
-3	2978	8
-3	2981	8
-3	2985	8
-3	2988	8
-3	2991	8
-3	2994	8
-3	2998	8
-3	3001	8
-3	3004	8
-3	3007	8
-3	3011	8
-3	3014	8
-3	3017	8
-3	3020	8
-3	3024	8
-3	3027	8
-3	3030	8
-3	3033	8
-3	3037	8
-3	3040	8
-3	3043	8
-3	3046	8
-3	3050	8
-3	3053	8
-3	3056	8
-3	3059	8
-3	3063	8
-3	3066	8
-3	3069	8
-3	3072	8
-3	3076	8
-3	3079	8
-3	3082	8
-3	3085	8
-3	3089	8
-3	3092	8
-3	3095	8
-3	3098	8
-3	3102	8
-3	3105	8
-3	3108	8
-3	3111	8
-3	3115	8
-3	3118	8
-3	3121	8
-3	3124	8
-3	3128	8
-3	3131	8
-3	3134	8
-3	3137	8
-3	3141	8
-3	3144	8
-3	3147	8
-3	3150	8
-3	3154	8
-3	3157	8
-3	3160	8
-3	3163	8
-3	3167	8
-3	3170	8
-3	3173	8
-3	3176	8
-3	3180	8
-3	3183	8
-3	3186	8
-3	3189	8
-3	3193	8
-3	3196	8
-3	3199	8
-3	3202	8
-3	3206	8
-3	3209	8
-3	3212	8
-3	3215	8
-3	3219	8
-3	3222	8
-3	3225	8
-3	3228	8
-3	3232	8
-3	3235	8
-3	3238	8
-3	3241	8
-3	3245	8
-3	3248	8
-3	3251	8
-3	3254	8
-3	3258	8
-3	3261	8
-3	3264	8
-3	3267	8
-3	3271	8
-3	3274	8
-3	3277	8
-3	3280	8
-3	3284	8
-3	3287	8
-3	3290	8
-3	3293	8
-3	3297	8
-3	3300	8
-3	3303	8
-3	3306	8
-3	3310	8
-3	3313	8
-3	3316	8
-3	3319	8
-3	3323	8
-3	3326	8
-2	1	40
-2	4	22
-2	5	110
-2	8	40
-2	11	62
-2	12	30
-2	14	40
-2	17	22
-2	18	110
-2	21	40
-2	24	62
-2	25	30
-2	27	40
-2	30	22
-2	31	110
-2	34	40
-2	37	62
-2	38	30
-2	40	40
-2	43	22
-2	44	110
-2	47	40
-2	50	62
-2	51	30
-2	53	40
-2	56	22
-2	57	110
-2	60	40
-2	63	62
-2	64	30
-2	66	40
-2	69	22
-2	70	110
-2	73	40
-2	76	62
-2	77	30
-2	79	40
-2	82	22
-2	83	110
-2	86	40
-2	89	62
-2	90	30
-2	92	40
-2	95	22
-2	96	110
-2	99	40
-2	102	62
-2	103	30
-2	105	40
-2	108	22
-2	109	110
-2	112	40
-2	115	62
-2	116	30
-2	118	40
-2	121	22
-2	122	110
-2	125	40
-2	128	62
-2	129	30
-2	131	40
-2	134	22
-2	135	110
-2	138	40
-2	141	62
-2	142	30
-2	144	40
-2	147	22
-2	148	110
-2	151	40
-2	154	62
-2	155	30
-2	157	40
-2	160	22
-2	161	110
-2	164	40
-2	167	62
-2	168	30
-2	170	40
-2	173	22
-2	174	110
-2	177	40
-2	180	62
-2	181	30
-2	183	40
-2	186	22
-2	187	110
-2	190	40
-2	193	62
-2	194	30
-2	196	40
-2	199	22
-2	200	110
-2	203	40
-2	206	62
-2	207	30
-2	209	40
-2	212	22
-2	213	110
-2	216	40
-2	219	62
-2	220	30
-2	222	40
-2	225	22
-2	226	110
-2	229	40
-2	232	62
-2	233	30
-2	235	40
-2	238	22
-2	239	110
-2	242	40
-2	245	62
-2	246	30
-2	248	40
-2	251	22
-2	252	110
-2	255	40
-2	258	62
-2	259	30
-2	261	40
-2	264	22
-2	265	110
-2	268	40
-2	271	62
-2	272	30
-2	274	40
-2	277	22
-2	278	110
-2	281	40
-2	284	62
-2	285	30
-2	287	40
-2	290	22
-2	291	110
-2	294	40
-2	297	62
-2	298	30
-2	300	40
-2	303	22
-2	304	110
-2	307	40
-2	310	62
-2	311	30
-2	313	40
-2	316	22
-2	317	110
-2	320	40
-2	323	62
-2	324	30
-2	326	40
-2	329	22
-2	330	110
-2	333	40
-2	336	62
-2	337	30
-2	339	40
-2	342	22
-2	343	110
-2	346	40
-2	349	62
-2	350	30
-2	352	40
-2	355	22
-2	356	110
-2	359	40
-2	362	62
-2	363	30
-2	365	40
-2	368	22
-2	369	110
-2	372	40
-2	375	62
-2	376	30
-2	378	40
-2	381	22
-2	382	110
-2	385	40
-2	388	62
-2	389	30
-2	391	40
-2	394	22
-2	395	110
-2	398	40
-2	401	62
-2	402	30
-2	404	40
-2	407	22
-2	408	110
-2	411	40
-2	414	62
-2	415	30
-2	417	40
-2	420	22
-2	421	62
-2	424	40
-2	427	62
-2	428	30
-2	430	40
-2	433	22
-2	434	62
-2	437	40
-2	440	62
-2	441	30
-2	443	40
-2	446	22
-2	447	62
-2	450	40
-2	453	62
-2	454	30
-2	456	40
-2	459	22
-2	460	62
-2	463	40
-2	466	62
-2	467	30
-2	469	40
-2	472	22
-2	473	62
-2	476	40
-2	479	62
-2	480	30
-2	482	40
-2	485	22
-2	486	62
-2	489	40
-2	492	62
-2	493	30
-2	495	40
-2	498	22
-2	499	62
-2	502	40
-2	505	62
-2	506	30
-2	508	40
-2	511	22
-2	512	62
-2	515	40
-2	518	62
-2	519	30
-2	521	40
-2	524	22
-2	525	62
-2	528	40
-2	531	62
-2	532	30
-2	534	40
-2	537	22
-2	538	62
-2	541	40
-2	544	62
-2	545	30
-2	547	40
-2	550	22
-2	551	62
-2	554	40
-2	557	62
-2	558	30
-2	560	40
-2	563	22
-2	564	62
-2	567	40
-2	570	62
-2	571	30
-2	573	40
-2	576	22
-2	577	62
-2	580	40
-2	583	62
-2	584	30
-2	586	40
-2	589	22
-2	590	62
-2	593	40
-2	596	62
-2	597	30
-2	599	40
-2	602	22
-2	603	62
-2	606	40
-2	609	62
-2	610	30
-2	612	40
-2	615	22
-2	616	62
-2	619	40
-2	622	62
-2	623	30
-2	625	40
-2	628	22
-2	629	62
-2	632	40
-2	635	62
-2	636	30
-2	638	40
-2	641	22
-2	642	62
-2	645	40
-2	648	62
-2	649	30
-2	651	40
-2	654	22
-2	655	62
-2	658	40
-2	661	62
-2	662	30
-2	664	40
-2	667	22
-2	668	62
-2	671	40
-2	674	62
-2	675	30
-2	677	40
-2	680	22
-2	681	62
-2	684	40
-2	687	62
-2	688	30
-2	690	40
-2	693	22
-2	694	62
-2	697	40
-2	700	62
-2	701	30
-2	703	40
-2	706	22
-2	707	62
-2	710	40
-2	713	62
-2	714	30
-2	716	40
-2	719	22
-2	720	62
-2	723	40
-2	726	62
-2	727	30
-2	729	40
-2	732	22
-2	733	62
-2	736	40
-2	739	62
-2	740	30
-2	742	40
-2	745	22
-2	746	62
-2	749	40
-2	752	62
-2	753	30
-2	755	40
-2	758	22
-2	759	62
-2	762	40
-2	765	62
-2	766	30
-2	768	40
-2	771	22
-2	772	62
-2	775	40
-2	778	62
-2	779	30
-2	781	40
-2	784	22
-2	785	62
-2	788	40
-2	791	62
-2	792	30
-2	794	40
-2	797	22
-2	798	62
-2	801	40
-2	804	62
-2	805	30
-2	807	40
-2	810	22
-2	811	62
-2	814	40
-2	817	62
-2	818	30
-2	820	40
-2	823	22
-2	824	62
-2	827	40
-2	830	62
-2	831	30
-2	834	88
-2	836	22
-2	837	62
-2	840	40
-2	843	62
-2	844	22
-2	847	88
-2	849	22
-2	850	62
-2	853	40
-2	856	62
-2	857	22
-2	860	88
-2	862	22
-2	863	62
-2	866	40
-2	869	62
-2	870	22
-2	873	88
-2	875	22
-2	876	62
-2	879	40
-2	882	62
-2	883	22
-2	886	88
-2	888	22
-2	889	62
-2	892	40
-2	895	62
-2	896	22
-2	899	88
-2	901	22
-2	902	62
-2	905	40
-2	908	62
-2	909	22
-2	912	88
-2	914	22
-2	915	62
-2	918	40
-2	921	62
-2	922	22
-2	925	88
-2	927	22
-2	928	62
-2	931	40
-2	934	62
-2	935	22
-2	938	88
-2	940	22
-2	941	62
-2	944	40
-2	947	62
-2	948	22
-2	951	88
-2	953	22
-2	954	62
-2	957	40
-2	960	62
-2	961	22
-2	964	88
-2	966	22
-2	967	62
-2	970	40
-2	973	62
-2	974	22
-2	977	88
-2	979	22
-2	980	62
-2	983	40
-2	986	62
-2	987	22
-2	990	88
-2	992	22
-2	993	62
-2	996	40
-2	999	62
-2	1000	22
-2	1003	88
-2	1005	22
-2	1006	62
-2	1009	40
-2	1012	62
-2	1013	22
-2	1016	88
-2	1018	22
-2	1019	62
-2	1022	40
-2	1025	62
-2	1026	22
-2	1029	88
-2	1031	22
-2	1032	62
-2	1035	40
-2	1038	62
-2	1039	22
-2	1042	88
-2	1044	22
-2	1045	62
-2	1048	40
-2	1051	62
-2	1052	22
-2	1055	88
-2	1057	22
-2	1058	62
-2	1061	40
-2	1064	62
-2	1065	22
-2	1068	88
-2	1070	22
-2	1071	62
-2	1074	40
-2	1077	62
-2	1078	22
-2	1081	88
-2	1083	22
-2	1084	62
-2	1087	40
-2	1090	62
-2	1091	22
-2	1094	88
-2	1096	22
-2	1097	62
-2	1100	40
-2	1103	62
-2	1104	22
-2	1107	88
-2	1109	22
-2	1110	62
-2	1113	40
-2	1116	62
-2	1117	22
-2	1120	88
-2	1122	22
-2	1123	62
-2	1126	40
-2	1129	62
-2	1130	22
-2	1133	88
-2	1135	22
-2	1136	62
-2	1139	40
-2	1142	62
-2	1143	22
-2	1146	88
-2	1148	22
-2	1149	62
-2	1152	40
-2	1155	62
-2	1156	22
-2	1159	88
-2	1161	22
-2	1162	62
-2	1165	40
-2	1168	62
-2	1169	22
-2	1172	88
-2	1174	22
-2	1175	62
-2	1178	40
-2	1181	62
-2	1182	22
-2	1185	88
-2	1187	22
-2	1188	62
-2	1191	40
-2	1194	62
-2	1195	22
-2	1198	88
-2	1200	22
-2	1201	62
-2	1204	40
-2	1207	62
-2	1208	22
-2	1211	88
-2	1213	22
-2	1214	62
-2	1217	40
-2	1220	62
-2	1221	22
-2	1224	88
-2	1226	22
-2	1227	62
-2	1230	40
-2	1233	62
-2	1234	22
-2	1237	88
-2	1239	22
-2	1240	62
-2	1243	40
-2	1246	62
-2	1247	22
-2	1250	40
-2	1252	22
-2	1253	62
-2	1256	40
-2	1259	62
-2	1260	22
-2	1263	40
-2	1265	22
-2	1266	62
-2	1269	40
-2	1272	62
-2	1273	22
-2	1276	40
-2	1278	22
-2	1279	62
-2	1282	40
-2	1285	62
-2	1286	22
-2	1289	40
-2	1291	22
-2	1292	62
-2	1295	40
-2	1298	62
-2	1299	22
-2	1302	40
-2	1304	22
-2	1305	62
-2	1308	40
-2	1311	62
-2	1312	22
-2	1315	40
-2	1317	22
-2	1318	62
-2	1321	40
-2	1324	62
-2	1325	22
-2	1328	40
-2	1330	22
-2	1331	62
-2	1334	40
-2	1337	62
-2	1338	22
-2	1341	40
-2	1343	22
-2	1344	62
-2	1347	40
-2	1350	62
-2	1351	22
-2	1354	40
-2	1356	22
-2	1357	62
-2	1360	40
-2	1363	62
-2	1364	22
-2	1367	40
-2	1369	22
-2	1370	62
-2	1373	40
-2	1376	62
-2	1377	22
-2	1380	40
-2	1382	22
-2	1383	62
-2	1386	40
-2	1389	62
-2	1390	22
-2	1393	40
-2	1395	22
-2	1396	62
-2	1399	40
-2	1402	62
-2	1403	22
-2	1406	40
-2	1408	22
-2	1409	62
-2	1412	40
-2	1415	62
-2	1416	22
-2	1419	40
-2	1421	22
-2	1422	62
-2	1425	40
-2	1428	62
-2	1429	22
-2	1432	40
-2	1434	22
-2	1435	62
-2	1438	40
-2	1441	62
-2	1442	22
-2	1445	40
-2	1447	22
-2	1448	62
-2	1451	40
-2	1454	62
-2	1455	22
-2	1458	40
-2	1460	22
-2	1461	62
-2	1464	40
-2	1467	62
-2	1468	22
-2	1471	40
-2	1473	22
-2	1474	62
-2	1477	40
-2	1480	62
-2	1481	22
-2	1484	40
-2	1486	22
-2	1487	62
-2	1490	40
-2	1493	62
-2	1494	22
-2	1497	40
-2	1499	22
-2	1500	62
-2	1503	40
-2	1506	62
-2	1507	22
-2	1510	40
-2	1512	22
-2	1513	62
-2	1516	40
-2	1519	62
-2	1520	22
-2	1523	40
-2	1525	22
-2	1526	62
-2	1529	40
-2	1532	62
-2	1533	22
-2	1536	40
-2	1538	22
-2	1539	62
-2	1542	40
-2	1545	62
-2	1546	22
-2	1549	40
-2	1551	22
-2	1552	62
-2	1555	40
-2	1558	62
-2	1559	22
-2	1562	40
-2	1564	22
-2	1565	62
-2	1568	40
-2	1571	62
-2	1572	22
-2	1575	40
-2	1577	22
-2	1578	62
-2	1581	40
-2	1584	62
-2	1585	22
-2	1588	40
-2	1590	22
-2	1591	62
-2	1594	40
-2	1597	62
-2	1598	22
-2	1601	40
-2	1603	22
-2	1604	62
-2	1607	40
-2	1610	62
-2	1611	22
-2	1614	40
-2	1616	22
-2	1617	62
-2	1620	40
-2	1623	62
-2	1624	22
-2	1627	40
-2	1629	22
-2	1630	62
-2	1633	40
-2	1636	62
-2	1637	22
-2	1640	40
-2	1642	22
-2	1643	62
-2	1646	40
-2	1649	62
-2	1650	22
-2	1653	40
-2	1655	22
-2	1656	62
-2	1659	40
-2	1662	42
-2	1663	66
-2	1666	40
-2	1669	62
-2	1670	30
-2	1672	40
-2	1675	22
-2	1676	110
-2	1679	40
-2	1682	62
-2	1683	30
-2	1685	40
-2	1688	22
-2	1689	110
-2	1692	40
-2	1695	62
-2	1696	30
-2	1698	40
-2	1701	22
-2	1702	110
-2	1705	40
-2	1708	62
-2	1709	30
-2	1711	40
-2	1714	22
-2	1715	110
-2	1718	40
-2	1721	62
-2	1722	30
-2	1724	40
-2	1727	22
-2	1728	110
-2	1731	40
-2	1734	62
-2	1735	30
-2	1737	40
-2	1740	22
-2	1741	110
-2	1744	40
-2	1747	62
-2	1748	30
-2	1750	40
-2	1753	22
-2	1754	110
-2	1757	40
-2	1760	62
-2	1761	30
-2	1763	40
-2	1766	22
-2	1767	110
-2	1770	40
-2	1773	62
-2	1774	30
-2	1776	40
-2	1779	22
-2	1780	110
-2	1783	40
-2	1786	62
-2	1787	30
-2	1789	40
-2	1792	22
-2	1793	110
-2	1796	40
-2	1799	62
-2	1800	30
-2	1802	40
-2	1805	22
-2	1806	110
-2	1809	40
-2	1812	62
-2	1813	30
-2	1815	40
-2	1818	22
-2	1819	110
-2	1822	40
-2	1825	62
-2	1826	30
-2	1828	40
-2	1831	22
-2	1832	110
-2	1835	40
-2	1838	62
-2	1839	30
-2	1841	40
-2	1844	22
-2	1845	110
-2	1848	40
-2	1851	62
-2	1852	30
-2	1854	40
-2	1857	22
-2	1858	110
-2	1861	40
-2	1864	62
-2	1865	30
-2	1867	40
-2	1870	22
-2	1871	110
-2	1874	40
-2	1877	62
-2	1878	30
-2	1880	40
-2	1883	22
-2	1884	110
-2	1887	40
-2	1890	62
-2	1891	30
-2	1893	40
-2	1896	22
-2	1897	110
-2	1900	40
-2	1903	62
-2	1904	30
-2	1906	40
-2	1909	22
-2	1910	110
-2	1913	40
-2	1916	62
-2	1917	30
-2	1919	40
-2	1922	22
-2	1923	110
-2	1926	40
-2	1929	62
-2	1930	30
-2	1932	40
-2	1935	22
-2	1936	110
-2	1939	40
-2	1942	62
-2	1943	30
-2	1945	40
-2	1948	22
-2	1949	110
-2	1952	40
-2	1955	62
-2	1956	30
-2	1958	40
-2	1961	22
-2	1962	110
-2	1965	40
-2	1968	62
-2	1969	30
-2	1971	40
-2	1974	22
-2	1975	110
-2	1978	40
-2	1981	62
-2	1982	30
-2	1984	40
-2	1987	22
-2	1988	110
-2	1991	40
-2	1994	62
-2	1995	30
-2	1997	40
-2	2000	22
-2	2001	110
-2	2004	40
-2	2007	62
-2	2008	30
-2	2010	40
-2	2013	22
-2	2014	110
-2	2017	40
-2	2020	62
-2	2021	30
-2	2023	40
-2	2026	22
-2	2027	110
-2	2030	40
-2	2033	62
-2	2034	30
-2	2036	40
-2	2039	22
-2	2040	110
-2	2043	40
-2	2046	62
-2	2047	30
-2	2049	40
-2	2052	22
-2	2053	110
-2	2056	40
-2	2059	62
-2	2060	30
-2	2062	40
-2	2065	22
-2	2066	110
-2	2069	40
-2	2072	62
-2	2073	30
-2	2075	40
-2	2078	22
-2	2079	110
-2	2082	40
-2	2085	62
-2	2086	30
-2	2088	40
-2	2091	22
-2	2092	62
-2	2095	40
-2	2098	62
-2	2099	30
-2	2101	40
-2	2104	22
-2	2105	62
-2	2108	40
-2	2111	62
-2	2112	30
-2	2114	40
-2	2117	22
-2	2118	62
-2	2121	40
-2	2124	62
-2	2125	30
-2	2127	40
-2	2130	22
-2	2131	62
-2	2134	40
-2	2137	62
-2	2138	30
-2	2140	40
-2	2143	22
-2	2144	62
-2	2147	40
-2	2150	62
-2	2151	30
-2	2153	40
-2	2156	22
-2	2157	62
-2	2160	40
-2	2163	62
-2	2164	30
-2	2166	40
-2	2169	22
-2	2170	62
-2	2173	40
-2	2176	62
-2	2177	30
-2	2179	40
-2	2182	22
-2	2183	62
-2	2186	40
-2	2189	62
-2	2190	30
-2	2192	40
-2	2195	22
-2	2196	62
-2	2199	40
-2	2202	62
-2	2203	30
-2	2205	40
-2	2208	22
-2	2209	62
-2	2212	40
-2	2215	62
-2	2216	30
-2	2218	40
-2	2221	22
-2	2222	62
-2	2225	40
-2	2228	62
-2	2229	30
-2	2231	40
-2	2234	22
-2	2235	62
-2	2238	40
-2	2241	62
-2	2242	30
-2	2244	40
-2	2247	22
-2	2248	62
-2	2251	40
-2	2254	62
-2	2255	30
-2	2257	40
-2	2260	22
-2	2261	62
-2	2264	40
-2	2267	62
-2	2268	30
-2	2270	40
-2	2273	22
-2	2274	62
-2	2277	40
-2	2280	62
-2	2281	30
-2	2283	40
-2	2286	22
-2	2287	62
-2	2290	40
-2	2293	62
-2	2294	30
-2	2296	40
-2	2299	22
-2	2300	62
-2	2303	40
-2	2306	62
-2	2307	30
-2	2309	40
-2	2312	22
-2	2313	62
-2	2316	40
-2	2319	62
-2	2320	30
-2	2322	40
-2	2325	22
-2	2326	62
-2	2329	40
-2	2332	62
-2	2333	30
-2	2335	40
-2	2338	22
-2	2339	62
-2	2342	40
-2	2345	62
-2	2346	30
-2	2348	40
-2	2351	22
-2	2352	62
-2	2355	40
-2	2358	62
-2	2359	30
-2	2361	40
-2	2364	22
-2	2365	62
-2	2368	40
-2	2371	62
-2	2372	30
-2	2374	40
-2	2377	22
-2	2378	62
-2	2381	40
-2	2384	62
-2	2385	30
-2	2387	40
-2	2390	22
-2	2391	62
-2	2394	40
-2	2397	62
-2	2398	30
-2	2400	40
-2	2403	22
-2	2404	62
-2	2407	40
-2	2410	62
-2	2411	30
-2	2413	40
-2	2416	22
-2	2417	62
-2	2420	40
-2	2423	62
-2	2424	30
-2	2426	40
-2	2429	22
-2	2430	62
-2	2433	40
-2	2436	62
-2	2437	30
-2	2439	40
-2	2442	22
-2	2443	62
-2	2446	40
-2	2449	62
-2	2450	30
-2	2452	40
-2	2455	22
-2	2456	62
-2	2459	40
-2	2462	62
-2	2463	30
-2	2465	40
-2	2468	22
-2	2469	62
-2	2472	40
-2	2475	62
-2	2476	30
-2	2478	40
-2	2481	22
-2	2482	62
-2	2485	40
-2	2488	62
-2	2489	30
-2	2491	40
-2	2494	22
-2	2495	62
-2	2498	40
-2	2501	62
-2	2502	22
-2	2505	88
-2	2507	22
-2	2508	62
-2	2511	40
-2	2514	62
-2	2515	22
-2	2518	88
-2	2520	22
-2	2521	62
-2	2524	40
-2	2527	62
-2	2528	22
-2	2531	88
-2	2533	22
-2	2534	62
-2	2537	40
-2	2540	62
-2	2541	22
-2	2544	88
-2	2546	22
-2	2547	62
-2	2550	40
-2	2553	62
-2	2554	22
-2	2557	88
-2	2559	22
-2	2560	62
-2	2563	40
-2	2566	62
-2	2567	22
-2	2570	88
-2	2572	22
-2	2573	62
-2	2576	40
-2	2579	62
-2	2580	22
-2	2583	88
-2	2585	22
-2	2586	62
-2	2589	40
-2	2592	62
-2	2593	22
-2	2596	88
-2	2598	22
-2	2599	62
-2	2602	40
-2	2605	62
-2	2606	22
-2	2609	88
-2	2611	22
-2	2612	62
-2	2615	40
-2	2618	62
-2	2619	22
-2	2622	88
-2	2624	22
-2	2625	62
-2	2628	40
-2	2631	62
-2	2632	22
-2	2635	88
-2	2637	22
-2	2638	62
-2	2641	40
-2	2644	62
-2	2645	22
-2	2648	88
-2	2650	22
-2	2651	62
-2	2654	40
-2	2657	62
-2	2658	22
-2	2661	88
-2	2663	22
-2	2664	62
-2	2667	40
-2	2670	62
-2	2671	22
-2	2674	88
-2	2676	22
-2	2677	62
-2	2680	40
-2	2683	62
-2	2684	22
-2	2687	88
-2	2689	22
-2	2690	62
-2	2693	40
-2	2696	62
-2	2697	22
-2	2700	88
-2	2702	22
-2	2703	62
-2	2706	40
-2	2709	62
-2	2710	22
-2	2713	88
-2	2715	22
-2	2716	62
-2	2719	40
-2	2722	62
-2	2723	22
-2	2726	88
-2	2728	22
-2	2729	62
-2	2732	40
-2	2735	62
-2	2736	22
-2	2739	88
-2	2741	22
-2	2742	62
-2	2745	40
-2	2748	62
-2	2749	22
-2	2752	88
-2	2754	22
-2	2755	62
-2	2758	40
-2	2761	62
-2	2762	22
-2	2765	88
-2	2767	22
-2	2768	62
-2	2771	40
-2	2774	62
-2	2775	22
-2	2778	88
-2	2780	22
-2	2781	62
-2	2784	40
-2	2787	62
-2	2788	22
-2	2791	88
-2	2793	22
-2	2794	62
-2	2797	40
-2	2800	62
-2	2801	22
-2	2804	88
-2	2806	22
-2	2807	62
-2	2810	40
-2	2813	62
-2	2814	22
-2	2817	88
-2	2819	22
-2	2820	62
-2	2823	40
-2	2826	62
-2	2827	22
-2	2830	88
-2	2832	22
-2	2833	62
-2	2836	40
-2	2839	62
-2	2840	22
-2	2843	88
-2	2845	22
-2	2846	62
-2	2849	40
-2	2852	62
-2	2853	22
-2	2856	88
-2	2858	22
-2	2859	62
-2	2862	40
-2	2865	62
-2	2866	22
-2	2869	88
-2	2871	22
-2	2872	62
-2	2875	40
-2	2878	62
-2	2879	22
-2	2882	88
-2	2884	22
-2	2885	62
-2	2888	40
-2	2891	62
-2	2892	22
-2	2895	88
-2	2897	22
-2	2898	62
-2	2901	40
-2	2904	62
-2	2905	22
-2	2908	88
-2	2910	22
-2	2911	62
-2	2914	40
-2	2917	62
-2	2918	22
-2	2921	40
-2	2923	22
-2	2924	62
-2	2927	40
-2	2930	62
-2	2931	22
-2	2934	40
-2	2936	22
-2	2937	62
-2	2940	40
-2	2943	62
-2	2944	22
-2	2947	40
-2	2949	22
-2	2950	62
-2	2953	40
-2	2956	62
-2	2957	22
-2	2960	40
-2	2962	22
-2	2963	62
-2	2966	40
-2	2969	62
-2	2970	22
-2	2973	40
-2	2975	22
-2	2976	62
-2	2979	40
-2	2982	62
-2	2983	22
-2	2986	40
-2	2988	22
-2	2989	62
-2	2992	40
-2	2995	62
-2	2996	22
-2	2999	40
-2	3001	22
-2	3002	62
-2	3005	40
-2	3008	62
-2	3009	22
-2	3012	40
-2	3014	22
-2	3015	62
-2	3018	40
-2	3021	62
-2	3022	22
-2	3025	40
-2	3027	22
-2	3028	62
-2	3031	40
-2	3034	62
-2	3035	22
-2	3038	40
-2	3040	22
-2	3041	62
-2	3044	40
-2	3047	62
-2	3048	22
-2	3051	40
-2	3053	22
-2	3054	62
-2	3057	40
-2	3060	62
-2	3061	22
-2	3064	40
-2	3066	22
-2	3067	62
-2	3070	40
-2	3073	62
-2	3074	22
-2	3077	40
-2	3079	22
-2	3080	62
-2	3083	40
-2	3086	62
-2	3087	22
-2	3090	40
-2	3092	22
-2	3093	62
-2	3096	40
-2	3099	62
-2	3100	22
-2	3103	40
-2	3105	22
-2	3106	62
-2	3109	40
-2	3112	62
-2	3113	22
-2	3116	40
-2	3118	22
-2	3119	62
-2	3122	40
-2	3125	62
-2	3126	22
-2	3129	40
-2	3131	22
-2	3132	62
-2	3135	40
-2	3138	62
-2	3139	22
-2	3142	40
-2	3144	22
-2	3145	62
-2	3148	40
-2	3151	62
-2	3152	22
-2	3155	40
-2	3157	22
-2	3158	62
-2	3161	40
-2	3164	62
-2	3165	22
-2	3168	40
-2	3170	22
-2	3171	62
-2	3174	40
-2	3177	62
-2	3178	22
-2	3181	40
-2	3183	22
-2	3184	62
-2	3187	40
-2	3190	62
-2	3191	22
-2	3194	40
-2	3196	22
-2	3197	62
-2	3200	40
-2	3203	62
-2	3204	22
-2	3207	40
-2	3209	22
-2	3210	62
-2	3213	40
-2	3216	62
-2	3217	22
-2	3220	40
-2	3222	22
-2	3223	62
-2	3226	40
-2	3229	62
-2	3230	22
-2	3233	40
-2	3235	22
-2	3236	62
-2	3239	40
-2	3242	62
-2	3243	22
-2	3246	40
-2	3248	22
-2	3249	62
-2	3252	40
-2	3255	62
-2	3256	22
-2	3259	40
-2	3261	22
-2	3262	62
-2	3265	40
-2	3268	62
-2	3269	22
-2	3272	40
-2	3274	22
-2	3275	62
-2	3278	40
-2	3281	62
-2	3282	22
-2	3285	40
-2	3287	22
-2	3288	62
-2	3291	40
-2	3294	62
-2	3295	22
-2	3298	40
-2	3300	22
-2	3301	62
-2	3304	40
-2	3307	62
-2	3308	22
-2	3311	40
-2	3313	22
-2	3314	62
-2	3317	40
-2	3320	62
-2	3321	22
-2	3324	40
-2	3326	11
-2	3327	62
-2	3328	15
-1	2	88
-1	6	120
-1	9	88
-1	12	88
-1	15	88
-1	19	120
-1	22	88
-1	25	88
-1	28	88
-1	32	120
-1	35	88
-1	38	88
-1	41	88
-1	45	120
-1	48	88
-1	51	88
-1	54	88
-1	58	120
-1	61	88
-1	64	88
-1	67	88
-1	71	120
-1	74	88
-1	77	88
-1	80	88
-1	84	120
-1	87	88
-1	90	88
-1	93	88
-1	97	120
-1	100	88
-1	103	88
-1	106	88
-1	110	120
-1	113	88
-1	116	88
-1	119	88
-1	123	120
-1	126	88
-1	129	88
-1	132	88
-1	136	120
-1	139	88
-1	142	88
-1	145	88
-1	149	120
-1	152	88
-1	155	88
-1	158	88
-1	162	120
-1	165	88
-1	168	88
-1	171	88
-1	175	120
-1	178	88
-1	181	88
-1	184	88
-1	188	120
-1	191	88
-1	194	88
-1	197	88
-1	201	120
-1	204	88
-1	207	88
-1	210	88
-1	214	120
-1	217	88
-1	220	88
-1	223	88
-1	227	120
-1	230	88
-1	233	88
-1	236	88
-1	240	120
-1	243	88
-1	246	88
-1	249	88
-1	253	120
-1	256	88
-1	259	88
-1	262	88
-1	266	120
-1	269	88
-1	272	88
-1	275	88
-1	279	120
-1	282	88
-1	285	88
-1	288	88
-1	292	120
-1	295	88
-1	298	88
-1	301	88
-1	305	120
-1	308	88
-1	311	88
-1	314	88
-1	318	120
-1	321	88
-1	324	88
-1	327	88
-1	331	120
-1	334	88
-1	337	88
-1	340	88
-1	344	120
-1	347	88
-1	350	88
-1	353	88
-1	357	120
-1	360	88
-1	363	88
-1	366	88
-1	370	120
-1	373	88
-1	376	88
-1	379	88
-1	383	120
-1	386	88
-1	389	88
-1	392	88
-1	396	120
-1	399	88
-1	402	88
-1	405	88
-1	409	120
-1	412	88
-1	415	88
-1	418	88
-1	422	88
-1	425	88
-1	428	88
-1	431	88
-1	435	88
-1	438	88
-1	441	88
-1	444	88
-1	448	88
-1	451	88
-1	454	88
-1	457	88
-1	461	88
-1	464	88
-1	467	88
-1	470	88
-1	474	88
-1	477	88
-1	480	88
-1	483	88
-1	487	88
-1	490	88
-1	493	88
-1	496	88
-1	500	88
-1	503	88
-1	506	88
-1	509	88
-1	513	88
-1	516	88
-1	519	88
-1	522	88
-1	526	88
-1	529	88
-1	532	88
-1	535	88
-1	539	88
-1	542	88
-1	545	88
-1	548	88
-1	552	88
-1	555	88
-1	558	88
-1	561	88
-1	565	88
-1	568	88
-1	571	88
-1	574	88
-1	578	88
-1	581	88
-1	584	88
-1	587	88
-1	591	88
-1	594	88
-1	597	88
-1	600	88
-1	604	88
-1	607	88
-1	610	88
-1	613	88
-1	617	88
-1	620	88
-1	623	88
-1	626	88
-1	630	88
-1	633	88
-1	636	88
-1	639	88
-1	643	88
-1	646	88
-1	649	88
-1	652	88
-1	656	88
-1	659	88
-1	662	88
-1	665	88
-1	669	88
-1	672	88
-1	675	88
-1	678	88
-1	682	88
-1	685	88
-1	688	88
-1	691	88
-1	695	88
-1	698	88
-1	701	88
-1	704	88
-1	708	88
-1	711	88
-1	714	88
-1	717	88
-1	721	88
-1	724	88
-1	727	88
-1	730	88
-1	734	88
-1	737	88
-1	740	88
-1	743	88
-1	747	88
-1	750	88
-1	753	88
-1	756	88
-1	760	88
-1	763	88
-1	766	88
-1	769	88
-1	773	88
-1	776	88
-1	779	88
-1	782	88
-1	786	88
-1	789	88
-1	792	88
-1	795	88
-1	799	88
-1	802	88
-1	805	88
-1	808	88
-1	812	88
-1	815	88
-1	818	88
-1	821	88
-1	825	88
-1	828	88
-1	831	88
-1	835	120
-1	838	88
-1	841	88
-1	844	88
-1	848	120
-1	851	88
-1	854	88
-1	857	88
-1	861	120
-1	864	88
-1	867	88
-1	870	88
-1	874	120
-1	877	88
-1	880	88
-1	883	88
-1	887	120
-1	890	88
-1	893	88
-1	896	88
-1	900	120
-1	903	88
-1	906	88
-1	909	88
-1	913	120
-1	916	88
-1	919	88
-1	922	88
-1	926	120
-1	929	88
-1	932	88
-1	935	88
-1	939	120
-1	942	88
-1	945	88
-1	948	88
-1	952	120
-1	955	88
-1	958	88
-1	961	88
-1	965	120
-1	968	88
-1	971	88
-1	974	88
-1	978	120
-1	981	88
-1	984	88
-1	987	88
-1	991	120
-1	994	88
-1	997	88
-1	1000	88
-1	1004	120
-1	1007	88
-1	1010	88
-1	1013	88
-1	1017	120
-1	1020	88
-1	1023	88
-1	1026	88
-1	1030	120
-1	1033	88
-1	1036	88
-1	1039	88
-1	1043	120
-1	1046	88
-1	1049	88
-1	1052	88
-1	1056	120
-1	1059	88
-1	1062	88
-1	1065	88
-1	1069	120
-1	1072	88
-1	1075	88
-1	1078	88
-1	1082	120
-1	1085	88
-1	1088	88
-1	1091	88
-1	1095	120
-1	1098	88
-1	1101	88
-1	1104	88
-1	1108	120
-1	1111	88
-1	1114	88
-1	1117	88
-1	1121	120
-1	1124	88
-1	1127	88
-1	1130	88
-1	1134	120
-1	1137	88
-1	1140	88
-1	1143	88
-1	1147	120
-1	1150	88
-1	1153	88
-1	1156	88
-1	1160	120
-1	1163	88
-1	1166	88
-1	1169	88
-1	1173	120
-1	1176	88
-1	1179	88
-1	1182	88
-1	1186	120
-1	1189	88
-1	1192	88
-1	1195	88
-1	1199	120
-1	1202	88
-1	1205	88
-1	1208	88
-1	1212	120
-1	1215	88
-1	1218	88
-1	1221	88
-1	1225	120
-1	1228	88
-1	1231	88
-1	1234	88
-1	1238	120
-1	1241	88
-1	1244	88
-1	1247	88
-1	1251	88
-1	1254	88
-1	1257	88
-1	1260	88
-1	1264	88
-1	1267	88
-1	1270	88
-1	1273	88
-1	1277	88
-1	1280	88
-1	1283	88
-1	1286	88
-1	1290	88
-1	1293	88
-1	1296	88
-1	1299	88
-1	1303	88
-1	1306	88
-1	1309	88
-1	1312	88
-1	1316	88
-1	1319	88
-1	1322	88
-1	1325	88
-1	1329	88
-1	1332	88
-1	1335	88
-1	1338	88
-1	1342	88
-1	1345	88
-1	1348	88
-1	1351	88
-1	1355	88
-1	1358	88
-1	1361	88
-1	1364	88
-1	1368	88
-1	1371	88
-1	1374	88
-1	1377	88
-1	1381	88
-1	1384	88
-1	1387	88
-1	1390	88
-1	1394	88
-1	1397	88
-1	1400	88
-1	1403	88
-1	1407	88
-1	1410	88
-1	1413	88
-1	1416	88
-1	1420	88
-1	1423	88
-1	1426	88
-1	1429	88
-1	1433	88
-1	1436	88
-1	1439	88
-1	1442	88
-1	1446	88
-1	1449	88
-1	1452	88
-1	1455	88
-1	1459	88
-1	1462	88
-1	1465	88
-1	1468	88
-1	1472	88
-1	1475	88
-1	1478	88
-1	1481	88
-1	1485	88
-1	1488	88
-1	1491	88
-1	1494	88
-1	1498	88
-1	1501	88
-1	1504	88
-1	1507	88
-1	1511	88
-1	1514	88
-1	1517	88
-1	1520	88
-1	1524	88
-1	1527	88
-1	1530	88
-1	1533	88
-1	1537	88
-1	1540	88
-1	1543	88
-1	1546	88
-1	1550	88
-1	1553	88
-1	1556	88
-1	1559	88
-1	1563	88
-1	1566	88
-1	1569	88
-1	1572	88
-1	1576	88
-1	1579	88
-1	1582	88
-1	1585	88
-1	1589	88
-1	1592	88
-1	1595	88
-1	1598	88
-1	1602	88
-1	1605	88
-1	1608	88
-1	1611	88
-1	1615	88
-1	1618	88
-1	1621	88
-1	1624	88
-1	1628	88
-1	1631	88
-1	1634	88
-1	1637	88
-1	1641	88
-1	1644	88
-1	1647	88
-1	1650	88
-1	1654	88
-1	1657	88
-1	1660	88
-1	1663	44
-1	1664	60
-1	1667	88
-1	1670	88
-1	1673	88
-1	1677	120
-1	1680	88
-1	1683	88
-1	1686	88
-1	1690	120
-1	1693	88
-1	1696	88
-1	1699	88
-1	1703	120
-1	1706	88
-1	1709	88
-1	1712	88
-1	1716	120
-1	1719	88
-1	1722	88
-1	1725	88
-1	1729	120
-1	1732	88
-1	1735	88
-1	1738	88
-1	1742	120
-1	1745	88
-1	1748	88
-1	1751	88
-1	1755	120
-1	1758	88
-1	1761	88
-1	1764	88
-1	1768	120
-1	1771	88
-1	1774	88
-1	1777	88
-1	1781	120
-1	1784	88
-1	1787	88
-1	1790	88
-1	1794	120
-1	1797	88
-1	1800	88
-1	1803	88
-1	1807	120
-1	1810	88
-1	1813	88
-1	1816	88
-1	1820	120
-1	1823	88
-1	1826	88
-1	1829	88
-1	1833	120
-1	1836	88
-1	1839	88
-1	1842	88
-1	1846	120
-1	1849	88
-1	1852	88
-1	1855	88
-1	1859	120
-1	1862	88
-1	1865	88
-1	1868	88
-1	1872	120
-1	1875	88
-1	1878	88
-1	1881	88
-1	1885	120
-1	1888	88
-1	1891	88
-1	1894	88
-1	1898	120
-1	1901	88
-1	1904	88
-1	1907	88
-1	1911	120
-1	1914	88
-1	1917	88
-1	1920	88
-1	1924	120
-1	1927	88
-1	1930	88
-1	1933	88
-1	1937	120
-1	1940	88
-1	1943	88
-1	1946	88
-1	1950	120
-1	1953	88
-1	1956	88
-1	1959	88
-1	1963	120
-1	1966	88
-1	1969	88
-1	1972	88
-1	1976	120
-1	1979	88
-1	1982	88
-1	1985	88
-1	1989	120
-1	1992	88
-1	1995	88
-1	1998	88
-1	2002	120
-1	2005	88
-1	2008	88
-1	2011	88
-1	2015	120
-1	2018	88
-1	2021	88
-1	2024	88
-1	2028	120
-1	2031	88
-1	2034	88
-1	2037	88
-1	2041	120
-1	2044	88
-1	2047	88
-1	2050	88
-1	2054	120
-1	2057	88
-1	2060	88
-1	2063	88
-1	2067	120
-1	2070	88
-1	2073	88
-1	2076	88
-1	2080	120
-1	2083	88
-1	2086	88
-1	2089	88
-1	2093	88
-1	2096	88
-1	2099	88
-1	2102	88
-1	2106	88
-1	2109	88
-1	2112	88
-1	2115	88
-1	2119	88
-1	2122	88
-1	2125	88
-1	2128	88
-1	2132	88
-1	2135	88
-1	2138	88
-1	2141	88
-1	2145	88
-1	2148	88
-1	2151	88
-1	2154	88
-1	2158	88
-1	2161	88
-1	2164	88
-1	2167	88
-1	2171	88
-1	2174	88
-1	2177	88
-1	2180	88
-1	2184	88
-1	2187	88
-1	2190	88
-1	2193	88
-1	2197	88
-1	2200	88
-1	2203	88
-1	2206	88
-1	2210	88
-1	2213	88
-1	2216	88
-1	2219	88
-1	2223	88
-1	2226	88
-1	2229	88
-1	2232	88
-1	2236	88
-1	2239	88
-1	2242	88
-1	2245	88
-1	2249	88
-1	2252	88
-1	2255	88
-1	2258	88
-1	2262	88
-1	2265	88
-1	2268	88
-1	2271	88
-1	2275	88
-1	2278	88
-1	2281	88
-1	2284	88
-1	2288	88
-1	2291	88
-1	2294	88
-1	2297	88
-1	2301	88
-1	2304	88
-1	2307	88
-1	2310	88
-1	2314	88
-1	2317	88
-1	2320	88
-1	2323	88
-1	2327	88
-1	2330	88
-1	2333	88
-1	2336	88
-1	2340	88
-1	2343	88
-1	2346	88
-1	2349	88
-1	2353	88
-1	2356	88
-1	2359	88
-1	2362	88
-1	2366	88
-1	2369	88
-1	2372	88
-1	2375	88
-1	2379	88
-1	2382	88
-1	2385	88
-1	2388	88
-1	2392	88
-1	2395	88
-1	2398	88
-1	2401	88
-1	2405	88
-1	2408	88
-1	2411	88
-1	2414	88
-1	2418	88
-1	2421	88
-1	2424	88
-1	2427	88
-1	2431	88
-1	2434	88
-1	2437	88
-1	2440	88
-1	2444	88
-1	2447	88
-1	2450	88
-1	2453	88
-1	2457	88
-1	2460	88
-1	2463	88
-1	2466	88
-1	2470	88
-1	2473	88
-1	2476	88
-1	2479	88
-1	2483	88
-1	2486	88
-1	2489	88
-1	2492	88
-1	2496	88
-1	2499	88
-1	2502	88
-1	2506	120
-1	2509	88
-1	2512	88
-1	2515	88
-1	2519	120
-1	2522	88
-1	2525	88
-1	2528	88
-1	2532	120
-1	2535	88
-1	2538	88
-1	2541	88
-1	2545	120
-1	2548	88
-1	2551	88
-1	2554	88
-1	2558	120
-1	2561	88
-1	2564	88
-1	2567	88
-1	2571	120
-1	2574	88
-1	2577	88
-1	2580	88
-1	2584	120
-1	2587	88
-1	2590	88
-1	2593	88
-1	2597	120
-1	2600	88
-1	2603	88
-1	2606	88
-1	2610	120
-1	2613	88
-1	2616	88
-1	2619	88
-1	2623	120
-1	2626	88
-1	2629	88
-1	2632	88
-1	2636	120
-1	2639	88
-1	2642	88
-1	2645	88
-1	2649	120
-1	2652	88
-1	2655	88
-1	2658	88
-1	2662	120
-1	2665	88
-1	2668	88
-1	2671	88
-1	2675	120
-1	2678	88
-1	2681	88
-1	2684	88
-1	2688	120
-1	2691	88
-1	2694	88
-1	2697	88
-1	2701	120
-1	2704	88
-1	2707	88
-1	2710	88
-1	2714	120
-1	2717	88
-1	2720	88
-1	2723	88
-1	2727	120
-1	2730	88
-1	2733	88
-1	2736	88
-1	2740	120
-1	2743	88
-1	2746	88
-1	2749	88
-1	2753	120
-1	2756	88
-1	2759	88
-1	2762	88
-1	2766	120
-1	2769	88
-1	2772	88
-1	2775	88
-1	2779	120
-1	2782	88
-1	2785	88
-1	2788	88
-1	2792	120
-1	2795	88
-1	2798	88
-1	2801	88
-1	2805	120
-1	2808	88
-1	2811	88
-1	2814	88
-1	2818	120
-1	2821	88
-1	2824	88
-1	2827	88
-1	2831	120
-1	2834	88
-1	2837	88
-1	2840	88
-1	2844	120
-1	2847	88
-1	2850	88
-1	2853	88
-1	2857	120
-1	2860	88
-1	2863	88
-1	2866	88
-1	2870	120
-1	2873	88
-1	2876	88
-1	2879	88
-1	2883	120
-1	2886	88
-1	2889	88
-1	2892	88
-1	2896	120
-1	2899	88
-1	2902	88
-1	2905	88
-1	2909	120
-1	2912	88
-1	2915	88
-1	2918	88
-1	2922	88
-1	2925	88
-1	2928	88
-1	2931	88
-1	2935	88
-1	2938	88
-1	2941	88
-1	2944	88
-1	2948	88
-1	2951	88
-1	2954	88
-1	2957	88
-1	2961	88
-1	2964	88
-1	2967	88
-1	2970	88
-1	2974	88
-1	2977	88
-1	2980	88
-1	2983	88
-1	2987	88
-1	2990	88
-1	2993	88
-1	2996	88
-1	3000	88
-1	3003	88
-1	3006	88
-1	3009	88
-1	3013	88
-1	3016	88
-1	3019	88
-1	3022	88
-1	3026	88
-1	3029	88
-1	3032	88
-1	3035	88
-1	3039	88
-1	3042	88
-1	3045	88
-1	3048	88
-1	3052	88
-1	3055	88
-1	3058	88
-1	3061	88
-1	3065	88
-1	3068	88
-1	3071	88
-1	3074	88
-1	3078	88
-1	3081	88
-1	3084	88
-1	3087	88
-1	3091	88
-1	3094	88
-1	3097	88
-1	3100	88
-1	3104	88
-1	3107	88
-1	3110	88
-1	3113	88
-1	3117	88
-1	3120	88
-1	3123	88
-1	3126	88
-1	3130	88
-1	3133	88
-1	3136	88
-1	3139	88
-1	3143	88
-1	3146	88
-1	3149	88
-1	3152	88
-1	3156	88
-1	3159	88
-1	3162	88
-1	3165	88
-1	3169	88
-1	3172	88
-1	3175	88
-1	3178	88
-1	3182	88
-1	3185	88
-1	3188	88
-1	3191	88
-1	3195	88
-1	3198	88
-1	3201	88
-1	3204	88
-1	3208	88
-1	3211	88
-1	3214	88
-1	3217	88
-1	3221	88
-1	3224	88
-1	3227	88
-1	3230	88
-1	3234	88
-1	3237	88
-1	3240	88
-1	3243	88
-1	3247	88
-1	3250	88
-1	3253	88
-1	3256	88
-1	3260	88
-1	3263	88
-1	3266	88
-1	3269	88
-1	3273	88
-1	3276	88
-1	3279	88
-1	3282	88
-1	3286	88
-1	3289	88
-1	3292	88
-1	3295	88
-1	3299	88
-1	3302	88
-1	3305	88
-1	3308	88
-1	3312	88
-1	3315	88
-1	3318	88
-1	3321	88
-1	3325	88
-1	3328	88
0	0	319724
0	1	15
0	3	112
0	6	28
0	7	148
0	10	112
0	13	140
0	14	30
0	16	112
0	19	28
0	20	148
0	23	112
0	26	140
0	27	30
0	29	112
0	32	28
0	33	148
0	36	112
0	39	140
0	40	30
0	42	112
0	45	28
0	46	148
0	49	112
0	52	140
0	53	30
0	55	112
0	58	28
0	59	148
0	62	112
0	65	140
0	66	30
0	68	112
0	71	28
0	72	148
0	75	112
0	78	140
0	79	30
0	81	112
0	84	28
0	85	148
0	88	112
0	91	140
0	92	30
0	94	112
0	97	28
0	98	148
0	101	112
0	104	140
0	105	30
0	107	112
0	110	28
0	111	148
0	114	112
0	117	140
0	118	30
0	120	112
0	123	28
0	124	148
0	127	112
0	130	140
0	131	30
0	133	112
0	136	28
0	137	148
0	140	112
0	143	140
0	144	30
0	146	112
0	149	28
0	150	148
0	153	112
0	156	140
0	157	30
0	159	112
0	162	28
0	163	148
0	166	112
0	169	140
0	170	30
0	172	112
0	175	28
0	176	148
0	179	112
0	182	140
0	183	30
0	185	112
0	188	28
0	189	148
0	192	112
0	195	140
0	196	30
0	198	112
0	201	28
0	202	148
0	205	112
0	208	140
0	209	30
0	211	112
0	214	28
0	215	148
0	218	112
0	221	140
0	222	30
0	224	112
0	227	28
0	228	148
0	231	112
0	234	140
0	235	30
0	237	112
0	240	28
0	241	148
0	244	112
0	247	140
0	248	30
0	250	112
0	253	28
0	254	148
0	257	112
0	260	140
0	261	30
0	263	112
0	266	28
0	267	148
0	270	112
0	273	140
0	274	30
0	276	112
0	279	28
0	280	148
0	283	112
0	286	140
0	287	30
0	289	112
0	292	28
0	293	148
0	296	112
0	299	140
0	300	30
0	302	112
0	305	28
0	306	148
0	309	112
0	312	140
0	313	30
0	315	112
0	318	28
0	319	148
0	322	112
0	325	140
0	326	30
0	328	112
0	331	28
0	332	148
0	335	112
0	338	140
0	339	30
0	341	112
0	344	28
0	345	148
0	348	112
0	351	140
0	352	30
0	354	112
0	357	28
0	358	148
0	361	112
0	364	140
0	365	30
0	367	112
0	370	28
0	371	148
0	374	112
0	377	140
0	378	30
0	380	112
0	383	28
0	384	148
0	387	112
0	390	140
0	391	30
0	393	112
0	396	28
0	397	148
0	400	112
0	403	140
0	404	30
0	406	112
0	409	28
0	410	148
0	413	112
0	416	140
0	417	30
0	419	120
0	422	28
0	423	140
0	426	112
0	429	140
0	430	30
0	432	120
0	435	28
0	436	140
0	439	112
0	442	140
0	443	30
0	445	120
0	448	28
0	449	140
0	452	112
0	455	140
0	456	30
0	458	120
0	461	28
0	462	140
0	465	112
0	468	140
0	469	30
0	471	120
0	474	28
0	475	140
0	478	112
0	481	140
0	482	30
0	484	120
0	487	28
0	488	140
0	491	112
0	494	140
0	495	30
0	497	120
0	500	28
0	501	140
0	504	112
0	507	140
0	508	30
0	510	120
0	513	28
0	514	140
0	517	112
0	520	140
0	521	30
0	523	120
0	526	28
0	527	140
0	530	112
0	533	140
0	534	30
0	536	120
0	539	28
0	540	140
0	543	112
0	546	140
0	547	30
0	549	120
0	552	28
0	553	140
0	556	112
0	559	140
0	560	30
0	562	120
0	565	28
0	566	140
0	569	112
0	572	140
0	573	30
0	575	120
0	578	28
0	579	140
0	582	112
0	585	140
0	586	30
0	588	120
0	591	28
0	592	140
0	595	112
0	598	140
0	599	30
0	601	120
0	604	28
0	605	140
0	608	112
0	611	140
0	612	30
0	614	120
0	617	28
0	618	140
0	621	112
0	624	140
0	625	30
0	627	120
0	630	28
0	631	140
0	634	112
0	637	140
0	638	30
0	640	120
0	643	28
0	644	140
0	647	112
0	650	140
0	651	30
0	653	120
0	656	28
0	657	140
0	660	112
0	663	140
0	664	30
0	666	120
0	669	28
0	670	140
0	673	112
0	676	140
0	677	30
0	679	120
0	682	28
0	683	140
0	686	112
0	689	140
0	690	30
0	692	120
0	695	28
0	696	140
0	699	112
0	702	140
0	703	30
0	705	120
0	708	28
0	709	140
0	712	112
0	715	140
0	716	30
0	718	120
0	721	28
0	722	140
0	725	112
0	728	140
0	729	30
0	731	120
0	734	28
0	735	140
0	738	112
0	741	140
0	742	30
0	744	120
0	747	28
0	748	140
0	751	112
0	754	140
0	755	30
0	757	120
0	760	28
0	761	140
0	764	112
0	767	140
0	768	30
0	770	120
0	773	28
0	774	140
0	777	112
0	780	140
0	781	30
0	783	120
0	786	28
0	787	140
0	790	112
0	793	140
0	794	30
0	796	120
0	799	28
0	800	140
0	803	112
0	806	140
0	807	30
0	809	120
0	812	28
0	813	140
0	816	112
0	819	140
0	820	30
0	822	120
0	825	28
0	826	140
0	829	112
0	832	140
0	833	30
0	836	120
0	838	30
0	839	140
0	842	112
0	845	140
0	846	28
0	849	120
0	851	30
0	852	140
0	855	112
0	858	140
0	859	28
0	862	120
0	864	30
0	865	140
0	868	112
0	871	140
0	872	28
0	875	120
0	877	30
0	878	140
0	881	112
0	884	140
0	885	28
0	888	120
0	890	30
0	891	140
0	894	112
0	897	140
0	898	28
0	901	120
0	903	30
0	904	140
0	907	112
0	910	140
0	911	28
0	914	120
0	916	30
0	917	140
0	920	112
0	923	140
0	924	28
0	927	120
0	929	30
0	930	140
0	933	112
0	936	140
0	937	28
0	940	120
0	942	30
0	943	140
0	946	112
0	949	140
0	950	28
0	953	120
0	955	30
0	956	140
0	959	112
0	962	140
0	963	28
0	966	120
0	968	30
0	969	140
0	972	112
0	975	140
0	976	28
0	979	120
0	981	30
0	982	140
0	985	112
0	988	140
0	989	28
0	992	120
0	994	30
0	995	140
0	998	112
0	1001	140
0	1002	28
0	1005	120
0	1007	30
0	1008	140
0	1011	112
0	1014	140
0	1015	28
0	1018	120
0	1020	30
0	1021	140
0	1024	112
0	1027	140
0	1028	28
0	1031	120
0	1033	30
0	1034	140
0	1037	112
0	1040	140
0	1041	28
0	1044	120
0	1046	30
0	1047	140
0	1050	112
0	1053	140
0	1054	28
0	1057	120
0	1059	30
0	1060	140
0	1063	112
0	1066	140
0	1067	28
0	1070	120
0	1072	30
0	1073	140
0	1076	112
0	1079	140
0	1080	28
0	1083	120
0	1085	30
0	1086	140
0	1089	112
0	1092	140
0	1093	28
0	1096	120
0	1098	30
0	1099	140
0	1102	112
0	1105	140
0	1106	28
0	1109	120
0	1111	30
0	1112	140
0	1115	112
0	1118	140
0	1119	28
0	1122	120
0	1124	30
0	1125	140
0	1128	112
0	1131	140
0	1132	28
0	1135	120
0	1137	30
0	1138	140
0	1141	112
0	1144	140
0	1145	28
0	1148	120
0	1150	30
0	1151	140
0	1154	112
0	1157	140
0	1158	28
0	1161	120
0	1163	30
0	1164	140
0	1167	112
0	1170	140
0	1171	28
0	1174	120
0	1176	30
0	1177	140
0	1180	112
0	1183	140
0	1184	28
0	1187	120
0	1189	30
0	1190	140
0	1193	112
0	1196	140
0	1197	28
0	1200	120
0	1202	30
0	1203	140
0	1206	112
0	1209	140
0	1210	28
0	1213	120
0	1215	30
0	1216	140
0	1219	112
0	1222	140
0	1223	28
0	1226	120
0	1228	30
0	1229	140
0	1232	112
0	1235	140
0	1236	28
0	1239	120
0	1241	30
0	1242	140
0	1245	112
0	1248	148
0	1249	28
0	1252	112
0	1254	30
0	1255	140
0	1258	112
0	1261	148
0	1262	28
0	1265	112
0	1267	30
0	1268	140
0	1271	112
0	1274	148
0	1275	28
0	1278	112
0	1280	30
0	1281	140
0	1284	112
0	1287	148
0	1288	28
0	1291	112
0	1293	30
0	1294	140
0	1297	112
0	1300	148
0	1301	28
0	1304	112
0	1306	30
0	1307	140
0	1310	112
0	1313	148
0	1314	28
0	1317	112
0	1319	30
0	1320	140
0	1323	112
0	1326	148
0	1327	28
0	1330	112
0	1332	30
0	1333	140
0	1336	112
0	1339	148
0	1340	28
0	1343	112
0	1345	30
0	1346	140
0	1349	112
0	1352	148
0	1353	28
0	1356	112
0	1358	30
0	1359	140
0	1362	112
0	1365	148
0	1366	28
0	1369	112
0	1371	30
0	1372	140
0	1375	112
0	1378	148
0	1379	28
0	1382	112
0	1384	30
0	1385	140
0	1388	112
0	1391	148
0	1392	28
0	1395	112
0	1397	30
0	1398	140
0	1401	112
0	1404	148
0	1405	28
0	1408	112
0	1410	30
0	1411	140
0	1414	112
0	1417	148
0	1418	28
0	1421	112
0	1423	30
0	1424	140
0	1427	112
0	1430	148
0	1431	28
0	1434	112
0	1436	30
0	1437	140
0	1440	112
0	1443	148
0	1444	28
0	1447	112
0	1449	30
0	1450	140
0	1453	112
0	1456	148
0	1457	28
0	1460	112
0	1462	30
0	1463	140
0	1466	112
0	1469	148
0	1470	28
0	1473	112
0	1475	30
0	1476	140
0	1479	112
0	1482	148
0	1483	28
0	1486	112
0	1488	30
0	1489	140
0	1492	112
0	1495	148
0	1496	28
0	1499	112
0	1501	30
0	1502	140
0	1505	112
0	1508	148
0	1509	28
0	1512	112
0	1514	30
0	1515	140
0	1518	112
0	1521	148
0	1522	28
0	1525	112
0	1527	30
0	1528	140
0	1531	112
0	1534	148
0	1535	28
0	1538	112
0	1540	30
0	1541	140
0	1544	112
0	1547	148
0	1548	28
0	1551	112
0	1553	30
0	1554	140
0	1557	112
0	1560	148
0	1561	28
0	1564	112
0	1566	30
0	1567	140
0	1570	112
0	1573	148
0	1574	28
0	1577	112
0	1579	30
0	1580	140
0	1583	112
0	1586	148
0	1587	28
0	1590	112
0	1592	30
0	1593	140
0	1596	112
0	1599	148
0	1600	28
0	1603	112
0	1605	30
0	1606	140
0	1609	112
0	1612	148
0	1613	28
0	1616	112
0	1618	30
0	1619	140
0	1622	112
0	1625	148
0	1626	28
0	1629	112
0	1631	30
0	1632	140
0	1635	112
0	1638	148
0	1639	28
0	1642	112
0	1644	30
0	1645	140
0	1648	112
0	1651	148
0	1652	28
0	1655	112
0	1657	30
0	1658	140
0	1661	112
0	1664	88
0	1665	88
0	1668	112
0	1671	140
0	1672	30
0	1674	112
0	1677	28
0	1678	148
0	1681	112
0	1684	140
0	1685	30
0	1687	112
0	1690	28
0	1691	148
0	1694	112
0	1697	140
0	1698	30
0	1700	112
0	1703	28
0	1704	148
0	1707	112
0	1710	140
0	1711	30
0	1713	112
0	1716	28
0	1717	148
0	1720	112
0	1723	140
0	1724	30
0	1726	112
0	1729	28
0	1730	148
0	1733	112
0	1736	140
0	1737	30
0	1739	112
0	1742	28
0	1743	148
0	1746	112
0	1749	140
0	1750	30
0	1752	112
0	1755	28
0	1756	148
0	1759	112
0	1762	140
0	1763	30
0	1765	112
0	1768	28
0	1769	148
0	1772	112
0	1775	140
0	1776	30
0	1778	112
0	1781	28
0	1782	148
0	1785	112
0	1788	140
0	1789	30
0	1791	112
0	1794	28
0	1795	148
0	1798	112
0	1801	140
0	1802	30
0	1804	112
0	1807	28
0	1808	148
0	1811	112
0	1814	140
0	1815	30
0	1817	112
0	1820	28
0	1821	148
0	1824	112
0	1827	140
0	1828	30
0	1830	112
0	1833	28
0	1834	148
0	1837	112
0	1840	140
0	1841	30
0	1843	112
0	1846	28
0	1847	148
0	1850	112
0	1853	140
0	1854	30
0	1856	112
0	1859	28
0	1860	148
0	1863	112
0	1866	140
0	1867	30
0	1869	112
0	1872	28
0	1873	148
0	1876	112
0	1879	140
0	1880	30
0	1882	112
0	1885	28
0	1886	148
0	1889	112
0	1892	140
0	1893	30
0	1895	112
0	1898	28
0	1899	148
0	1902	112
0	1905	140
0	1906	30
0	1908	112
0	1911	28
0	1912	148
0	1915	112
0	1918	140
0	1919	30
0	1921	112
0	1924	28
0	1925	148
0	1928	112
0	1931	140
0	1932	30
0	1934	112
0	1937	28
0	1938	148
0	1941	112
0	1944	140
0	1945	30
0	1947	112
0	1950	28
0	1951	148
0	1954	112
0	1957	140
0	1958	30
0	1960	112
0	1963	28
0	1964	148
0	1967	112
0	1970	140
0	1971	30
0	1973	112
0	1976	28
0	1977	148
0	1980	112
0	1983	140
0	1984	30
0	1986	112
0	1989	28
0	1990	148
0	1993	112
0	1996	140
0	1997	30
0	1999	112
0	2002	28
0	2003	148
0	2006	112
0	2009	140
0	2010	30
0	2012	112
0	2015	28
0	2016	148
0	2019	112
0	2022	140
0	2023	30
0	2025	112
0	2028	28
0	2029	148
0	2032	112
0	2035	140
0	2036	30
0	2038	112
0	2041	28
0	2042	148
0	2045	112
0	2048	140
0	2049	30
0	2051	112
0	2054	28
0	2055	148
0	2058	112
0	2061	140
0	2062	30
0	2064	112
0	2067	28
0	2068	148
0	2071	112
0	2074	140
0	2075	30
0	2077	112
0	2080	28
0	2081	148
0	2084	112
0	2087	140
0	2088	30
0	2090	120
0	2093	28
0	2094	140
0	2097	112
0	2100	140
0	2101	30
0	2103	120
0	2106	28
0	2107	140
0	2110	112
0	2113	140
0	2114	30
0	2116	120
0	2119	28
0	2120	140
0	2123	112
0	2126	140
0	2127	30
0	2129	120
0	2132	28
0	2133	140
0	2136	112
0	2139	140
0	2140	30
0	2142	120
0	2145	28
0	2146	140
0	2149	112
0	2152	140
0	2153	30
0	2155	120
0	2158	28
0	2159	140
0	2162	112
0	2165	140
0	2166	30
0	2168	120
0	2171	28
0	2172	140
0	2175	112
0	2178	140
0	2179	30
0	2181	120
0	2184	28
0	2185	140
0	2188	112
0	2191	140
0	2192	30
0	2194	120
0	2197	28
0	2198	140
0	2201	112
0	2204	140
0	2205	30
0	2207	120
0	2210	28
0	2211	140
0	2214	112
0	2217	140
0	2218	30
0	2220	120
0	2223	28
0	2224	140
0	2227	112
0	2230	140
0	2231	30
0	2233	120
0	2236	28
0	2237	140
0	2240	112
0	2243	140
0	2244	30
0	2246	120
0	2249	28
0	2250	140
0	2253	112
0	2256	140
0	2257	30
0	2259	120
0	2262	28
0	2263	140
0	2266	112
0	2269	140
0	2270	30
0	2272	120
0	2275	28
0	2276	140
0	2279	112
0	2282	140
0	2283	30
0	2285	120
0	2288	28
0	2289	140
0	2292	112
0	2295	140
0	2296	30
0	2298	120
0	2301	28
0	2302	140
0	2305	112
0	2308	140
0	2309	30
0	2311	120
0	2314	28
0	2315	140
0	2318	112
0	2321	140
0	2322	30
0	2324	120
0	2327	28
0	2328	140
0	2331	112
0	2334	140
0	2335	30
0	2337	120
0	2340	28
0	2341	140
0	2344	112
0	2347	140
0	2348	30
0	2350	120
0	2353	28
0	2354	140
0	2357	112
0	2360	140
0	2361	30
0	2363	120
0	2366	28
0	2367	140
0	2370	112
0	2373	140
0	2374	30
0	2376	120
0	2379	28
0	2380	140
0	2383	112
0	2386	140
0	2387	30
0	2389	120
0	2392	28
0	2393	140
0	2396	112
0	2399	140
0	2400	30
0	2402	120
0	2405	28
0	2406	140
0	2409	112
0	2412	140
0	2413	30
0	2415	120
0	2418	28
0	2419	140
0	2422	112
0	2425	140
0	2426	30
0	2428	120
0	2431	28
0	2432	140
0	2435	112
0	2438	140
0	2439	30
0	2441	120
0	2444	28
0	2445	140
0	2448	112
0	2451	140
0	2452	30
0	2454	120
0	2457	28
0	2458	140
0	2461	112
0	2464	140
0	2465	30
0	2467	120
0	2470	28
0	2471	140
0	2474	112
0	2477	140
0	2478	30
0	2480	120
0	2483	28
0	2484	140
0	2487	112
0	2490	140
0	2491	30
0	2493	120
0	2496	30
0	2497	140
0	2500	112
0	2503	140
0	2504	28
0	2507	120
0	2509	30
0	2510	140
0	2513	112
0	2516	140
0	2517	28
0	2520	120
0	2522	30
0	2523	140
0	2526	112
0	2529	140
0	2530	28
0	2533	120
0	2535	30
0	2536	140
0	2539	112
0	2542	140
0	2543	28
0	2546	120
0	2548	30
0	2549	140
0	2552	112
0	2555	140
0	2556	28
0	2559	120
0	2561	30
0	2562	140
0	2565	112
0	2568	140
0	2569	28
0	2572	120
0	2574	30
0	2575	140
0	2578	112
0	2581	140
0	2582	28
0	2585	120
0	2587	30
0	2588	140
0	2591	112
0	2594	140
0	2595	28
0	2598	120
0	2600	30
0	2601	140
0	2604	112
0	2607	140
0	2608	28
0	2611	120
0	2613	30
0	2614	140
0	2617	112
0	2620	140
0	2621	28
0	2624	120
0	2626	30
0	2627	140
0	2630	112
0	2633	140
0	2634	28
0	2637	120
0	2639	30
0	2640	140
0	2643	112
0	2646	140
0	2647	28
0	2650	120
0	2652	30
0	2653	140
0	2656	112
0	2659	140
0	2660	28
0	2663	120
0	2665	30
0	2666	140
0	2669	112
0	2672	140
0	2673	28
0	2676	120
0	2678	30
0	2679	140
0	2682	112
0	2685	140
0	2686	28
0	2689	120
0	2691	30
0	2692	140
0	2695	112
0	2698	140
0	2699	28
0	2702	120
0	2704	30
0	2705	140
0	2708	112
0	2711	140
0	2712	28
0	2715	120
0	2717	30
0	2718	140
0	2721	112
0	2724	140
0	2725	28
0	2728	120
0	2730	30
0	2731	140
0	2734	112
0	2737	140
0	2738	28
0	2741	120
0	2743	30
0	2744	140
0	2747	112
0	2750	140
0	2751	28
0	2754	120
0	2756	30
0	2757	140
0	2760	112
0	2763	140
0	2764	28
0	2767	120
0	2769	30
0	2770	140
0	2773	112
0	2776	140
0	2777	28
0	2780	120
0	2782	30
0	2783	140
0	2786	112
0	2789	140
0	2790	28
0	2793	120
0	2795	30
0	2796	140
0	2799	112
0	2802	140
0	2803	28
0	2806	120
0	2808	30
0	2809	140
0	2812	112
0	2815	140
0	2816	28
0	2819	120
0	2821	30
0	2822	140
0	2825	112
0	2828	140
0	2829	28
0	2832	120
0	2834	30
0	2835	140
0	2838	112
0	2841	140
0	2842	28
0	2845	120
0	2847	30
0	2848	140
0	2851	112
0	2854	140
0	2855	28
0	2858	120
0	2860	30
0	2861	140
0	2864	112
0	2867	140
0	2868	28
0	2871	120
0	2873	30
0	2874	140
0	2877	112
0	2880	140
0	2881	28
0	2884	120
0	2886	30
0	2887	140
0	2890	112
0	2893	140
0	2894	28
0	2897	120
0	2899	30
0	2900	140
0	2903	112
0	2906	140
0	2907	28
0	2910	120
0	2912	30
0	2913	140
0	2916	112
0	2919	148
0	2920	28
0	2923	112
0	2925	30
0	2926	140
0	2929	112
0	2932	148
0	2933	28
0	2936	112
0	2938	30
0	2939	140
0	2942	112
0	2945	148
0	2946	28
0	2949	112
0	2951	30
0	2952	140
0	2955	112
0	2958	148
0	2959	28
0	2962	112
0	2964	30
0	2965	140
0	2968	112
0	2971	148
0	2972	28
0	2975	112
0	2977	30
0	2978	140
0	2981	112
0	2984	148
0	2985	28
0	2988	112
0	2990	30
0	2991	140
0	2994	112
0	2997	148
0	2998	28
0	3001	112
0	3003	30
0	3004	140
0	3007	112
0	3010	148
0	3011	28
0	3014	112
0	3016	30
0	3017	140
0	3020	112
0	3023	148
0	3024	28
0	3027	112
0	3029	30
0	3030	140
0	3033	112
0	3036	148
0	3037	28
0	3040	112
0	3042	30
0	3043	140
0	3046	112
0	3049	148
0	3050	28
0	3053	112
0	3055	30
0	3056	140
0	3059	112
0	3062	148
0	3063	28
0	3066	112
0	3068	30
0	3069	140
0	3072	112
0	3075	148
0	3076	28
0	3079	112
0	3081	30
0	3082	140
0	3085	112
0	3088	148
0	3089	28
0	3092	112
0	3094	30
0	3095	140
0	3098	112
0	3101	148
0	3102	28
0	3105	112
0	3107	30
0	3108	140
0	3111	112
0	3114	148
0	3115	28
0	3118	112
0	3120	30
0	3121	140
0	3124	112
0	3127	148
0	3128	28
0	3131	112
0	3133	30
0	3134	140
0	3137	112
0	3140	148
0	3141	28
0	3144	112
0	3146	30
0	3147	140
0	3150	112
0	3153	148
0	3154	28
0	3157	112
0	3159	30
0	3160	140
0	3163	112
0	3166	148
0	3167	28
0	3170	112
0	3172	30
0	3173	140
0	3176	112
0	3179	148
0	3180	28
0	3183	112
0	3185	30
0	3186	140
0	3189	112
0	3192	148
0	3193	28
0	3196	112
0	3198	30
0	3199	140
0	3202	112
0	3205	148
0	3206	28
0	3209	112
0	3211	30
0	3212	140
0	3215	112
0	3218	148
0	3219	28
0	3222	112
0	3224	30
0	3225	140
0	3228	112
0	3231	148
0	3232	28
0	3235	112
0	3237	30
0	3238	140
0	3241	112
0	3244	148
0	3245	28
0	3248	112
0	3250	30
0	3251	140
0	3254	112
0	3257	148
0	3258	28
0	3261	112
0	3263	30
0	3264	140
0	3267	112
0	3270	148
0	3271	28
0	3274	112
0	3276	30
0	3277	140
0	3280	112
0	3283	148
0	3284	28
0	3287	112
0	3289	30
0	3290	140
0	3293	112
0	3296	148
0	3297	28
0	3300	112
0	3302	30
0	3303	140
0	3306	112
0	3309	148
0	3310	28
0	3313	112
0	3315	30
0	3316	140
0	3319	112
0	3322	148
0	3323	28
0	3326	112
0	3328	15
1	1	88
1	4	88
1	8	88
1	11	88
1	14	88
1	17	88
1	21	88
1	24	88
1	27	88
1	30	88
1	34	88
1	37	88
1	40	88
1	43	88
1	47	88
1	50	88
1	53	88
1	56	88
1	60	88
1	63	88
1	66	88
1	69	88
1	73	88
1	76	88
1	79	88
1	82	88
1	86	88
1	89	88
1	92	88
1	95	88
1	99	88
1	102	88
1	105	88
1	108	88
1	112	88
1	115	88
1	118	88
1	121	88
1	125	88
1	128	88
1	131	88
1	134	88
1	138	88
1	141	88
1	144	88
1	147	88
1	151	88
1	154	88
1	157	88
1	160	88
1	164	88
1	167	88
1	170	88
1	173	88
1	177	88
1	180	88
1	183	88
1	186	88
1	190	88
1	193	88
1	196	88
1	199	88
1	203	88
1	206	88
1	209	88
1	212	88
1	216	88
1	219	88
1	222	88
1	225	88
1	229	88
1	232	88
1	235	88
1	238	88
1	242	88
1	245	88
1	248	88
1	251	88
1	255	88
1	258	88
1	261	88
1	264	88
1	268	88
1	271	88
1	274	88
1	277	88
1	281	88
1	284	88
1	287	88
1	290	88
1	294	88
1	297	88
1	300	88
1	303	88
1	307	88
1	310	88
1	313	88
1	316	88
1	320	88
1	323	88
1	326	88
1	329	88
1	333	88
1	336	88
1	339	88
1	342	88
1	346	88
1	349	88
1	352	88
1	355	88
1	359	88
1	362	88
1	365	88
1	368	88
1	372	88
1	375	88
1	378	88
1	381	88
1	385	88
1	388	88
1	391	88
1	394	88
1	398	88
1	401	88
1	404	88
1	407	88
1	411	88
1	414	88
1	417	88
1	420	120
1	424	88
1	427	88
1	430	88
1	433	120
1	437	88
1	440	88
1	443	88
1	446	120
1	450	88
1	453	88
1	456	88
1	459	120
1	463	88
1	466	88
1	469	88
1	472	120
1	476	88
1	479	88
1	482	88
1	485	120
1	489	88
1	492	88
1	495	88
1	498	120
1	502	88
1	505	88
1	508	88
1	511	120
1	515	88
1	518	88
1	521	88
1	524	120
1	528	88
1	531	88
1	534	88
1	537	120
1	541	88
1	544	88
1	547	88
1	550	120
1	554	88
1	557	88
1	560	88
1	563	120
1	567	88
1	570	88
1	573	88
1	576	120
1	580	88
1	583	88
1	586	88
1	589	120
1	593	88
1	596	88
1	599	88
1	602	120
1	606	88
1	609	88
1	612	88
1	615	120
1	619	88
1	622	88
1	625	88
1	628	120
1	632	88
1	635	88
1	638	88
1	641	120
1	645	88
1	648	88
1	651	88
1	654	120
1	658	88
1	661	88
1	664	88
1	667	120
1	671	88
1	674	88
1	677	88
1	680	120
1	684	88
1	687	88
1	690	88
1	693	120
1	697	88
1	700	88
1	703	88
1	706	120
1	710	88
1	713	88
1	716	88
1	719	120
1	723	88
1	726	88
1	729	88
1	732	120
1	736	88
1	739	88
1	742	88
1	745	120
1	749	88
1	752	88
1	755	88
1	758	120
1	762	88
1	765	88
1	768	88
1	771	120
1	775	88
1	778	88
1	781	88
1	784	120
1	788	88
1	791	88
1	794	88
1	797	120
1	801	88
1	804	88
1	807	88
1	810	120
1	814	88
1	817	88
1	820	88
1	823	120
1	827	88
1	830	88
1	833	88
1	837	88
1	840	88
1	843	88
1	846	88
1	850	88
1	853	88
1	856	88
1	859	88
1	863	88
1	866	88
1	869	88
1	872	88
1	876	88
1	879	88
1	882	88
1	885	88
1	889	88
1	892	88
1	895	88
1	898	88
1	902	88
1	905	88
1	908	88
1	911	88
1	915	88
1	918	88
1	921	88
1	924	88
1	928	88
1	931	88
1	934	88
1	937	88
1	941	88
1	944	88
1	947	88
1	950	88
1	954	88
1	957	88
1	960	88
1	963	88
1	967	88
1	970	88
1	973	88
1	976	88
1	980	88
1	983	88
1	986	88
1	989	88
1	993	88
1	996	88
1	999	88
1	1002	88
1	1006	88
1	1009	88
1	1012	88
1	1015	88
1	1019	88
1	1022	88
1	1025	88
1	1028	88
1	1032	88
1	1035	88
1	1038	88
1	1041	88
1	1045	88
1	1048	88
1	1051	88
1	1054	88
1	1058	88
1	1061	88
1	1064	88
1	1067	88
1	1071	88
1	1074	88
1	1077	88
1	1080	88
1	1084	88
1	1087	88
1	1090	88
1	1093	88
1	1097	88
1	1100	88
1	1103	88
1	1106	88
1	1110	88
1	1113	88
1	1116	88
1	1119	88
1	1123	88
1	1126	88
1	1129	88
1	1132	88
1	1136	88
1	1139	88
1	1142	88
1	1145	88
1	1149	88
1	1152	88
1	1155	88
1	1158	88
1	1162	88
1	1165	88
1	1168	88
1	1171	88
1	1175	88
1	1178	88
1	1181	88
1	1184	88
1	1188	88
1	1191	88
1	1194	88
1	1197	88
1	1201	88
1	1204	88
1	1207	88
1	1210	88
1	1214	88
1	1217	88
1	1220	88
1	1223	88
1	1227	88
1	1230	88
1	1233	88
1	1236	88
1	1240	88
1	1243	88
1	1246	88
1	1249	120
1	1253	88
1	1256	88
1	1259	88
1	1262	120
1	1266	88
1	1269	88
1	1272	88
1	1275	120
1	1279	88
1	1282	88
1	1285	88
1	1288	120
1	1292	88
1	1295	88
1	1298	88
1	1301	120
1	1305	88
1	1308	88
1	1311	88
1	1314	120
1	1318	88
1	1321	88
1	1324	88
1	1327	120
1	1331	88
1	1334	88
1	1337	88
1	1340	120
1	1344	88
1	1347	88
1	1350	88
1	1353	120
1	1357	88
1	1360	88
1	1363	88
1	1366	120
1	1370	88
1	1373	88
1	1376	88
1	1379	120
1	1383	88
1	1386	88
1	1389	88
1	1392	120
1	1396	88
1	1399	88
1	1402	88
1	1405	120
1	1409	88
1	1412	88
1	1415	88
1	1418	120
1	1422	88
1	1425	88
1	1428	88
1	1431	120
1	1435	88
1	1438	88
1	1441	88
1	1444	120
1	1448	88
1	1451	88
1	1454	88
1	1457	120
1	1461	88
1	1464	88
1	1467	88
1	1470	120
1	1474	88
1	1477	88
1	1480	88
1	1483	120
1	1487	88
1	1490	88
1	1493	88
1	1496	120
1	1500	88
1	1503	88
1	1506	88
1	1509	120
1	1513	88
1	1516	88
1	1519	88
1	1522	120
1	1526	88
1	1529	88
1	1532	88
1	1535	120
1	1539	88
1	1542	88
1	1545	88
1	1548	120
1	1552	88
1	1555	88
1	1558	88
1	1561	120
1	1565	88
1	1568	88
1	1571	88
1	1574	120
1	1578	88
1	1581	88
1	1584	88
1	1587	120
1	1591	88
1	1594	88
1	1597	88
1	1600	120
1	1604	88
1	1607	88
1	1610	88
1	1613	120
1	1617	88
1	1620	88
1	1623	88
1	1626	120
1	1630	88
1	1633	88
1	1636	88
1	1639	120
1	1643	88
1	1646	88
1	1649	88
1	1652	120
1	1656	88
1	1659	88
1	1662	88
1	1665	60
1	1666	44
1	1669	88
1	1672	88
1	1675	88
1	1679	88
1	1682	88
1	1685	88
1	1688	88
1	1692	88
1	1695	88
1	1698	88
1	1701	88
1	1705	88
1	1708	88
1	1711	88
1	1714	88
1	1718	88
1	1721	88
1	1724	88
1	1727	88
1	1731	88
1	1734	88
1	1737	88
1	1740	88
1	1744	88
1	1747	88
1	1750	88
1	1753	88
1	1757	88
1	1760	88
1	1763	88
1	1766	88
1	1770	88
1	1773	88
1	1776	88
1	1779	88
1	1783	88
1	1786	88
1	1789	88
1	1792	88
1	1796	88
1	1799	88
1	1802	88
1	1805	88
1	1809	88
1	1812	88
1	1815	88
1	1818	88
1	1822	88
1	1825	88
1	1828	88
1	1831	88
1	1835	88
1	1838	88
1	1841	88
1	1844	88
1	1848	88
1	1851	88
1	1854	88
1	1857	88
1	1861	88
1	1864	88
1	1867	88
1	1870	88
1	1874	88
1	1877	88
1	1880	88
1	1883	88
1	1887	88
1	1890	88
1	1893	88
1	1896	88
1	1900	88
1	1903	88
1	1906	88
1	1909	88
1	1913	88
1	1916	88
1	1919	88
1	1922	88
1	1926	88
1	1929	88
1	1932	88
1	1935	88
1	1939	88
1	1942	88
1	1945	88
1	1948	88
1	1952	88
1	1955	88
1	1958	88
1	1961	88
1	1965	88
1	1968	88
1	1971	88
1	1974	88
1	1978	88
1	1981	88
1	1984	88
1	1987	88
1	1991	88
1	1994	88
1	1997	88
1	2000	88
1	2004	88
1	2007	88
1	2010	88
1	2013	88
1	2017	88
1	2020	88
1	2023	88
1	2026	88
1	2030	88
1	2033	88
1	2036	88
1	2039	88
1	2043	88
1	2046	88
1	2049	88
1	2052	88
1	2056	88
1	2059	88
1	2062	88
1	2065	88
1	2069	88
1	2072	88
1	2075	88
1	2078	88
1	2082	88
1	2085	88
1	2088	88
1	2091	120
1	2095	88
1	2098	88
1	2101	88
1	2104	120
1	2108	88
1	2111	88
1	2114	88
1	2117	120
1	2121	88
1	2124	88
1	2127	88
1	2130	120
1	2134	88
1	2137	88
1	2140	88
1	2143	120
1	2147	88
1	2150	88
1	2153	88
1	2156	120
1	2160	88
1	2163	88
1	2166	88
1	2169	120
1	2173	88
1	2176	88
1	2179	88
1	2182	120
1	2186	88
1	2189	88
1	2192	88
1	2195	120
1	2199	88
1	2202	88
1	2205	88
1	2208	120
1	2212	88
1	2215	88
1	2218	88
1	2221	120
1	2225	88
1	2228	88
1	2231	88
1	2234	120
1	2238	88
1	2241	88
1	2244	88
1	2247	120
1	2251	88
1	2254	88
1	2257	88
1	2260	120
1	2264	88
1	2267	88
1	2270	88
1	2273	120
1	2277	88
1	2280	88
1	2283	88
1	2286	120
1	2290	88
1	2293	88
1	2296	88
1	2299	120
1	2303	88
1	2306	88
1	2309	88
1	2312	120
1	2316	88
1	2319	88
1	2322	88
1	2325	120
1	2329	88
1	2332	88
1	2335	88
1	2338	120
1	2342	88
1	2345	88
1	2348	88
1	2351	120
1	2355	88
1	2358	88
1	2361	88
1	2364	120
1	2368	88
1	2371	88
1	2374	88
1	2377	120
1	2381	88
1	2384	88
1	2387	88
1	2390	120
1	2394	88
1	2397	88
1	2400	88
1	2403	120
1	2407	88
1	2410	88
1	2413	88
1	2416	120
1	2420	88
1	2423	88
1	2426	88
1	2429	120
1	2433	88
1	2436	88
1	2439	88
1	2442	120
1	2446	88
1	2449	88
1	2452	88
1	2455	120
1	2459	88
1	2462	88
1	2465	88
1	2468	120
1	2472	88
1	2475	88
1	2478	88
1	2481	120
1	2485	88
1	2488	88
1	2491	88
1	2494	120
1	2498	88
1	2501	88
1	2504	88
1	2508	88
1	2511	88
1	2514	88
1	2517	88
1	2521	88
1	2524	88
1	2527	88
1	2530	88
1	2534	88
1	2537	88
1	2540	88
1	2543	88
1	2547	88
1	2550	88
1	2553	88
1	2556	88
1	2560	88
1	2563	88
1	2566	88
1	2569	88
1	2573	88
1	2576	88
1	2579	88
1	2582	88
1	2586	88
1	2589	88
1	2592	88
1	2595	88
1	2599	88
1	2602	88
1	2605	88
1	2608	88
1	2612	88
1	2615	88
1	2618	88
1	2621	88
1	2625	88
1	2628	88
1	2631	88
1	2634	88
1	2638	88
1	2641	88
1	2644	88
1	2647	88
1	2651	88
1	2654	88
1	2657	88
1	2660	88
1	2664	88
1	2667	88
1	2670	88
1	2673	88
1	2677	88
1	2680	88
1	2683	88
1	2686	88
1	2690	88
1	2693	88
1	2696	88
1	2699	88
1	2703	88
1	2706	88
1	2709	88
1	2712	88
1	2716	88
1	2719	88
1	2722	88
1	2725	88
1	2729	88
1	2732	88
1	2735	88
1	2738	88
1	2742	88
1	2745	88
1	2748	88
1	2751	88
1	2755	88
1	2758	88
1	2761	88
1	2764	88
1	2768	88
1	2771	88
1	2774	88
1	2777	88
1	2781	88
1	2784	88
1	2787	88
1	2790	88
1	2794	88
1	2797	88
1	2800	88
1	2803	88
1	2807	88
1	2810	88
1	2813	88
1	2816	88
1	2820	88
1	2823	88
1	2826	88
1	2829	88
1	2833	88
1	2836	88
1	2839	88
1	2842	88
1	2846	88
1	2849	88
1	2852	88
1	2855	88
1	2859	88
1	2862	88
1	2865	88
1	2868	88
1	2872	88
1	2875	88
1	2878	88
1	2881	88
1	2885	88
1	2888	88
1	2891	88
1	2894	88
1	2898	88
1	2901	88
1	2904	88
1	2907	88
1	2911	88
1	2914	88
1	2917	88
1	2920	120
1	2924	88
1	2927	88
1	2930	88
1	2933	120
1	2937	88
1	2940	88
1	2943	88
1	2946	120
1	2950	88
1	2953	88
1	2956	88
1	2959	120
1	2963	88
1	2966	88
1	2969	88
1	2972	120
1	2976	88
1	2979	88
1	2982	88
1	2985	120
1	2989	88
1	2992	88
1	2995	88
1	2998	120
1	3002	88
1	3005	88
1	3008	88
1	3011	120
1	3015	88
1	3018	88
1	3021	88
1	3024	120
1	3028	88
1	3031	88
1	3034	88
1	3037	120
1	3041	88
1	3044	88
1	3047	88
1	3050	120
1	3054	88
1	3057	88
1	3060	88
1	3063	120
1	3067	88
1	3070	88
1	3073	88
1	3076	120
1	3080	88
1	3083	88
1	3086	88
1	3089	120
1	3093	88
1	3096	88
1	3099	88
1	3102	120
1	3106	88
1	3109	88
1	3112	88
1	3115	120
1	3119	88
1	3122	88
1	3125	88
1	3128	120
1	3132	88
1	3135	88
1	3138	88
1	3141	120
1	3145	88
1	3148	88
1	3151	88
1	3154	120
1	3158	88
1	3161	88
1	3164	88
1	3167	120
1	3171	88
1	3174	88
1	3177	88
1	3180	120
1	3184	88
1	3187	88
1	3190	88
1	3193	120
1	3197	88
1	3200	88
1	3203	88
1	3206	120
1	3210	88
1	3213	88
1	3216	88
1	3219	120
1	3223	88
1	3226	88
1	3229	88
1	3232	120
1	3236	88
1	3239	88
1	3242	88
1	3245	120
1	3249	88
1	3252	88
1	3255	88
1	3258	120
1	3262	88
1	3265	88
1	3268	88
1	3271	120
1	3275	88
1	3278	88
1	3281	88
1	3284	120
1	3288	88
1	3291	88
1	3294	88
1	3297	120
1	3301	88
1	3304	88
1	3307	88
1	3310	120
1	3314	88
1	3317	88
1	3320	88
1	3323	120
1	3327	88
2	1	15
2	2	62
2	3	11
2	5	40
2	8	22
2	9	62
2	12	40
2	15	62
2	16	22
2	18	40
2	21	22
2	22	62
2	25	40
2	28	62
2	29	22
2	31	40
2	34	22
2	35	62
2	38	40
2	41	62
2	42	22
2	44	40
2	47	22
2	48	62
2	51	40
2	54	62
2	55	22
2	57	40
2	60	22
2	61	62
2	64	40
2	67	62
2	68	22
2	70	40
2	73	22
2	74	62
2	77	40
2	80	62
2	81	22
2	83	40
2	86	22
2	87	62
2	90	40
2	93	62
2	94	22
2	96	40
2	99	22
2	100	62
2	103	40
2	106	62
2	107	22
2	109	40
2	112	22
2	113	62
2	116	40
2	119	62
2	120	22
2	122	40
2	125	22
2	126	62
2	129	40
2	132	62
2	133	22
2	135	40
2	138	22
2	139	62
2	142	40
2	145	62
2	146	22
2	148	40
2	151	22
2	152	62
2	155	40
2	158	62
2	159	22
2	161	40
2	164	22
2	165	62
2	168	40
2	171	62
2	172	22
2	174	40
2	177	22
2	178	62
2	181	40
2	184	62
2	185	22
2	187	40
2	190	22
2	191	62
2	194	40
2	197	62
2	198	22
2	200	40
2	203	22
2	204	62
2	207	40
2	210	62
2	211	22
2	213	40
2	216	22
2	217	62
2	220	40
2	223	62
2	224	22
2	226	40
2	229	22
2	230	62
2	233	40
2	236	62
2	237	22
2	239	40
2	242	22
2	243	62
2	246	40
2	249	62
2	250	22
2	252	40
2	255	22
2	256	62
2	259	40
2	262	62
2	263	22
2	265	40
2	268	22
2	269	62
2	272	40
2	275	62
2	276	22
2	278	40
2	281	22
2	282	62
2	285	40
2	288	62
2	289	22
2	291	40
2	294	22
2	295	62
2	298	40
2	301	62
2	302	22
2	304	40
2	307	22
2	308	62
2	311	40
2	314	62
2	315	22
2	317	40
2	320	22
2	321	62
2	324	40
2	327	62
2	328	22
2	330	40
2	333	22
2	334	62
2	337	40
2	340	62
2	341	22
2	343	40
2	346	22
2	347	62
2	350	40
2	353	62
2	354	22
2	356	40
2	359	22
2	360	62
2	363	40
2	366	62
2	367	22
2	369	40
2	372	22
2	373	62
2	376	40
2	379	62
2	380	22
2	382	40
2	385	22
2	386	62
2	389	40
2	392	62
2	393	22
2	395	40
2	398	22
2	399	62
2	402	40
2	405	62
2	406	22
2	408	40
2	411	22
2	412	62
2	415	40
2	418	62
2	419	22
2	421	88
2	424	22
2	425	62
2	428	40
2	431	62
2	432	22
2	434	88
2	437	22
2	438	62
2	441	40
2	444	62
2	445	22
2	447	88
2	450	22
2	451	62
2	454	40
2	457	62
2	458	22
2	460	88
2	463	22
2	464	62
2	467	40
2	470	62
2	471	22
2	473	88
2	476	22
2	477	62
2	480	40
2	483	62
2	484	22
2	486	88
2	489	22
2	490	62
2	493	40
2	496	62
2	497	22
2	499	88
2	502	22
2	503	62
2	506	40
2	509	62
2	510	22
2	512	88
2	515	22
2	516	62
2	519	40
2	522	62
2	523	22
2	525	88
2	528	22
2	529	62
2	532	40
2	535	62
2	536	22
2	538	88
2	541	22
2	542	62
2	545	40
2	548	62
2	549	22
2	551	88
2	554	22
2	555	62
2	558	40
2	561	62
2	562	22
2	564	88
2	567	22
2	568	62
2	571	40
2	574	62
2	575	22
2	577	88
2	580	22
2	581	62
2	584	40
2	587	62
2	588	22
2	590	88
2	593	22
2	594	62
2	597	40
2	600	62
2	601	22
2	603	88
2	606	22
2	607	62
2	610	40
2	613	62
2	614	22
2	616	88
2	619	22
2	620	62
2	623	40
2	626	62
2	627	22
2	629	88
2	632	22
2	633	62
2	636	40
2	639	62
2	640	22
2	642	88
2	645	22
2	646	62
2	649	40
2	652	62
2	653	22
2	655	88
2	658	22
2	659	62
2	662	40
2	665	62
2	666	22
2	668	88
2	671	22
2	672	62
2	675	40
2	678	62
2	679	22
2	681	88
2	684	22
2	685	62
2	688	40
2	691	62
2	692	22
2	694	88
2	697	22
2	698	62
2	701	40
2	704	62
2	705	22
2	707	88
2	710	22
2	711	62
2	714	40
2	717	62
2	718	22
2	720	88
2	723	22
2	724	62
2	727	40
2	730	62
2	731	22
2	733	88
2	736	22
2	737	62
2	740	40
2	743	62
2	744	22
2	746	88
2	749	22
2	750	62
2	753	40
2	756	62
2	757	22
2	759	88
2	762	22
2	763	62
2	766	40
2	769	62
2	770	22
2	772	88
2	775	22
2	776	62
2	779	40
2	782	62
2	783	22
2	785	88
2	788	22
2	789	62
2	792	40
2	795	62
2	796	22
2	798	88
2	801	22
2	802	62
2	805	40
2	808	62
2	809	22
2	811	88
2	814	22
2	815	62
2	818	40
2	821	62
2	822	22
2	824	88
2	827	22
2	828	62
2	831	40
2	834	62
2	835	22
2	838	40
2	840	30
2	841	62
2	844	40
2	847	62
2	848	22
2	851	40
2	853	30
2	854	62
2	857	40
2	860	62
2	861	22
2	864	40
2	866	30
2	867	62
2	870	40
2	873	62
2	874	22
2	877	40
2	879	30
2	880	62
2	883	40
2	886	62
2	887	22
2	890	40
2	892	30
2	893	62
2	896	40
2	899	62
2	900	22
2	903	40
2	905	30
2	906	62
2	909	40
2	912	62
2	913	22
2	916	40
2	918	30
2	919	62
2	922	40
2	925	62
2	926	22
2	929	40
2	931	30
2	932	62
2	935	40
2	938	62
2	939	22
2	942	40
2	944	30
2	945	62
2	948	40
2	951	62
2	952	22
2	955	40
2	957	30
2	958	62
2	961	40
2	964	62
2	965	22
2	968	40
2	970	30
2	971	62
2	974	40
2	977	62
2	978	22
2	981	40
2	983	30
2	984	62
2	987	40
2	990	62
2	991	22
2	994	40
2	996	30
2	997	62
2	1000	40
2	1003	62
2	1004	22
2	1007	40
2	1009	30
2	1010	62
2	1013	40
2	1016	62
2	1017	22
2	1020	40
2	1022	30
2	1023	62
2	1026	40
2	1029	62
2	1030	22
2	1033	40
2	1035	30
2	1036	62
2	1039	40
2	1042	62
2	1043	22
2	1046	40
2	1048	30
2	1049	62
2	1052	40
2	1055	62
2	1056	22
2	1059	40
2	1061	30
2	1062	62
2	1065	40
2	1068	62
2	1069	22
2	1072	40
2	1074	30
2	1075	62
2	1078	40
2	1081	62
2	1082	22
2	1085	40
2	1087	30
2	1088	62
2	1091	40
2	1094	62
2	1095	22
2	1098	40
2	1100	30
2	1101	62
2	1104	40
2	1107	62
2	1108	22
2	1111	40
2	1113	30
2	1114	62
2	1117	40
2	1120	62
2	1121	22
2	1124	40
2	1126	30
2	1127	62
2	1130	40
2	1133	62
2	1134	22
2	1137	40
2	1139	30
2	1140	62
2	1143	40
2	1146	62
2	1147	22
2	1150	40
2	1152	30
2	1153	62
2	1156	40
2	1159	62
2	1160	22
2	1163	40
2	1165	30
2	1166	62
2	1169	40
2	1172	62
2	1173	22
2	1176	40
2	1178	30
2	1179	62
2	1182	40
2	1185	62
2	1186	22
2	1189	40
2	1191	30
2	1192	62
2	1195	40
2	1198	62
2	1199	22
2	1202	40
2	1204	30
2	1205	62
2	1208	40
2	1211	62
2	1212	22
2	1215	40
2	1217	30
2	1218	62
2	1221	40
2	1224	62
2	1225	22
2	1228	40
2	1230	30
2	1231	62
2	1234	40
2	1237	62
2	1238	22
2	1241	40
2	1243	30
2	1244	62
2	1247	40
2	1250	110
2	1251	22
2	1254	40
2	1256	30
2	1257	62
2	1260	40
2	1263	110
2	1264	22
2	1267	40
2	1269	30
2	1270	62
2	1273	40
2	1276	110
2	1277	22
2	1280	40
2	1282	30
2	1283	62
2	1286	40
2	1289	110
2	1290	22
2	1293	40
2	1295	30
2	1296	62
2	1299	40
2	1302	110
2	1303	22
2	1306	40
2	1308	30
2	1309	62
2	1312	40
2	1315	110
2	1316	22
2	1319	40
2	1321	30
2	1322	62
2	1325	40
2	1328	110
2	1329	22
2	1332	40
2	1334	30
2	1335	62
2	1338	40
2	1341	110
2	1342	22
2	1345	40
2	1347	30
2	1348	62
2	1351	40
2	1354	110
2	1355	22
2	1358	40
2	1360	30
2	1361	62
2	1364	40
2	1367	110
2	1368	22
2	1371	40
2	1373	30
2	1374	62
2	1377	40
2	1380	110
2	1381	22
2	1384	40
2	1386	30
2	1387	62
2	1390	40
2	1393	110
2	1394	22
2	1397	40
2	1399	30
2	1400	62
2	1403	40
2	1406	110
2	1407	22
2	1410	40
2	1412	30
2	1413	62
2	1416	40
2	1419	110
2	1420	22
2	1423	40
2	1425	30
2	1426	62
2	1429	40
2	1432	110
2	1433	22
2	1436	40
2	1438	30
2	1439	62
2	1442	40
2	1445	110
2	1446	22
2	1449	40
2	1451	30
2	1452	62
2	1455	40
2	1458	110
2	1459	22
2	1462	40
2	1464	30
2	1465	62
2	1468	40
2	1471	110
2	1472	22
2	1475	40
2	1477	30
2	1478	62
2	1481	40
2	1484	110
2	1485	22
2	1488	40
2	1490	30
2	1491	62
2	1494	40
2	1497	110
2	1498	22
2	1501	40
2	1503	30
2	1504	62
2	1507	40
2	1510	110
2	1511	22
2	1514	40
2	1516	30
2	1517	62
2	1520	40
2	1523	110
2	1524	22
2	1527	40
2	1529	30
2	1530	62
2	1533	40
2	1536	110
2	1537	22
2	1540	40
2	1542	30
2	1543	62
2	1546	40
2	1549	110
2	1550	22
2	1553	40
2	1555	30
2	1556	62
2	1559	40
2	1562	110
2	1563	22
2	1566	40
2	1568	30
2	1569	62
2	1572	40
2	1575	110
2	1576	22
2	1579	40
2	1581	30
2	1582	62
2	1585	40
2	1588	110
2	1589	22
2	1592	40
2	1594	30
2	1595	62
2	1598	40
2	1601	110
2	1602	22
2	1605	40
2	1607	30
2	1608	62
2	1611	40
2	1614	110
2	1615	22
2	1618	40
2	1620	30
2	1621	62
2	1624	40
2	1627	110
2	1628	22
2	1631	40
2	1633	30
2	1634	62
2	1637	40
2	1640	110
2	1641	22
2	1644	40
2	1646	30
2	1647	62
2	1650	40
2	1653	110
2	1654	22
2	1657	40
2	1659	30
2	1660	62
2	1663	40
2	1666	66
2	1667	42
2	1670	40
2	1673	62
2	1674	22
2	1676	40
2	1679	22
2	1680	62
2	1683	40
2	1686	62
2	1687	22
2	1689	40
2	1692	22
2	1693	62
2	1696	40
2	1699	62
2	1700	22
2	1702	40
2	1705	22
2	1706	62
2	1709	40
2	1712	62
2	1713	22
2	1715	40
2	1718	22
2	1719	62
2	1722	40
2	1725	62
2	1726	22
2	1728	40
2	1731	22
2	1732	62
2	1735	40
2	1738	62
2	1739	22
2	1741	40
2	1744	22
2	1745	62
2	1748	40
2	1751	62
2	1752	22
2	1754	40
2	1757	22
2	1758	62
2	1761	40
2	1764	62
2	1765	22
2	1767	40
2	1770	22
2	1771	62
2	1774	40
2	1777	62
2	1778	22
2	1780	40
2	1783	22
2	1784	62
2	1787	40
2	1790	62
2	1791	22
2	1793	40
2	1796	22
2	1797	62
2	1800	40
2	1803	62
2	1804	22
2	1806	40
2	1809	22
2	1810	62
2	1813	40
2	1816	62
2	1817	22
2	1819	40
2	1822	22
2	1823	62
2	1826	40
2	1829	62
2	1830	22
2	1832	40
2	1835	22
2	1836	62
2	1839	40
2	1842	62
2	1843	22
2	1845	40
2	1848	22
2	1849	62
2	1852	40
2	1855	62
2	1856	22
2	1858	40
2	1861	22
2	1862	62
2	1865	40
2	1868	62
2	1869	22
2	1871	40
2	1874	22
2	1875	62
2	1878	40
2	1881	62
2	1882	22
2	1884	40
2	1887	22
2	1888	62
2	1891	40
2	1894	62
2	1895	22
2	1897	40
2	1900	22
2	1901	62
2	1904	40
2	1907	62
2	1908	22
2	1910	40
2	1913	22
2	1914	62
2	1917	40
2	1920	62
2	1921	22
2	1923	40
2	1926	22
2	1927	62
2	1930	40
2	1933	62
2	1934	22
2	1936	40
2	1939	22
2	1940	62
2	1943	40
2	1946	62
2	1947	22
2	1949	40
2	1952	22
2	1953	62
2	1956	40
2	1959	62
2	1960	22
2	1962	40
2	1965	22
2	1966	62
2	1969	40
2	1972	62
2	1973	22
2	1975	40
2	1978	22
2	1979	62
2	1982	40
2	1985	62
2	1986	22
2	1988	40
2	1991	22
2	1992	62
2	1995	40
2	1998	62
2	1999	22
2	2001	40
2	2004	22
2	2005	62
2	2008	40
2	2011	62
2	2012	22
2	2014	40
2	2017	22
2	2018	62
2	2021	40
2	2024	62
2	2025	22
2	2027	40
2	2030	22
2	2031	62
2	2034	40
2	2037	62
2	2038	22
2	2040	40
2	2043	22
2	2044	62
2	2047	40
2	2050	62
2	2051	22
2	2053	40
2	2056	22
2	2057	62
2	2060	40
2	2063	62
2	2064	22
2	2066	40
2	2069	22
2	2070	62
2	2073	40
2	2076	62
2	2077	22
2	2079	40
2	2082	22
2	2083	62
2	2086	40
2	2089	62
2	2090	22
2	2092	88
2	2095	22
2	2096	62
2	2099	40
2	2102	62
2	2103	22
2	2105	88
2	2108	22
2	2109	62
2	2112	40
2	2115	62
2	2116	22
2	2118	88
2	2121	22
2	2122	62
2	2125	40
2	2128	62
2	2129	22
2	2131	88
2	2134	22
2	2135	62
2	2138	40
2	2141	62
2	2142	22
2	2144	88
2	2147	22
2	2148	62
2	2151	40
2	2154	62
2	2155	22
2	2157	88
2	2160	22
2	2161	62
2	2164	40
2	2167	62
2	2168	22
2	2170	88
2	2173	22
2	2174	62
2	2177	40
2	2180	62
2	2181	22
2	2183	88
2	2186	22
2	2187	62
2	2190	40
2	2193	62
2	2194	22
2	2196	88
2	2199	22
2	2200	62
2	2203	40
2	2206	62
2	2207	22
2	2209	88
2	2212	22
2	2213	62
2	2216	40
2	2219	62
2	2220	22
2	2222	88
2	2225	22
2	2226	62
2	2229	40
2	2232	62
2	2233	22
2	2235	88
2	2238	22
2	2239	62
2	2242	40
2	2245	62
2	2246	22
2	2248	88
2	2251	22
2	2252	62
2	2255	40
2	2258	62
2	2259	22
2	2261	88
2	2264	22
2	2265	62
2	2268	40
2	2271	62
2	2272	22
2	2274	88
2	2277	22
2	2278	62
2	2281	40
2	2284	62
2	2285	22
2	2287	88
2	2290	22
2	2291	62
2	2294	40
2	2297	62
2	2298	22
2	2300	88
2	2303	22
2	2304	62
2	2307	40
2	2310	62
2	2311	22
2	2313	88
2	2316	22
2	2317	62
2	2320	40
2	2323	62
2	2324	22
2	2326	88
2	2329	22
2	2330	62
2	2333	40
2	2336	62
2	2337	22
2	2339	88
2	2342	22
2	2343	62
2	2346	40
2	2349	62
2	2350	22
2	2352	88
2	2355	22
2	2356	62
2	2359	40
2	2362	62
2	2363	22
2	2365	88
2	2368	22
2	2369	62
2	2372	40
2	2375	62
2	2376	22
2	2378	88
2	2381	22
2	2382	62
2	2385	40
2	2388	62
2	2389	22
2	2391	88
2	2394	22
2	2395	62
2	2398	40
2	2401	62
2	2402	22
2	2404	88
2	2407	22
2	2408	62
2	2411	40
2	2414	62
2	2415	22
2	2417	88
2	2420	22
2	2421	62
2	2424	40
2	2427	62
2	2428	22
2	2430	88
2	2433	22
2	2434	62
2	2437	40
2	2440	62
2	2441	22
2	2443	88
2	2446	22
2	2447	62
2	2450	40
2	2453	62
2	2454	22
2	2456	88
2	2459	22
2	2460	62
2	2463	40
2	2466	62
2	2467	22
2	2469	88
2	2472	22
2	2473	62
2	2476	40
2	2479	62
2	2480	22
2	2482	88
2	2485	22
2	2486	62
2	2489	40
2	2492	62
2	2493	22
2	2495	88
2	2498	30
2	2499	62
2	2502	40
2	2505	62
2	2506	22
2	2509	40
2	2511	30
2	2512	62
2	2515	40
2	2518	62
2	2519	22
2	2522	40
2	2524	30
2	2525	62
2	2528	40
2	2531	62
2	2532	22
2	2535	40
2	2537	30
2	2538	62
2	2541	40
2	2544	62
2	2545	22
2	2548	40
2	2550	30
2	2551	62
2	2554	40
2	2557	62
2	2558	22
2	2561	40
2	2563	30
2	2564	62
2	2567	40
2	2570	62
2	2571	22
2	2574	40
2	2576	30
2	2577	62
2	2580	40
2	2583	62
2	2584	22
2	2587	40
2	2589	30
2	2590	62
2	2593	40
2	2596	62
2	2597	22
2	2600	40
2	2602	30
2	2603	62
2	2606	40
2	2609	62
2	2610	22
2	2613	40
2	2615	30
2	2616	62
2	2619	40
2	2622	62
2	2623	22
2	2626	40
2	2628	30
2	2629	62
2	2632	40
2	2635	62
2	2636	22
2	2639	40
2	2641	30
2	2642	62
2	2645	40
2	2648	62
2	2649	22
2	2652	40
2	2654	30
2	2655	62
2	2658	40
2	2661	62
2	2662	22
2	2665	40
2	2667	30
2	2668	62
2	2671	40
2	2674	62
2	2675	22
2	2678	40
2	2680	30
2	2681	62
2	2684	40
2	2687	62
2	2688	22
2	2691	40
2	2693	30
2	2694	62
2	2697	40
2	2700	62
2	2701	22
2	2704	40
2	2706	30
2	2707	62
2	2710	40
2	2713	62
2	2714	22
2	2717	40
2	2719	30
2	2720	62
2	2723	40
2	2726	62
2	2727	22
2	2730	40
2	2732	30
2	2733	62
2	2736	40
2	2739	62
2	2740	22
2	2743	40
2	2745	30
2	2746	62
2	2749	40
2	2752	62
2	2753	22
2	2756	40
2	2758	30
2	2759	62
2	2762	40
2	2765	62
2	2766	22
2	2769	40
2	2771	30
2	2772	62
2	2775	40
2	2778	62
2	2779	22
2	2782	40
2	2784	30
2	2785	62
2	2788	40
2	2791	62
2	2792	22
2	2795	40
2	2797	30
2	2798	62
2	2801	40
2	2804	62
2	2805	22
2	2808	40
2	2810	30
2	2811	62
2	2814	40
2	2817	62
2	2818	22
2	2821	40
2	2823	30
2	2824	62
2	2827	40
2	2830	62
2	2831	22
2	2834	40
2	2836	30
2	2837	62
2	2840	40
2	2843	62
2	2844	22
2	2847	40
2	2849	30
2	2850	62
2	2853	40
2	2856	62
2	2857	22
2	2860	40
2	2862	30
2	2863	62
2	2866	40
2	2869	62
2	2870	22
2	2873	40
2	2875	30
2	2876	62
2	2879	40
2	2882	62
2	2883	22
2	2886	40
2	2888	30
2	2889	62
2	2892	40
2	2895	62
2	2896	22
2	2899	40
2	2901	30
2	2902	62
2	2905	40
2	2908	62
2	2909	22
2	2912	40
2	2914	30
2	2915	62
2	2918	40
2	2921	110
2	2922	22
2	2925	40
2	2927	30
2	2928	62
2	2931	40
2	2934	110
2	2935	22
2	2938	40
2	2940	30
2	2941	62
2	2944	40
2	2947	110
2	2948	22
2	2951	40
2	2953	30
2	2954	62
2	2957	40
2	2960	110
2	2961	22
2	2964	40
2	2966	30
2	2967	62
2	2970	40
2	2973	110
2	2974	22
2	2977	40
2	2979	30
2	2980	62
2	2983	40
2	2986	110
2	2987	22
2	2990	40
2	2992	30
2	2993	62
2	2996	40
2	2999	110
2	3000	22
2	3003	40
2	3005	30
2	3006	62
2	3009	40
2	3012	110
2	3013	22
2	3016	40
2	3018	30
2	3019	62
2	3022	40
2	3025	110
2	3026	22
2	3029	40
2	3031	30
2	3032	62
2	3035	40
2	3038	110
2	3039	22
2	3042	40
2	3044	30
2	3045	62
2	3048	40
2	3051	110
2	3052	22
2	3055	40
2	3057	30
2	3058	62
2	3061	40
2	3064	110
2	3065	22
2	3068	40
2	3070	30
2	3071	62
2	3074	40
2	3077	110
2	3078	22
2	3081	40
2	3083	30
2	3084	62
2	3087	40
2	3090	110
2	3091	22
2	3094	40
2	3096	30
2	3097	62
2	3100	40
2	3103	110
2	3104	22
2	3107	40
2	3109	30
2	3110	62
2	3113	40
2	3116	110
2	3117	22
2	3120	40
2	3122	30
2	3123	62
2	3126	40
2	3129	110
2	3130	22
2	3133	40
2	3135	30
2	3136	62
2	3139	40
2	3142	110
2	3143	22
2	3146	40
2	3148	30
2	3149	62
2	3152	40
2	3155	110
2	3156	22
2	3159	40
2	3161	30
2	3162	62
2	3165	40
2	3168	110
2	3169	22
2	3172	40
2	3174	30
2	3175	62
2	3178	40
2	3181	110
2	3182	22
2	3185	40
2	3187	30
2	3188	62
2	3191	40
2	3194	110
2	3195	22
2	3198	40
2	3200	30
2	3201	62
2	3204	40
2	3207	110
2	3208	22
2	3211	40
2	3213	30
2	3214	62
2	3217	40
2	3220	110
2	3221	22
2	3224	40
2	3226	30
2	3227	62
2	3230	40
2	3233	110
2	3234	22
2	3237	40
2	3239	30
2	3240	62
2	3243	40
2	3246	110
2	3247	22
2	3250	40
2	3252	30
2	3253	62
2	3256	40
2	3259	110
2	3260	22
2	3263	40
2	3265	30
2	3266	62
2	3269	40
2	3272	110
2	3273	22
2	3276	40
2	3278	30
2	3279	62
2	3282	40
2	3285	110
2	3286	22
2	3289	40
2	3291	30
2	3292	62
2	3295	40
2	3298	110
2	3299	22
2	3302	40
2	3304	30
2	3305	62
2	3308	40
2	3311	110
2	3312	22
2	3315	40
2	3317	30
2	3318	62
2	3321	40
2	3324	110
2	3325	22
2	3328	40
3	0	8
3	3	8
3	6	8
3	10	8
3	13	8
3	16	8
3	19	8
3	23	8
3	26	8
3	29	8
3	32	8
3	36	8
3	39	8
3	42	8
3	45	8
3	49	8
3	52	8
3	55	8
3	58	8
3	62	8
3	65	8
3	68	8
3	71	8
3	75	8
3	78	8
3	81	8
3	84	8
3	88	8
3	91	8
3	94	8
3	97	8
3	101	8
3	104	8
3	107	8
3	110	8
3	114	8
3	117	8
3	120	8
3	123	8
3	127	8
3	130	8
3	133	8
3	136	8
3	140	8
3	143	8
3	146	8
3	149	8
3	153	8
3	156	8
3	159	8
3	162	8
3	166	8
3	169	8
3	172	8
3	175	8
3	179	8
3	182	8
3	185	8
3	188	8
3	192	8
3	195	8
3	198	8
3	201	8
3	205	8
3	208	8
3	211	8
3	214	8
3	218	8
3	221	8
3	224	8
3	227	8
3	231	8
3	234	8
3	237	8
3	240	8
3	244	8
3	247	8
3	250	8
3	253	8
3	257	8
3	260	8
3	263	8
3	266	8
3	270	8
3	273	8
3	276	8
3	279	8
3	283	8
3	286	8
3	289	8
3	292	8
3	296	8
3	299	8
3	302	8
3	305	8
3	309	8
3	312	8
3	315	8
3	318	8
3	322	8
3	325	8
3	328	8
3	331	8
3	335	8
3	338	8
3	341	8
3	344	8
3	348	8
3	351	8
3	354	8
3	357	8
3	361	8
3	364	8
3	367	8
3	370	8
3	374	8
3	377	8
3	380	8
3	383	8
3	387	8
3	390	8
3	393	8
3	396	8
3	400	8
3	403	8
3	406	8
3	409	8
3	413	8
3	416	8
3	419	8
3	422	40
3	426	8
3	429	8
3	432	8
3	435	40
3	439	8
3	442	8
3	445	8
3	448	40
3	452	8
3	455	8
3	458	8
3	461	40
3	465	8
3	468	8
3	471	8
3	474	40
3	478	8
3	481	8
3	484	8
3	487	40
3	491	8
3	494	8
3	497	8
3	500	40
3	504	8
3	507	8
3	510	8
3	513	40
3	517	8
3	520	8
3	523	8
3	526	40
3	530	8
3	533	8
3	536	8
3	539	40
3	543	8
3	546	8
3	549	8
3	552	40
3	556	8
3	559	8
3	562	8
3	565	40
3	569	8
3	572	8
3	575	8
3	578	40
3	582	8
3	585	8
3	588	8
3	591	40
3	595	8
3	598	8
3	601	8
3	604	40
3	608	8
3	611	8
3	614	8
3	617	40
3	621	8
3	624	8
3	627	8
3	630	40
3	634	8
3	637	8
3	640	8
3	643	40
3	647	8
3	650	8
3	653	8
3	656	40
3	660	8
3	663	8
3	666	8
3	669	40
3	673	8
3	676	8
3	679	8
3	682	40
3	686	8
3	689	8
3	692	8
3	695	40
3	699	8
3	702	8
3	705	8
3	708	40
3	712	8
3	715	8
3	718	8
3	721	40
3	725	8
3	728	8
3	731	8
3	734	40
3	738	8
3	741	8
3	744	8
3	747	40
3	751	8
3	754	8
3	757	8
3	760	40
3	764	8
3	767	8
3	770	8
3	773	40
3	777	8
3	780	8
3	783	8
3	786	40
3	790	8
3	793	8
3	796	8
3	799	40
3	803	8
3	806	8
3	809	8
3	812	40
3	816	8
3	819	8
3	822	8
3	825	40
3	829	8
3	832	8
3	835	8
3	839	8
3	842	8
3	845	8
3	848	8
3	852	8
3	855	8
3	858	8
3	861	8
3	865	8
3	868	8
3	871	8
3	874	8
3	878	8
3	881	8
3	884	8
3	887	8
3	891	8
3	894	8
3	897	8
3	900	8
3	904	8
3	907	8
3	910	8
3	913	8
3	917	8
3	920	8
3	923	8
3	926	8
3	930	8
3	933	8
3	936	8
3	939	8
3	943	8
3	946	8
3	949	8
3	952	8
3	956	8
3	959	8
3	962	8
3	965	8
3	969	8
3	972	8
3	975	8
3	978	8
3	982	8
3	985	8
3	988	8
3	991	8
3	995	8
3	998	8
3	1001	8
3	1004	8
3	1008	8
3	1011	8
3	1014	8
3	1017	8
3	1021	8
3	1024	8
3	1027	8
3	1030	8
3	1034	8
3	1037	8
3	1040	8
3	1043	8
3	1047	8
3	1050	8
3	1053	8
3	1056	8
3	1060	8
3	1063	8
3	1066	8
3	1069	8
3	1073	8
3	1076	8
3	1079	8
3	1082	8
3	1086	8
3	1089	8
3	1092	8
3	1095	8
3	1099	8
3	1102	8
3	1105	8
3	1108	8
3	1112	8
3	1115	8
3	1118	8
3	1121	8
3	1125	8
3	1128	8
3	1131	8
3	1134	8
3	1138	8
3	1141	8
3	1144	8
3	1147	8
3	1151	8
3	1154	8
3	1157	8
3	1160	8
3	1164	8
3	1167	8
3	1170	8
3	1173	8
3	1177	8
3	1180	8
3	1183	8
3	1186	8
3	1190	8
3	1193	8
3	1196	8
3	1199	8
3	1203	8
3	1206	8
3	1209	8
3	1212	8
3	1216	8
3	1219	8
3	1222	8
3	1225	8
3	1229	8
3	1232	8
3	1235	8
3	1238	8
3	1242	8
3	1245	8
3	1248	8
3	1251	40
3	1255	8
3	1258	8
3	1261	8
3	1264	40
3	1268	8
3	1271	8
3	1274	8
3	1277	40
3	1281	8
3	1284	8
3	1287	8
3	1290	40
3	1294	8
3	1297	8
3	1300	8
3	1303	40
3	1307	8
3	1310	8
3	1313	8
3	1316	40
3	1320	8
3	1323	8
3	1326	8
3	1329	40
3	1333	8
3	1336	8
3	1339	8
3	1342	40
3	1346	8
3	1349	8
3	1352	8
3	1355	40
3	1359	8
3	1362	8
3	1365	8
3	1368	40
3	1372	8
3	1375	8
3	1378	8
3	1381	40
3	1385	8
3	1388	8
3	1391	8
3	1394	40
3	1398	8
3	1401	8
3	1404	8
3	1407	40
3	1411	8
3	1414	8
3	1417	8
3	1420	40
3	1424	8
3	1427	8
3	1430	8
3	1433	40
3	1437	8
3	1440	8
3	1443	8
3	1446	40
3	1450	8
3	1453	8
3	1456	8
3	1459	40
3	1463	8
3	1466	8
3	1469	8
3	1472	40
3	1476	8
3	1479	8
3	1482	8
3	1485	40
3	1489	8
3	1492	8
3	1495	8
3	1498	40
3	1502	8
3	1505	8
3	1508	8
3	1511	40
3	1515	8
3	1518	8
3	1521	8
3	1524	40
3	1528	8
3	1531	8
3	1534	8
3	1537	40
3	1541	8
3	1544	8
3	1547	8
3	1550	40
3	1554	8
3	1557	8
3	1560	8
3	1563	40
3	1567	8
3	1570	8
3	1573	8
3	1576	40
3	1580	8
3	1583	8
3	1586	8
3	1589	40
3	1593	8
3	1596	8
3	1599	8
3	1602	40
3	1606	8
3	1609	8
3	1612	8
3	1615	40
3	1619	8
3	1622	8
3	1625	8
3	1628	40
3	1632	8
3	1635	8
3	1638	8
3	1641	40
3	1645	8
3	1648	8
3	1651	8
3	1654	40
3	1658	8
3	1661	8
3	1664	8
3	1667	20
3	1668	4
3	1671	8
3	1674	8
3	1677	8
3	1681	8
3	1684	8
3	1687	8
3	1690	8
3	1694	8
3	1697	8
3	1700	8
3	1703	8
3	1707	8
3	1710	8
3	1713	8
3	1716	8
3	1720	8
3	1723	8
3	1726	8
3	1729	8
3	1733	8
3	1736	8
3	1739	8
3	1742	8
3	1746	8
3	1749	8
3	1752	8
3	1755	8
3	1759	8
3	1762	8
3	1765	8
3	1768	8
3	1772	8
3	1775	8
3	1778	8
3	1781	8
3	1785	8
3	1788	8
3	1791	8
3	1794	8
3	1798	8
3	1801	8
3	1804	8
3	1807	8
3	1811	8
3	1814	8
3	1817	8
3	1820	8
3	1824	8
3	1827	8
3	1830	8
3	1833	8
3	1837	8
3	1840	8
3	1843	8
3	1846	8
3	1850	8
3	1853	8
3	1856	8
3	1859	8
3	1863	8
3	1866	8
3	1869	8
3	1872	8
3	1876	8
3	1879	8
3	1882	8
3	1885	8
3	1889	8
3	1892	8
3	1895	8
3	1898	8
3	1902	8
3	1905	8
3	1908	8
3	1911	8
3	1915	8
3	1918	8
3	1921	8
3	1924	8
3	1928	8
3	1931	8
3	1934	8
3	1937	8
3	1941	8
3	1944	8
3	1947	8
3	1950	8
3	1954	8
3	1957	8
3	1960	8
3	1963	8
3	1967	8
3	1970	8
3	1973	8
3	1976	8
3	1980	8
3	1983	8
3	1986	8
3	1989	8
3	1993	8
3	1996	8
3	1999	8
3	2002	8
3	2006	8
3	2009	8
3	2012	8
3	2015	8
3	2019	8
3	2022	8
3	2025	8
3	2028	8
3	2032	8
3	2035	8
3	2038	8
3	2041	8
3	2045	8
3	2048	8
3	2051	8
3	2054	8
3	2058	8
3	2061	8
3	2064	8
3	2067	8
3	2071	8
3	2074	8
3	2077	8
3	2080	8
3	2084	8
3	2087	8
3	2090	8
3	2093	40
3	2097	8
3	2100	8
3	2103	8
3	2106	40
3	2110	8
3	2113	8
3	2116	8
3	2119	40
3	2123	8
3	2126	8
3	2129	8
3	2132	40
3	2136	8
3	2139	8
3	2142	8
3	2145	40
3	2149	8
3	2152	8
3	2155	8
3	2158	40
3	2162	8
3	2165	8
3	2168	8
3	2171	40
3	2175	8
3	2178	8
3	2181	8
3	2184	40
3	2188	8
3	2191	8
3	2194	8
3	2197	40
3	2201	8
3	2204	8
3	2207	8
3	2210	40
3	2214	8
3	2217	8
3	2220	8
3	2223	40
3	2227	8
3	2230	8
3	2233	8
3	2236	40
3	2240	8
3	2243	8
3	2246	8
3	2249	40
3	2253	8
3	2256	8
3	2259	8
3	2262	40
3	2266	8
3	2269	8
3	2272	8
3	2275	40
3	2279	8
3	2282	8
3	2285	8
3	2288	40
3	2292	8
3	2295	8
3	2298	8
3	2301	40
3	2305	8
3	2308	8
3	2311	8
3	2314	40
3	2318	8
3	2321	8
3	2324	8
3	2327	40
3	2331	8
3	2334	8
3	2337	8
3	2340	40
3	2344	8
3	2347	8
3	2350	8
3	2353	40
3	2357	8
3	2360	8
3	2363	8
3	2366	40
3	2370	8
3	2373	8
3	2376	8
3	2379	40
3	2383	8
3	2386	8
3	2389	8
3	2392	40
3	2396	8
3	2399	8
3	2402	8
3	2405	40
3	2409	8
3	2412	8
3	2415	8
3	2418	40
3	2422	8
3	2425	8
3	2428	8
3	2431	40
3	2435	8
3	2438	8
3	2441	8
3	2444	40
3	2448	8
3	2451	8
3	2454	8
3	2457	40
3	2461	8
3	2464	8
3	2467	8
3	2470	40
3	2474	8
3	2477	8
3	2480	8
3	2483	40
3	2487	8
3	2490	8
3	2493	8
3	2496	40
3	2500	8
3	2503	8
3	2506	8
3	2510	8
3	2513	8
3	2516	8
3	2519	8
3	2523	8
3	2526	8
3	2529	8
3	2532	8
3	2536	8
3	2539	8
3	2542	8
3	2545	8
3	2549	8
3	2552	8
3	2555	8
3	2558	8
3	2562	8
3	2565	8
3	2568	8
3	2571	8
3	2575	8
3	2578	8
3	2581	8
3	2584	8
3	2588	8
3	2591	8
3	2594	8
3	2597	8
3	2601	8
3	2604	8
3	2607	8
3	2610	8
3	2614	8
3	2617	8
3	2620	8
3	2623	8
3	2627	8
3	2630	8
3	2633	8
3	2636	8
3	2640	8
3	2643	8
3	2646	8
3	2649	8
3	2653	8
3	2656	8
3	2659	8
3	2662	8
3	2666	8
3	2669	8
3	2672	8
3	2675	8
3	2679	8
3	2682	8
3	2685	8
3	2688	8
3	2692	8
3	2695	8
3	2698	8
3	2701	8
3	2705	8
3	2708	8
3	2711	8
3	2714	8
3	2718	8
3	2721	8
3	2724	8
3	2727	8
3	2731	8
3	2734	8
3	2737	8
3	2740	8
3	2744	8
3	2747	8
3	2750	8
3	2753	8
3	2757	8
3	2760	8
3	2763	8
3	2766	8
3	2770	8
3	2773	8
3	2776	8
3	2779	8
3	2783	8
3	2786	8
3	2789	8
3	2792	8
3	2796	8
3	2799	8
3	2802	8
3	2805	8
3	2809	8
3	2812	8
3	2815	8
3	2818	8
3	2822	8
3	2825	8
3	2828	8
3	2831	8
3	2835	8
3	2838	8
3	2841	8
3	2844	8
3	2848	8
3	2851	8
3	2854	8
3	2857	8
3	2861	8
3	2864	8
3	2867	8
3	2870	8
3	2874	8
3	2877	8
3	2880	8
3	2883	8
3	2887	8
3	2890	8
3	2893	8
3	2896	8
3	2900	8
3	2903	8
3	2906	8
3	2909	8
3	2913	8
3	2916	8
3	2919	8
3	2922	40
3	2926	8
3	2929	8
3	2932	8
3	2935	40
3	2939	8
3	2942	8
3	2945	8
3	2948	40
3	2952	8
3	2955	8
3	2958	8
3	2961	40
3	2965	8
3	2968	8
3	2971	8
3	2974	40
3	2978	8
3	2981	8
3	2984	8
3	2987	40
3	2991	8
3	2994	8
3	2997	8
3	3000	40
3	3004	8
3	3007	8
3	3010	8
3	3013	40
3	3017	8
3	3020	8
3	3023	8
3	3026	40
3	3030	8
3	3033	8
3	3036	8
3	3039	40
3	3043	8
3	3046	8
3	3049	8
3	3052	40
3	3056	8
3	3059	8
3	3062	8
3	3065	40
3	3069	8
3	3072	8
3	3075	8
3	3078	40
3	3082	8
3	3085	8
3	3088	8
3	3091	40
3	3095	8
3	3098	8
3	3101	8
3	3104	40
3	3108	8
3	3111	8
3	3114	8
3	3117	40
3	3121	8
3	3124	8
3	3127	8
3	3130	40
3	3134	8
3	3137	8
3	3140	8
3	3143	40
3	3147	8
3	3150	8
3	3153	8
3	3156	40
3	3160	8
3	3163	8
3	3166	8
3	3169	40
3	3173	8
3	3176	8
3	3179	8
3	3182	40
3	3186	8
3	3189	8
3	3192	8
3	3195	40
3	3199	8
3	3202	8
3	3205	8
3	3208	40
3	3212	8
3	3215	8
3	3218	8
3	3221	40
3	3225	8
3	3228	8
3	3231	8
3	3234	40
3	3238	8
3	3241	8
3	3244	8
3	3247	40
3	3251	8
3	3254	8
3	3257	8
3	3260	40
3	3264	8
3	3267	8
3	3270	8
3	3273	40
3	3277	8
3	3280	8
3	3283	8
3	3286	40
3	3290	8
3	3293	8
3	3296	8
3	3299	40
3	3303	8
3	3306	8
3	3309	8
3	3312	40
3	3316	8
3	3319	8
3	3322	8
3	3325	40
4	3	11
4	4	10
4	5	5
4	10	10
4	11	10
4	17	10
4	18	10
4	23	10
4	24	10
4	30	10
4	31	10
4	36	10
4	37	10
4	43	10
4	44	10
4	49	10
4	50	10
4	56	10
4	57	10
4	62	10
4	63	10
4	69	10
4	70	10
4	75	10
4	76	10
4	82	10
4	83	10
4	88	10
4	89	10
4	95	10
4	96	10
4	101	10
4	102	10
4	108	10
4	109	10
4	114	10
4	115	10
4	121	10
4	122	10
4	127	10
4	128	10
4	134	10
4	135	10
4	140	10
4	141	10
4	147	10
4	148	10
4	153	10
4	154	10
4	160	10
4	161	10
4	166	10
4	167	10
4	173	10
4	174	10
4	179	10
4	180	10
4	186	10
4	187	10
4	192	10
4	193	10
4	199	10
4	200	10
4	205	10
4	206	10
4	212	10
4	213	10
4	218	10
4	219	10
4	225	10
4	226	10
4	231	10
4	232	10
4	238	10
4	239	10
4	244	10
4	245	10
4	251	10
4	252	10
4	257	10
4	258	10
4	264	10
4	265	10
4	270	10
4	271	10
4	277	10
4	278	10
4	283	10
4	284	10
4	290	10
4	291	10
4	296	10
4	297	10
4	303	10
4	304	10
4	309	10
4	310	10
4	316	10
4	317	10
4	322	10
4	323	10
4	329	10
4	330	10
4	335	10
4	336	10
4	342	10
4	343	10
4	348	10
4	349	10
4	355	10
4	356	10
4	361	10
4	362	10
4	368	10
4	369	10
4	374	10
4	375	10
4	381	10
4	382	10
4	387	10
4	388	10
4	394	10
4	395	10
4	400	10
4	401	10
4	407	10
4	408	10
4	413	10
4	414	10
4	420	10
4	421	10
4	423	8
4	426	10
4	427	10
4	433	10
4	434	10
4	436	8
4	439	10
4	440	10
4	446	10
4	447	10
4	449	8
4	452	10
4	453	10
4	459	10
4	460	10
4	462	8
4	465	10
4	466	10
4	472	10
4	473	10
4	475	8
4	478	10
4	479	10
4	485	10
4	486	10
4	488	8
4	491	10
4	492	10
4	498	10
4	499	10
4	501	8
4	504	10
4	505	10
4	511	10
4	512	10
4	514	8
4	517	10
4	518	10
4	524	10
4	525	10
4	527	8
4	530	10
4	531	10
4	537	10
4	538	10
4	540	8
4	543	10
4	544	10
4	550	10
4	551	10
4	553	8
4	556	10
4	557	10
4	563	10
4	564	10
4	566	8
4	569	10
4	570	10
4	576	10
4	577	10
4	579	8
4	582	10
4	583	10
4	589	10
4	590	10
4	592	8
4	595	10
4	596	10
4	602	10
4	603	10
4	605	8
4	608	10
4	609	10
4	615	10
4	616	10
4	618	8
4	621	10
4	622	10
4	628	10
4	629	10
4	631	8
4	634	10
4	635	10
4	641	10
4	642	10
4	644	8
4	647	10
4	648	10
4	654	10
4	655	10
4	657	8
4	660	10
4	661	10
4	667	10
4	668	10
4	670	8
4	673	10
4	674	10
4	680	10
4	681	10
4	683	8
4	686	10
4	687	10
4	693	10
4	694	10
4	696	8
4	699	10
4	700	10
4	706	10
4	707	10
4	709	8
4	712	10
4	713	10
4	719	10
4	720	10
4	722	8
4	725	10
4	726	10
4	732	10
4	733	10
4	735	8
4	738	10
4	739	10
4	745	10
4	746	10
4	748	8
4	751	10
4	752	10
4	758	10
4	759	10
4	761	8
4	764	10
4	765	10
4	771	10
4	772	10
4	774	8
4	777	10
4	778	10
4	784	10
4	785	10
4	787	8
4	790	10
4	791	10
4	797	10
4	798	10
4	800	8
4	803	10
4	804	10
4	810	10
4	811	10
4	813	8
4	816	10
4	817	10
4	823	10
4	824	10
4	826	8
4	829	10
4	830	10
4	836	10
4	837	10
4	842	22
4	843	10
4	849	10
4	850	10
4	855	22
4	856	10
4	862	10
4	863	10
4	868	22
4	869	10
4	875	10
4	876	10
4	881	22
4	882	10
4	888	10
4	889	10
4	894	22
4	895	10
4	901	10
4	902	10
4	907	22
4	908	10
4	914	10
4	915	10
4	920	22
4	921	10
4	927	10
4	928	10
4	933	22
4	934	10
4	940	10
4	941	10
4	946	22
4	947	10
4	953	10
4	954	10
4	959	22
4	960	10
4	966	10
4	967	10
4	972	22
4	973	10
4	979	10
4	980	10
4	985	22
4	986	10
4	992	10
4	993	10
4	998	22
4	999	10
4	1005	10
4	1006	10
4	1011	22
4	1012	10
4	1018	10
4	1019	10
4	1024	22
4	1025	10
4	1031	10
4	1032	10
4	1037	22
4	1038	10
4	1044	10
4	1045	10
4	1050	22
4	1051	10
4	1057	10
4	1058	10
4	1063	22
4	1064	10
4	1070	10
4	1071	10
4	1076	22
4	1077	10
4	1083	10
4	1084	10
4	1089	22
4	1090	10
4	1096	10
4	1097	10
4	1102	22
4	1103	10
4	1109	10
4	1110	10
4	1115	22
4	1116	10
4	1122	10
4	1123	10
4	1128	22
4	1129	10
4	1135	10
4	1136	10
4	1141	22
4	1142	10
4	1148	10
4	1149	10
4	1154	22
4	1155	10
4	1161	10
4	1162	10
4	1167	22
4	1168	10
4	1174	10
4	1175	10
4	1180	22
4	1181	10
4	1187	10
4	1188	10
4	1193	22
4	1194	10
4	1200	10
4	1201	10
4	1206	22
4	1207	10
4	1213	10
4	1214	10
4	1219	22
4	1220	10
4	1226	10
4	1227	10
4	1232	22
4	1233	10
4	1239	10
4	1240	10
4	1245	22
4	1246	10
4	1252	18
4	1253	10
4	1258	22
4	1259	10
4	1265	18
4	1266	10
4	1271	22
4	1272	10
4	1278	18
4	1279	10
4	1284	22
4	1285	10
4	1291	18
4	1292	10
4	1297	22
4	1298	10
4	1304	18
4	1305	10
4	1310	22
4	1311	10
4	1317	18
4	1318	10
4	1323	22
4	1324	10
4	1330	18
4	1331	10
4	1336	22
4	1337	10
4	1343	18
4	1344	10
4	1349	22
4	1350	10
4	1356	18
4	1357	10
4	1362	22
4	1363	10
4	1369	18
4	1370	10
4	1375	22
4	1376	10
4	1382	18
4	1383	10
4	1388	22
4	1389	10
4	1395	18
4	1396	10
4	1401	22
4	1402	10
4	1408	18
4	1409	10
4	1414	22
4	1415	10
4	1421	18
4	1422	10
4	1427	22
4	1428	10
4	1434	18
4	1435	10
4	1440	22
4	1441	10
4	1447	18
4	1448	10
4	1453	22
4	1454	10
4	1460	18
4	1461	10
4	1466	22
4	1467	10
4	1473	18
4	1474	10
4	1479	22
4	1480	10
4	1486	18
4	1487	10
4	1492	22
4	1493	10
4	1499	18
4	1500	10
4	1505	22
4	1506	10
4	1512	18
4	1513	10
4	1518	22
4	1519	10
4	1525	18
4	1526	10
4	1531	22
4	1532	10
4	1538	18
4	1539	10
4	1544	22
4	1545	10
4	1551	18
4	1552	10
4	1557	22
4	1558	10
4	1564	18
4	1565	10
4	1570	22
4	1571	10
4	1577	18
4	1578	10
4	1583	22
4	1584	10
4	1590	18
4	1591	10
4	1596	22
4	1597	10
4	1603	18
4	1604	10
4	1609	22
4	1610	10
4	1616	18
4	1617	10
4	1622	22
4	1623	10
4	1629	18
4	1630	10
4	1635	22
4	1636	10
4	1642	18
4	1643	10
4	1648	22
4	1649	10
4	1655	18
4	1656	10
4	1661	22
4	1662	10
4	1668	14
4	1669	10
4	1675	10
4	1676	10
4	1681	10
4	1682	10
4	1688	10
4	1689	10
4	1694	10
4	1695	10
4	1701	10
4	1702	10
4	1707	10
4	1708	10
4	1714	10
4	1715	10
4	1720	10
4	1721	10
4	1727	10
4	1728	10
4	1733	10
4	1734	10
4	1740	10
4	1741	10
4	1746	10
4	1747	10
4	1753	10
4	1754	10
4	1759	10
4	1760	10
4	1766	10
4	1767	10
4	1772	10
4	1773	10
4	1779	10
4	1780	10
4	1785	10
4	1786	10
4	1792	10
4	1793	10
4	1798	10
4	1799	10
4	1805	10
4	1806	10
4	1811	10
4	1812	10
4	1818	10
4	1819	10
4	1824	10
4	1825	10
4	1831	10
4	1832	10
4	1837	10
4	1838	10
4	1844	10
4	1845	10
4	1850	10
4	1851	10
4	1857	10
4	1858	10
4	1863	10
4	1864	10
4	1870	10
4	1871	10
4	1876	10
4	1877	10
4	1883	10
4	1884	10
4	1889	10
4	1890	10
4	1896	10
4	1897	10
4	1902	10
4	1903	10
4	1909	10
4	1910	10
4	1915	10
4	1916	10
4	1922	10
4	1923	10
4	1928	10
4	1929	10
4	1935	10
4	1936	10
4	1941	10
4	1942	10
4	1948	10
4	1949	10
4	1954	10
4	1955	10
4	1961	10
4	1962	10
4	1967	10
4	1968	10
4	1974	10
4	1975	10
4	1980	10
4	1981	10
4	1987	10
4	1988	10
4	1993	10
4	1994	10
4	2000	10
4	2001	10
4	2006	10
4	2007	10
4	2013	10
4	2014	10
4	2019	10
4	2020	10
4	2026	10
4	2027	10
4	2032	10
4	2033	10
4	2039	10
4	2040	10
4	2045	10
4	2046	10
4	2052	10
4	2053	10
4	2058	10
4	2059	10
4	2065	10
4	2066	10
4	2071	10
4	2072	10
4	2078	10
4	2079	10
4	2084	10
4	2085	10
4	2091	10
4	2092	10
4	2094	8
4	2097	10
4	2098	10
4	2104	10
4	2105	10
4	2107	8
4	2110	10
4	2111	10
4	2117	10
4	2118	10
4	2120	8
4	2123	10
4	2124	10
4	2130	10
4	2131	10
4	2133	8
4	2136	10
4	2137	10
4	2143	10
4	2144	10
4	2146	8
4	2149	10
4	2150	10
4	2156	10
4	2157	10
4	2159	8
4	2162	10
4	2163	10
4	2169	10
4	2170	10
4	2172	8
4	2175	10
4	2176	10
4	2182	10
4	2183	10
4	2185	8
4	2188	10
4	2189	10
4	2195	10
4	2196	10
4	2198	8
4	2201	10
4	2202	10
4	2208	10
4	2209	10
4	2211	8
4	2214	10
4	2215	10
4	2221	10
4	2222	10
4	2224	8
4	2227	10
4	2228	10
4	2234	10
4	2235	10
4	2237	8
4	2240	10
4	2241	10
4	2247	10
4	2248	10
4	2250	8
4	2253	10
4	2254	10
4	2260	10
4	2261	10
4	2263	8
4	2266	10
4	2267	10
4	2273	10
4	2274	10
4	2276	8
4	2279	10
4	2280	10
4	2286	10
4	2287	10
4	2289	8
4	2292	10
4	2293	10
4	2299	10
4	2300	10
4	2302	8
4	2305	10
4	2306	10
4	2312	10
4	2313	10
4	2315	8
4	2318	10
4	2319	10
4	2325	10
4	2326	10
4	2328	8
4	2331	10
4	2332	10
4	2338	10
4	2339	10
4	2341	8
4	2344	10
4	2345	10
4	2351	10
4	2352	10
4	2354	8
4	2357	10
4	2358	10
4	2364	10
4	2365	10
4	2367	8
4	2370	10
4	2371	10
4	2377	10
4	2378	10
4	2380	8
4	2383	10
4	2384	10
4	2390	10
4	2391	10
4	2393	8
4	2396	10
4	2397	10
4	2403	10
4	2404	10
4	2406	8
4	2409	10
4	2410	10
4	2416	10
4	2417	10
4	2419	8
4	2422	10
4	2423	10
4	2429	10
4	2430	10
4	2432	8
4	2435	10
4	2436	10
4	2442	10
4	2443	10
4	2445	8
4	2448	10
4	2449	10
4	2455	10
4	2456	10
4	2458	8
4	2461	10
4	2462	10
4	2468	10
4	2469	10
4	2471	8
4	2474	10
4	2475	10
4	2481	10
4	2482	10
4	2484	8
4	2487	10
4	2488	10
4	2494	10
4	2495	10
4	2497	8
4	2500	22
4	2501	10
4	2507	10
4	2508	10
4	2513	22
4	2514	10
4	2520	10
4	2521	10
4	2526	22
4	2527	10
4	2533	10
4	2534	10
4	2539	22
4	2540	10
4	2546	10
4	2547	10
4	2552	22
4	2553	10
4	2559	10
4	2560	10
4	2565	22
4	2566	10
4	2572	10
4	2573	10
4	2578	22
4	2579	10
4	2585	10
4	2586	10
4	2591	22
4	2592	10
4	2598	10
4	2599	10
4	2604	22
4	2605	10
4	2611	10
4	2612	10
4	2617	22
4	2618	10
4	2624	10
4	2625	10
4	2630	22
4	2631	10
4	2637	10
4	2638	10
4	2643	22
4	2644	10
4	2650	10
4	2651	10
4	2656	22
4	2657	10
4	2663	10
4	2664	10
4	2669	22
4	2670	10
4	2676	10
4	2677	10
4	2682	22
4	2683	10
4	2689	10
4	2690	10
4	2695	22
4	2696	10
4	2702	10
4	2703	10
4	2708	22
4	2709	10
4	2715	10
4	2716	10
4	2721	22
4	2722	10
4	2728	10
4	2729	10
4	2734	22
4	2735	10
4	2741	10
4	2742	10
4	2747	22
4	2748	10
4	2754	10
4	2755	10
4	2760	22
4	2761	10
4	2767	10
4	2768	10
4	2773	22
4	2774	10
4	2780	10
4	2781	10
4	2786	22
4	2787	10
4	2793	10
4	2794	10
4	2799	22
4	2800	10
4	2806	10
4	2807	10
4	2812	22
4	2813	10
4	2819	10
4	2820	10
4	2825	22
4	2826	10
4	2832	10
4	2833	10
4	2838	22
4	2839	10
4	2845	10
4	2846	10
4	2851	22
4	2852	10
4	2858	10
4	2859	10
4	2864	22
4	2865	10
4	2871	10
4	2872	10
4	2877	22
4	2878	10
4	2884	10
4	2885	10
4	2890	22
4	2891	10
4	2897	10
4	2898	10
4	2903	22
4	2904	10
4	2910	10
4	2911	10
4	2916	22
4	2917	10
4	2923	18
4	2924	10
4	2929	22
4	2930	10
4	2936	18
4	2937	10
4	2942	22
4	2943	10
4	2949	18
4	2950	10
4	2955	22
4	2956	10
4	2962	18
4	2963	10
4	2968	22
4	2969	10
4	2975	18
4	2976	10
4	2981	22
4	2982	10
4	2988	18
4	2989	10
4	2994	22
4	2995	10
4	3001	18
4	3002	10
4	3007	22
4	3008	10
4	3014	18
4	3015	10
4	3020	22
4	3021	10
4	3027	18
4	3028	10
4	3033	22
4	3034	10
4	3040	18
4	3041	10
4	3046	22
4	3047	10
4	3053	18
4	3054	10
4	3059	22
4	3060	10
4	3066	18
4	3067	10
4	3072	22
4	3073	10
4	3079	18
4	3080	10
4	3085	22
4	3086	10
4	3092	18
4	3093	10
4	3098	22
4	3099	10
4	3105	18
4	3106	10
4	3111	22
4	3112	10
4	3118	18
4	3119	10
4	3124	22
4	3125	10
4	3131	18
4	3132	10
4	3137	22
4	3138	10
4	3144	18
4	3145	10
4	3150	22
4	3151	10
4	3157	18
4	3158	10
4	3163	22
4	3164	10
4	3170	18
4	3171	10
4	3176	22
4	3177	10
4	3183	18
4	3184	10
4	3189	22
4	3190	10
4	3196	18
4	3197	10
4	3202	22
4	3203	10
4	3209	18
4	3210	10
4	3215	22
4	3216	10
4	3222	18
4	3223	10
4	3228	22
4	3229	10
4	3235	18
4	3236	10
4	3241	22
4	3242	10
4	3248	18
4	3249	10
4	3254	22
4	3255	10
4	3261	18
4	3262	10
4	3267	22
4	3268	10
4	3274	18
4	3275	10
4	3280	22
4	3281	10
4	3287	18
4	3288	10
4	3293	22
4	3294	10
4	3300	18
4	3301	10
4	3306	22
4	3307	10
4	3313	18
4	3314	10
4	3319	22
4	3320	10
4	3326	18
4	3327	10
6	0	2
6	5	5
6	6	2
6	7	1
6	12	2
6	13	2
6	19	2
6	20	2
6	25	2
6	26	2
6	32	2
6	33	2
6	38	2
6	39	2
6	45	2
6	46	2
6	51	2
6	52	2
6	58	2
6	59	2
6	64	2
6	65	2
6	71	2
6	72	2
6	77	2
6	78	2
6	84	2
6	85	2
6	90	2
6	91	2
6	97	2
6	98	2
6	103	2
6	104	2
6	110	2
6	111	2
6	116	2
6	117	2
6	123	2
6	124	2
6	129	2
6	130	2
6	136	2
6	137	2
6	142	2
6	143	2
6	149	2
6	150	2
6	155	2
6	156	2
6	162	2
6	163	2
6	168	2
6	169	2
6	175	2
6	176	2
6	181	2
6	182	2
6	188	2
6	189	2
6	194	2
6	195	2
6	201	2
6	202	2
6	207	2
6	208	2
6	214	2
6	215	2
6	220	2
6	221	2
6	227	2
6	228	2
6	233	2
6	234	2
6	240	2
6	241	2
6	246	2
6	247	2
6	253	2
6	254	2
6	259	2
6	260	2
6	266	2
6	267	2
6	272	2
6	273	2
6	279	2
6	280	2
6	285	2
6	286	2
6	292	2
6	293	2
6	298	2
6	299	2
6	305	2
6	306	2
6	311	2
6	312	2
6	318	2
6	319	2
6	324	2
6	325	2
6	331	2
6	332	2
6	337	2
6	338	2
6	344	2
6	345	2
6	350	2
6	351	2
6	357	2
6	358	2
6	363	2
6	364	2
6	370	2
6	371	2
6	376	2
6	377	2
6	383	2
6	384	2
6	389	2
6	390	2
6	396	2
6	397	2
6	402	2
6	403	2
6	409	2
6	410	2
6	415	2
6	416	2
6	422	2
6	423	2
6	428	2
6	429	2
6	435	2
6	436	2
6	441	2
6	442	2
6	448	2
6	449	2
6	454	2
6	455	2
6	461	2
6	462	2
6	467	2
6	468	2
6	474	2
6	475	2
6	480	2
6	481	2
6	487	2
6	488	2
6	493	2
6	494	2
6	500	2
6	501	2
6	506	2
6	507	2
6	513	2
6	514	2
6	519	2
6	520	2
6	526	2
6	527	2
6	532	2
6	533	2
6	539	2
6	540	2
6	545	2
6	546	2
6	552	2
6	553	2
6	558	2
6	559	2
6	565	2
6	566	2
6	571	2
6	572	2
6	578	2
6	579	2
6	584	2
6	585	2
6	591	2
6	592	2
6	597	2
6	598	2
6	604	2
6	605	2
6	610	2
6	611	2
6	617	2
6	618	2
6	623	2
6	624	2
6	630	2
6	631	2
6	636	2
6	637	2
6	643	2
6	644	2
6	649	2
6	650	2
6	656	2
6	657	2
6	662	2
6	663	2
6	669	2
6	670	2
6	675	2
6	676	2
6	682	2
6	683	2
6	688	2
6	689	2
6	695	2
6	696	2
6	701	2
6	702	2
6	708	2
6	709	2
6	714	2
6	715	2
6	721	2
6	722	2
6	727	2
6	728	2
6	734	2
6	735	2
6	740	2
6	741	2
6	747	2
6	748	2
6	753	2
6	754	2
6	760	2
6	761	2
6	766	2
6	767	2
6	773	2
6	774	2
6	779	2
6	780	2
6	786	2
6	787	2
6	792	2
6	793	2
6	799	2
6	800	2
6	805	2
6	806	2
6	812	2
6	813	2
6	818	2
6	819	2
6	825	2
6	826	2
6	831	2
6	832	2
6	838	2
6	839	2
6	844	10
6	845	2
6	851	2
6	852	2
6	857	10
6	858	2
6	864	2
6	865	2
6	870	10
6	871	2
6	877	2
6	878	2
6	883	10
6	884	2
6	890	2
6	891	2
6	896	10
6	897	2
6	903	2
6	904	2
6	909	10
6	910	2
6	916	2
6	917	2
6	922	10
6	923	2
6	929	2
6	930	2
6	935	10
6	936	2
6	942	2
6	943	2
6	948	10
6	949	2
6	955	2
6	956	2
6	961	10
6	962	2
6	968	2
6	969	2
6	974	10
6	975	2
6	981	2
6	982	2
6	987	10
6	988	2
6	994	2
6	995	2
6	1000	10
6	1001	2
6	1007	2
6	1008	2
6	1013	10
6	1014	2
6	1020	2
6	1021	2
6	1026	10
6	1027	2
6	1033	2
6	1034	2
6	1039	10
6	1040	2
6	1046	2
6	1047	2
6	1052	10
6	1053	2
6	1059	2
6	1060	2
6	1065	10
6	1066	2
6	1072	2
6	1073	2
6	1078	10
6	1079	2
6	1085	2
6	1086	2
6	1091	10
6	1092	2
6	1098	2
6	1099	2
6	1104	10
6	1105	2
6	1111	2
6	1112	2
6	1117	10
6	1118	2
6	1124	2
6	1125	2
6	1130	10
6	1131	2
6	1137	2
6	1138	2
6	1143	10
6	1144	2
6	1150	2
6	1151	2
6	1156	10
6	1157	2
6	1163	2
6	1164	2
6	1169	10
6	1170	2
6	1176	2
6	1177	2
6	1182	10
6	1183	2
6	1189	2
6	1190	2
6	1195	10
6	1196	2
6	1202	2
6	1203	2
6	1208	10
6	1209	2
6	1215	2
6	1216	2
6	1221	10
6	1222	2
6	1228	2
6	1229	2
6	1234	10
6	1235	2
6	1241	2
6	1242	2
6	1247	10
6	1248	2
6	1254	2
6	1255	2
6	1260	10
6	1261	2
6	1267	2
6	1268	2
6	1273	10
6	1274	2
6	1280	2
6	1281	2
6	1286	10
6	1287	2
6	1293	2
6	1294	2
6	1299	10
6	1300	2
6	1306	2
6	1307	2
6	1312	10
6	1313	2
6	1319	2
6	1320	2
6	1325	10
6	1326	2
6	1332	2
6	1333	2
6	1338	10
6	1339	2
6	1345	2
6	1346	2
6	1351	10
6	1352	2
6	1358	2
6	1359	2
6	1364	10
6	1365	2
6	1371	2
6	1372	2
6	1377	10
6	1378	2
6	1384	2
6	1385	2
6	1390	10
6	1391	2
6	1397	2
6	1398	2
6	1403	10
6	1404	2
6	1410	2
6	1411	2
6	1416	10
6	1417	2
6	1423	2
6	1424	2
6	1429	10
6	1430	2
6	1436	2
6	1437	2
6	1442	10
6	1443	2
6	1449	2
6	1450	2
6	1455	10
6	1456	2
6	1462	2
6	1463	2
6	1468	10
6	1469	2
6	1475	2
6	1476	2
6	1481	10
6	1482	2
6	1488	2
6	1489	2
6	1494	10
6	1495	2
6	1501	2
6	1502	2
6	1507	10
6	1508	2
6	1514	2
6	1515	2
6	1520	10
6	1521	2
6	1527	2
6	1528	2
6	1533	10
6	1534	2
6	1540	2
6	1541	2
6	1546	10
6	1547	2
6	1553	2
6	1554	2
6	1559	10
6	1560	2
6	1566	2
6	1567	2
6	1572	10
6	1573	2
6	1579	2
6	1580	2
6	1585	10
6	1586	2
6	1592	2
6	1593	2
6	1598	10
6	1599	2
6	1605	2
6	1606	2
6	1611	10
6	1612	2
6	1618	2
6	1619	2
6	1624	10
6	1625	2
6	1631	2
6	1632	2
6	1637	10
6	1638	2
6	1644	2
6	1645	2
6	1650	10
6	1651	2
6	1657	2
6	1658	2
6	1663	10
6	1664	2
6	1670	2
6	1671	2
6	1677	2
6	1678	2
6	1683	2
6	1684	2
6	1690	2
6	1691	2
6	1696	2
6	1697	2
6	1703	2
6	1704	2
6	1709	2
6	1710	2
6	1716	2
6	1717	2
6	1722	2
6	1723	2
6	1729	2
6	1730	2
6	1735	2
6	1736	2
6	1742	2
6	1743	2
6	1748	2
6	1749	2
6	1755	2
6	1756	2
6	1761	2
6	1762	2
6	1768	2
6	1769	2
6	1774	2
6	1775	2
6	1781	2
6	1782	2
6	1787	2
6	1788	2
6	1794	2
6	1795	2
6	1800	2
6	1801	2
6	1807	2
6	1808	2
6	1813	2
6	1814	2
6	1820	2
6	1821	2
6	1826	2
6	1827	2
6	1833	2
6	1834	2
6	1839	2
6	1840	2
6	1846	2
6	1847	2
6	1852	2
6	1853	2
6	1859	2
6	1860	2
6	1865	2
6	1866	2
6	1872	2
6	1873	2
6	1878	2
6	1879	2
6	1885	2
6	1886	2
6	1891	2
6	1892	2
6	1898	2
6	1899	2
6	1904	2
6	1905	2
6	1911	2
6	1912	2
6	1917	2
6	1918	2
6	1924	2
6	1925	2
6	1930	2
6	1931	2
6	1937	2
6	1938	2
6	1943	2
6	1944	2
6	1950	2
6	1951	2
6	1956	2
6	1957	2
6	1963	2
6	1964	2
6	1969	2
6	1970	2
6	1976	2
6	1977	2
6	1982	2
6	1983	2
6	1989	2
6	1990	2
6	1995	2
6	1996	2
6	2002	2
6	2003	2
6	2008	2
6	2009	2
6	2015	2
6	2016	2
6	2021	2
6	2022	2
6	2028	2
6	2029	2
6	2034	2
6	2035	2
6	2041	2
6	2042	2
6	2047	2
6	2048	2
6	2054	2
6	2055	2
6	2060	2
6	2061	2
6	2067	2
6	2068	2
6	2073	2
6	2074	2
6	2080	2
6	2081	2
6	2086	2
6	2087	2
6	2093	2
6	2094	2
6	2099	2
6	2100	2
6	2106	2
6	2107	2
6	2112	2
6	2113	2
6	2119	2
6	2120	2
6	2125	2
6	2126	2
6	2132	2
6	2133	2
6	2138	2
6	2139	2
6	2145	2
6	2146	2
6	2151	2
6	2152	2
6	2158	2
6	2159	2
6	2164	2
6	2165	2
6	2171	2
6	2172	2
6	2177	2
6	2178	2
6	2184	2
6	2185	2
6	2190	2
6	2191	2
6	2197	2
6	2198	2
6	2203	2
6	2204	2
6	2210	2
6	2211	2
6	2216	2
6	2217	2
6	2223	2
6	2224	2
6	2229	2
6	2230	2
6	2236	2
6	2237	2
6	2242	2
6	2243	2
6	2249	2
6	2250	2
6	2255	2
6	2256	2
6	2262	2
6	2263	2
6	2268	2
6	2269	2
6	2275	2
6	2276	2
6	2281	2
6	2282	2
6	2288	2
6	2289	2
6	2294	2
6	2295	2
6	2301	2
6	2302	2
6	2307	2
6	2308	2
6	2314	2
6	2315	2
6	2320	2
6	2321	2
6	2327	2
6	2328	2
6	2333	2
6	2334	2
6	2340	2
6	2341	2
6	2346	2
6	2347	2
6	2353	2
6	2354	2
6	2359	2
6	2360	2
6	2366	2
6	2367	2
6	2372	2
6	2373	2
6	2379	2
6	2380	2
6	2385	2
6	2386	2
6	2392	2
6	2393	2
6	2398	2
6	2399	2
6	2405	2
6	2406	2
6	2411	2
6	2412	2
6	2418	2
6	2419	2
6	2424	2
6	2425	2
6	2431	2
6	2432	2
6	2437	2
6	2438	2
6	2444	2
6	2445	2
6	2450	2
6	2451	2
6	2457	2
6	2458	2
6	2463	2
6	2464	2
6	2470	2
6	2471	2
6	2476	2
6	2477	2
6	2483	2
6	2484	2
6	2489	2
6	2490	2
6	2496	2
6	2497	2
6	2502	10
6	2503	2
6	2509	2
6	2510	2
6	2515	10
6	2516	2
6	2522	2
6	2523	2
6	2528	10
6	2529	2
6	2535	2
6	2536	2
6	2541	10
6	2542	2
6	2548	2
6	2549	2
6	2554	10
6	2555	2
6	2561	2
6	2562	2
6	2567	10
6	2568	2
6	2574	2
6	2575	2
6	2580	10
6	2581	2
6	2587	2
6	2588	2
6	2593	10
6	2594	2
6	2600	2
6	2601	2
6	2606	10
6	2607	2
6	2613	2
6	2614	2
6	2619	10
6	2620	2
6	2626	2
6	2627	2
6	2632	10
6	2633	2
6	2639	2
6	2640	2
6	2645	10
6	2646	2
6	2652	2
6	2653	2
6	2658	10
6	2659	2
6	2665	2
6	2666	2
6	2671	10
6	2672	2
6	2678	2
6	2679	2
6	2684	10
6	2685	2
6	2691	2
6	2692	2
6	2697	10
6	2698	2
6	2704	2
6	2705	2
6	2710	10
6	2711	2
6	2717	2
6	2718	2
6	2723	10
6	2724	2
6	2730	2
6	2731	2
6	2736	10
6	2737	2
6	2743	2
6	2744	2
6	2749	10
6	2750	2
6	2756	2
6	2757	2
6	2762	10
6	2763	2
6	2769	2
6	2770	2
6	2775	10
6	2776	2
6	2782	2
6	2783	2
6	2788	10
6	2789	2
6	2795	2
6	2796	2
6	2801	10
6	2802	2
6	2808	2
6	2809	2
6	2814	10
6	2815	2
6	2821	2
6	2822	2
6	2827	10
6	2828	2
6	2834	2
6	2835	2
6	2840	10
6	2841	2
6	2847	2
6	2848	2
6	2853	10
6	2854	2
6	2860	2
6	2861	2
6	2866	10
6	2867	2
6	2873	2
6	2874	2
6	2879	10
6	2880	2
6	2886	2
6	2887	2
6	2892	10
6	2893	2
6	2899	2
6	2900	2
6	2905	10
6	2906	2
6	2912	2
6	2913	2
6	2918	10
6	2919	2
6	2925	2
6	2926	2
6	2931	10
6	2932	2
6	2938	2
6	2939	2
6	2944	10
6	2945	2
6	2951	2
6	2952	2
6	2957	10
6	2958	2
6	2964	2
6	2965	2
6	2970	10
6	2971	2
6	2977	2
6	2978	2
6	2983	10
6	2984	2
6	2990	2
6	2991	2
6	2996	10
6	2997	2
6	3003	2
6	3004	2
6	3009	10
6	3010	2
6	3016	2
6	3017	2
6	3022	10
6	3023	2
6	3029	2
6	3030	2
6	3035	10
6	3036	2
6	3042	2
6	3043	2
6	3048	10
6	3049	2
6	3055	2
6	3056	2
6	3061	10
6	3062	2
6	3068	2
6	3069	2
6	3074	10
6	3075	2
6	3081	2
6	3082	2
6	3087	10
6	3088	2
6	3094	2
6	3095	2
6	3100	10
6	3101	2
6	3107	2
6	3108	2
6	3113	10
6	3114	2
6	3120	2
6	3121	2
6	3126	10
6	3127	2
6	3133	2
6	3134	2
6	3139	10
6	3140	2
6	3146	2
6	3147	2
6	3152	10
6	3153	2
6	3159	2
6	3160	2
6	3165	10
6	3166	2
6	3172	2
6	3173	2
6	3178	10
6	3179	2
6	3185	2
6	3186	2
6	3191	10
6	3192	2
6	3198	2
6	3199	2
6	3204	10
6	3205	2
6	3211	2
6	3212	2
6	3217	10
6	3218	2
6	3224	2
6	3225	2
6	3230	10
6	3231	2
6	3237	2
6	3238	2
6	3243	10
6	3244	2
6	3250	2
6	3251	2
6	3256	10
6	3257	2
6	3263	2
6	3264	2
6	3269	10
6	3270	2
6	3276	2
6	3277	2
6	3282	10
6	3283	2
6	3289	2
6	3290	2
6	3295	10
6	3296	2
6	3302	2
6	3303	2
6	3308	10
6	3309	2
6	3315	2
6	3316	2
6	3321	10
6	3322	2
6	3328	2
8	7	1
8	846	2
8	859	2
8	872	2
8	885	2
8	898	2
8	911	2
8	924	2
8	937	2
8	950	2
8	963	2
8	976	2
8	989	2
8	1002	2
8	1015	2
8	1028	2
8	1041	2
8	1054	2
8	1067	2
8	1080	2
8	1093	2
8	1106	2
8	1119	2
8	1132	2
8	1145	2
8	1158	2
8	1171	2
8	1184	2
8	1197	2
8	1210	2
8	1223	2
8	1236	2
8	1249	2
8	1262	2
8	1275	2
8	1288	2
8	1301	2
8	1314	2
8	1327	2
8	1340	2
8	1353	2
8	1366	2
8	1379	2
8	1392	2
8	1405	2
8	1418	2
8	1431	2
8	1444	2
8	1457	2
8	1470	2
8	1483	2
8	1496	2
8	1509	2
8	1522	2
8	1535	2
8	1548	2
8	1561	2
8	1574	2
8	1587	2
8	1600	2
8	1613	2
8	1626	2
8	1639	2
8	1652	2
8	1665	2
8	2504	2
8	2517	2
8	2530	2
8	2543	2
8	2556	2
8	2569	2
8	2582	2
8	2595	2
8	2608	2
8	2621	2
8	2634	2
8	2647	2
8	2660	2
8	2673	2
8	2686	2
8	2699	2
8	2712	2
8	2725	2
8	2738	2
8	2751	2
8	2764	2
8	2777	2
8	2790	2
8	2803	2
8	2816	2
8	2829	2
8	2842	2
8	2855	2
8	2868	2
8	2881	2
8	2894	2
8	2907	2
8	2920	2
8	2933	2
8	2946	2
8	2959	2
8	2972	2
8	2985	2
8	2998	2
8	3011	2
8	3024	2
8	3037	2
8	3050	2
8	3063	2
8	3076	2
8	3089	2
8	3102	2
8	3115	2
8	3128	2
8	3141	2
8	3154	2
8	3167	2
8	3180	2
8	3193	2
8	3206	2
8	3219	2
8	3232	2
8	3245	2
8	3258	2
8	3271	2
8	3284	2
8	3297	2
8	3310	2
8	3323	2


==> anc/results/_c11b_counter_work/primitive_QZ.tsv <==
q	z	count
0	0	319724
0	3	8
0	6	2
0	3323	2
0	3326	8
1	0	88
1	1	15
1	3	40
1	7	2
1	3328	15
2	0	62
2	3	88
2	6	10
3	0	8
3	1	11
3	3	112
3	7	18
3	3328	11
4	0	10
4	3	88
4	6	22
4	7	40
5	1	5
5	3	40
5	7	110
5	3328	5
6	0	2
6	3	8
6	6	28
6	7	120
6	14	2
7	1	1
7	7	148
7	10	8
7	13	2
7	3328	1
8	6	22
8	7	88
8	10	40
8	14	10
9	7	62
9	10	88
9	13	10
10	6	10
10	7	8
10	10	112
10	13	8
10	14	22
11	7	10
11	10	88
11	13	62
12	6	2
12	10	40
12	13	88
12	14	30
13	7	2
13	10	8
13	13	140
13	16	8
13	19	2
14	13	88
14	14	30
14	16	40
14	20	2
15	13	62
15	16	88
15	19	10
16	13	8
16	14	22
16	16	112
16	20	18
17	13	10
17	16	88
17	19	22
17	20	40
18	14	10
18	16	40
18	20	110
19	13	2
19	16	8
19	19	28
19	20	120
19	27	2
20	14	2
20	20	148
20	23	8
20	26	2
21	19	22
21	20	88
21	23	40
21	27	10
22	20	62
22	23	88
22	26	10
23	19	10
23	20	8
23	23	112
23	26	8
23	27	22
24	20	10
24	23	88
24	26	62
25	19	2
25	23	40
25	26	88
25	27	30
26	20	2
26	23	8
26	26	140
26	29	8
26	32	2
27	26	88
27	27	30
27	29	40
27	33	2
28	26	62
28	29	88
28	32	10
29	26	8
29	27	22
29	29	112
29	33	18
30	26	10
30	29	88
30	32	22
30	33	40
31	27	10
31	29	40
31	33	110
32	26	2
32	29	8
32	32	28
32	33	120
32	40	2
33	27	2
33	33	148
33	36	8
33	39	2
34	32	22
34	33	88
34	36	40
34	40	10
35	33	62
35	36	88
35	39	10
36	32	10
36	33	8
36	36	112
36	39	8
36	40	22
37	33	10
37	36	88
37	39	62
38	32	2
38	36	40
38	39	88
38	40	30
39	33	2
39	36	8
39	39	140
39	42	8
39	45	2
40	39	88
40	40	30
40	42	40
40	46	2
41	39	62
41	42	88
41	45	10
42	39	8
42	40	22
42	42	112
42	46	18
43	39	10
43	42	88
43	45	22
43	46	40
44	40	10
44	42	40
44	46	110
45	39	2
45	42	8
45	45	28
45	46	120
45	53	2
46	40	2
46	46	148
46	49	8
46	52	2
47	45	22
47	46	88
47	49	40
47	53	10
48	46	62
48	49	88
48	52	10
49	45	10
49	46	8
49	49	112
49	52	8
49	53	22
50	46	10
50	49	88
50	52	62
51	45	2
51	49	40
51	52	88
51	53	30
52	46	2
52	49	8
52	52	140
52	55	8
52	58	2
53	52	88
53	53	30
53	55	40
53	59	2
54	52	62
54	55	88
54	58	10
55	52	8
55	53	22
55	55	112
55	59	18
56	52	10
56	55	88
56	58	22
56	59	40
57	53	10
57	55	40
57	59	110
58	52	2
58	55	8
58	58	28
58	59	120
58	66	2
59	53	2
59	59	148
59	62	8
59	65	2
60	58	22
60	59	88
60	62	40
60	66	10
61	59	62
61	62	88
61	65	10
62	58	10
62	59	8
62	62	112
62	65	8
62	66	22
63	59	10
63	62	88
63	65	62
64	58	2
64	62	40
64	65	88
64	66	30
65	59	2
65	62	8
65	65	140
65	68	8
65	71	2
66	65	88
66	66	30
66	68	40
66	72	2
67	65	62
67	68	88
67	71	10
68	65	8
68	66	22
68	68	112
68	72	18
69	65	10
69	68	88
69	71	22
69	72	40
70	66	10
70	68	40
70	72	110
71	65	2
71	68	8
71	71	28
71	72	120
71	79	2
72	66	2
72	72	148
72	75	8
72	78	2
73	71	22
73	72	88
73	75	40
73	79	10
74	72	62
74	75	88
74	78	10
75	71	10
75	72	8
75	75	112
75	78	8
75	79	22
76	72	10
76	75	88
76	78	62
77	71	2
77	75	40
77	78	88
77	79	30
78	72	2
78	75	8
78	78	140
78	81	8
78	84	2
79	78	88
79	79	30
79	81	40
79	85	2
80	78	62
80	81	88
80	84	10
81	78	8
81	79	22
81	81	112
81	85	18
82	78	10
82	81	88
82	84	22
82	85	40
83	79	10
83	81	40
83	85	110
84	78	2
84	81	8
84	84	28
84	85	120
84	92	2
85	79	2
85	85	148
85	88	8
85	91	2
86	84	22
86	85	88
86	88	40
86	92	10
87	85	62
87	88	88
87	91	10
88	84	10
88	85	8
88	88	112
88	91	8
88	92	22
89	85	10
89	88	88
89	91	62
90	84	2
90	88	40
90	91	88
90	92	30
91	85	2
91	88	8
91	91	140
91	94	8
91	97	2
92	91	88
92	92	30
92	94	40
92	98	2
93	91	62
93	94	88
93	97	10
94	91	8
94	92	22
94	94	112
94	98	18
95	91	10
95	94	88
95	97	22
95	98	40
96	92	10
96	94	40
96	98	110
97	91	2
97	94	8
97	97	28
97	98	120
97	105	2
98	92	2
98	98	148
98	101	8
98	104	2
99	97	22
99	98	88
99	101	40
99	105	10
100	98	62
100	101	88
100	104	10
101	97	10
101	98	8
101	101	112
101	104	8
101	105	22
102	98	10
102	101	88
102	104	62
103	97	2
103	101	40
103	104	88
103	105	30
104	98	2
104	101	8
104	104	140
104	107	8
104	110	2
105	104	88
105	105	30
105	107	40
105	111	2
106	104	62
106	107	88
106	110	10
107	104	8
107	105	22
107	107	112
107	111	18
108	104	10
108	107	88
108	110	22
108	111	40
109	105	10
109	107	40
109	111	110
110	104	2
110	107	8
110	110	28
110	111	120
110	118	2
111	105	2
111	111	148
111	114	8
111	117	2
112	110	22
112	111	88
112	114	40
112	118	10
113	111	62
113	114	88
113	117	10
114	110	10
114	111	8
114	114	112
114	117	8
114	118	22
115	111	10
115	114	88
115	117	62
116	110	2
116	114	40
116	117	88
116	118	30
117	111	2
117	114	8
117	117	140
117	120	8
117	123	2
118	117	88
118	118	30
118	120	40
118	124	2
119	117	62
119	120	88
119	123	10
120	117	8
120	118	22
120	120	112
120	124	18
121	117	10
121	120	88
121	123	22
121	124	40
122	118	10
122	120	40
122	124	110
123	117	2
123	120	8
123	123	28
123	124	120
123	131	2
124	118	2
124	124	148
124	127	8
124	130	2
125	123	22
125	124	88
125	127	40
125	131	10
126	124	62
126	127	88
126	130	10
127	123	10
127	124	8
127	127	112
127	130	8
127	131	22
128	124	10
128	127	88
128	130	62
129	123	2
129	127	40
129	130	88
129	131	30
130	124	2
130	127	8
130	130	140
130	133	8
130	136	2
131	130	88
131	131	30
131	133	40
131	137	2
132	130	62
132	133	88
132	136	10
133	130	8
133	131	22
133	133	112
133	137	18
134	130	10
134	133	88
134	136	22
134	137	40
135	131	10
135	133	40
135	137	110
136	130	2
136	133	8
136	136	28
136	137	120
136	144	2
137	131	2
137	137	148
137	140	8
137	143	2
138	136	22
138	137	88
138	140	40
138	144	10
139	137	62
139	140	88
139	143	10
140	136	10
140	137	8
140	140	112
140	143	8
140	144	22
141	137	10
141	140	88
141	143	62
142	136	2
142	140	40
142	143	88
142	144	30
143	137	2
143	140	8
143	143	140
143	146	8
143	149	2
144	143	88
144	144	30
144	146	40
144	150	2
145	143	62
145	146	88
145	149	10
146	143	8
146	144	22
146	146	112
146	150	18
147	143	10
147	146	88
147	149	22
147	150	40
148	144	10
148	146	40
148	150	110
149	143	2
149	146	8
149	149	28
149	150	120
149	157	2
150	144	2
150	150	148
150	153	8
150	156	2
151	149	22
151	150	88
151	153	40
151	157	10
152	150	62
152	153	88
152	156	10
153	149	10
153	150	8
153	153	112
153	156	8
153	157	22
154	150	10
154	153	88
154	156	62
155	149	2
155	153	40
155	156	88
155	157	30
156	150	2
156	153	8
156	156	140
156	159	8
156	162	2
157	156	88
157	157	30
157	159	40
157	163	2
158	156	62
158	159	88
158	162	10
159	156	8
159	157	22
159	159	112
159	163	18
160	156	10
160	159	88
160	162	22
160	163	40
161	157	10
161	159	40
161	163	110
162	156	2
162	159	8
162	162	28
162	163	120
162	170	2
163	157	2
163	163	148
163	166	8
163	169	2
164	162	22
164	163	88
164	166	40
164	170	10
165	163	62
165	166	88
165	169	10
166	162	10
166	163	8
166	166	112
166	169	8
166	170	22
167	163	10
167	166	88
167	169	62
168	162	2
168	166	40
168	169	88
168	170	30
169	163	2
169	166	8
169	169	140
169	172	8
169	175	2
170	169	88
170	170	30
170	172	40
170	176	2
171	169	62
171	172	88
171	175	10
172	169	8
172	170	22
172	172	112
172	176	18
173	169	10
173	172	88
173	175	22
173	176	40
174	170	10
174	172	40
174	176	110
175	169	2
175	172	8
175	175	28
175	176	120
175	183	2
176	170	2
176	176	148
176	179	8
176	182	2
177	175	22
177	176	88
177	179	40
177	183	10
178	176	62
178	179	88
178	182	10
179	175	10
179	176	8
179	179	112
179	182	8
179	183	22
180	176	10
180	179	88
180	182	62
181	175	2
181	179	40
181	182	88
181	183	30
182	176	2
182	179	8
182	182	140
182	185	8
182	188	2
183	182	88
183	183	30
183	185	40
183	189	2
184	182	62
184	185	88
184	188	10
185	182	8
185	183	22
185	185	112
185	189	18
186	182	10
186	185	88
186	188	22
186	189	40
187	183	10
187	185	40
187	189	110
188	182	2
188	185	8
188	188	28
188	189	120
188	196	2
189	183	2
189	189	148
189	192	8
189	195	2
190	188	22
190	189	88
190	192	40
190	196	10
191	189	62
191	192	88
191	195	10
192	188	10
192	189	8
192	192	112
192	195	8
192	196	22
193	189	10
193	192	88
193	195	62
194	188	2
194	192	40
194	195	88
194	196	30
195	189	2
195	192	8
195	195	140
195	198	8
195	201	2
196	195	88
196	196	30
196	198	40
196	202	2
197	195	62
197	198	88
197	201	10
198	195	8
198	196	22
198	198	112
198	202	18
199	195	10
199	198	88
199	201	22
199	202	40
200	196	10
200	198	40
200	202	110
201	195	2
201	198	8
201	201	28
201	202	120
201	209	2
202	196	2
202	202	148
202	205	8
202	208	2
203	201	22
203	202	88
203	205	40
203	209	10
204	202	62
204	205	88
204	208	10
205	201	10
205	202	8
205	205	112
205	208	8
205	209	22
206	202	10
206	205	88
206	208	62
207	201	2
207	205	40
207	208	88
207	209	30
208	202	2
208	205	8
208	208	140
208	211	8
208	214	2
209	208	88
209	209	30
209	211	40
209	215	2
210	208	62
210	211	88
210	214	10
211	208	8
211	209	22
211	211	112
211	215	18
212	208	10
212	211	88
212	214	22
212	215	40
213	209	10
213	211	40
213	215	110
214	208	2
214	211	8
214	214	28
214	215	120
214	222	2
215	209	2
215	215	148
215	218	8
215	221	2
216	214	22
216	215	88
216	218	40
216	222	10
217	215	62
217	218	88
217	221	10
218	214	10
218	215	8
218	218	112
218	221	8
218	222	22
219	215	10
219	218	88
219	221	62
220	214	2
220	218	40
220	221	88
220	222	30
221	215	2
221	218	8
221	221	140
221	224	8
221	227	2
222	221	88
222	222	30
222	224	40
222	228	2
223	221	62
223	224	88
223	227	10
224	221	8
224	222	22
224	224	112
224	228	18
225	221	10
225	224	88
225	227	22
225	228	40
226	222	10
226	224	40
226	228	110
227	221	2
227	224	8
227	227	28
227	228	120
227	235	2
228	222	2
228	228	148
228	231	8
228	234	2
229	227	22
229	228	88
229	231	40
229	235	10
230	228	62
230	231	88
230	234	10
231	227	10
231	228	8
231	231	112
231	234	8
231	235	22
232	228	10
232	231	88
232	234	62
233	227	2
233	231	40
233	234	88
233	235	30
234	228	2
234	231	8
234	234	140
234	237	8
234	240	2
235	234	88
235	235	30
235	237	40
235	241	2
236	234	62
236	237	88
236	240	10
237	234	8
237	235	22
237	237	112
237	241	18
238	234	10
238	237	88
238	240	22
238	241	40
239	235	10
239	237	40
239	241	110
240	234	2
240	237	8
240	240	28
240	241	120
240	248	2
241	235	2
241	241	148
241	244	8
241	247	2
242	240	22
242	241	88
242	244	40
242	248	10
243	241	62
243	244	88
243	247	10
244	240	10
244	241	8
244	244	112
244	247	8
244	248	22
245	241	10
245	244	88
245	247	62
246	240	2
246	244	40
246	247	88
246	248	30
247	241	2
247	244	8
247	247	140
247	250	8
247	253	2
248	247	88
248	248	30
248	250	40
248	254	2
249	247	62
249	250	88
249	253	10
250	247	8
250	248	22
250	250	112
250	254	18
251	247	10
251	250	88
251	253	22
251	254	40
252	248	10
252	250	40
252	254	110
253	247	2
253	250	8
253	253	28
253	254	120
253	261	2
254	248	2
254	254	148
254	257	8
254	260	2
255	253	22
255	254	88
255	257	40
255	261	10
256	254	62
256	257	88
256	260	10
257	253	10
257	254	8
257	257	112
257	260	8
257	261	22
258	254	10
258	257	88
258	260	62
259	253	2
259	257	40
259	260	88
259	261	30
260	254	2
260	257	8
260	260	140
260	263	8
260	266	2
261	260	88
261	261	30
261	263	40
261	267	2
262	260	62
262	263	88
262	266	10
263	260	8
263	261	22
263	263	112
263	267	18
264	260	10
264	263	88
264	266	22
264	267	40
265	261	10
265	263	40
265	267	110
266	260	2
266	263	8
266	266	28
266	267	120
266	274	2
267	261	2
267	267	148
267	270	8
267	273	2
268	266	22
268	267	88
268	270	40
268	274	10
269	267	62
269	270	88
269	273	10
270	266	10
270	267	8
270	270	112
270	273	8
270	274	22
271	267	10
271	270	88
271	273	62
272	266	2
272	270	40
272	273	88
272	274	30
273	267	2
273	270	8
273	273	140
273	276	8
273	279	2
274	273	88
274	274	30
274	276	40
274	280	2
275	273	62
275	276	88
275	279	10
276	273	8
276	274	22
276	276	112
276	280	18
277	273	10
277	276	88
277	279	22
277	280	40
278	274	10
278	276	40
278	280	110
279	273	2
279	276	8
279	279	28
279	280	120
279	287	2
280	274	2
280	280	148
280	283	8
280	286	2
281	279	22
281	280	88
281	283	40
281	287	10
282	280	62
282	283	88
282	286	10
283	279	10
283	280	8
283	283	112
283	286	8
283	287	22
284	280	10
284	283	88
284	286	62
285	279	2
285	283	40
285	286	88
285	287	30
286	280	2
286	283	8
286	286	140
286	289	8
286	292	2
287	286	88
287	287	30
287	289	40
287	293	2
288	286	62
288	289	88
288	292	10
289	286	8
289	287	22
289	289	112
289	293	18
290	286	10
290	289	88
290	292	22
290	293	40
291	287	10
291	289	40
291	293	110
292	286	2
292	289	8
292	292	28
292	293	120
292	300	2
293	287	2
293	293	148
293	296	8
293	299	2
294	292	22
294	293	88
294	296	40
294	300	10
295	293	62
295	296	88
295	299	10
296	292	10
296	293	8
296	296	112
296	299	8
296	300	22
297	293	10
297	296	88
297	299	62
298	292	2
298	296	40
298	299	88
298	300	30
299	293	2
299	296	8
299	299	140
299	302	8
299	305	2
300	299	88
300	300	30
300	302	40
300	306	2
301	299	62
301	302	88
301	305	10
302	299	8
302	300	22
302	302	112
302	306	18
303	299	10
303	302	88
303	305	22
303	306	40
304	300	10
304	302	40
304	306	110
305	299	2
305	302	8
305	305	28
305	306	120
305	313	2
306	300	2
306	306	148
306	309	8
306	312	2
307	305	22
307	306	88
307	309	40
307	313	10
308	306	62
308	309	88
308	312	10
309	305	10
309	306	8
309	309	112
309	312	8
309	313	22
310	306	10
310	309	88
310	312	62
311	305	2
311	309	40
311	312	88
311	313	30
312	306	2
312	309	8
312	312	140
312	315	8
312	318	2
313	312	88
313	313	30
313	315	40
313	319	2
314	312	62
314	315	88
314	318	10
315	312	8
315	313	22
315	315	112
315	319	18
316	312	10
316	315	88
316	318	22
316	319	40
317	313	10
317	315	40
317	319	110
318	312	2
318	315	8
318	318	28
318	319	120
318	326	2
319	313	2
319	319	148
319	322	8
319	325	2
320	318	22
320	319	88
320	322	40
320	326	10
321	319	62
321	322	88
321	325	10
322	318	10
322	319	8
322	322	112
322	325	8
322	326	22
323	319	10
323	322	88
323	325	62
324	318	2
324	322	40
324	325	88
324	326	30
325	319	2
325	322	8
325	325	140
325	328	8
325	331	2
326	325	88
326	326	30
326	328	40
326	332	2
327	325	62
327	328	88
327	331	10
328	325	8
328	326	22
328	328	112
328	332	18
329	325	10
329	328	88
329	331	22
329	332	40
330	326	10
330	328	40
330	332	110
331	325	2
331	328	8
331	331	28
331	332	120
331	339	2
332	326	2
332	332	148
332	335	8
332	338	2
333	331	22
333	332	88
333	335	40
333	339	10
334	332	62
334	335	88
334	338	10
335	331	10
335	332	8
335	335	112
335	338	8
335	339	22
336	332	10
336	335	88
336	338	62
337	331	2
337	335	40
337	338	88
337	339	30
338	332	2
338	335	8
338	338	140
338	341	8
338	344	2
339	338	88
339	339	30
339	341	40
339	345	2
340	338	62
340	341	88
340	344	10
341	338	8
341	339	22
341	341	112
341	345	18
342	338	10
342	341	88
342	344	22
342	345	40
343	339	10
343	341	40
343	345	110
344	338	2
344	341	8
344	344	28
344	345	120
344	352	2
345	339	2
345	345	148
345	348	8
345	351	2
346	344	22
346	345	88
346	348	40
346	352	10
347	345	62
347	348	88
347	351	10
348	344	10
348	345	8
348	348	112
348	351	8
348	352	22
349	345	10
349	348	88
349	351	62
350	344	2
350	348	40
350	351	88
350	352	30
351	345	2
351	348	8
351	351	140
351	354	8
351	357	2
352	351	88
352	352	30
352	354	40
352	358	2
353	351	62
353	354	88
353	357	10
354	351	8
354	352	22
354	354	112
354	358	18
355	351	10
355	354	88
355	357	22
355	358	40
356	352	10
356	354	40
356	358	110
357	351	2
357	354	8
357	357	28
357	358	120
357	365	2
358	352	2
358	358	148
358	361	8
358	364	2
359	357	22
359	358	88
359	361	40
359	365	10
360	358	62
360	361	88
360	364	10
361	357	10
361	358	8
361	361	112
361	364	8
361	365	22
362	358	10
362	361	88
362	364	62
363	357	2
363	361	40
363	364	88
363	365	30
364	358	2
364	361	8
364	364	140
364	367	8
364	370	2
365	364	88
365	365	30
365	367	40
365	371	2
366	364	62
366	367	88
366	370	10
367	364	8
367	365	22
367	367	112
367	371	18
368	364	10
368	367	88
368	370	22
368	371	40
369	365	10
369	367	40
369	371	110
370	364	2
370	367	8
370	370	28
370	371	120
370	378	2
371	365	2
371	371	148
371	374	8
371	377	2
372	370	22
372	371	88
372	374	40
372	378	10
373	371	62
373	374	88
373	377	10
374	370	10
374	371	8
374	374	112
374	377	8
374	378	22
375	371	10
375	374	88
375	377	62
376	370	2
376	374	40
376	377	88
376	378	30
377	371	2
377	374	8
377	377	140
377	380	8
377	383	2
378	377	88
378	378	30
378	380	40
378	384	2
379	377	62
379	380	88
379	383	10
380	377	8
380	378	22
380	380	112
380	384	18
381	377	10
381	380	88
381	383	22
381	384	40
382	378	10
382	380	40
382	384	110
383	377	2
383	380	8
383	383	28
383	384	120
383	391	2
384	378	2
384	384	148
384	387	8
384	390	2
385	383	22
385	384	88
385	387	40
385	391	10
386	384	62
386	387	88
386	390	10
387	383	10
387	384	8
387	387	112
387	390	8
387	391	22
388	384	10
388	387	88
388	390	62
389	383	2
389	387	40
389	390	88
389	391	30
390	384	2
390	387	8
390	390	140
390	393	8
390	396	2
391	390	88
391	391	30
391	393	40
391	397	2
392	390	62
392	393	88
392	396	10
393	390	8
393	391	22
393	393	112
393	397	18
394	390	10
394	393	88
394	396	22
394	397	40
395	391	10
395	393	40
395	397	110
396	390	2
396	393	8
396	396	28
396	397	120
396	404	2
397	391	2
397	397	148
397	400	8
397	403	2
398	396	22
398	397	88
398	400	40
398	404	10
399	397	62
399	400	88
399	403	10
400	396	10
400	397	8
400	400	112
400	403	8
400	404	22
401	397	10
401	400	88
401	403	62
402	396	2
402	400	40
402	403	88
402	404	30
403	397	2
403	400	8
403	403	140
403	406	8
403	409	2
404	403	88
404	404	30
404	406	40
404	410	2
405	403	62
405	406	88
405	409	10
406	403	8
406	404	22
406	406	112
406	410	18
407	403	10
407	406	88
407	409	22
407	410	40
408	404	10
408	406	40
408	410	110
409	403	2
409	406	8
409	409	28
409	410	120
409	417	2
410	404	2
410	410	148
410	413	8
410	416	2
411	409	22
411	410	88
411	413	40
411	417	10
412	410	62
412	413	88
412	416	10
413	409	10
413	410	8
413	413	112
413	416	8
413	417	22
414	410	10
414	413	88
414	416	62
415	409	2
415	413	40
415	416	88
415	417	30
416	410	2
416	413	8
416	416	140
416	419	8
416	422	2
417	416	88
417	417	30
417	419	40
417	423	2
418	416	62
418	419	88
418	422	10
419	416	8
419	417	22
419	419	120
419	423	10
420	416	10
420	419	120
420	422	22
420	423	8
421	417	10
421	419	88
421	423	62
422	416	2
422	419	40
422	422	28
422	423	88
422	430	2
423	417	2
423	419	8
423	423	140
423	426	8
423	429	2
424	422	22
424	423	88
424	426	40
424	430	10
425	423	62
425	426	88
425	429	10
426	422	10
426	423	8
426	426	112
426	429	8
426	430	22
427	423	10
427	426	88
427	429	62
428	422	2
428	426	40
428	429	88
428	430	30
429	423	2
429	426	8
429	429	140
429	432	8
429	435	2
430	429	88
430	430	30
430	432	40
430	436	2
431	429	62
431	432	88
431	435	10
432	429	8
432	430	22
432	432	120
432	436	10
433	429	10
433	432	120
433	435	22
433	436	8
434	430	10
434	432	88
434	436	62
435	429	2
435	432	40
435	435	28
435	436	88
435	443	2
436	430	2
436	432	8
436	436	140
436	439	8
436	442	2
437	435	22
437	436	88
437	439	40
437	443	10
438	436	62
438	439	88
438	442	10
439	435	10
439	436	8
439	439	112
439	442	8
439	443	22
440	436	10
440	439	88
440	442	62
441	435	2
441	439	40
441	442	88
441	443	30
442	436	2
442	439	8
442	442	140
442	445	8
442	448	2
443	442	88
443	443	30
443	445	40
443	449	2
444	442	62
444	445	88
444	448	10
445	442	8
445	443	22
445	445	120
445	449	10
446	442	10
446	445	120
446	448	22
446	449	8
447	443	10
447	445	88
447	449	62
448	442	2
448	445	40
448	448	28
448	449	88
448	456	2
449	443	2
449	445	8
449	449	140
449	452	8
449	455	2
450	448	22
450	449	88
450	452	40
450	456	10
451	449	62
451	452	88
451	455	10
452	448	10
452	449	8
452	452	112
452	455	8
452	456	22
453	449	10
453	452	88
453	455	62
454	448	2
454	452	40
454	455	88
454	456	30
455	449	2
455	452	8
455	455	140
455	458	8
455	461	2
456	455	88
456	456	30
456	458	40
456	462	2
457	455	62
457	458	88
457	461	10
458	455	8
458	456	22
458	458	120
458	462	10
459	455	10
459	458	120
459	461	22
459	462	8
460	456	10
460	458	88
460	462	62
461	455	2
461	458	40
461	461	28
461	462	88
461	469	2
462	456	2
462	458	8
462	462	140
462	465	8
462	468	2
463	461	22
463	462	88
463	465	40
463	469	10
464	462	62
464	465	88
464	468	10
465	461	10
465	462	8
465	465	112
465	468	8
465	469	22
466	462	10
466	465	88
466	468	62
467	461	2
467	465	40
467	468	88
467	469	30
468	462	2
468	465	8
468	468	140
468	471	8
468	474	2
469	468	88
469	469	30
469	471	40
469	475	2
470	468	62
470	471	88
470	474	10
471	468	8
471	469	22
471	471	120
471	475	10
472	468	10
472	471	120
472	474	22
472	475	8
473	469	10
473	471	88
473	475	62
474	468	2
474	471	40
474	474	28
474	475	88
474	482	2
475	469	2
475	471	8
475	475	140
475	478	8
475	481	2
476	474	22
476	475	88
476	478	40
476	482	10
477	475	62
477	478	88
477	481	10
478	474	10
478	475	8
478	478	112
478	481	8
478	482	22
479	475	10
479	478	88
479	481	62
480	474	2
480	478	40
480	481	88
480	482	30
481	475	2
481	478	8
481	481	140
481	484	8
481	487	2
482	481	88
482	482	30
482	484	40
482	488	2
483	481	62
483	484	88
483	487	10
484	481	8
484	482	22
484	484	120
484	488	10
485	481	10
485	484	120
485	487	22
485	488	8
486	482	10
486	484	88
486	488	62
487	481	2
487	484	40
487	487	28
487	488	88
487	495	2
488	482	2
488	484	8
488	488	140
488	491	8
488	494	2
489	487	22
489	488	88
489	491	40
489	495	10
490	488	62
490	491	88
490	494	10
491	487	10
491	488	8
491	491	112
491	494	8
491	495	22
492	488	10
492	491	88
492	494	62
493	487	2
493	491	40
493	494	88
493	495	30
494	488	2
494	491	8
494	494	140
494	497	8
494	500	2
495	494	88
495	495	30
495	497	40
495	501	2
496	494	62
496	497	88
496	500	10
497	494	8
497	495	22
497	497	120
497	501	10
498	494	10
498	497	120
498	500	22
498	501	8
499	495	10
499	497	88
499	501	62
500	494	2
500	497	40
500	500	28
500	501	88
500	508	2
501	495	2
501	497	8
501	501	140
501	504	8
501	507	2
502	500	22
502	501	88
502	504	40
502	508	10
503	501	62
503	504	88
503	507	10
504	500	10
504	501	8
504	504	112
504	507	8
504	508	22
505	501	10
505	504	88
505	507	62
506	500	2
506	504	40
506	507	88
506	508	30
507	501	2
507	504	8
507	507	140
507	510	8
507	513	2
508	507	88
508	508	30
508	510	40
508	514	2
509	507	62
509	510	88
509	513	10
510	507	8
510	508	22
510	510	120
510	514	10
511	507	10
511	510	120
511	513	22
511	514	8
512	508	10
512	510	88
512	514	62
513	507	2
513	510	40
513	513	28
513	514	88
513	521	2
514	508	2
514	510	8
514	514	140
514	517	8
514	520	2
515	513	22
515	514	88
515	517	40
515	521	10
516	514	62
516	517	88
516	520	10
517	513	10
517	514	8
517	517	112
517	520	8
517	521	22
518	514	10
518	517	88
518	520	62
519	513	2
519	517	40
519	520	88
519	521	30
520	514	2
520	517	8
520	520	140
520	523	8
520	526	2
521	520	88
521	521	30
521	523	40
521	527	2
522	520	62
522	523	88
522	526	10
523	520	8
523	521	22
523	523	120
523	527	10
524	520	10
524	523	120
524	526	22
524	527	8
525	521	10
525	523	88
525	527	62
526	520	2
526	523	40
526	526	28
526	527	88
526	534	2
527	521	2
527	523	8
527	527	140
527	530	8
527	533	2
528	526	22
528	527	88
528	530	40
528	534	10
529	527	62
529	530	88
529	533	10
530	526	10
530	527	8
530	530	112
530	533	8
530	534	22
531	527	10
531	530	88
531	533	62
532	526	2
532	530	40
532	533	88
532	534	30
533	527	2
533	530	8
533	533	140
533	536	8
533	539	2
534	533	88
534	534	30
534	536	40
534	540	2
535	533	62
535	536	88
535	539	10
536	533	8
536	534	22
536	536	120
536	540	10
537	533	10
537	536	120
537	539	22
537	540	8
538	534	10
538	536	88
538	540	62
539	533	2
539	536	40
539	539	28
539	540	88
539	547	2
540	534	2
540	536	8
540	540	140
540	543	8
540	546	2
541	539	22
541	540	88
541	543	40
541	547	10
542	540	62
542	543	88
542	546	10
543	539	10
543	540	8
543	543	112
543	546	8
543	547	22
544	540	10
544	543	88
544	546	62
545	539	2
545	543	40
545	546	88
545	547	30
546	540	2
546	543	8
546	546	140
546	549	8
546	552	2
547	546	88
547	547	30
547	549	40
547	553	2
548	546	62
548	549	88
548	552	10
549	546	8
549	547	22
549	549	120
549	553	10
550	546	10
550	549	120
550	552	22
550	553	8
551	547	10
551	549	88
551	553	62
552	546	2
552	549	40
552	552	28
552	553	88
552	560	2
553	547	2
553	549	8
553	553	140
553	556	8
553	559	2
554	552	22
554	553	88
554	556	40
554	560	10
555	553	62
555	556	88
555	559	10
556	552	10
556	553	8
556	556	112
556	559	8
556	560	22
557	553	10
557	556	88
557	559	62
558	552	2
558	556	40
558	559	88
558	560	30
559	553	2
559	556	8
559	559	140
559	562	8
559	565	2
560	559	88
560	560	30
560	562	40
560	566	2
561	559	62
561	562	88
561	565	10
562	559	8
562	560	22
562	562	120
562	566	10
563	559	10
563	562	120
563	565	22
563	566	8
564	560	10
564	562	88
564	566	62
565	559	2
565	562	40
565	565	28
565	566	88
565	573	2
566	560	2
566	562	8
566	566	140
566	569	8
566	572	2
567	565	22
567	566	88
567	569	40
567	573	10
568	566	62
568	569	88
568	572	10
569	565	10
569	566	8
569	569	112
569	572	8
569	573	22
570	566	10
570	569	88
570	572	62
571	565	2
571	569	40
571	572	88
571	573	30
572	566	2
572	569	8
572	572	140
572	575	8
572	578	2
573	572	88
573	573	30
573	575	40
573	579	2
574	572	62
574	575	88
574	578	10
575	572	8
575	573	22
575	575	120
575	579	10
576	572	10
576	575	120
576	578	22
576	579	8
577	573	10
577	575	88
577	579	62
578	572	2
578	575	40
578	578	28
578	579	88
578	586	2
579	573	2
579	575	8
579	579	140
579	582	8
579	585	2
580	578	22
580	579	88
580	582	40
580	586	10
581	579	62
581	582	88
581	585	10
582	578	10
582	579	8
582	582	112
582	585	8
582	586	22
583	579	10
583	582	88
583	585	62
584	578	2
584	582	40
584	585	88
584	586	30
585	579	2
585	582	8
585	585	140
585	588	8
585	591	2
586	585	88
586	586	30
586	588	40
586	592	2
587	585	62
587	588	88
587	591	10
588	585	8
588	586	22
588	588	120
588	592	10
589	585	10
589	588	120
589	591	22
589	592	8
590	586	10
590	588	88
590	592	62
591	585	2
591	588	40
591	591	28
591	592	88
591	599	2
592	586	2
592	588	8
592	592	140
592	595	8
592	598	2
593	591	22
593	592	88
593	595	40
593	599	10
594	592	62
594	595	88
594	598	10
595	591	10
595	592	8
595	595	112
595	598	8
595	599	22
596	592	10
596	595	88
596	598	62
597	591	2
597	595	40
597	598	88
597	599	30
598	592	2
598	595	8
598	598	140
598	601	8
598	604	2
599	598	88
599	599	30
599	601	40
599	605	2
600	598	62
600	601	88
600	604	10
601	598	8
601	599	22
601	601	120
601	605	10
602	598	10
602	601	120
602	604	22
602	605	8
603	599	10
603	601	88
603	605	62
604	598	2
604	601	40
604	604	28
604	605	88
604	612	2
605	599	2
605	601	8
605	605	140
605	608	8
605	611	2
606	604	22
606	605	88
606	608	40
606	612	10
607	605	62
607	608	88
607	611	10
608	604	10
608	605	8
608	608	112
608	611	8
608	612	22
609	605	10
609	608	88
609	611	62
610	604	2
610	608	40
610	611	88
610	612	30
611	605	2
611	608	8
611	611	140
611	614	8
611	617	2
612	611	88
612	612	30
612	614	40
612	618	2
613	611	62
613	614	88
613	617	10
614	611	8
614	612	22
614	614	120
614	618	10
615	611	10
615	614	120
615	617	22
615	618	8
616	612	10
616	614	88
616	618	62
617	611	2
617	614	40
617	617	28
617	618	88
617	625	2
618	612	2
618	614	8
618	618	140
618	621	8
618	624	2
619	617	22
619	618	88
619	621	40
619	625	10
620	618	62
620	621	88
620	624	10
621	617	10
621	618	8
621	621	112
621	624	8
621	625	22
622	618	10
622	621	88
622	624	62
623	617	2
623	621	40
623	624	88
623	625	30
624	618	2
624	621	8
624	624	140
624	627	8
624	630	2
625	624	88
625	625	30
625	627	40
625	631	2
626	624	62
626	627	88
626	630	10
627	624	8
627	625	22
627	627	120
627	631	10
628	624	10
628	627	120
628	630	22
628	631	8
629	625	10
629	627	88
629	631	62
630	624	2
630	627	40
630	630	28
630	631	88
630	638	2
631	625	2
631	627	8
631	631	140
631	634	8
631	637	2
632	630	22
632	631	88
632	634	40
632	638	10
633	631	62
633	634	88
633	637	10
634	630	10
634	631	8
634	634	112
634	637	8
634	638	22
635	631	10
635	634	88
635	637	62
636	630	2
636	634	40
636	637	88
636	638	30
637	631	2
637	634	8
637	637	140
637	640	8
637	643	2
638	637	88
638	638	30
638	640	40
638	644	2
639	637	62
639	640	88
639	643	10
640	637	8
640	638	22
640	640	120
640	644	10
641	637	10
641	640	120
641	643	22
641	644	8
642	638	10
642	640	88
642	644	62
643	637	2
643	640	40
643	643	28
643	644	88
643	651	2
644	638	2
644	640	8
644	644	140
644	647	8
644	650	2
645	643	22
645	644	88
645	647	40
645	651	10
646	644	62
646	647	88
646	650	10
647	643	10
647	644	8
647	647	112
647	650	8
647	651	22
648	644	10
648	647	88
648	650	62
649	643	2
649	647	40
649	650	88
649	651	30
650	644	2
650	647	8
650	650	140
650	653	8
650	656	2
651	650	88
651	651	30
651	653	40
651	657	2
652	650	62
652	653	88
652	656	10
653	650	8
653	651	22
653	653	120
653	657	10
654	650	10
654	653	120
654	656	22
654	657	8
655	651	10
655	653	88
655	657	62
656	650	2
656	653	40
656	656	28
656	657	88
656	664	2
657	651	2
657	653	8
657	657	140
657	660	8
657	663	2
658	656	22
658	657	88
658	660	40
658	664	10
659	657	62
659	660	88
659	663	10
660	656	10
660	657	8
660	660	112
660	663	8
660	664	22
661	657	10
661	660	88
661	663	62
662	656	2
662	660	40
662	663	88
662	664	30
663	657	2
663	660	8
663	663	140
663	666	8
663	669	2
664	663	88
664	664	30
664	666	40
664	670	2
665	663	62
665	666	88
665	669	10
666	663	8
666	664	22
666	666	120
666	670	10
667	663	10
667	666	120
667	669	22
667	670	8
668	664	10
668	666	88
668	670	62
669	663	2
669	666	40
669	669	28
669	670	88
669	677	2
670	664	2
670	666	8
670	670	140
670	673	8
670	676	2
671	669	22
671	670	88
671	673	40
671	677	10
672	670	62
672	673	88
672	676	10
673	669	10
673	670	8
673	673	112
673	676	8
673	677	22
674	670	10
674	673	88
674	676	62
675	669	2
675	673	40
675	676	88
675	677	30
676	670	2
676	673	8
676	676	140
676	679	8
676	682	2
677	676	88
677	677	30
677	679	40
677	683	2
678	676	62
678	679	88
678	682	10
679	676	8
679	677	22
679	679	120
679	683	10
680	676	10
680	679	120
680	682	22
680	683	8
681	677	10
681	679	88
681	683	62
682	676	2
682	679	40
682	682	28
682	683	88
682	690	2
683	677	2
683	679	8
683	683	140
683	686	8
683	689	2
684	682	22
684	683	88
684	686	40
684	690	10
685	683	62
685	686	88
685	689	10
686	682	10
686	683	8
686	686	112
686	689	8
686	690	22
687	683	10
687	686	88
687	689	62
688	682	2
688	686	40
688	689	88
688	690	30
689	683	2
689	686	8
689	689	140
689	692	8
689	695	2
690	689	88
690	690	30
690	692	40
690	696	2
691	689	62
691	692	88
691	695	10
692	689	8
692	690	22
692	692	120
692	696	10
693	689	10
693	692	120
693	695	22
693	696	8
694	690	10
694	692	88
694	696	62
695	689	2
695	692	40
695	695	28
695	696	88
695	703	2
696	690	2
696	692	8
696	696	140
696	699	8
696	702	2
697	695	22
697	696	88
697	699	40
697	703	10
698	696	62
698	699	88
698	702	10
699	695	10
699	696	8
699	699	112
699	702	8
699	703	22
700	696	10
700	699	88
700	702	62
701	695	2
701	699	40
701	702	88
701	703	30
702	696	2
702	699	8
702	702	140
702	705	8
702	708	2
703	702	88
703	703	30
703	705	40
703	709	2
704	702	62
704	705	88
704	708	10
705	702	8
705	703	22
705	705	120
705	709	10
706	702	10
706	705	120
706	708	22
706	709	8
707	703	10
707	705	88
707	709	62
708	702	2
708	705	40
708	708	28
708	709	88
708	716	2
709	703	2
709	705	8
709	709	140
709	712	8
709	715	2
710	708	22
710	709	88
710	712	40
710	716	10
711	709	62
711	712	88
711	715	10
712	708	10
712	709	8
712	712	112
712	715	8
712	716	22
713	709	10
713	712	88
713	715	62
714	708	2
714	712	40
714	715	88
714	716	30
715	709	2
715	712	8
715	715	140
715	718	8
715	721	2
716	715	88
716	716	30
716	718	40
716	722	2
717	715	62
717	718	88
717	721	10
718	715	8
718	716	22
718	718	120
718	722	10
719	715	10
719	718	120
719	721	22
719	722	8
720	716	10
720	718	88
720	722	62
721	715	2
721	718	40
721	721	28
721	722	88
721	729	2
722	716	2
722	718	8
722	722	140
722	725	8
722	728	2
723	721	22
723	722	88
723	725	40
723	729	10
724	722	62
724	725	88
724	728	10
725	721	10
725	722	8
725	725	112
725	728	8
725	729	22
726	722	10
726	725	88
726	728	62
727	721	2
727	725	40
727	728	88
727	729	30
728	722	2
728	725	8
728	728	140
728	731	8
728	734	2
729	728	88
729	729	30
729	731	40
729	735	2
730	728	62
730	731	88
730	734	10
731	728	8
731	729	22
731	731	120
731	735	10
732	728	10
732	731	120
732	734	22
732	735	8
733	729	10
733	731	88
733	735	62
734	728	2
734	731	40
734	734	28
734	735	88
734	742	2
735	729	2
735	731	8
735	735	140
735	738	8
735	741	2
736	734	22
736	735	88
736	738	40
736	742	10
737	735	62
737	738	88
737	741	10
738	734	10
738	735	8
738	738	112
738	741	8
738	742	22
739	735	10
739	738	88
739	741	62
740	734	2
740	738	40
740	741	88
740	742	30
741	735	2
741	738	8
741	741	140
741	744	8
741	747	2
742	741	88
742	742	30
742	744	40
742	748	2
743	741	62
743	744	88
743	747	10
744	741	8
744	742	22
744	744	120
744	748	10
745	741	10
745	744	120
745	747	22
745	748	8
746	742	10
746	744	88
746	748	62
747	741	2
747	744	40
747	747	28
747	748	88
747	755	2
748	742	2
748	744	8
748	748	140
748	751	8
748	754	2
749	747	22
749	748	88
749	751	40
749	755	10
750	748	62
750	751	88
750	754	10
751	747	10
751	748	8
751	751	112
751	754	8
751	755	22
752	748	10
752	751	88
752	754	62
753	747	2
753	751	40
753	754	88
753	755	30
754	748	2
754	751	8
754	754	140
754	757	8
754	760	2
755	754	88
755	755	30
755	757	40
755	761	2
756	754	62
756	757	88
756	760	10
757	754	8
757	755	22
757	757	120
757	761	10
758	754	10
758	757	120
758	760	22
758	761	8
759	755	10
759	757	88
759	761	62
760	754	2
760	757	40
760	760	28
760	761	88
760	768	2
761	755	2
761	757	8
761	761	140
761	764	8
761	767	2
762	760	22
762	761	88
762	764	40
762	768	10
763	761	62
763	764	88
763	767	10
764	760	10
764	761	8
764	764	112
764	767	8
764	768	22
765	761	10
765	764	88
765	767	62
766	760	2
766	764	40
766	767	88
766	768	30
767	761	2
767	764	8
767	767	140
767	770	8
767	773	2
768	767	88
768	768	30
768	770	40
768	774	2
769	767	62
769	770	88
769	773	10
770	767	8
770	768	22
770	770	120
770	774	10
771	767	10
771	770	120
771	773	22
771	774	8
772	768	10
772	770	88
772	774	62
773	767	2
773	770	40
773	773	28
773	774	88
773	781	2
774	768	2
774	770	8
774	774	140
774	777	8
774	780	2
775	773	22
775	774	88
775	777	40
775	781	10
776	774	62
776	777	88
776	780	10
777	773	10
777	774	8
777	777	112
777	780	8
777	781	22
778	774	10
778	777	88
778	780	62
779	773	2
779	777	40
779	780	88
779	781	30
780	774	2
780	777	8
780	780	140
780	783	8
780	786	2
781	780	88
781	781	30
781	783	40
781	787	2
782	780	62
782	783	88
782	786	10
783	780	8
783	781	22
783	783	120
783	787	10
784	780	10
784	783	120
784	786	22
784	787	8
785	781	10
785	783	88
785	787	62
786	780	2
786	783	40
786	786	28
786	787	88
786	794	2
787	781	2
787	783	8
787	787	140
787	790	8
787	793	2
788	786	22
788	787	88
788	790	40
788	794	10
789	787	62
789	790	88
789	793	10
790	786	10
790	787	8
790	790	112
790	793	8
790	794	22
791	787	10
791	790	88
791	793	62
792	786	2
792	790	40
792	793	88
792	794	30
793	787	2
793	790	8
793	793	140
793	796	8
793	799	2
794	793	88
794	794	30
794	796	40
794	800	2
795	793	62
795	796	88
795	799	10
796	793	8
796	794	22
796	796	120
796	800	10
797	793	10
797	796	120
797	799	22
797	800	8
798	794	10
798	796	88
798	800	62
799	793	2
799	796	40
799	799	28
799	800	88
799	807	2
800	794	2
800	796	8
800	800	140
800	803	8
800	806	2
801	799	22
801	800	88
801	803	40
801	807	10
802	800	62
802	803	88
802	806	10
803	799	10
803	800	8
803	803	112
803	806	8
803	807	22
804	800	10
804	803	88
804	806	62
805	799	2
805	803	40
805	806	88
805	807	30
806	800	2
806	803	8
806	806	140
806	809	8
806	812	2
807	806	88
807	807	30
807	809	40
807	813	2
808	806	62
808	809	88
808	812	10
809	806	8
809	807	22
809	809	120
809	813	10
810	806	10
810	809	120
810	812	22
810	813	8
811	807	10
811	809	88
811	813	62
812	806	2
812	809	40
812	812	28
812	813	88
812	820	2
813	807	2
813	809	8
813	813	140
813	816	8
813	819	2
814	812	22
814	813	88
814	816	40
814	820	10
815	813	62
815	816	88
815	819	10
816	812	10
816	813	8
816	816	112
816	819	8
816	820	22
817	813	10
817	816	88
817	819	62
818	812	2
818	816	40
818	819	88
818	820	30
819	813	2
819	816	8
819	819	140
819	822	8
819	825	2
820	819	88
820	820	30
820	822	40
820	826	2
821	819	62
821	822	88
821	825	10
822	819	8
822	820	22
822	822	120
822	826	10
823	819	10
823	822	120
823	825	22
823	826	8
824	820	10
824	822	88
824	826	62
825	819	2
825	822	40
825	825	28
825	826	88
825	833	2
826	820	2
826	822	8
826	826	140
826	829	8
826	832	2
827	825	22
827	826	88
827	829	40
827	833	10
828	826	62
828	829	88
828	832	10
829	825	10
829	826	8
829	829	112
829	832	8
829	833	22
830	826	10
830	829	88
830	832	62
831	825	2
831	829	40
831	832	88
831	833	30
832	826	2
832	829	8
832	832	140
832	836	8
832	838	2
833	832	88
833	833	30
833	836	40
833	839	2
834	832	62
834	836	88
834	838	10
835	832	8
835	833	22
835	836	120
835	839	10
836	832	10
836	836	120
836	838	22
836	839	8
837	833	10
837	836	88
837	839	62
838	832	2
838	836	40
838	838	30
838	839	88
839	833	2
839	836	8
839	839	140
839	842	8
839	845	2
840	838	30
840	839	88
840	842	40
840	846	2
841	839	62
841	842	88
841	845	10
842	838	22
842	839	8
842	842	112
842	845	8
842	846	10
843	839	10
843	842	88
843	845	62
844	838	10
844	842	40
844	845	88
844	846	22
845	839	2
845	842	8
845	845	140
845	849	8
845	851	2
846	838	2
846	845	88
846	846	28
846	849	40
846	852	2
847	845	62
847	849	88
847	851	10
848	845	8
848	846	22
848	849	120
848	852	10
849	845	10
849	849	120
849	851	22
849	852	8
850	846	10
850	849	88
850	852	62
851	845	2
851	849	40
851	851	30
851	852	88
852	846	2
852	849	8
852	852	140
852	855	8
852	858	2
853	851	30
853	852	88
853	855	40
853	859	2
854	852	62
854	855	88
854	858	10
855	851	22
855	852	8
855	855	112
855	858	8
855	859	10
856	852	10
856	855	88
856	858	62
857	851	10
857	855	40
857	858	88
857	859	22
858	852	2
858	855	8
858	858	140
858	862	8
858	864	2
859	851	2
859	858	88
859	859	28
859	862	40
859	865	2
860	858	62
860	862	88
860	864	10
861	858	8
861	859	22
861	862	120
861	865	10
862	858	10
862	862	120
862	864	22
862	865	8
863	859	10
863	862	88
863	865	62
864	858	2
864	862	40
864	864	30
864	865	88
865	859	2
865	862	8
865	865	140
865	868	8
865	871	2
866	864	30
866	865	88
866	868	40
866	872	2
867	865	62
867	868	88
867	871	10
868	864	22
868	865	8
868	868	112
868	871	8
868	872	10
869	865	10
869	868	88
869	871	62
870	864	10
870	868	40
870	871	88
870	872	22
871	865	2
871	868	8
871	871	140
871	875	8
871	877	2
872	864	2
872	871	88
872	872	28
872	875	40
872	878	2
873	871	62
873	875	88
873	877	10
874	871	8
874	872	22
874	875	120
874	878	10
875	871	10
875	875	120
875	877	22
875	878	8
876	872	10
876	875	88
876	878	62
877	871	2
877	875	40
877	877	30
877	878	88
878	872	2
878	875	8
878	878	140
878	881	8
878	884	2
879	877	30
879	878	88
879	881	40
879	885	2
880	878	62
880	881	88
880	884	10
881	877	22
881	878	8
881	881	112
881	884	8
881	885	10
882	878	10
882	881	88
882	884	62
883	877	10
883	881	40
883	884	88
883	885	22
884	878	2
884	881	8
884	884	140
884	888	8
884	890	2
885	877	2
885	884	88
885	885	28
885	888	40
885	891	2
886	884	62
886	888	88
886	890	10
887	884	8
887	885	22
887	888	120
887	891	10
888	884	10
888	888	120
888	890	22
888	891	8
889	885	10
889	888	88
889	891	62
890	884	2
890	888	40
890	890	30
890	891	88
891	885	2
891	888	8
891	891	140
891	894	8
891	897	2
892	890	30
892	891	88
892	894	40
892	898	2
893	891	62
893	894	88
893	897	10
894	890	22
894	891	8
894	894	112
894	897	8
894	898	10
895	891	10
895	894	88
895	897	62
896	890	10
896	894	40
896	897	88
896	898	22
897	891	2
897	894	8
897	897	140
897	901	8
897	903	2
898	890	2
898	897	88
898	898	28
898	901	40
898	904	2
899	897	62
899	901	88
899	903	10
900	897	8
900	898	22
900	901	120
900	904	10
901	897	10
901	901	120
901	903	22
901	904	8
902	898	10
902	901	88
902	904	62
903	897	2
903	901	40
903	903	30
903	904	88
904	898	2
904	901	8
904	904	140
904	907	8
904	910	2
905	903	30
905	904	88
905	907	40
905	911	2
906	904	62
906	907	88
906	910	10
907	903	22
907	904	8
907	907	112
907	910	8
907	911	10
908	904	10
908	907	88
908	910	62
909	903	10
909	907	40
909	910	88
909	911	22
910	904	2
910	907	8
910	910	140
910	914	8
910	916	2
911	903	2
911	910	88
911	911	28
911	914	40
911	917	2
912	910	62
912	914	88
912	916	10
913	910	8
913	911	22
913	914	120
913	917	10
914	910	10
914	914	120
914	916	22
914	917	8
915	911	10
915	914	88
915	917	62
916	910	2
916	914	40
916	916	30
916	917	88
917	911	2
917	914	8
917	917	140
917	920	8
917	923	2
918	916	30
918	917	88
918	920	40
918	924	2
919	917	62
919	920	88
919	923	10
920	916	22
920	917	8
920	920	112
920	923	8
920	924	10
921	917	10
921	920	88
921	923	62
922	916	10
922	920	40
922	923	88
922	924	22
923	917	2
923	920	8
923	923	140
923	927	8
923	929	2
924	916	2
924	923	88
924	924	28
924	927	40
924	930	2
925	923	62
925	927	88
925	929	10
926	923	8
926	924	22
926	927	120
926	930	10
927	923	10
927	927	120
927	929	22
927	930	8
928	924	10
928	927	88
928	930	62
929	923	2
929	927	40
929	929	30
929	930	88
930	924	2
930	927	8
930	930	140
930	933	8
930	936	2
931	929	30
931	930	88
931	933	40
931	937	2
932	930	62
932	933	88
932	936	10
933	929	22
933	930	8
933	933	112
933	936	8
933	937	10
934	930	10
934	933	88
934	936	62
935	929	10
935	933	40
935	936	88
935	937	22
936	930	2
936	933	8
936	936	140
936	940	8
936	942	2
937	929	2
937	936	88
937	937	28
937	940	40
937	943	2
938	936	62
938	940	88
938	942	10
939	936	8
939	937	22
939	940	120
939	943	10
940	936	10
940	940	120
940	942	22
940	943	8
941	937	10
941	940	88
941	943	62
942	936	2
942	940	40
942	942	30
942	943	88
943	937	2
943	940	8
943	943	140
943	946	8
943	949	2
944	942	30
944	943	88
944	946	40
944	950	2
945	943	62
945	946	88
945	949	10
946	942	22
946	943	8
946	946	112
946	949	8
946	950	10
947	943	10
947	946	88
947	949	62
948	942	10
948	946	40
948	949	88
948	950	22
949	943	2
949	946	8
949	949	140
949	953	8
949	955	2
950	942	2
950	949	88
950	950	28
950	953	40
950	956	2
951	949	62
951	953	88
951	955	10
952	949	8
952	950	22
952	953	120
952	956	10
953	949	10
953	953	120
953	955	22
953	956	8
954	950	10
954	953	88
954	956	62
955	949	2
955	953	40
955	955	30
955	956	88
956	950	2
956	953	8
956	956	140
956	959	8
956	962	2
957	955	30
957	956	88
957	959	40
957	963	2
958	956	62
958	959	88
958	962	10
959	955	22
959	956	8
959	959	112
959	962	8
959	963	10
960	956	10
960	959	88
960	962	62
961	955	10
961	959	40
961	962	88
961	963	22
962	956	2
962	959	8
962	962	140
962	966	8
962	968	2
963	955	2
963	962	88
963	963	28
963	966	40
963	969	2
964	962	62
964	966	88
964	968	10
965	962	8
965	963	22
965	966	120
965	969	10
966	962	10
966	966	120
966	968	22
966	969	8
967	963	10
967	966	88
967	969	62
968	962	2
968	966	40
968	968	30
968	969	88
969	963	2
969	966	8
969	969	140
969	972	8
969	975	2
970	968	30
970	969	88
970	972	40
970	976	2
971	969	62
971	972	88
971	975	10
972	968	22
972	969	8
972	972	112
972	975	8
972	976	10
973	969	10
973	972	88
973	975	62
974	968	10
974	972	40
974	975	88
974	976	22
975	969	2
975	972	8
975	975	140
975	979	8
975	981	2
976	968	2
976	975	88
976	976	28
976	979	40
976	982	2
977	975	62
977	979	88
977	981	10
978	975	8
978	976	22
978	979	120
978	982	10
979	975	10
979	979	120
979	981	22
979	982	8
980	976	10
980	979	88
980	982	62
981	975	2
981	979	40
981	981	30
981	982	88
982	976	2
982	979	8
982	982	140
982	985	8
982	988	2
983	981	30
983	982	88
983	985	40
983	989	2
984	982	62
984	985	88
984	988	10
985	981	22
985	982	8
985	985	112
985	988	8
985	989	10
986	982	10
986	985	88
986	988	62
987	981	10
987	985	40
987	988	88
987	989	22
988	982	2
988	985	8
988	988	140
988	992	8
988	994	2
989	981	2
989	988	88
989	989	28
989	992	40
989	995	2
990	988	62
990	992	88
990	994	10
991	988	8
991	989	22
991	992	120
991	995	10
992	988	10
992	992	120
992	994	22
992	995	8
993	989	10
993	992	88
993	995	62
994	988	2
994	992	40
994	994	30
994	995	88
995	989	2
995	992	8
995	995	140
995	998	8
995	1001	2
996	994	30
996	995	88
996	998	40
996	1002	2
997	995	62
997	998	88
997	1001	10
998	994	22
998	995	8
998	998	112
998	1001	8
998	1002	10
999	995	10
999	998	88
999	1001	62
1000	994	10
1000	998	40
1000	1001	88
1000	1002	22
1001	995	2
1001	998	8
1001	1001	140
1001	1005	8
1001	1007	2
1002	994	2
1002	1001	88
1002	1002	28
1002	1005	40
1002	1008	2
1003	1001	62
1003	1005	88
1003	1007	10
1004	1001	8
1004	1002	22
1004	1005	120
1004	1008	10
1005	1001	10
1005	1005	120
1005	1007	22
1005	1008	8
1006	1002	10
1006	1005	88
1006	1008	62
1007	1001	2
1007	1005	40
1007	1007	30
1007	1008	88
1008	1002	2
1008	1005	8
1008	1008	140
1008	1011	8
1008	1014	2
1009	1007	30
1009	1008	88
1009	1011	40
1009	1015	2
1010	1008	62
1010	1011	88
1010	1014	10
1011	1007	22
1011	1008	8
1011	1011	112
1011	1014	8
1011	1015	10
1012	1008	10
1012	1011	88
1012	1014	62
1013	1007	10
1013	1011	40
1013	1014	88
1013	1015	22
1014	1008	2
1014	1011	8
1014	1014	140
1014	1018	8
1014	1020	2
1015	1007	2
1015	1014	88
1015	1015	28
1015	1018	40
1015	1021	2
1016	1014	62
1016	1018	88
1016	1020	10
1017	1014	8
1017	1015	22
1017	1018	120
1017	1021	10
1018	1014	10
1018	1018	120
1018	1020	22
1018	1021	8
1019	1015	10
1019	1018	88
1019	1021	62
1020	1014	2
1020	1018	40
1020	1020	30
1020	1021	88
1021	1015	2
1021	1018	8
1021	1021	140
1021	1024	8
1021	1027	2
1022	1020	30
1022	1021	88
1022	1024	40
1022	1028	2
1023	1021	62
1023	1024	88
1023	1027	10
1024	1020	22
1024	1021	8
1024	1024	112
1024	1027	8
1024	1028	10
1025	1021	10
1025	1024	88
1025	1027	62
1026	1020	10
1026	1024	40
1026	1027	88
1026	1028	22
1027	1021	2
1027	1024	8
1027	1027	140
1027	1031	8
1027	1033	2
1028	1020	2
1028	1027	88
1028	1028	28
1028	1031	40
1028	1034	2
1029	1027	62
1029	1031	88
1029	1033	10
1030	1027	8
1030	1028	22
1030	1031	120
1030	1034	10
1031	1027	10
1031	1031	120
1031	1033	22
1031	1034	8
1032	1028	10
1032	1031	88
1032	1034	62
1033	1027	2
1033	1031	40
1033	1033	30
1033	1034	88
1034	1028	2
1034	1031	8
1034	1034	140
1034	1037	8
1034	1040	2
1035	1033	30
1035	1034	88
1035	1037	40
1035	1041	2
1036	1034	62
1036	1037	88
1036	1040	10
1037	1033	22
1037	1034	8
1037	1037	112
1037	1040	8
1037	1041	10
1038	1034	10
1038	1037	88
1038	1040	62
1039	1033	10
1039	1037	40
1039	1040	88
1039	1041	22
1040	1034	2
1040	1037	8
1040	1040	140
1040	1044	8
1040	1046	2
1041	1033	2
1041	1040	88
1041	1041	28
1041	1044	40
1041	1047	2
1042	1040	62
1042	1044	88
1042	1046	10
1043	1040	8
1043	1041	22
1043	1044	120
1043	1047	10
1044	1040	10
1044	1044	120
1044	1046	22
1044	1047	8
1045	1041	10
1045	1044	88
1045	1047	62
1046	1040	2
1046	1044	40
1046	1046	30
1046	1047	88
1047	1041	2
1047	1044	8
1047	1047	140
1047	1050	8
1047	1053	2
1048	1046	30
1048	1047	88
1048	1050	40
1048	1054	2
1049	1047	62
1049	1050	88
1049	1053	10
1050	1046	22
1050	1047	8
1050	1050	112
1050	1053	8
1050	1054	10
1051	1047	10
1051	1050	88
1051	1053	62
1052	1046	10
1052	1050	40
1052	1053	88
1052	1054	22
1053	1047	2
1053	1050	8
1053	1053	140
1053	1057	8
1053	1059	2
1054	1046	2
1054	1053	88
1054	1054	28
1054	1057	40
1054	1060	2
1055	1053	62
1055	1057	88
1055	1059	10
1056	1053	8
1056	1054	22
1056	1057	120
1056	1060	10
1057	1053	10
1057	1057	120
1057	1059	22
1057	1060	8
1058	1054	10
1058	1057	88
1058	1060	62
1059	1053	2
1059	1057	40
1059	1059	30
1059	1060	88
1060	1054	2
1060	1057	8
1060	1060	140
1060	1063	8
1060	1066	2
1061	1059	30
1061	1060	88
1061	1063	40
1061	1067	2
1062	1060	62
1062	1063	88
1062	1066	10
1063	1059	22
1063	1060	8
1063	1063	112
1063	1066	8
1063	1067	10
1064	1060	10
1064	1063	88
1064	1066	62
1065	1059	10
1065	1063	40
1065	1066	88
1065	1067	22
1066	1060	2
1066	1063	8
1066	1066	140
1066	1070	8
1066	1072	2
1067	1059	2
1067	1066	88
1067	1067	28
1067	1070	40
1067	1073	2
1068	1066	62
1068	1070	88
1068	1072	10
1069	1066	8
1069	1067	22
1069	1070	120
1069	1073	10
1070	1066	10
1070	1070	120
1070	1072	22
1070	1073	8
1071	1067	10
1071	1070	88
1071	1073	62
1072	1066	2
1072	1070	40
1072	1072	30
1072	1073	88
1073	1067	2
1073	1070	8
1073	1073	140
1073	1076	8
1073	1079	2
1074	1072	30
1074	1073	88
1074	1076	40
1074	1080	2
1075	1073	62
1075	1076	88
1075	1079	10
1076	1072	22
1076	1073	8
1076	1076	112
1076	1079	8
1076	1080	10
1077	1073	10
1077	1076	88
1077	1079	62
1078	1072	10
1078	1076	40
1078	1079	88
1078	1080	22
1079	1073	2
1079	1076	8
1079	1079	140
1079	1083	8
1079	1085	2
1080	1072	2
1080	1079	88
1080	1080	28
1080	1083	40
1080	1086	2
1081	1079	62
1081	1083	88
1081	1085	10
1082	1079	8
1082	1080	22
1082	1083	120
1082	1086	10
1083	1079	10
1083	1083	120
1083	1085	22
1083	1086	8
1084	1080	10
1084	1083	88
1084	1086	62
1085	1079	2
1085	1083	40
1085	1085	30
1085	1086	88
1086	1080	2
1086	1083	8
1086	1086	140
1086	1089	8
1086	1092	2
1087	1085	30
1087	1086	88
1087	1089	40
1087	1093	2
1088	1086	62
1088	1089	88
1088	1092	10
1089	1085	22
1089	1086	8
1089	1089	112
1089	1092	8
1089	1093	10
1090	1086	10
1090	1089	88
1090	1092	62
1091	1085	10
1091	1089	40
1091	1092	88
1091	1093	22
1092	1086	2
1092	1089	8
1092	1092	140
1092	1096	8
1092	1098	2
1093	1085	2
1093	1092	88
1093	1093	28
1093	1096	40
1093	1099	2
1094	1092	62
1094	1096	88
1094	1098	10
1095	1092	8
1095	1093	22
1095	1096	120
1095	1099	10
1096	1092	10
1096	1096	120
1096	1098	22
1096	1099	8
1097	1093	10
1097	1096	88
1097	1099	62
1098	1092	2
1098	1096	40
1098	1098	30
1098	1099	88
1099	1093	2
1099	1096	8
1099	1099	140
1099	1102	8
1099	1105	2
1100	1098	30
1100	1099	88
1100	1102	40
1100	1106	2
1101	1099	62
1101	1102	88
1101	1105	10
1102	1098	22
1102	1099	8
1102	1102	112
1102	1105	8
1102	1106	10
1103	1099	10
1103	1102	88
1103	1105	62
1104	1098	10
1104	1102	40
1104	1105	88
1104	1106	22
1105	1099	2
1105	1102	8
1105	1105	140
1105	1109	8
1105	1111	2
1106	1098	2
1106	1105	88
1106	1106	28
1106	1109	40
1106	1112	2
1107	1105	62
1107	1109	88
1107	1111	10
1108	1105	8
1108	1106	22
1108	1109	120
1108	1112	10
1109	1105	10
1109	1109	120
1109	1111	22
1109	1112	8
1110	1106	10
1110	1109	88
1110	1112	62
1111	1105	2
1111	1109	40
1111	1111	30
1111	1112	88
1112	1106	2
1112	1109	8
1112	1112	140
1112	1115	8
1112	1118	2
1113	1111	30
1113	1112	88
1113	1115	40
1113	1119	2
1114	1112	62
1114	1115	88
1114	1118	10
1115	1111	22
1115	1112	8
1115	1115	112
1115	1118	8
1115	1119	10
1116	1112	10
1116	1115	88
1116	1118	62
1117	1111	10
1117	1115	40
1117	1118	88
1117	1119	22
1118	1112	2
1118	1115	8
1118	1118	140
1118	1122	8
1118	1124	2
1119	1111	2
1119	1118	88
1119	1119	28
1119	1122	40
1119	1125	2
1120	1118	62
1120	1122	88
1120	1124	10
1121	1118	8
1121	1119	22
1121	1122	120
1121	1125	10
1122	1118	10
1122	1122	120
1122	1124	22
1122	1125	8
1123	1119	10
1123	1122	88
1123	1125	62
1124	1118	2
1124	1122	40
1124	1124	30
1124	1125	88
1125	1119	2
1125	1122	8
1125	1125	140
1125	1128	8
1125	1131	2
1126	1124	30
1126	1125	88
1126	1128	40
1126	1132	2
1127	1125	62
1127	1128	88
1127	1131	10
1128	1124	22
1128	1125	8
1128	1128	112
1128	1131	8
1128	1132	10
1129	1125	10
1129	1128	88
1129	1131	62
1130	1124	10
1130	1128	40
1130	1131	88
1130	1132	22
1131	1125	2
1131	1128	8
1131	1131	140
1131	1135	8
1131	1137	2
1132	1124	2
1132	1131	88
1132	1132	28
1132	1135	40
1132	1138	2
1133	1131	62
1133	1135	88
1133	1137	10
1134	1131	8
1134	1132	22
1134	1135	120
1134	1138	10
1135	1131	10
1135	1135	120
1135	1137	22
1135	1138	8
1136	1132	10
1136	1135	88
1136	1138	62
1137	1131	2
1137	1135	40
1137	1137	30
1137	1138	88
1138	1132	2
1138	1135	8
1138	1138	140
1138	1141	8
1138	1144	2
1139	1137	30
1139	1138	88
1139	1141	40
1139	1145	2
1140	1138	62
1140	1141	88
1140	1144	10
1141	1137	22
1141	1138	8
1141	1141	112
1141	1144	8
1141	1145	10
1142	1138	10
1142	1141	88
1142	1144	62
1143	1137	10
1143	1141	40
1143	1144	88
1143	1145	22
1144	1138	2
1144	1141	8
1144	1144	140
1144	1148	8
1144	1150	2
1145	1137	2
1145	1144	88
1145	1145	28
1145	1148	40
1145	1151	2
1146	1144	62
1146	1148	88
1146	1150	10
1147	1144	8
1147	1145	22
1147	1148	120
1147	1151	10
1148	1144	10
1148	1148	120
1148	1150	22
1148	1151	8
1149	1145	10
1149	1148	88
1149	1151	62
1150	1144	2
1150	1148	40
1150	1150	30
1150	1151	88
1151	1145	2
1151	1148	8
1151	1151	140
1151	1154	8
1151	1157	2
1152	1150	30
1152	1151	88
1152	1154	40
1152	1158	2
1153	1151	62
1153	1154	88
1153	1157	10
1154	1150	22
1154	1151	8
1154	1154	112
1154	1157	8
1154	1158	10
1155	1151	10
1155	1154	88
1155	1157	62
1156	1150	10
1156	1154	40
1156	1157	88
1156	1158	22
1157	1151	2
1157	1154	8
1157	1157	140
1157	1161	8
1157	1163	2
1158	1150	2
1158	1157	88
1158	1158	28
1158	1161	40
1158	1164	2
1159	1157	62
1159	1161	88
1159	1163	10
1160	1157	8
1160	1158	22
1160	1161	120
1160	1164	10
1161	1157	10
1161	1161	120
1161	1163	22
1161	1164	8
1162	1158	10
1162	1161	88
1162	1164	62
1163	1157	2
1163	1161	40
1163	1163	30
1163	1164	88
1164	1158	2
1164	1161	8
1164	1164	140
1164	1167	8
1164	1170	2
1165	1163	30
1165	1164	88
1165	1167	40
1165	1171	2
1166	1164	62
1166	1167	88
1166	1170	10
1167	1163	22
1167	1164	8
1167	1167	112
1167	1170	8
1167	1171	10
1168	1164	10
1168	1167	88
1168	1170	62
1169	1163	10
1169	1167	40
1169	1170	88
1169	1171	22
1170	1164	2
1170	1167	8
1170	1170	140
1170	1174	8
1170	1176	2
1171	1163	2
1171	1170	88
1171	1171	28
1171	1174	40
1171	1177	2
1172	1170	62
1172	1174	88
1172	1176	10
1173	1170	8
1173	1171	22
1173	1174	120
1173	1177	10
1174	1170	10
1174	1174	120
1174	1176	22
1174	1177	8
1175	1171	10
1175	1174	88
1175	1177	62
1176	1170	2
1176	1174	40
1176	1176	30
1176	1177	88
1177	1171	2
1177	1174	8
1177	1177	140
1177	1180	8
1177	1183	2
1178	1176	30
1178	1177	88
1178	1180	40
1178	1184	2
1179	1177	62
1179	1180	88
1179	1183	10
1180	1176	22
1180	1177	8
1180	1180	112
1180	1183	8
1180	1184	10
1181	1177	10
1181	1180	88
1181	1183	62
1182	1176	10
1182	1180	40
1182	1183	88
1182	1184	22
1183	1177	2
1183	1180	8
1183	1183	140
1183	1187	8
1183	1189	2
1184	1176	2
1184	1183	88
1184	1184	28
1184	1187	40
1184	1190	2
1185	1183	62
1185	1187	88
1185	1189	10
1186	1183	8
1186	1184	22
1186	1187	120
1186	1190	10
1187	1183	10
1187	1187	120
1187	1189	22
1187	1190	8
1188	1184	10
1188	1187	88
1188	1190	62
1189	1183	2
1189	1187	40
1189	1189	30
1189	1190	88
1190	1184	2
1190	1187	8
1190	1190	140
1190	1193	8
1190	1196	2
1191	1189	30
1191	1190	88
1191	1193	40
1191	1197	2
1192	1190	62
1192	1193	88
1192	1196	10
1193	1189	22
1193	1190	8
1193	1193	112
1193	1196	8
1193	1197	10
1194	1190	10
1194	1193	88
1194	1196	62
1195	1189	10
1195	1193	40
1195	1196	88
1195	1197	22
1196	1190	2
1196	1193	8
1196	1196	140
1196	1200	8
1196	1202	2
1197	1189	2
1197	1196	88
1197	1197	28
1197	1200	40
1197	1203	2
1198	1196	62
1198	1200	88
1198	1202	10
1199	1196	8
1199	1197	22
1199	1200	120
1199	1203	10
1200	1196	10
1200	1200	120
1200	1202	22
1200	1203	8
1201	1197	10
1201	1200	88
1201	1203	62
1202	1196	2
1202	1200	40
1202	1202	30
1202	1203	88
1203	1197	2
1203	1200	8
1203	1203	140
1203	1206	8
1203	1209	2
1204	1202	30
1204	1203	88
1204	1206	40
1204	1210	2
1205	1203	62
1205	1206	88
1205	1209	10
1206	1202	22
1206	1203	8
1206	1206	112
1206	1209	8
1206	1210	10
1207	1203	10
1207	1206	88
1207	1209	62
1208	1202	10
1208	1206	40
1208	1209	88
1208	1210	22
1209	1203	2
1209	1206	8
1209	1209	140
1209	1213	8
1209	1215	2
1210	1202	2
1210	1209	88
1210	1210	28
1210	1213	40
1210	1216	2
1211	1209	62
1211	1213	88
1211	1215	10
1212	1209	8
1212	1210	22
1212	1213	120
1212	1216	10
1213	1209	10
1213	1213	120
1213	1215	22
1213	1216	8
1214	1210	10
1214	1213	88
1214	1216	62
1215	1209	2
1215	1213	40
1215	1215	30
1215	1216	88
1216	1210	2
1216	1213	8
1216	1216	140
1216	1219	8
1216	1222	2
1217	1215	30
1217	1216	88
1217	1219	40
1217	1223	2
1218	1216	62
1218	1219	88
1218	1222	10
1219	1215	22
1219	1216	8
1219	1219	112
1219	1222	8
1219	1223	10
1220	1216	10
1220	1219	88
1220	1222	62
1221	1215	10
1221	1219	40
1221	1222	88
1221	1223	22
1222	1216	2
1222	1219	8
1222	1222	140
1222	1226	8
1222	1228	2
1223	1215	2
1223	1222	88
1223	1223	28
1223	1226	40
1223	1229	2
1224	1222	62
1224	1226	88
1224	1228	10
1225	1222	8
1225	1223	22
1225	1226	120
1225	1229	10
1226	1222	10
1226	1226	120
1226	1228	22
1226	1229	8
1227	1223	10
1227	1226	88
1227	1229	62
1228	1222	2
1228	1226	40
1228	1228	30
1228	1229	88
1229	1223	2
1229	1226	8
1229	1229	140
1229	1232	8
1229	1235	2
1230	1228	30
1230	1229	88
1230	1232	40
1230	1236	2
1231	1229	62
1231	1232	88
1231	1235	10
1232	1228	22
1232	1229	8
1232	1232	112
1232	1235	8
1232	1236	10
1233	1229	10
1233	1232	88
1233	1235	62
1234	1228	10
1234	1232	40
1234	1235	88
1234	1236	22
1235	1229	2
1235	1232	8
1235	1235	140
1235	1239	8
1235	1241	2
1236	1228	2
1236	1235	88
1236	1236	28
1236	1239	40
1236	1242	2
1237	1235	62
1237	1239	88
1237	1241	10
1238	1235	8
1238	1236	22
1238	1239	120
1238	1242	10
1239	1235	10
1239	1239	120
1239	1241	22
1239	1242	8
1240	1236	10
1240	1239	88
1240	1242	62
1241	1235	2
1241	1239	40
1241	1241	30
1241	1242	88
1242	1236	2
1242	1239	8
1242	1242	140
1242	1245	8
1242	1248	2
1243	1241	30
1243	1242	88
1243	1245	40
1243	1249	2
1244	1242	62
1244	1245	88
1244	1248	10
1245	1241	22
1245	1242	8
1245	1245	112
1245	1248	8
1245	1249	10
1246	1242	10
1246	1245	88
1246	1248	62
1247	1241	10
1247	1245	40
1247	1248	88
1247	1249	22
1248	1242	2
1248	1245	8
1248	1248	148
1248	1254	2
1249	1241	2
1249	1248	120
1249	1249	28
1249	1252	8
1249	1255	2
1250	1248	110
1250	1252	40
1250	1254	10
1251	1248	40
1251	1249	22
1251	1252	88
1251	1255	10
1252	1248	18
1252	1252	112
1252	1254	22
1252	1255	8
1253	1249	10
1253	1252	88
1253	1255	62
1254	1248	2
1254	1252	40
1254	1254	30
1254	1255	88
1255	1249	2
1255	1252	8
1255	1255	140
1255	1258	8
1255	1261	2
1256	1254	30
1256	1255	88
1256	1258	40
1256	1262	2
1257	1255	62
1257	1258	88
1257	1261	10
1258	1254	22
1258	1255	8
1258	1258	112
1258	1261	8
1258	1262	10
1259	1255	10
1259	1258	88
1259	1261	62
1260	1254	10
1260	1258	40
1260	1261	88
1260	1262	22
1261	1255	2
1261	1258	8
1261	1261	148
1261	1267	2
1262	1254	2
1262	1261	120
1262	1262	28
1262	1265	8
1262	1268	2
1263	1261	110
1263	1265	40
1263	1267	10
1264	1261	40
1264	1262	22
1264	1265	88
1264	1268	10
1265	1261	18
1265	1265	112
1265	1267	22
1265	1268	8
1266	1262	10
1266	1265	88
1266	1268	62
1267	1261	2
1267	1265	40
1267	1267	30
1267	1268	88
1268	1262	2
1268	1265	8
1268	1268	140
1268	1271	8
1268	1274	2
1269	1267	30
1269	1268	88
1269	1271	40
1269	1275	2
1270	1268	62
1270	1271	88
1270	1274	10
1271	1267	22
1271	1268	8
1271	1271	112
1271	1274	8
1271	1275	10
1272	1268	10
1272	1271	88
1272	1274	62
1273	1267	10
1273	1271	40
1273	1274	88
1273	1275	22
1274	1268	2
1274	1271	8
1274	1274	148
1274	1280	2
1275	1267	2
1275	1274	120
1275	1275	28
1275	1278	8
1275	1281	2
1276	1274	110
1276	1278	40
1276	1280	10
1277	1274	40
1277	1275	22
1277	1278	88
1277	1281	10
1278	1274	18
1278	1278	112
1278	1280	22
1278	1281	8
1279	1275	10
1279	1278	88
1279	1281	62
1280	1274	2
1280	1278	40
1280	1280	30
1280	1281	88
1281	1275	2
1281	1278	8
1281	1281	140
1281	1284	8
1281	1287	2
1282	1280	30
1282	1281	88
1282	1284	40
1282	1288	2
1283	1281	62
1283	1284	88
1283	1287	10
1284	1280	22
1284	1281	8
1284	1284	112
1284	1287	8
1284	1288	10
1285	1281	10
1285	1284	88
1285	1287	62
1286	1280	10
1286	1284	40
1286	1287	88
1286	1288	22
1287	1281	2
1287	1284	8
1287	1287	148
1287	1293	2
1288	1280	2
1288	1287	120
1288	1288	28
1288	1291	8
1288	1294	2
1289	1287	110
1289	1291	40
1289	1293	10
1290	1287	40
1290	1288	22
1290	1291	88
1290	1294	10
1291	1287	18
1291	1291	112
1291	1293	22
1291	1294	8
1292	1288	10
1292	1291	88
1292	1294	62
1293	1287	2
1293	1291	40
1293	1293	30
1293	1294	88
1294	1288	2
1294	1291	8
1294	1294	140
1294	1297	8
1294	1300	2
1295	1293	30
1295	1294	88
1295	1297	40
1295	1301	2
1296	1294	62
1296	1297	88
1296	1300	10
1297	1293	22
1297	1294	8
1297	1297	112
1297	1300	8
1297	1301	10
1298	1294	10
1298	1297	88
1298	1300	62
1299	1293	10
1299	1297	40
1299	1300	88
1299	1301	22
1300	1294	2
1300	1297	8
1300	1300	148
1300	1306	2
1301	1293	2
1301	1300	120
1301	1301	28
1301	1304	8
1301	1307	2
1302	1300	110
1302	1304	40
1302	1306	10
1303	1300	40
1303	1301	22
1303	1304	88
1303	1307	10
1304	1300	18
1304	1304	112
1304	1306	22
1304	1307	8
1305	1301	10
1305	1304	88
1305	1307	62
1306	1300	2
1306	1304	40
1306	1306	30
1306	1307	88
1307	1301	2
1307	1304	8
1307	1307	140
1307	1310	8
1307	1313	2
1308	1306	30
1308	1307	88
1308	1310	40
1308	1314	2
1309	1307	62
1309	1310	88
1309	1313	10
1310	1306	22
1310	1307	8
1310	1310	112
1310	1313	8
1310	1314	10
1311	1307	10
1311	1310	88
1311	1313	62
1312	1306	10
1312	1310	40
1312	1313	88
1312	1314	22
1313	1307	2
1313	1310	8
1313	1313	148
1313	1319	2
1314	1306	2
1314	1313	120
1314	1314	28
1314	1317	8
1314	1320	2
1315	1313	110
1315	1317	40
1315	1319	10
1316	1313	40
1316	1314	22
1316	1317	88
1316	1320	10
1317	1313	18
1317	1317	112
1317	1319	22
1317	1320	8
1318	1314	10
1318	1317	88
1318	1320	62
1319	1313	2
1319	1317	40
1319	1319	30
1319	1320	88
1320	1314	2
1320	1317	8
1320	1320	140
1320	1323	8
1320	1326	2
1321	1319	30
1321	1320	88
1321	1323	40
1321	1327	2
1322	1320	62
1322	1323	88
1322	1326	10
1323	1319	22
1323	1320	8
1323	1323	112
1323	1326	8
1323	1327	10
1324	1320	10
1324	1323	88
1324	1326	62
1325	1319	10
1325	1323	40
1325	1326	88
1325	1327	22
1326	1320	2
1326	1323	8
1326	1326	148
1326	1332	2
1327	1319	2
1327	1326	120
1327	1327	28
1327	1330	8
1327	1333	2
1328	1326	110
1328	1330	40
1328	1332	10
1329	1326	40
1329	1327	22
1329	1330	88
1329	1333	10
1330	1326	18
1330	1330	112
1330	1332	22
1330	1333	8
1331	1327	10
1331	1330	88
1331	1333	62
1332	1326	2
1332	1330	40
1332	1332	30
1332	1333	88
1333	1327	2
1333	1330	8
1333	1333	140
1333	1336	8
1333	1339	2
1334	1332	30
1334	1333	88
1334	1336	40
1334	1340	2
1335	1333	62
1335	1336	88
1335	1339	10
1336	1332	22
1336	1333	8
1336	1336	112
1336	1339	8
1336	1340	10
1337	1333	10
1337	1336	88
1337	1339	62
1338	1332	10
1338	1336	40
1338	1339	88
1338	1340	22
1339	1333	2
1339	1336	8
1339	1339	148
1339	1345	2
1340	1332	2
1340	1339	120
1340	1340	28
1340	1343	8
1340	1346	2
1341	1339	110
1341	1343	40
1341	1345	10
1342	1339	40
1342	1340	22
1342	1343	88
1342	1346	10
1343	1339	18
1343	1343	112
1343	1345	22
1343	1346	8
1344	1340	10
1344	1343	88
1344	1346	62
1345	1339	2
1345	1343	40
1345	1345	30
1345	1346	88
1346	1340	2
1346	1343	8
1346	1346	140
1346	1349	8
1346	1352	2
1347	1345	30
1347	1346	88
1347	1349	40
1347	1353	2
1348	1346	62
1348	1349	88
1348	1352	10
1349	1345	22
1349	1346	8
1349	1349	112
1349	1352	8
1349	1353	10
1350	1346	10
1350	1349	88
1350	1352	62
1351	1345	10
1351	1349	40
1351	1352	88
1351	1353	22
1352	1346	2
1352	1349	8
1352	1352	148
1352	1358	2
1353	1345	2
1353	1352	120
1353	1353	28
1353	1356	8
1353	1359	2
1354	1352	110
1354	1356	40
1354	1358	10
1355	1352	40
1355	1353	22
1355	1356	88
1355	1359	10
1356	1352	18
1356	1356	112
1356	1358	22
1356	1359	8
1357	1353	10
1357	1356	88
1357	1359	62
1358	1352	2
1358	1356	40
1358	1358	30
1358	1359	88
1359	1353	2
1359	1356	8
1359	1359	140
1359	1362	8
1359	1365	2
1360	1358	30
1360	1359	88
1360	1362	40
1360	1366	2
1361	1359	62
1361	1362	88
1361	1365	10
1362	1358	22
1362	1359	8
1362	1362	112
1362	1365	8
1362	1366	10
1363	1359	10
1363	1362	88
1363	1365	62
1364	1358	10
1364	1362	40
1364	1365	88
1364	1366	22
1365	1359	2
1365	1362	8
1365	1365	148
1365	1371	2
1366	1358	2
1366	1365	120
1366	1366	28
1366	1369	8
1366	1372	2
1367	1365	110
1367	1369	40
1367	1371	10
1368	1365	40
1368	1366	22
1368	1369	88
1368	1372	10
1369	1365	18
1369	1369	112
1369	1371	22
1369	1372	8
1370	1366	10
1370	1369	88
1370	1372	62
1371	1365	2
1371	1369	40
1371	1371	30
1371	1372	88
1372	1366	2
1372	1369	8
1372	1372	140
1372	1375	8
1372	1378	2
1373	1371	30
1373	1372	88
1373	1375	40
1373	1379	2
1374	1372	62
1374	1375	88
1374	1378	10
1375	1371	22
1375	1372	8
1375	1375	112
1375	1378	8
1375	1379	10
1376	1372	10
1376	1375	88
1376	1378	62
1377	1371	10
1377	1375	40
1377	1378	88
1377	1379	22
1378	1372	2
1378	1375	8
1378	1378	148
1378	1384	2
1379	1371	2
1379	1378	120
1379	1379	28
1379	1382	8
1379	1385	2
1380	1378	110
1380	1382	40
1380	1384	10
1381	1378	40
1381	1379	22
1381	1382	88
1381	1385	10
1382	1378	18
1382	1382	112
1382	1384	22
1382	1385	8
1383	1379	10
1383	1382	88
1383	1385	62
1384	1378	2
1384	1382	40
1384	1384	30
1384	1385	88
1385	1379	2
1385	1382	8
1385	1385	140
1385	1388	8
1385	1391	2
1386	1384	30
1386	1385	88
1386	1388	40
1386	1392	2
1387	1385	62
1387	1388	88
1387	1391	10
1388	1384	22
1388	1385	8
1388	1388	112
1388	1391	8
1388	1392	10
1389	1385	10
1389	1388	88
1389	1391	62
1390	1384	10
1390	1388	40
1390	1391	88
1390	1392	22
1391	1385	2
1391	1388	8
1391	1391	148
1391	1397	2
1392	1384	2
1392	1391	120
1392	1392	28
1392	1395	8
1392	1398	2
1393	1391	110
1393	1395	40
1393	1397	10
1394	1391	40
1394	1392	22
1394	1395	88
1394	1398	10
1395	1391	18
1395	1395	112
1395	1397	22
1395	1398	8
1396	1392	10
1396	1395	88
1396	1398	62
1397	1391	2
1397	1395	40
1397	1397	30
1397	1398	88
1398	1392	2
1398	1395	8
1398	1398	140
1398	1401	8
1398	1404	2
1399	1397	30
1399	1398	88
1399	1401	40
1399	1405	2
1400	1398	62
1400	1401	88
1400	1404	10
1401	1397	22
1401	1398	8
1401	1401	112
1401	1404	8
1401	1405	10
1402	1398	10
1402	1401	88
1402	1404	62
1403	1397	10
1403	1401	40
1403	1404	88
1403	1405	22
1404	1398	2
1404	1401	8
1404	1404	148
1404	1410	2
1405	1397	2
1405	1404	120
1405	1405	28
1405	1408	8
1405	1411	2
1406	1404	110
1406	1408	40
1406	1410	10
1407	1404	40
1407	1405	22
1407	1408	88
1407	1411	10
1408	1404	18
1408	1408	112
1408	1410	22
1408	1411	8
1409	1405	10
1409	1408	88
1409	1411	62
1410	1404	2
1410	1408	40
1410	1410	30
1410	1411	88
1411	1405	2
1411	1408	8
1411	1411	140
1411	1414	8
1411	1417	2
1412	1410	30
1412	1411	88
1412	1414	40
1412	1418	2
1413	1411	62
1413	1414	88
1413	1417	10
1414	1410	22
1414	1411	8
1414	1414	112
1414	1417	8
1414	1418	10
1415	1411	10
1415	1414	88
1415	1417	62
1416	1410	10
1416	1414	40
1416	1417	88
1416	1418	22
1417	1411	2
1417	1414	8
1417	1417	148
1417	1423	2
1418	1410	2
1418	1417	120
1418	1418	28
1418	1421	8
1418	1424	2
1419	1417	110
1419	1421	40
1419	1423	10
1420	1417	40
1420	1418	22
1420	1421	88
1420	1424	10
1421	1417	18
1421	1421	112
1421	1423	22
1421	1424	8
1422	1418	10
1422	1421	88
1422	1424	62
1423	1417	2
1423	1421	40
1423	1423	30
1423	1424	88
1424	1418	2
1424	1421	8
1424	1424	140
1424	1427	8
1424	1430	2
1425	1423	30
1425	1424	88
1425	1427	40
1425	1431	2
1426	1424	62
1426	1427	88
1426	1430	10
1427	1423	22
1427	1424	8
1427	1427	112
1427	1430	8
1427	1431	10
1428	1424	10
1428	1427	88
1428	1430	62
1429	1423	10
1429	1427	40
1429	1430	88
1429	1431	22
1430	1424	2
1430	1427	8
1430	1430	148
1430	1436	2
1431	1423	2
1431	1430	120
1431	1431	28
1431	1434	8
1431	1437	2
1432	1430	110
1432	1434	40
1432	1436	10
1433	1430	40
1433	1431	22
1433	1434	88
1433	1437	10
1434	1430	18
1434	1434	112
1434	1436	22
1434	1437	8
1435	1431	10
1435	1434	88
1435	1437	62
1436	1430	2
1436	1434	40
1436	1436	30
1436	1437	88
1437	1431	2
1437	1434	8
1437	1437	140
1437	1440	8
1437	1443	2
1438	1436	30
1438	1437	88
1438	1440	40
1438	1444	2
1439	1437	62
1439	1440	88
1439	1443	10
1440	1436	22
1440	1437	8
1440	1440	112
1440	1443	8
1440	1444	10
1441	1437	10
1441	1440	88
1441	1443	62
1442	1436	10
1442	1440	40
1442	1443	88
1442	1444	22
1443	1437	2
1443	1440	8
1443	1443	148
1443	1449	2
1444	1436	2
1444	1443	120
1444	1444	28
1444	1447	8
1444	1450	2
1445	1443	110
1445	1447	40
1445	1449	10
1446	1443	40
1446	1444	22
1446	1447	88
1446	1450	10
1447	1443	18
1447	1447	112
1447	1449	22
1447	1450	8
1448	1444	10
1448	1447	88
1448	1450	62
1449	1443	2
1449	1447	40
1449	1449	30
1449	1450	88
1450	1444	2
1450	1447	8
1450	1450	140
1450	1453	8
1450	1456	2
1451	1449	30
1451	1450	88
1451	1453	40
1451	1457	2
1452	1450	62
1452	1453	88
1452	1456	10
1453	1449	22
1453	1450	8
1453	1453	112
1453	1456	8
1453	1457	10
1454	1450	10
1454	1453	88
1454	1456	62
1455	1449	10
1455	1453	40
1455	1456	88
1455	1457	22
1456	1450	2
1456	1453	8
1456	1456	148
1456	1462	2
1457	1449	2
1457	1456	120
1457	1457	28
1457	1460	8
1457	1463	2
1458	1456	110
1458	1460	40
1458	1462	10
1459	1456	40
1459	1457	22
1459	1460	88
1459	1463	10
1460	1456	18
1460	1460	112
1460	1462	22
1460	1463	8
1461	1457	10
1461	1460	88
1461	1463	62
1462	1456	2
1462	1460	40
1462	1462	30
1462	1463	88
1463	1457	2
1463	1460	8
1463	1463	140
1463	1466	8
1463	1469	2
1464	1462	30
1464	1463	88
1464	1466	40
1464	1470	2
1465	1463	62
1465	1466	88
1465	1469	10
1466	1462	22
1466	1463	8
1466	1466	112
1466	1469	8
1466	1470	10
1467	1463	10
1467	1466	88
1467	1469	62
1468	1462	10
1468	1466	40
1468	1469	88
1468	1470	22
1469	1463	2
1469	1466	8
1469	1469	148
1469	1475	2
1470	1462	2
1470	1469	120
1470	1470	28
1470	1473	8
1470	1476	2
1471	1469	110
1471	1473	40
1471	1475	10
1472	1469	40
1472	1470	22
1472	1473	88
1472	1476	10
1473	1469	18
1473	1473	112
1473	1475	22
1473	1476	8
1474	1470	10
1474	1473	88
1474	1476	62
1475	1469	2
1475	1473	40
1475	1475	30
1475	1476	88
1476	1470	2
1476	1473	8
1476	1476	140
1476	1479	8
1476	1482	2
1477	1475	30
1477	1476	88
1477	1479	40
1477	1483	2
1478	1476	62
1478	1479	88
1478	1482	10
1479	1475	22
1479	1476	8
1479	1479	112
1479	1482	8
1479	1483	10
1480	1476	10
1480	1479	88
1480	1482	62
1481	1475	10
1481	1479	40
1481	1482	88
1481	1483	22
1482	1476	2
1482	1479	8
1482	1482	148
1482	1488	2
1483	1475	2
1483	1482	120
1483	1483	28
1483	1486	8
1483	1489	2
1484	1482	110
1484	1486	40
1484	1488	10
1485	1482	40
1485	1483	22
1485	1486	88
1485	1489	10
1486	1482	18
1486	1486	112
1486	1488	22
1486	1489	8
1487	1483	10
1487	1486	88
1487	1489	62
1488	1482	2
1488	1486	40
1488	1488	30
1488	1489	88
1489	1483	2
1489	1486	8
1489	1489	140
1489	1492	8
1489	1495	2
1490	1488	30
1490	1489	88
1490	1492	40
1490	1496	2
1491	1489	62
1491	1492	88
1491	1495	10
1492	1488	22
1492	1489	8
1492	1492	112
1492	1495	8
1492	1496	10
1493	1489	10
1493	1492	88
1493	1495	62
1494	1488	10
1494	1492	40
1494	1495	88
1494	1496	22
1495	1489	2
1495	1492	8
1495	1495	148
1495	1501	2
1496	1488	2
1496	1495	120
1496	1496	28
1496	1499	8
1496	1502	2
1497	1495	110
1497	1499	40
1497	1501	10
1498	1495	40
1498	1496	22
1498	1499	88
1498	1502	10
1499	1495	18
1499	1499	112
1499	1501	22
1499	1502	8
1500	1496	10
1500	1499	88
1500	1502	62
1501	1495	2
1501	1499	40
1501	1501	30
1501	1502	88
1502	1496	2
1502	1499	8
1502	1502	140
1502	1505	8
1502	1508	2
1503	1501	30
1503	1502	88
1503	1505	40
1503	1509	2
1504	1502	62
1504	1505	88
1504	1508	10
1505	1501	22
1505	1502	8
1505	1505	112
1505	1508	8
1505	1509	10
1506	1502	10
1506	1505	88
1506	1508	62
1507	1501	10
1507	1505	40
1507	1508	88
1507	1509	22
1508	1502	2
1508	1505	8
1508	1508	148
1508	1514	2
1509	1501	2
1509	1508	120
1509	1509	28
1509	1512	8
1509	1515	2
1510	1508	110
1510	1512	40
1510	1514	10
1511	1508	40
1511	1509	22
1511	1512	88
1511	1515	10
1512	1508	18
1512	1512	112
1512	1514	22
1512	1515	8
1513	1509	10
1513	1512	88
1513	1515	62
1514	1508	2
1514	1512	40
1514	1514	30
1514	1515	88
1515	1509	2
1515	1512	8
1515	1515	140
1515	1518	8
1515	1521	2
1516	1514	30
1516	1515	88
1516	1518	40
1516	1522	2
1517	1515	62
1517	1518	88
1517	1521	10
1518	1514	22
1518	1515	8
1518	1518	112
1518	1521	8
1518	1522	10
1519	1515	10
1519	1518	88
1519	1521	62
1520	1514	10
1520	1518	40
1520	1521	88
1520	1522	22
1521	1515	2
1521	1518	8
1521	1521	148
1521	1527	2
1522	1514	2
1522	1521	120
1522	1522	28
1522	1525	8
1522	1528	2
1523	1521	110
1523	1525	40
1523	1527	10
1524	1521	40
1524	1522	22
1524	1525	88
1524	1528	10
1525	1521	18
1525	1525	112
1525	1527	22
1525	1528	8
1526	1522	10
1526	1525	88
1526	1528	62
1527	1521	2
1527	1525	40
1527	1527	30
1527	1528	88
1528	1522	2
1528	1525	8
1528	1528	140
1528	1531	8
1528	1534	2
1529	1527	30
1529	1528	88
1529	1531	40
1529	1535	2
1530	1528	62
1530	1531	88
1530	1534	10
1531	1527	22
1531	1528	8
1531	1531	112
1531	1534	8
1531	1535	10
1532	1528	10
1532	1531	88
1532	1534	62
1533	1527	10
1533	1531	40
1533	1534	88
1533	1535	22
1534	1528	2
1534	1531	8
1534	1534	148
1534	1540	2
1535	1527	2
1535	1534	120
1535	1535	28
1535	1538	8
1535	1541	2
1536	1534	110
1536	1538	40
1536	1540	10
1537	1534	40
1537	1535	22
1537	1538	88
1537	1541	10
1538	1534	18
1538	1538	112
1538	1540	22
1538	1541	8
1539	1535	10
1539	1538	88
1539	1541	62
1540	1534	2
1540	1538	40
1540	1540	30
1540	1541	88
1541	1535	2
1541	1538	8
1541	1541	140
1541	1544	8
1541	1547	2
1542	1540	30
1542	1541	88
1542	1544	40
1542	1548	2
1543	1541	62
1543	1544	88
1543	1547	10
1544	1540	22
1544	1541	8
1544	1544	112
1544	1547	8
1544	1548	10
1545	1541	10
1545	1544	88
1545	1547	62
1546	1540	10
1546	1544	40
1546	1547	88
1546	1548	22
1547	1541	2
1547	1544	8
1547	1547	148
1547	1553	2
1548	1540	2
1548	1547	120
1548	1548	28
1548	1551	8
1548	1554	2
1549	1547	110
1549	1551	40
1549	1553	10
1550	1547	40
1550	1548	22
1550	1551	88
1550	1554	10
1551	1547	18
1551	1551	112
1551	1553	22
1551	1554	8
1552	1548	10
1552	1551	88
1552	1554	62
1553	1547	2
1553	1551	40
1553	1553	30
1553	1554	88
1554	1548	2
1554	1551	8
1554	1554	140
1554	1557	8
1554	1560	2
1555	1553	30
1555	1554	88
1555	1557	40
1555	1561	2
1556	1554	62
1556	1557	88
1556	1560	10
1557	1553	22
1557	1554	8
1557	1557	112
1557	1560	8
1557	1561	10
1558	1554	10
1558	1557	88
1558	1560	62
1559	1553	10
1559	1557	40
1559	1560	88
1559	1561	22
1560	1554	2
1560	1557	8
1560	1560	148
1560	1566	2
1561	1553	2
1561	1560	120
1561	1561	28
1561	1564	8
1561	1567	2
1562	1560	110
1562	1564	40
1562	1566	10
1563	1560	40
1563	1561	22
1563	1564	88
1563	1567	10
1564	1560	18
1564	1564	112
1564	1566	22
1564	1567	8
1565	1561	10
1565	1564	88
1565	1567	62
1566	1560	2
1566	1564	40
1566	1566	30
1566	1567	88
1567	1561	2
1567	1564	8
1567	1567	140
1567	1570	8
1567	1573	2
1568	1566	30
1568	1567	88
1568	1570	40
1568	1574	2
1569	1567	62
1569	1570	88
1569	1573	10
1570	1566	22
1570	1567	8
1570	1570	112
1570	1573	8
1570	1574	10
1571	1567	10
1571	1570	88
1571	1573	62
1572	1566	10
1572	1570	40
1572	1573	88
1572	1574	22
1573	1567	2
1573	1570	8
1573	1573	148
1573	1579	2
1574	1566	2
1574	1573	120
1574	1574	28
1574	1577	8
1574	1580	2
1575	1573	110
1575	1577	40
1575	1579	10
1576	1573	40
1576	1574	22
1576	1577	88
1576	1580	10
1577	1573	18
1577	1577	112
1577	1579	22
1577	1580	8
1578	1574	10
1578	1577	88
1578	1580	62
1579	1573	2
1579	1577	40
1579	1579	30
1579	1580	88
1580	1574	2
1580	1577	8
1580	1580	140
1580	1583	8
1580	1586	2
1581	1579	30
1581	1580	88
1581	1583	40
1581	1587	2
1582	1580	62
1582	1583	88
1582	1586	10
1583	1579	22
1583	1580	8
1583	1583	112
1583	1586	8
1583	1587	10
1584	1580	10
1584	1583	88
1584	1586	62
1585	1579	10
1585	1583	40
1585	1586	88
1585	1587	22
1586	1580	2
1586	1583	8
1586	1586	148
1586	1592	2
1587	1579	2
1587	1586	120
1587	1587	28
1587	1590	8
1587	1593	2
1588	1586	110
1588	1590	40
1588	1592	10
1589	1586	40
1589	1587	22
1589	1590	88
1589	1593	10
1590	1586	18
1590	1590	112
1590	1592	22
1590	1593	8
1591	1587	10
1591	1590	88
1591	1593	62
1592	1586	2
1592	1590	40
1592	1592	30
1592	1593	88
1593	1587	2
1593	1590	8
1593	1593	140
1593	1596	8
1593	1599	2
1594	1592	30
1594	1593	88
1594	1596	40
1594	1600	2
1595	1593	62
1595	1596	88
1595	1599	10
1596	1592	22
1596	1593	8
1596	1596	112
1596	1599	8
1596	1600	10
1597	1593	10
1597	1596	88
1597	1599	62
1598	1592	10
1598	1596	40
1598	1599	88
1598	1600	22
1599	1593	2
1599	1596	8
1599	1599	148
1599	1605	2
1600	1592	2
1600	1599	120
1600	1600	28
1600	1603	8
1600	1606	2
1601	1599	110
1601	1603	40
1601	1605	10
1602	1599	40
1602	1600	22
1602	1603	88
1602	1606	10
1603	1599	18
1603	1603	112
1603	1605	22
1603	1606	8
1604	1600	10
1604	1603	88
1604	1606	62
1605	1599	2
1605	1603	40
1605	1605	30
1605	1606	88
1606	1600	2
1606	1603	8
1606	1606	140
1606	1609	8
1606	1612	2
1607	1605	30
1607	1606	88
1607	1609	40
1607	1613	2
1608	1606	62
1608	1609	88
1608	1612	10
1609	1605	22
1609	1606	8
1609	1609	112
1609	1612	8
1609	1613	10
1610	1606	10
1610	1609	88
1610	1612	62
1611	1605	10
1611	1609	40
1611	1612	88
1611	1613	22
1612	1606	2
1612	1609	8
1612	1612	148
1612	1618	2
1613	1605	2
1613	1612	120
1613	1613	28
1613	1616	8
1613	1619	2
1614	1612	110
1614	1616	40
1614	1618	10
1615	1612	40
1615	1613	22
1615	1616	88
1615	1619	10
1616	1612	18
1616	1616	112
1616	1618	22
1616	1619	8
1617	1613	10
1617	1616	88
1617	1619	62
1618	1612	2
1618	1616	40
1618	1618	30
1618	1619	88
1619	1613	2
1619	1616	8
1619	1619	140
1619	1622	8
1619	1625	2
1620	1618	30
1620	1619	88
1620	1622	40
1620	1626	2
1621	1619	62
1621	1622	88
1621	1625	10
1622	1618	22
1622	1619	8
1622	1622	112
1622	1625	8
1622	1626	10
1623	1619	10
1623	1622	88
1623	1625	62
1624	1618	10
1624	1622	40
1624	1625	88
1624	1626	22
1625	1619	2
1625	1622	8
1625	1625	148
1625	1631	2
1626	1618	2
1626	1625	120
1626	1626	28
1626	1629	8
1626	1632	2
1627	1625	110
1627	1629	40
1627	1631	10
1628	1625	40
1628	1626	22
1628	1629	88
1628	1632	10
1629	1625	18
1629	1629	112
1629	1631	22
1629	1632	8
1630	1626	10
1630	1629	88
1630	1632	62
1631	1625	2
1631	1629	40
1631	1631	30
1631	1632	88
1632	1626	2
1632	1629	8
1632	1632	140
1632	1635	8
1632	1638	2
1633	1631	30
1633	1632	88
1633	1635	40
1633	1639	2
1634	1632	62
1634	1635	88
1634	1638	10
1635	1631	22
1635	1632	8
1635	1635	112
1635	1638	8
1635	1639	10
1636	1632	10
1636	1635	88
1636	1638	62
1637	1631	10
1637	1635	40
1637	1638	88
1637	1639	22
1638	1632	2
1638	1635	8
1638	1638	148
1638	1644	2
1639	1631	2
1639	1638	120
1639	1639	28
1639	1642	8
1639	1645	2
1640	1638	110
1640	1642	40
1640	1644	10
1641	1638	40
1641	1639	22
1641	1642	88
1641	1645	10
1642	1638	18
1642	1642	112
1642	1644	22
1642	1645	8
1643	1639	10
1643	1642	88
1643	1645	62
1644	1638	2
1644	1642	40
1644	1644	30
1644	1645	88
1645	1639	2
1645	1642	8
1645	1645	140
1645	1648	8
1645	1651	2
1646	1644	30
1646	1645	88
1646	1648	40
1646	1652	2
1647	1645	62
1647	1648	88
1647	1651	10
1648	1644	22
1648	1645	8
1648	1648	112
1648	1651	8
1648	1652	10
1649	1645	10
1649	1648	88
1649	1651	62
1650	1644	10
1650	1648	40
1650	1651	88
1650	1652	22
1651	1645	2
1651	1648	8
1651	1651	148
1651	1657	2
1652	1644	2
1652	1651	120
1652	1652	28
1652	1655	8
1652	1658	2
1653	1651	110
1653	1655	40
1653	1657	10
1654	1651	40
1654	1652	22
1654	1655	88
1654	1658	10
1655	1651	18
1655	1655	112
1655	1657	22
1655	1658	8
1656	1652	10
1656	1655	88
1656	1658	62
1657	1651	2
1657	1655	40
1657	1657	30
1657	1658	88
1658	1652	2
1658	1655	8
1658	1658	140
1658	1661	8
1658	1664	2
1659	1657	30
1659	1658	88
1659	1661	40
1659	1665	2
1660	1658	62
1660	1661	88
1660	1664	10
1661	1657	22
1661	1658	8
1661	1661	112
1661	1664	4
1661	1665	14
1662	1658	10
1662	1661	88
1662	1664	42
1662	1665	20
1663	1657	10
1663	1661	40
1663	1664	44
1663	1665	66
1664	1658	2
1664	1661	8
1664	1664	88
1664	1665	60
1664	1672	2
1665	1657	2
1665	1664	60
1665	1665	88
1665	1668	8
1665	1671	2
1666	1664	66
1666	1665	44
1666	1668	40
1666	1672	10
1667	1664	20
1667	1665	42
1667	1668	88
1667	1671	10
1668	1664	14
1668	1665	4
1668	1668	112
1668	1671	8
1668	1672	22
1669	1665	10
1669	1668	88
1669	1671	62
1670	1664	2
1670	1668	40
1670	1671	88
1670	1672	30
1671	1665	2
1671	1668	8
1671	1671	140
1671	1674	8
1671	1677	2
1672	1671	88
1672	1672	30
1672	1674	40
1672	1678	2
1673	1671	62
1673	1674	88
1673	1677	10
1674	1671	8
1674	1672	22
1674	1674	112
1674	1678	18
1675	1671	10
1675	1674	88
1675	1677	22
1675	1678	40
1676	1672	10
1676	1674	40
1676	1678	110
1677	1671	2
1677	1674	8
1677	1677	28
1677	1678	120
1677	1685	2
1678	1672	2
1678	1678	148
1678	1681	8
1678	1684	2
1679	1677	22
1679	1678	88
1679	1681	40
1679	1685	10
1680	1678	62
1680	1681	88
1680	1684	10
1681	1677	10
1681	1678	8
1681	1681	112
1681	1684	8
1681	1685	22
1682	1678	10
1682	1681	88
1682	1684	62
1683	1677	2
1683	1681	40
1683	1684	88
1683	1685	30
1684	1678	2
1684	1681	8
1684	1684	140
1684	1687	8
1684	1690	2
1685	1684	88
1685	1685	30
1685	1687	40
1685	1691	2
1686	1684	62
1686	1687	88
1686	1690	10
1687	1684	8
1687	1685	22
1687	1687	112
1687	1691	18
1688	1684	10
1688	1687	88
1688	1690	22
1688	1691	40
1689	1685	10
1689	1687	40
1689	1691	110
1690	1684	2
1690	1687	8
1690	1690	28
1690	1691	120
1690	1698	2
1691	1685	2
1691	1691	148
1691	1694	8
1691	1697	2
1692	1690	22
1692	1691	88
1692	1694	40
1692	1698	10
1693	1691	62
1693	1694	88
1693	1697	10
1694	1690	10
1694	1691	8
1694	1694	112
1694	1697	8
1694	1698	22
1695	1691	10
1695	1694	88
1695	1697	62
1696	1690	2
1696	1694	40
1696	1697	88
1696	1698	30
1697	1691	2
1697	1694	8
1697	1697	140
1697	1700	8
1697	1703	2
1698	1697	88
1698	1698	30
1698	1700	40
1698	1704	2
1699	1697	62
1699	1700	88
1699	1703	10
1700	1697	8
1700	1698	22
1700	1700	112
1700	1704	18
1701	1697	10
1701	1700	88
1701	1703	22
1701	1704	40
1702	1698	10
1702	1700	40
1702	1704	110
1703	1697	2
1703	1700	8
1703	1703	28
1703	1704	120
1703	1711	2
1704	1698	2
1704	1704	148
1704	1707	8
1704	1710	2
1705	1703	22
1705	1704	88
1705	1707	40
1705	1711	10
1706	1704	62
1706	1707	88
1706	1710	10
1707	1703	10
1707	1704	8
1707	1707	112
1707	1710	8
1707	1711	22
1708	1704	10
1708	1707	88
1708	1710	62
1709	1703	2
1709	1707	40
1709	1710	88
1709	1711	30
1710	1704	2
1710	1707	8
1710	1710	140
1710	1713	8
1710	1716	2
1711	1710	88
1711	1711	30
1711	1713	40
1711	1717	2
1712	1710	62
1712	1713	88
1712	1716	10
1713	1710	8
1713	1711	22
1713	1713	112
1713	1717	18
1714	1710	10
1714	1713	88
1714	1716	22
1714	1717	40
1715	1711	10
1715	1713	40
1715	1717	110
1716	1710	2
1716	1713	8
1716	1716	28
1716	1717	120
1716	1724	2
1717	1711	2
1717	1717	148
1717	1720	8
1717	1723	2
1718	1716	22
1718	1717	88
1718	1720	40
1718	1724	10
1719	1717	62
1719	1720	88
1719	1723	10
1720	1716	10
1720	1717	8
1720	1720	112
1720	1723	8
1720	1724	22
1721	1717	10
1721	1720	88
1721	1723	62
1722	1716	2
1722	1720	40
1722	1723	88
1722	1724	30
1723	1717	2
1723	1720	8
1723	1723	140
1723	1726	8
1723	1729	2
1724	1723	88
1724	1724	30
1724	1726	40
1724	1730	2
1725	1723	62
1725	1726	88
1725	1729	10
1726	1723	8
1726	1724	22
1726	1726	112
1726	1730	18
1727	1723	10
1727	1726	88
1727	1729	22
1727	1730	40
1728	1724	10
1728	1726	40
1728	1730	110
1729	1723	2
1729	1726	8
1729	1729	28
1729	1730	120
1729	1737	2
1730	1724	2
1730	1730	148
1730	1733	8
1730	1736	2
1731	1729	22
1731	1730	88
1731	1733	40
1731	1737	10
1732	1730	62
1732	1733	88
1732	1736	10
1733	1729	10
1733	1730	8
1733	1733	112
1733	1736	8
1733	1737	22
1734	1730	10
1734	1733	88
1734	1736	62
1735	1729	2
1735	1733	40
1735	1736	88
1735	1737	30
1736	1730	2
1736	1733	8
1736	1736	140
1736	1739	8
1736	1742	2
1737	1736	88
1737	1737	30
1737	1739	40
1737	1743	2
1738	1736	62
1738	1739	88
1738	1742	10
1739	1736	8
1739	1737	22
1739	1739	112
1739	1743	18
1740	1736	10
1740	1739	88
1740	1742	22
1740	1743	40
1741	1737	10
1741	1739	40
1741	1743	110
1742	1736	2
1742	1739	8
1742	1742	28
1742	1743	120
1742	1750	2
1743	1737	2
1743	1743	148
1743	1746	8
1743	1749	2
1744	1742	22
1744	1743	88
1744	1746	40
1744	1750	10
1745	1743	62
1745	1746	88
1745	1749	10
1746	1742	10
1746	1743	8
1746	1746	112
1746	1749	8
1746	1750	22
1747	1743	10
1747	1746	88
1747	1749	62
1748	1742	2
1748	1746	40
1748	1749	88
1748	1750	30
1749	1743	2
1749	1746	8
1749	1749	140
1749	1752	8
1749	1755	2
1750	1749	88
1750	1750	30
1750	1752	40
1750	1756	2
1751	1749	62
1751	1752	88
1751	1755	10
1752	1749	8
1752	1750	22
1752	1752	112
1752	1756	18
1753	1749	10
1753	1752	88
1753	1755	22
1753	1756	40
1754	1750	10
1754	1752	40
1754	1756	110
1755	1749	2
1755	1752	8
1755	1755	28
1755	1756	120
1755	1763	2
1756	1750	2
1756	1756	148
1756	1759	8
1756	1762	2
1757	1755	22
1757	1756	88
1757	1759	40
1757	1763	10
1758	1756	62
1758	1759	88
1758	1762	10
1759	1755	10
1759	1756	8
1759	1759	112
1759	1762	8
1759	1763	22
1760	1756	10
1760	1759	88
1760	1762	62
1761	1755	2
1761	1759	40
1761	1762	88
1761	1763	30
1762	1756	2
1762	1759	8
1762	1762	140
1762	1765	8
1762	1768	2
1763	1762	88
1763	1763	30
1763	1765	40
1763	1769	2
1764	1762	62
1764	1765	88
1764	1768	10
1765	1762	8
1765	1763	22
1765	1765	112
1765	1769	18
1766	1762	10
1766	1765	88
1766	1768	22
1766	1769	40
1767	1763	10
1767	1765	40
1767	1769	110
1768	1762	2
1768	1765	8
1768	1768	28
1768	1769	120
1768	1776	2
1769	1763	2
1769	1769	148
1769	1772	8
1769	1775	2
1770	1768	22
1770	1769	88
1770	1772	40
1770	1776	10
1771	1769	62
1771	1772	88
1771	1775	10
1772	1768	10
1772	1769	8
1772	1772	112
1772	1775	8
1772	1776	22
1773	1769	10
1773	1772	88
1773	1775	62
1774	1768	2
1774	1772	40
1774	1775	88
1774	1776	30
1775	1769	2
1775	1772	8
1775	1775	140
1775	1778	8
1775	1781	2
1776	1775	88
1776	1776	30
1776	1778	40
1776	1782	2
1777	1775	62
1777	1778	88
1777	1781	10
1778	1775	8
1778	1776	22
1778	1778	112
1778	1782	18
1779	1775	10
1779	1778	88
1779	1781	22
1779	1782	40
1780	1776	10
1780	1778	40
1780	1782	110
1781	1775	2
1781	1778	8
1781	1781	28
1781	1782	120
1781	1789	2
1782	1776	2
1782	1782	148
1782	1785	8
1782	1788	2
1783	1781	22
1783	1782	88
1783	1785	40
1783	1789	10
1784	1782	62
1784	1785	88
1784	1788	10
1785	1781	10
1785	1782	8
1785	1785	112
1785	1788	8
1785	1789	22
1786	1782	10
1786	1785	88
1786	1788	62
1787	1781	2
1787	1785	40
1787	1788	88
1787	1789	30
1788	1782	2
1788	1785	8
1788	1788	140
1788	1791	8
1788	1794	2
1789	1788	88
1789	1789	30
1789	1791	40
1789	1795	2
1790	1788	62
1790	1791	88
1790	1794	10
1791	1788	8
1791	1789	22
1791	1791	112
1791	1795	18
1792	1788	10
1792	1791	88
1792	1794	22
1792	1795	40
1793	1789	10
1793	1791	40
1793	1795	110
1794	1788	2
1794	1791	8
1794	1794	28
1794	1795	120
1794	1802	2
1795	1789	2
1795	1795	148
1795	1798	8
1795	1801	2
1796	1794	22
1796	1795	88
1796	1798	40
1796	1802	10
1797	1795	62
1797	1798	88
1797	1801	10
1798	1794	10
1798	1795	8
1798	1798	112
1798	1801	8
1798	1802	22
1799	1795	10
1799	1798	88
1799	1801	62
1800	1794	2
1800	1798	40
1800	1801	88
1800	1802	30
1801	1795	2
1801	1798	8
1801	1801	140
1801	1804	8
1801	1807	2
1802	1801	88
1802	1802	30
1802	1804	40
1802	1808	2
1803	1801	62
1803	1804	88
1803	1807	10
1804	1801	8
1804	1802	22
1804	1804	112
1804	1808	18
1805	1801	10
1805	1804	88
1805	1807	22
1805	1808	40
1806	1802	10
1806	1804	40
1806	1808	110
1807	1801	2
1807	1804	8
1807	1807	28
1807	1808	120
1807	1815	2
1808	1802	2
1808	1808	148
1808	1811	8
1808	1814	2
1809	1807	22
1809	1808	88
1809	1811	40
1809	1815	10
1810	1808	62
1810	1811	88
1810	1814	10
1811	1807	10
1811	1808	8
1811	1811	112
1811	1814	8
1811	1815	22
1812	1808	10
1812	1811	88
1812	1814	62
1813	1807	2
1813	1811	40
1813	1814	88
1813	1815	30
1814	1808	2
1814	1811	8
1814	1814	140
1814	1817	8
1814	1820	2
1815	1814	88
1815	1815	30
1815	1817	40
1815	1821	2
1816	1814	62
1816	1817	88
1816	1820	10
1817	1814	8
1817	1815	22
1817	1817	112
1817	1821	18
1818	1814	10
1818	1817	88
1818	1820	22
1818	1821	40
1819	1815	10
1819	1817	40
1819	1821	110
1820	1814	2
1820	1817	8
1820	1820	28
1820	1821	120
1820	1828	2
1821	1815	2
1821	1821	148
1821	1824	8
1821	1827	2
1822	1820	22
1822	1821	88
1822	1824	40
1822	1828	10
1823	1821	62
1823	1824	88
1823	1827	10
1824	1820	10
1824	1821	8
1824	1824	112
1824	1827	8
1824	1828	22
1825	1821	10
1825	1824	88
1825	1827	62
1826	1820	2
1826	1824	40
1826	1827	88
1826	1828	30
1827	1821	2
1827	1824	8
1827	1827	140
1827	1830	8
1827	1833	2
1828	1827	88
1828	1828	30
1828	1830	40
1828	1834	2
1829	1827	62
1829	1830	88
1829	1833	10
1830	1827	8
1830	1828	22
1830	1830	112
1830	1834	18
1831	1827	10
1831	1830	88
1831	1833	22
1831	1834	40
1832	1828	10
1832	1830	40
1832	1834	110
1833	1827	2
1833	1830	8
1833	1833	28
1833	1834	120
1833	1841	2
1834	1828	2
1834	1834	148
1834	1837	8
1834	1840	2
1835	1833	22
1835	1834	88
1835	1837	40
1835	1841	10
1836	1834	62
1836	1837	88
1836	1840	10
1837	1833	10
1837	1834	8
1837	1837	112
1837	1840	8
1837	1841	22
1838	1834	10
1838	1837	88
1838	1840	62
1839	1833	2
1839	1837	40
1839	1840	88
1839	1841	30
1840	1834	2
1840	1837	8
1840	1840	140
1840	1843	8
1840	1846	2
1841	1840	88
1841	1841	30
1841	1843	40
1841	1847	2
1842	1840	62
1842	1843	88
1842	1846	10
1843	1840	8
1843	1841	22
1843	1843	112
1843	1847	18
1844	1840	10
1844	1843	88
1844	1846	22
1844	1847	40
1845	1841	10
1845	1843	40
1845	1847	110
1846	1840	2
1846	1843	8
1846	1846	28
1846	1847	120
1846	1854	2
1847	1841	2
1847	1847	148
1847	1850	8
1847	1853	2
1848	1846	22
1848	1847	88
1848	1850	40
1848	1854	10
1849	1847	62
1849	1850	88
1849	1853	10
1850	1846	10
1850	1847	8
1850	1850	112
1850	1853	8
1850	1854	22
1851	1847	10
1851	1850	88
1851	1853	62
1852	1846	2
1852	1850	40
1852	1853	88
1852	1854	30
1853	1847	2
1853	1850	8
1853	1853	140
1853	1856	8
1853	1859	2
1854	1853	88
1854	1854	30
1854	1856	40
1854	1860	2
1855	1853	62
1855	1856	88
1855	1859	10
1856	1853	8
1856	1854	22
1856	1856	112
1856	1860	18
1857	1853	10
1857	1856	88
1857	1859	22
1857	1860	40
1858	1854	10
1858	1856	40
1858	1860	110
1859	1853	2
1859	1856	8
1859	1859	28
1859	1860	120
1859	1867	2
1860	1854	2
1860	1860	148
1860	1863	8
1860	1866	2
1861	1859	22
1861	1860	88
1861	1863	40
1861	1867	10
1862	1860	62
1862	1863	88
1862	1866	10
1863	1859	10
1863	1860	8
1863	1863	112
1863	1866	8
1863	1867	22
1864	1860	10
1864	1863	88
1864	1866	62
1865	1859	2
1865	1863	40
1865	1866	88
1865	1867	30
1866	1860	2
1866	1863	8
1866	1866	140
1866	1869	8
1866	1872	2
1867	1866	88
1867	1867	30
1867	1869	40
1867	1873	2
1868	1866	62
1868	1869	88
1868	1872	10
1869	1866	8
1869	1867	22
1869	1869	112
1869	1873	18
1870	1866	10
1870	1869	88
1870	1872	22
1870	1873	40
1871	1867	10
1871	1869	40
1871	1873	110
1872	1866	2
1872	1869	8
1872	1872	28
1872	1873	120
1872	1880	2
1873	1867	2
1873	1873	148
1873	1876	8
1873	1879	2
1874	1872	22
1874	1873	88
1874	1876	40
1874	1880	10
1875	1873	62
1875	1876	88
1875	1879	10
1876	1872	10
1876	1873	8
1876	1876	112
1876	1879	8
1876	1880	22
1877	1873	10
1877	1876	88
1877	1879	62
1878	1872	2
1878	1876	40
1878	1879	88
1878	1880	30
1879	1873	2
1879	1876	8
1879	1879	140
1879	1882	8
1879	1885	2
1880	1879	88
1880	1880	30
1880	1882	40
1880	1886	2
1881	1879	62
1881	1882	88
1881	1885	10
1882	1879	8
1882	1880	22
1882	1882	112
1882	1886	18
1883	1879	10
1883	1882	88
1883	1885	22
1883	1886	40
1884	1880	10
1884	1882	40
1884	1886	110
1885	1879	2
1885	1882	8
1885	1885	28
1885	1886	120
1885	1893	2
1886	1880	2
1886	1886	148
1886	1889	8
1886	1892	2
1887	1885	22
1887	1886	88
1887	1889	40
1887	1893	10
1888	1886	62
1888	1889	88
1888	1892	10
1889	1885	10
1889	1886	8
1889	1889	112
1889	1892	8
1889	1893	22
1890	1886	10
1890	1889	88
1890	1892	62
1891	1885	2
1891	1889	40
1891	1892	88
1891	1893	30
1892	1886	2
1892	1889	8
1892	1892	140
1892	1895	8
1892	1898	2
1893	1892	88
1893	1893	30
1893	1895	40
1893	1899	2
1894	1892	62
1894	1895	88
1894	1898	10
1895	1892	8
1895	1893	22
1895	1895	112
1895	1899	18
1896	1892	10
1896	1895	88
1896	1898	22
1896	1899	40
1897	1893	10
1897	1895	40
1897	1899	110
1898	1892	2
1898	1895	8
1898	1898	28
1898	1899	120
1898	1906	2
1899	1893	2
1899	1899	148
1899	1902	8
1899	1905	2
1900	1898	22
1900	1899	88
1900	1902	40
1900	1906	10
1901	1899	62
1901	1902	88
1901	1905	10
1902	1898	10
1902	1899	8
1902	1902	112
1902	1905	8
1902	1906	22
1903	1899	10
1903	1902	88
1903	1905	62
1904	1898	2
1904	1902	40
1904	1905	88
1904	1906	30
1905	1899	2
1905	1902	8
1905	1905	140
1905	1908	8
1905	1911	2
1906	1905	88
1906	1906	30
1906	1908	40
1906	1912	2
1907	1905	62
1907	1908	88
1907	1911	10
1908	1905	8
1908	1906	22
1908	1908	112
1908	1912	18
1909	1905	10
1909	1908	88
1909	1911	22
1909	1912	40
1910	1906	10
1910	1908	40
1910	1912	110
1911	1905	2
1911	1908	8
1911	1911	28
1911	1912	120
1911	1919	2
1912	1906	2
1912	1912	148
1912	1915	8
1912	1918	2
1913	1911	22
1913	1912	88
1913	1915	40
1913	1919	10
1914	1912	62
1914	1915	88
1914	1918	10
1915	1911	10
1915	1912	8
1915	1915	112
1915	1918	8
1915	1919	22
1916	1912	10
1916	1915	88
1916	1918	62
1917	1911	2
1917	1915	40
1917	1918	88
1917	1919	30
1918	1912	2
1918	1915	8
1918	1918	140
1918	1921	8
1918	1924	2
1919	1918	88
1919	1919	30
1919	1921	40
1919	1925	2
1920	1918	62
1920	1921	88
1920	1924	10
1921	1918	8
1921	1919	22
1921	1921	112
1921	1925	18
1922	1918	10
1922	1921	88
1922	1924	22
1922	1925	40
1923	1919	10
1923	1921	40
1923	1925	110
1924	1918	2
1924	1921	8
1924	1924	28
1924	1925	120
1924	1932	2
1925	1919	2
1925	1925	148
1925	1928	8
1925	1931	2
1926	1924	22
1926	1925	88
1926	1928	40
1926	1932	10
1927	1925	62
1927	1928	88
1927	1931	10
1928	1924	10
1928	1925	8
1928	1928	112
1928	1931	8
1928	1932	22
1929	1925	10
1929	1928	88
1929	1931	62
1930	1924	2
1930	1928	40
1930	1931	88
1930	1932	30
1931	1925	2
1931	1928	8
1931	1931	140
1931	1934	8
1931	1937	2
1932	1931	88
1932	1932	30
1932	1934	40
1932	1938	2
1933	1931	62
1933	1934	88
1933	1937	10
1934	1931	8
1934	1932	22
1934	1934	112
1934	1938	18
1935	1931	10
1935	1934	88
1935	1937	22
1935	1938	40
1936	1932	10
1936	1934	40
1936	1938	110
1937	1931	2
1937	1934	8
1937	1937	28
1937	1938	120
1937	1945	2
1938	1932	2
1938	1938	148
1938	1941	8
1938	1944	2
1939	1937	22
1939	1938	88
1939	1941	40
1939	1945	10
1940	1938	62
1940	1941	88
1940	1944	10
1941	1937	10
1941	1938	8
1941	1941	112
1941	1944	8
1941	1945	22
1942	1938	10
1942	1941	88
1942	1944	62
1943	1937	2
1943	1941	40
1943	1944	88
1943	1945	30
1944	1938	2
1944	1941	8
1944	1944	140
1944	1947	8
1944	1950	2
1945	1944	88
1945	1945	30
1945	1947	40
1945	1951	2
1946	1944	62
1946	1947	88
1946	1950	10
1947	1944	8
1947	1945	22
1947	1947	112
1947	1951	18
1948	1944	10
1948	1947	88
1948	1950	22
1948	1951	40
1949	1945	10
1949	1947	40
1949	1951	110
1950	1944	2
1950	1947	8
1950	1950	28
1950	1951	120
1950	1958	2
1951	1945	2
1951	1951	148
1951	1954	8
1951	1957	2
1952	1950	22
1952	1951	88
1952	1954	40
1952	1958	10
1953	1951	62
1953	1954	88
1953	1957	10
1954	1950	10
1954	1951	8
1954	1954	112
1954	1957	8
1954	1958	22
1955	1951	10
1955	1954	88
1955	1957	62
1956	1950	2
1956	1954	40
1956	1957	88
1956	1958	30
1957	1951	2
1957	1954	8
1957	1957	140
1957	1960	8
1957	1963	2
1958	1957	88
1958	1958	30
1958	1960	40
1958	1964	2
1959	1957	62
1959	1960	88
1959	1963	10
1960	1957	8
1960	1958	22
1960	1960	112
1960	1964	18
1961	1957	10
1961	1960	88
1961	1963	22
1961	1964	40
1962	1958	10
1962	1960	40
1962	1964	110
1963	1957	2
1963	1960	8
1963	1963	28
1963	1964	120
1963	1971	2
1964	1958	2
1964	1964	148
1964	1967	8
1964	1970	2
1965	1963	22
1965	1964	88
1965	1967	40
1965	1971	10
1966	1964	62
1966	1967	88
1966	1970	10
1967	1963	10
1967	1964	8
1967	1967	112
1967	1970	8
1967	1971	22
1968	1964	10
1968	1967	88
1968	1970	62
1969	1963	2
1969	1967	40
1969	1970	88
1969	1971	30
1970	1964	2
1970	1967	8
1970	1970	140
1970	1973	8
1970	1976	2
1971	1970	88
1971	1971	30
1971	1973	40
1971	1977	2
1972	1970	62
1972	1973	88
1972	1976	10
1973	1970	8
1973	1971	22
1973	1973	112
1973	1977	18
1974	1970	10
1974	1973	88
1974	1976	22
1974	1977	40
1975	1971	10
1975	1973	40
1975	1977	110
1976	1970	2
1976	1973	8
1976	1976	28
1976	1977	120
1976	1984	2
1977	1971	2
1977	1977	148
1977	1980	8
1977	1983	2
1978	1976	22
1978	1977	88
1978	1980	40
1978	1984	10
1979	1977	62
1979	1980	88
1979	1983	10
1980	1976	10
1980	1977	8
1980	1980	112
1980	1983	8
1980	1984	22
1981	1977	10
1981	1980	88
1981	1983	62
1982	1976	2
1982	1980	40
1982	1983	88
1982	1984	30
1983	1977	2
1983	1980	8
1983	1983	140
1983	1986	8
1983	1989	2
1984	1983	88
1984	1984	30
1984	1986	40
1984	1990	2
1985	1983	62
1985	1986	88
1985	1989	10
1986	1983	8
1986	1984	22
1986	1986	112
1986	1990	18
1987	1983	10
1987	1986	88
1987	1989	22
1987	1990	40
1988	1984	10
1988	1986	40
1988	1990	110
1989	1983	2
1989	1986	8
1989	1989	28
1989	1990	120
1989	1997	2
1990	1984	2
1990	1990	148
1990	1993	8
1990	1996	2
1991	1989	22
1991	1990	88
1991	1993	40
1991	1997	10
1992	1990	62
1992	1993	88
1992	1996	10
1993	1989	10
1993	1990	8
1993	1993	112
1993	1996	8
1993	1997	22
1994	1990	10
1994	1993	88
1994	1996	62
1995	1989	2
1995	1993	40
1995	1996	88
1995	1997	30
1996	1990	2
1996	1993	8
1996	1996	140
1996	1999	8
1996	2002	2
1997	1996	88
1997	1997	30
1997	1999	40
1997	2003	2
1998	1996	62
1998	1999	88
1998	2002	10
1999	1996	8
1999	1997	22
1999	1999	112
1999	2003	18
2000	1996	10
2000	1999	88
2000	2002	22
2000	2003	40
2001	1997	10
2001	1999	40
2001	2003	110
2002	1996	2
2002	1999	8
2002	2002	28
2002	2003	120
2002	2010	2
2003	1997	2
2003	2003	148
2003	2006	8
2003	2009	2
2004	2002	22
2004	2003	88
2004	2006	40
2004	2010	10
2005	2003	62
2005	2006	88
2005	2009	10
2006	2002	10
2006	2003	8
2006	2006	112
2006	2009	8
2006	2010	22
2007	2003	10
2007	2006	88
2007	2009	62
2008	2002	2
2008	2006	40
2008	2009	88
2008	2010	30
2009	2003	2
2009	2006	8
2009	2009	140
2009	2012	8
2009	2015	2
2010	2009	88
2010	2010	30
2010	2012	40
2010	2016	2
2011	2009	62
2011	2012	88
2011	2015	10
2012	2009	8
2012	2010	22
2012	2012	112
2012	2016	18
2013	2009	10
2013	2012	88
2013	2015	22
2013	2016	40
2014	2010	10
2014	2012	40
2014	2016	110
2015	2009	2
2015	2012	8
2015	2015	28
2015	2016	120
2015	2023	2
2016	2010	2
2016	2016	148
2016	2019	8
2016	2022	2
2017	2015	22
2017	2016	88
2017	2019	40
2017	2023	10
2018	2016	62
2018	2019	88
2018	2022	10
2019	2015	10
2019	2016	8
2019	2019	112
2019	2022	8
2019	2023	22
2020	2016	10
2020	2019	88
2020	2022	62
2021	2015	2
2021	2019	40
2021	2022	88
2021	2023	30
2022	2016	2
2022	2019	8
2022	2022	140
2022	2025	8
2022	2028	2
2023	2022	88
2023	2023	30
2023	2025	40
2023	2029	2
2024	2022	62
2024	2025	88
2024	2028	10
2025	2022	8
2025	2023	22
2025	2025	112
2025	2029	18
2026	2022	10
2026	2025	88
2026	2028	22
2026	2029	40
2027	2023	10
2027	2025	40
2027	2029	110
2028	2022	2
2028	2025	8
2028	2028	28
2028	2029	120
2028	2036	2
2029	2023	2
2029	2029	148
2029	2032	8
2029	2035	2
2030	2028	22
2030	2029	88
2030	2032	40
2030	2036	10
2031	2029	62
2031	2032	88
2031	2035	10
2032	2028	10
2032	2029	8
2032	2032	112
2032	2035	8
2032	2036	22
2033	2029	10
2033	2032	88
2033	2035	62
2034	2028	2
2034	2032	40
2034	2035	88
2034	2036	30
2035	2029	2
2035	2032	8
2035	2035	140
2035	2038	8
2035	2041	2
2036	2035	88
2036	2036	30
2036	2038	40
2036	2042	2
2037	2035	62
2037	2038	88
2037	2041	10
2038	2035	8
2038	2036	22
2038	2038	112
2038	2042	18
2039	2035	10
2039	2038	88
2039	2041	22
2039	2042	40
2040	2036	10
2040	2038	40
2040	2042	110
2041	2035	2
2041	2038	8
2041	2041	28
2041	2042	120
2041	2049	2
2042	2036	2
2042	2042	148
2042	2045	8
2042	2048	2
2043	2041	22
2043	2042	88
2043	2045	40
2043	2049	10
2044	2042	62
2044	2045	88
2044	2048	10
2045	2041	10
2045	2042	8
2045	2045	112
2045	2048	8
2045	2049	22
2046	2042	10
2046	2045	88
2046	2048	62
2047	2041	2
2047	2045	40
2047	2048	88
2047	2049	30
2048	2042	2
2048	2045	8
2048	2048	140
2048	2051	8
2048	2054	2
2049	2048	88
2049	2049	30
2049	2051	40
2049	2055	2
2050	2048	62
2050	2051	88
2050	2054	10
2051	2048	8
2051	2049	22
2051	2051	112
2051	2055	18
2052	2048	10
2052	2051	88
2052	2054	22
2052	2055	40
2053	2049	10
2053	2051	40
2053	2055	110
2054	2048	2
2054	2051	8
2054	2054	28
2054	2055	120
2054	2062	2
2055	2049	2
2055	2055	148
2055	2058	8
2055	2061	2
2056	2054	22
2056	2055	88
2056	2058	40
2056	2062	10
2057	2055	62
2057	2058	88
2057	2061	10
2058	2054	10
2058	2055	8
2058	2058	112
2058	2061	8
2058	2062	22
2059	2055	10
2059	2058	88
2059	2061	62
2060	2054	2
2060	2058	40
2060	2061	88
2060	2062	30
2061	2055	2
2061	2058	8
2061	2061	140
2061	2064	8
2061	2067	2
2062	2061	88
2062	2062	30
2062	2064	40
2062	2068	2
2063	2061	62
2063	2064	88
2063	2067	10
2064	2061	8
2064	2062	22
2064	2064	112
2064	2068	18
2065	2061	10
2065	2064	88
2065	2067	22
2065	2068	40
2066	2062	10
2066	2064	40
2066	2068	110
2067	2061	2
2067	2064	8
2067	2067	28
2067	2068	120
2067	2075	2
2068	2062	2
2068	2068	148
2068	2071	8
2068	2074	2
2069	2067	22
2069	2068	88
2069	2071	40
2069	2075	10
2070	2068	62
2070	2071	88
2070	2074	10
2071	2067	10
2071	2068	8
2071	2071	112
2071	2074	8
2071	2075	22
2072	2068	10
2072	2071	88
2072	2074	62
2073	2067	2
2073	2071	40
2073	2074	88
2073	2075	30
2074	2068	2
2074	2071	8
2074	2074	140
2074	2077	8
2074	2080	2
2075	2074	88
2075	2075	30
2075	2077	40
2075	2081	2
2076	2074	62
2076	2077	88
2076	2080	10
2077	2074	8
2077	2075	22
2077	2077	112
2077	2081	18
2078	2074	10
2078	2077	88
2078	2080	22
2078	2081	40
2079	2075	10
2079	2077	40
2079	2081	110
2080	2074	2
2080	2077	8
2080	2080	28
2080	2081	120
2080	2088	2
2081	2075	2
2081	2081	148
2081	2084	8
2081	2087	2
2082	2080	22
2082	2081	88
2082	2084	40
2082	2088	10
2083	2081	62
2083	2084	88
2083	2087	10
2084	2080	10
2084	2081	8
2084	2084	112
2084	2087	8
2084	2088	22
2085	2081	10
2085	2084	88
2085	2087	62
2086	2080	2
2086	2084	40
2086	2087	88
2086	2088	30
2087	2081	2
2087	2084	8
2087	2087	140
2087	2090	8
2087	2093	2
2088	2087	88
2088	2088	30
2088	2090	40
2088	2094	2
2089	2087	62
2089	2090	88
2089	2093	10
2090	2087	8
2090	2088	22
2090	2090	120
2090	2094	10
2091	2087	10
2091	2090	120
2091	2093	22
2091	2094	8
2092	2088	10
2092	2090	88
2092	2094	62
2093	2087	2
2093	2090	40
2093	2093	28
2093	2094	88
2093	2101	2
2094	2088	2
2094	2090	8
2094	2094	140
2094	2097	8
2094	2100	2
2095	2093	22
2095	2094	88
2095	2097	40
2095	2101	10
2096	2094	62
2096	2097	88
2096	2100	10
2097	2093	10
2097	2094	8
2097	2097	112
2097	2100	8
2097	2101	22
2098	2094	10
2098	2097	88
2098	2100	62
2099	2093	2
2099	2097	40
2099	2100	88
2099	2101	30
2100	2094	2
2100	2097	8
2100	2100	140
2100	2103	8
2100	2106	2
2101	2100	88
2101	2101	30
2101	2103	40
2101	2107	2
2102	2100	62
2102	2103	88
2102	2106	10
2103	2100	8
2103	2101	22
2103	2103	120
2103	2107	10
2104	2100	10
2104	2103	120
2104	2106	22
2104	2107	8
2105	2101	10
2105	2103	88
2105	2107	62
2106	2100	2
2106	2103	40
2106	2106	28
2106	2107	88
2106	2114	2
2107	2101	2
2107	2103	8
2107	2107	140
2107	2110	8
2107	2113	2
2108	2106	22
2108	2107	88
2108	2110	40
2108	2114	10
2109	2107	62
2109	2110	88
2109	2113	10
2110	2106	10
2110	2107	8
2110	2110	112
2110	2113	8
2110	2114	22
2111	2107	10
2111	2110	88
2111	2113	62
2112	2106	2
2112	2110	40
2112	2113	88
2112	2114	30
2113	2107	2
2113	2110	8
2113	2113	140
2113	2116	8
2113	2119	2
2114	2113	88
2114	2114	30
2114	2116	40
2114	2120	2
2115	2113	62
2115	2116	88
2115	2119	10
2116	2113	8
2116	2114	22
2116	2116	120
2116	2120	10
2117	2113	10
2117	2116	120
2117	2119	22
2117	2120	8
2118	2114	10
2118	2116	88
2118	2120	62
2119	2113	2
2119	2116	40
2119	2119	28
2119	2120	88
2119	2127	2
2120	2114	2
2120	2116	8
2120	2120	140
2120	2123	8
2120	2126	2
2121	2119	22
2121	2120	88
2121	2123	40
2121	2127	10
2122	2120	62
2122	2123	88
2122	2126	10
2123	2119	10
2123	2120	8
2123	2123	112
2123	2126	8
2123	2127	22
2124	2120	10
2124	2123	88
2124	2126	62
2125	2119	2
2125	2123	40
2125	2126	88
2125	2127	30
2126	2120	2
2126	2123	8
2126	2126	140
2126	2129	8
2126	2132	2
2127	2126	88
2127	2127	30
2127	2129	40
2127	2133	2
2128	2126	62
2128	2129	88
2128	2132	10
2129	2126	8
2129	2127	22
2129	2129	120
2129	2133	10
2130	2126	10
2130	2129	120
2130	2132	22
2130	2133	8
2131	2127	10
2131	2129	88
2131	2133	62
2132	2126	2
2132	2129	40
2132	2132	28
2132	2133	88
2132	2140	2
2133	2127	2
2133	2129	8
2133	2133	140
2133	2136	8
2133	2139	2
2134	2132	22
2134	2133	88
2134	2136	40
2134	2140	10
2135	2133	62
2135	2136	88
2135	2139	10
2136	2132	10
2136	2133	8
2136	2136	112
2136	2139	8
2136	2140	22
2137	2133	10
2137	2136	88
2137	2139	62
2138	2132	2
2138	2136	40
2138	2139	88
2138	2140	30
2139	2133	2
2139	2136	8
2139	2139	140
2139	2142	8
2139	2145	2
2140	2139	88
2140	2140	30
2140	2142	40
2140	2146	2
2141	2139	62
2141	2142	88
2141	2145	10
2142	2139	8
2142	2140	22
2142	2142	120
2142	2146	10
2143	2139	10
2143	2142	120
2143	2145	22
2143	2146	8
2144	2140	10
2144	2142	88
2144	2146	62
2145	2139	2
2145	2142	40
2145	2145	28
2145	2146	88
2145	2153	2
2146	2140	2
2146	2142	8
2146	2146	140
2146	2149	8
2146	2152	2
2147	2145	22
2147	2146	88
2147	2149	40
2147	2153	10
2148	2146	62
2148	2149	88
2148	2152	10
2149	2145	10
2149	2146	8
2149	2149	112
2149	2152	8
2149	2153	22
2150	2146	10
2150	2149	88
2150	2152	62
2151	2145	2
2151	2149	40
2151	2152	88
2151	2153	30
2152	2146	2
2152	2149	8
2152	2152	140
2152	2155	8
2152	2158	2
2153	2152	88
2153	2153	30
2153	2155	40
2153	2159	2
2154	2152	62
2154	2155	88
2154	2158	10
2155	2152	8
2155	2153	22
2155	2155	120
2155	2159	10
2156	2152	10
2156	2155	120
2156	2158	22
2156	2159	8
2157	2153	10
2157	2155	88
2157	2159	62
2158	2152	2
2158	2155	40
2158	2158	28
2158	2159	88
2158	2166	2
2159	2153	2
2159	2155	8
2159	2159	140
2159	2162	8
2159	2165	2
2160	2158	22
2160	2159	88
2160	2162	40
2160	2166	10
2161	2159	62
2161	2162	88
2161	2165	10
2162	2158	10
2162	2159	8
2162	2162	112
2162	2165	8
2162	2166	22
2163	2159	10
2163	2162	88
2163	2165	62
2164	2158	2
2164	2162	40
2164	2165	88
2164	2166	30
2165	2159	2
2165	2162	8
2165	2165	140
2165	2168	8
2165	2171	2
2166	2165	88
2166	2166	30
2166	2168	40
2166	2172	2
2167	2165	62
2167	2168	88
2167	2171	10
2168	2165	8
2168	2166	22
2168	2168	120
2168	2172	10
2169	2165	10
2169	2168	120
2169	2171	22
2169	2172	8
2170	2166	10
2170	2168	88
2170	2172	62
2171	2165	2
2171	2168	40
2171	2171	28
2171	2172	88
2171	2179	2
2172	2166	2
2172	2168	8
2172	2172	140
2172	2175	8
2172	2178	2
2173	2171	22
2173	2172	88
2173	2175	40
2173	2179	10
2174	2172	62
2174	2175	88
2174	2178	10
2175	2171	10
2175	2172	8
2175	2175	112
2175	2178	8
2175	2179	22
2176	2172	10
2176	2175	88
2176	2178	62
2177	2171	2
2177	2175	40
2177	2178	88
2177	2179	30
2178	2172	2
2178	2175	8
2178	2178	140
2178	2181	8
2178	2184	2
2179	2178	88
2179	2179	30
2179	2181	40
2179	2185	2
2180	2178	62
2180	2181	88
2180	2184	10
2181	2178	8
2181	2179	22
2181	2181	120
2181	2185	10
2182	2178	10
2182	2181	120
2182	2184	22
2182	2185	8
2183	2179	10
2183	2181	88
2183	2185	62
2184	2178	2
2184	2181	40
2184	2184	28
2184	2185	88
2184	2192	2
2185	2179	2
2185	2181	8
2185	2185	140
2185	2188	8
2185	2191	2
2186	2184	22
2186	2185	88
2186	2188	40
2186	2192	10
2187	2185	62
2187	2188	88
2187	2191	10
2188	2184	10
2188	2185	8
2188	2188	112
2188	2191	8
2188	2192	22
2189	2185	10
2189	2188	88
2189	2191	62
2190	2184	2
2190	2188	40
2190	2191	88
2190	2192	30
2191	2185	2
2191	2188	8
2191	2191	140
2191	2194	8
2191	2197	2
2192	2191	88
2192	2192	30
2192	2194	40
2192	2198	2
2193	2191	62
2193	2194	88
2193	2197	10
2194	2191	8
2194	2192	22
2194	2194	120
2194	2198	10
2195	2191	10
2195	2194	120
2195	2197	22
2195	2198	8
2196	2192	10
2196	2194	88
2196	2198	62
2197	2191	2
2197	2194	40
2197	2197	28
2197	2198	88
2197	2205	2
2198	2192	2
2198	2194	8
2198	2198	140
2198	2201	8
2198	2204	2
2199	2197	22
2199	2198	88
2199	2201	40
2199	2205	10
2200	2198	62
2200	2201	88
2200	2204	10
2201	2197	10
2201	2198	8
2201	2201	112
2201	2204	8
2201	2205	22
2202	2198	10
2202	2201	88
2202	2204	62
2203	2197	2
2203	2201	40
2203	2204	88
2203	2205	30
2204	2198	2
2204	2201	8
2204	2204	140
2204	2207	8
2204	2210	2
2205	2204	88
2205	2205	30
2205	2207	40
2205	2211	2
2206	2204	62
2206	2207	88
2206	2210	10
2207	2204	8
2207	2205	22
2207	2207	120
2207	2211	10
2208	2204	10
2208	2207	120
2208	2210	22
2208	2211	8
2209	2205	10
2209	2207	88
2209	2211	62
2210	2204	2
2210	2207	40
2210	2210	28
2210	2211	88
2210	2218	2
2211	2205	2
2211	2207	8
2211	2211	140
2211	2214	8
2211	2217	2
2212	2210	22
2212	2211	88
2212	2214	40
2212	2218	10
2213	2211	62
2213	2214	88
2213	2217	10
2214	2210	10
2214	2211	8
2214	2214	112
2214	2217	8
2214	2218	22
2215	2211	10
2215	2214	88
2215	2217	62
2216	2210	2
2216	2214	40
2216	2217	88
2216	2218	30
2217	2211	2
2217	2214	8
2217	2217	140
2217	2220	8
2217	2223	2
2218	2217	88
2218	2218	30
2218	2220	40
2218	2224	2
2219	2217	62
2219	2220	88
2219	2223	10
2220	2217	8
2220	2218	22
2220	2220	120
2220	2224	10
2221	2217	10
2221	2220	120
2221	2223	22
2221	2224	8
2222	2218	10
2222	2220	88
2222	2224	62
2223	2217	2
2223	2220	40
2223	2223	28
2223	2224	88
2223	2231	2
2224	2218	2
2224	2220	8
2224	2224	140
2224	2227	8
2224	2230	2
2225	2223	22
2225	2224	88
2225	2227	40
2225	2231	10
2226	2224	62
2226	2227	88
2226	2230	10
2227	2223	10
2227	2224	8
2227	2227	112
2227	2230	8
2227	2231	22
2228	2224	10
2228	2227	88
2228	2230	62
2229	2223	2
2229	2227	40
2229	2230	88
2229	2231	30
2230	2224	2
2230	2227	8
2230	2230	140
2230	2233	8
2230	2236	2
2231	2230	88
2231	2231	30
2231	2233	40
2231	2237	2
2232	2230	62
2232	2233	88
2232	2236	10
2233	2230	8
2233	2231	22
2233	2233	120
2233	2237	10
2234	2230	10
2234	2233	120
2234	2236	22
2234	2237	8
2235	2231	10
2235	2233	88
2235	2237	62
2236	2230	2
2236	2233	40
2236	2236	28
2236	2237	88
2236	2244	2
2237	2231	2
2237	2233	8
2237	2237	140
2237	2240	8
2237	2243	2
2238	2236	22
2238	2237	88
2238	2240	40
2238	2244	10
2239	2237	62
2239	2240	88
2239	2243	10
2240	2236	10
2240	2237	8
2240	2240	112
2240	2243	8
2240	2244	22
2241	2237	10
2241	2240	88
2241	2243	62
2242	2236	2
2242	2240	40
2242	2243	88
2242	2244	30
2243	2237	2
2243	2240	8
2243	2243	140
2243	2246	8
2243	2249	2
2244	2243	88
2244	2244	30
2244	2246	40
2244	2250	2
2245	2243	62
2245	2246	88
2245	2249	10
2246	2243	8
2246	2244	22
2246	2246	120
2246	2250	10
2247	2243	10
2247	2246	120
2247	2249	22
2247	2250	8
2248	2244	10
2248	2246	88
2248	2250	62
2249	2243	2
2249	2246	40
2249	2249	28
2249	2250	88
2249	2257	2
2250	2244	2
2250	2246	8
2250	2250	140
2250	2253	8
2250	2256	2
2251	2249	22
2251	2250	88
2251	2253	40
2251	2257	10
2252	2250	62
2252	2253	88
2252	2256	10
2253	2249	10
2253	2250	8
2253	2253	112
2253	2256	8
2253	2257	22
2254	2250	10
2254	2253	88
2254	2256	62
2255	2249	2
2255	2253	40
2255	2256	88
2255	2257	30
2256	2250	2
2256	2253	8
2256	2256	140
2256	2259	8
2256	2262	2
2257	2256	88
2257	2257	30
2257	2259	40
2257	2263	2
2258	2256	62
2258	2259	88
2258	2262	10
2259	2256	8
2259	2257	22
2259	2259	120
2259	2263	10
2260	2256	10
2260	2259	120
2260	2262	22
2260	2263	8
2261	2257	10
2261	2259	88
2261	2263	62
2262	2256	2
2262	2259	40
2262	2262	28
2262	2263	88
2262	2270	2
2263	2257	2
2263	2259	8
2263	2263	140
2263	2266	8
2263	2269	2
2264	2262	22
2264	2263	88
2264	2266	40
2264	2270	10
2265	2263	62
2265	2266	88
2265	2269	10
2266	2262	10
2266	2263	8
2266	2266	112
2266	2269	8
2266	2270	22
2267	2263	10
2267	2266	88
2267	2269	62
2268	2262	2
2268	2266	40
2268	2269	88
2268	2270	30
2269	2263	2
2269	2266	8
2269	2269	140
2269	2272	8
2269	2275	2
2270	2269	88
2270	2270	30
2270	2272	40
2270	2276	2
2271	2269	62
2271	2272	88
2271	2275	10
2272	2269	8
2272	2270	22
2272	2272	120
2272	2276	10
2273	2269	10
2273	2272	120
2273	2275	22
2273	2276	8
2274	2270	10
2274	2272	88
2274	2276	62
2275	2269	2
2275	2272	40
2275	2275	28
2275	2276	88
2275	2283	2
2276	2270	2
2276	2272	8
2276	2276	140
2276	2279	8
2276	2282	2
2277	2275	22
2277	2276	88
2277	2279	40
2277	2283	10
2278	2276	62
2278	2279	88
2278	2282	10
2279	2275	10
2279	2276	8
2279	2279	112
2279	2282	8
2279	2283	22
2280	2276	10
2280	2279	88
2280	2282	62
2281	2275	2
2281	2279	40
2281	2282	88
2281	2283	30
2282	2276	2
2282	2279	8
2282	2282	140
2282	2285	8
2282	2288	2
2283	2282	88
2283	2283	30
2283	2285	40
2283	2289	2
2284	2282	62
2284	2285	88
2284	2288	10
2285	2282	8
2285	2283	22
2285	2285	120
2285	2289	10
2286	2282	10
2286	2285	120
2286	2288	22
2286	2289	8
2287	2283	10
2287	2285	88
2287	2289	62
2288	2282	2
2288	2285	40
2288	2288	28
2288	2289	88
2288	2296	2
2289	2283	2
2289	2285	8
2289	2289	140
2289	2292	8
2289	2295	2
2290	2288	22
2290	2289	88
2290	2292	40
2290	2296	10
2291	2289	62
2291	2292	88
2291	2295	10
2292	2288	10
2292	2289	8
2292	2292	112
2292	2295	8
2292	2296	22
2293	2289	10
2293	2292	88
2293	2295	62
2294	2288	2
2294	2292	40
2294	2295	88
2294	2296	30
2295	2289	2
2295	2292	8
2295	2295	140
2295	2298	8
2295	2301	2
2296	2295	88
2296	2296	30
2296	2298	40
2296	2302	2
2297	2295	62
2297	2298	88
2297	2301	10
2298	2295	8
2298	2296	22
2298	2298	120
2298	2302	10
2299	2295	10
2299	2298	120
2299	2301	22
2299	2302	8
2300	2296	10
2300	2298	88
2300	2302	62
2301	2295	2
2301	2298	40
2301	2301	28
2301	2302	88
2301	2309	2
2302	2296	2
2302	2298	8
2302	2302	140
2302	2305	8
2302	2308	2
2303	2301	22
2303	2302	88
2303	2305	40
2303	2309	10
2304	2302	62
2304	2305	88
2304	2308	10
2305	2301	10
2305	2302	8
2305	2305	112
2305	2308	8
2305	2309	22
2306	2302	10
2306	2305	88
2306	2308	62
2307	2301	2
2307	2305	40
2307	2308	88
2307	2309	30
2308	2302	2
2308	2305	8
2308	2308	140
2308	2311	8
2308	2314	2
2309	2308	88
2309	2309	30
2309	2311	40
2309	2315	2
2310	2308	62
2310	2311	88
2310	2314	10
2311	2308	8
2311	2309	22
2311	2311	120
2311	2315	10
2312	2308	10
2312	2311	120
2312	2314	22
2312	2315	8
2313	2309	10
2313	2311	88
2313	2315	62
2314	2308	2
2314	2311	40
2314	2314	28
2314	2315	88
2314	2322	2
2315	2309	2
2315	2311	8
2315	2315	140
2315	2318	8
2315	2321	2
2316	2314	22
2316	2315	88
2316	2318	40
2316	2322	10
2317	2315	62
2317	2318	88
2317	2321	10
2318	2314	10
2318	2315	8
2318	2318	112
2318	2321	8
2318	2322	22
2319	2315	10
2319	2318	88
2319	2321	62
2320	2314	2
2320	2318	40
2320	2321	88
2320	2322	30
2321	2315	2
2321	2318	8
2321	2321	140
2321	2324	8
2321	2327	2
2322	2321	88
2322	2322	30
2322	2324	40
2322	2328	2
2323	2321	62
2323	2324	88
2323	2327	10
2324	2321	8
2324	2322	22
2324	2324	120
2324	2328	10
2325	2321	10
2325	2324	120
2325	2327	22
2325	2328	8
2326	2322	10
2326	2324	88
2326	2328	62
2327	2321	2
2327	2324	40
2327	2327	28
2327	2328	88
2327	2335	2
2328	2322	2
2328	2324	8
2328	2328	140
2328	2331	8
2328	2334	2
2329	2327	22
2329	2328	88
2329	2331	40
2329	2335	10
2330	2328	62
2330	2331	88
2330	2334	10
2331	2327	10
2331	2328	8
2331	2331	112
2331	2334	8
2331	2335	22
2332	2328	10
2332	2331	88
2332	2334	62
2333	2327	2
2333	2331	40
2333	2334	88
2333	2335	30
2334	2328	2
2334	2331	8
2334	2334	140
2334	2337	8
2334	2340	2
2335	2334	88
2335	2335	30
2335	2337	40
2335	2341	2
2336	2334	62
2336	2337	88
2336	2340	10
2337	2334	8
2337	2335	22
2337	2337	120
2337	2341	10
2338	2334	10
2338	2337	120
2338	2340	22
2338	2341	8
2339	2335	10
2339	2337	88
2339	2341	62
2340	2334	2
2340	2337	40
2340	2340	28
2340	2341	88
2340	2348	2
2341	2335	2
2341	2337	8
2341	2341	140
2341	2344	8
2341	2347	2
2342	2340	22
2342	2341	88
2342	2344	40
2342	2348	10
2343	2341	62
2343	2344	88
2343	2347	10
2344	2340	10
2344	2341	8
2344	2344	112
2344	2347	8
2344	2348	22
2345	2341	10
2345	2344	88
2345	2347	62
2346	2340	2
2346	2344	40
2346	2347	88
2346	2348	30
2347	2341	2
2347	2344	8
2347	2347	140
2347	2350	8
2347	2353	2
2348	2347	88
2348	2348	30
2348	2350	40
2348	2354	2
2349	2347	62
2349	2350	88
2349	2353	10
2350	2347	8
2350	2348	22
2350	2350	120
2350	2354	10
2351	2347	10
2351	2350	120
2351	2353	22
2351	2354	8
2352	2348	10
2352	2350	88
2352	2354	62
2353	2347	2
2353	2350	40
2353	2353	28
2353	2354	88
2353	2361	2
2354	2348	2
2354	2350	8
2354	2354	140
2354	2357	8
2354	2360	2
2355	2353	22
2355	2354	88
2355	2357	40
2355	2361	10
2356	2354	62
2356	2357	88
2356	2360	10
2357	2353	10
2357	2354	8
2357	2357	112
2357	2360	8
2357	2361	22
2358	2354	10
2358	2357	88
2358	2360	62
2359	2353	2
2359	2357	40
2359	2360	88
2359	2361	30
2360	2354	2
2360	2357	8
2360	2360	140
2360	2363	8
2360	2366	2
2361	2360	88
2361	2361	30
2361	2363	40
2361	2367	2
2362	2360	62
2362	2363	88
2362	2366	10
2363	2360	8
2363	2361	22
2363	2363	120
2363	2367	10
2364	2360	10
2364	2363	120
2364	2366	22
2364	2367	8
2365	2361	10
2365	2363	88
2365	2367	62
2366	2360	2
2366	2363	40
2366	2366	28
2366	2367	88
2366	2374	2
2367	2361	2
2367	2363	8
2367	2367	140
2367	2370	8
2367	2373	2
2368	2366	22
2368	2367	88
2368	2370	40
2368	2374	10
2369	2367	62
2369	2370	88
2369	2373	10
2370	2366	10
2370	2367	8
2370	2370	112
2370	2373	8
2370	2374	22
2371	2367	10
2371	2370	88
2371	2373	62
2372	2366	2
2372	2370	40
2372	2373	88
2372	2374	30
2373	2367	2
2373	2370	8
2373	2373	140
2373	2376	8
2373	2379	2
2374	2373	88
2374	2374	30
2374	2376	40
2374	2380	2
2375	2373	62
2375	2376	88
2375	2379	10
2376	2373	8
2376	2374	22
2376	2376	120
2376	2380	10
2377	2373	10
2377	2376	120
2377	2379	22
2377	2380	8
2378	2374	10
2378	2376	88
2378	2380	62
2379	2373	2
2379	2376	40
2379	2379	28
2379	2380	88
2379	2387	2
2380	2374	2
2380	2376	8
2380	2380	140
2380	2383	8
2380	2386	2
2381	2379	22
2381	2380	88
2381	2383	40
2381	2387	10
2382	2380	62
2382	2383	88
2382	2386	10
2383	2379	10
2383	2380	8
2383	2383	112
2383	2386	8
2383	2387	22
2384	2380	10
2384	2383	88
2384	2386	62
2385	2379	2
2385	2383	40
2385	2386	88
2385	2387	30
2386	2380	2
2386	2383	8
2386	2386	140
2386	2389	8
2386	2392	2
2387	2386	88
2387	2387	30
2387	2389	40
2387	2393	2
2388	2386	62
2388	2389	88
2388	2392	10
2389	2386	8
2389	2387	22
2389	2389	120
2389	2393	10
2390	2386	10
2390	2389	120
2390	2392	22
2390	2393	8
2391	2387	10
2391	2389	88
2391	2393	62
2392	2386	2
2392	2389	40
2392	2392	28
2392	2393	88
2392	2400	2
2393	2387	2
2393	2389	8
2393	2393	140
2393	2396	8
2393	2399	2
2394	2392	22
2394	2393	88
2394	2396	40
2394	2400	10
2395	2393	62
2395	2396	88
2395	2399	10
2396	2392	10
2396	2393	8
2396	2396	112
2396	2399	8
2396	2400	22
2397	2393	10
2397	2396	88
2397	2399	62
2398	2392	2
2398	2396	40
2398	2399	88
2398	2400	30
2399	2393	2
2399	2396	8
2399	2399	140
2399	2402	8
2399	2405	2
2400	2399	88
2400	2400	30
2400	2402	40
2400	2406	2
2401	2399	62
2401	2402	88
2401	2405	10
2402	2399	8
2402	2400	22
2402	2402	120
2402	2406	10
2403	2399	10
2403	2402	120
2403	2405	22
2403	2406	8
2404	2400	10
2404	2402	88
2404	2406	62
2405	2399	2
2405	2402	40
2405	2405	28
2405	2406	88
2405	2413	2
2406	2400	2
2406	2402	8
2406	2406	140
2406	2409	8
2406	2412	2
2407	2405	22
2407	2406	88
2407	2409	40
2407	2413	10
2408	2406	62
2408	2409	88
2408	2412	10
2409	2405	10
2409	2406	8
2409	2409	112
2409	2412	8
2409	2413	22
2410	2406	10
2410	2409	88
2410	2412	62
2411	2405	2
2411	2409	40
2411	2412	88
2411	2413	30
2412	2406	2
2412	2409	8
2412	2412	140
2412	2415	8
2412	2418	2
2413	2412	88
2413	2413	30
2413	2415	40
2413	2419	2
2414	2412	62
2414	2415	88
2414	2418	10
2415	2412	8
2415	2413	22
2415	2415	120
2415	2419	10
2416	2412	10
2416	2415	120
2416	2418	22
2416	2419	8
2417	2413	10
2417	2415	88
2417	2419	62
2418	2412	2
2418	2415	40
2418	2418	28
2418	2419	88
2418	2426	2
2419	2413	2
2419	2415	8
2419	2419	140
2419	2422	8
2419	2425	2
2420	2418	22
2420	2419	88
2420	2422	40
2420	2426	10
2421	2419	62
2421	2422	88
2421	2425	10
2422	2418	10
2422	2419	8
2422	2422	112
2422	2425	8
2422	2426	22
2423	2419	10
2423	2422	88
2423	2425	62
2424	2418	2
2424	2422	40
2424	2425	88
2424	2426	30
2425	2419	2
2425	2422	8
2425	2425	140
2425	2428	8
2425	2431	2
2426	2425	88
2426	2426	30
2426	2428	40
2426	2432	2
2427	2425	62
2427	2428	88
2427	2431	10
2428	2425	8
2428	2426	22
2428	2428	120
2428	2432	10
2429	2425	10
2429	2428	120
2429	2431	22
2429	2432	8
2430	2426	10
2430	2428	88
2430	2432	62
2431	2425	2
2431	2428	40
2431	2431	28
2431	2432	88
2431	2439	2
2432	2426	2
2432	2428	8
2432	2432	140
2432	2435	8
2432	2438	2
2433	2431	22
2433	2432	88
2433	2435	40
2433	2439	10
2434	2432	62
2434	2435	88
2434	2438	10
2435	2431	10
2435	2432	8
2435	2435	112
2435	2438	8
2435	2439	22
2436	2432	10
2436	2435	88
2436	2438	62
2437	2431	2
2437	2435	40
2437	2438	88
2437	2439	30
2438	2432	2
2438	2435	8
2438	2438	140
2438	2441	8
2438	2444	2
2439	2438	88
2439	2439	30
2439	2441	40
2439	2445	2
2440	2438	62
2440	2441	88
2440	2444	10
2441	2438	8
2441	2439	22
2441	2441	120
2441	2445	10
2442	2438	10
2442	2441	120
2442	2444	22
2442	2445	8
2443	2439	10
2443	2441	88
2443	2445	62
2444	2438	2
2444	2441	40
2444	2444	28
2444	2445	88
2444	2452	2
2445	2439	2
2445	2441	8
2445	2445	140
2445	2448	8
2445	2451	2
2446	2444	22
2446	2445	88
2446	2448	40
2446	2452	10
2447	2445	62
2447	2448	88
2447	2451	10
2448	2444	10
2448	2445	8
2448	2448	112
2448	2451	8
2448	2452	22
2449	2445	10
2449	2448	88
2449	2451	62
2450	2444	2
2450	2448	40
2450	2451	88
2450	2452	30
2451	2445	2
2451	2448	8
2451	2451	140
2451	2454	8
2451	2457	2
2452	2451	88
2452	2452	30
2452	2454	40
2452	2458	2
2453	2451	62
2453	2454	88
2453	2457	10
2454	2451	8
2454	2452	22
2454	2454	120
2454	2458	10
2455	2451	10
2455	2454	120
2455	2457	22
2455	2458	8
2456	2452	10
2456	2454	88
2456	2458	62
2457	2451	2
2457	2454	40
2457	2457	28
2457	2458	88
2457	2465	2
2458	2452	2
2458	2454	8
2458	2458	140
2458	2461	8
2458	2464	2
2459	2457	22
2459	2458	88
2459	2461	40
2459	2465	10
2460	2458	62
2460	2461	88
2460	2464	10
2461	2457	10
2461	2458	8
2461	2461	112
2461	2464	8
2461	2465	22
2462	2458	10
2462	2461	88
2462	2464	62
2463	2457	2
2463	2461	40
2463	2464	88
2463	2465	30
2464	2458	2
2464	2461	8
2464	2464	140
2464	2467	8
2464	2470	2
2465	2464	88
2465	2465	30
2465	2467	40
2465	2471	2
2466	2464	62
2466	2467	88
2466	2470	10
2467	2464	8
2467	2465	22
2467	2467	120
2467	2471	10
2468	2464	10
2468	2467	120
2468	2470	22
2468	2471	8
2469	2465	10
2469	2467	88
2469	2471	62
2470	2464	2
2470	2467	40
2470	2470	28
2470	2471	88
2470	2478	2
2471	2465	2
2471	2467	8
2471	2471	140
2471	2474	8
2471	2477	2
2472	2470	22
2472	2471	88
2472	2474	40
2472	2478	10
2473	2471	62
2473	2474	88
2473	2477	10
2474	2470	10
2474	2471	8
2474	2474	112
2474	2477	8
2474	2478	22
2475	2471	10
2475	2474	88
2475	2477	62
2476	2470	2
2476	2474	40
2476	2477	88
2476	2478	30
2477	2471	2
2477	2474	8
2477	2477	140
2477	2480	8
2477	2483	2
2478	2477	88
2478	2478	30
2478	2480	40
2478	2484	2
2479	2477	62
2479	2480	88
2479	2483	10
2480	2477	8
2480	2478	22
2480	2480	120
2480	2484	10
2481	2477	10
2481	2480	120
2481	2483	22
2481	2484	8
2482	2478	10
2482	2480	88
2482	2484	62
2483	2477	2
2483	2480	40
2483	2483	28
2483	2484	88
2483	2491	2
2484	2478	2
2484	2480	8
2484	2484	140
2484	2487	8
2484	2490	2
2485	2483	22
2485	2484	88
2485	2487	40
2485	2491	10
2486	2484	62
2486	2487	88
2486	2490	10
2487	2483	10
2487	2484	8
2487	2487	112
2487	2490	8
2487	2491	22
2488	2484	10
2488	2487	88
2488	2490	62
2489	2483	2
2489	2487	40
2489	2490	88
2489	2491	30
2490	2484	2
2490	2487	8
2490	2490	140
2490	2493	8
2490	2496	2
2491	2490	88
2491	2491	30
2491	2493	40
2491	2497	2
2492	2490	62
2492	2493	88
2492	2496	10
2493	2490	8
2493	2491	22
2493	2493	120
2493	2497	10
2494	2490	10
2494	2493	120
2494	2496	22
2494	2497	8
2495	2491	10
2495	2493	88
2495	2497	62
2496	2490	2
2496	2493	40
2496	2496	30
2496	2497	88
2497	2491	2
2497	2493	8
2497	2497	140
2497	2500	8
2497	2503	2
2498	2496	30
2498	2497	88
2498	2500	40
2498	2504	2
2499	2497	62
2499	2500	88
2499	2503	10
2500	2496	22
2500	2497	8
2500	2500	112
2500	2503	8
2500	2504	10
2501	2497	10
2501	2500	88
2501	2503	62
2502	2496	10
2502	2500	40
2502	2503	88
2502	2504	22
2503	2497	2
2503	2500	8
2503	2503	140
2503	2507	8
2503	2509	2
2504	2496	2
2504	2503	88
2504	2504	28
2504	2507	40
2504	2510	2
2505	2503	62
2505	2507	88
2505	2509	10
2506	2503	8
2506	2504	22
2506	2507	120
2506	2510	10
2507	2503	10
2507	2507	120
2507	2509	22
2507	2510	8
2508	2504	10
2508	2507	88
2508	2510	62
2509	2503	2
2509	2507	40
2509	2509	30
2509	2510	88
2510	2504	2
2510	2507	8
2510	2510	140
2510	2513	8
2510	2516	2
2511	2509	30
2511	2510	88
2511	2513	40
2511	2517	2
2512	2510	62
2512	2513	88
2512	2516	10
2513	2509	22
2513	2510	8
2513	2513	112
2513	2516	8
2513	2517	10
2514	2510	10
2514	2513	88
2514	2516	62
2515	2509	10
2515	2513	40
2515	2516	88
2515	2517	22
2516	2510	2
2516	2513	8
2516	2516	140
2516	2520	8
2516	2522	2
2517	2509	2
2517	2516	88
2517	2517	28
2517	2520	40
2517	2523	2
2518	2516	62
2518	2520	88
2518	2522	10
2519	2516	8
2519	2517	22
2519	2520	120
2519	2523	10
2520	2516	10
2520	2520	120
2520	2522	22
2520	2523	8
2521	2517	10
2521	2520	88
2521	2523	62
2522	2516	2
2522	2520	40
2522	2522	30
2522	2523	88
2523	2517	2
2523	2520	8
2523	2523	140
2523	2526	8
2523	2529	2
2524	2522	30
2524	2523	88
2524	2526	40
2524	2530	2
2525	2523	62
2525	2526	88
2525	2529	10
2526	2522	22
2526	2523	8
2526	2526	112
2526	2529	8
2526	2530	10
2527	2523	10
2527	2526	88
2527	2529	62
2528	2522	10
2528	2526	40
2528	2529	88
2528	2530	22
2529	2523	2
2529	2526	8
2529	2529	140
2529	2533	8
2529	2535	2
2530	2522	2
2530	2529	88
2530	2530	28
2530	2533	40
2530	2536	2
2531	2529	62
2531	2533	88
2531	2535	10
2532	2529	8
2532	2530	22
2532	2533	120
2532	2536	10
2533	2529	10
2533	2533	120
2533	2535	22
2533	2536	8
2534	2530	10
2534	2533	88
2534	2536	62
2535	2529	2
2535	2533	40
2535	2535	30
2535	2536	88
2536	2530	2
2536	2533	8
2536	2536	140
2536	2539	8
2536	2542	2
2537	2535	30
2537	2536	88
2537	2539	40
2537	2543	2
2538	2536	62
2538	2539	88
2538	2542	10
2539	2535	22
2539	2536	8
2539	2539	112
2539	2542	8
2539	2543	10
2540	2536	10
2540	2539	88
2540	2542	62
2541	2535	10
2541	2539	40
2541	2542	88
2541	2543	22
2542	2536	2
2542	2539	8
2542	2542	140
2542	2546	8
2542	2548	2
2543	2535	2
2543	2542	88
2543	2543	28
2543	2546	40
2543	2549	2
2544	2542	62
2544	2546	88
2544	2548	10
2545	2542	8
2545	2543	22
2545	2546	120
2545	2549	10
2546	2542	10
2546	2546	120
2546	2548	22
2546	2549	8
2547	2543	10
2547	2546	88
2547	2549	62
2548	2542	2
2548	2546	40
2548	2548	30
2548	2549	88
2549	2543	2
2549	2546	8
2549	2549	140
2549	2552	8
2549	2555	2
2550	2548	30
2550	2549	88
2550	2552	40
2550	2556	2
2551	2549	62
2551	2552	88
2551	2555	10
2552	2548	22
2552	2549	8
2552	2552	112
2552	2555	8
2552	2556	10
2553	2549	10
2553	2552	88
2553	2555	62
2554	2548	10
2554	2552	40
2554	2555	88
2554	2556	22
2555	2549	2
2555	2552	8
2555	2555	140
2555	2559	8
2555	2561	2
2556	2548	2
2556	2555	88
2556	2556	28
2556	2559	40
2556	2562	2
2557	2555	62
2557	2559	88
2557	2561	10
2558	2555	8
2558	2556	22
2558	2559	120
2558	2562	10
2559	2555	10
2559	2559	120
2559	2561	22
2559	2562	8
2560	2556	10
2560	2559	88
2560	2562	62
2561	2555	2
2561	2559	40
2561	2561	30
2561	2562	88
2562	2556	2
2562	2559	8
2562	2562	140
2562	2565	8
2562	2568	2
2563	2561	30
2563	2562	88
2563	2565	40
2563	2569	2
2564	2562	62
2564	2565	88
2564	2568	10
2565	2561	22
2565	2562	8
2565	2565	112
2565	2568	8
2565	2569	10
2566	2562	10
2566	2565	88
2566	2568	62
2567	2561	10
2567	2565	40
2567	2568	88
2567	2569	22
2568	2562	2
2568	2565	8
2568	2568	140
2568	2572	8
2568	2574	2
2569	2561	2
2569	2568	88
2569	2569	28
2569	2572	40
2569	2575	2
2570	2568	62
2570	2572	88
2570	2574	10
2571	2568	8
2571	2569	22
2571	2572	120
2571	2575	10
2572	2568	10
2572	2572	120
2572	2574	22
2572	2575	8
2573	2569	10
2573	2572	88
2573	2575	62
2574	2568	2
2574	2572	40
2574	2574	30
2574	2575	88
2575	2569	2
2575	2572	8
2575	2575	140
2575	2578	8
2575	2581	2
2576	2574	30
2576	2575	88
2576	2578	40
2576	2582	2
2577	2575	62
2577	2578	88
2577	2581	10
2578	2574	22
2578	2575	8
2578	2578	112
2578	2581	8
2578	2582	10
2579	2575	10
2579	2578	88
2579	2581	62
2580	2574	10
2580	2578	40
2580	2581	88
2580	2582	22
2581	2575	2
2581	2578	8
2581	2581	140
2581	2585	8
2581	2587	2
2582	2574	2
2582	2581	88
2582	2582	28
2582	2585	40
2582	2588	2
2583	2581	62
2583	2585	88
2583	2587	10
2584	2581	8
2584	2582	22
2584	2585	120
2584	2588	10
2585	2581	10
2585	2585	120
2585	2587	22
2585	2588	8
2586	2582	10
2586	2585	88
2586	2588	62
2587	2581	2
2587	2585	40
2587	2587	30
2587	2588	88
2588	2582	2
2588	2585	8
2588	2588	140
2588	2591	8
2588	2594	2
2589	2587	30
2589	2588	88
2589	2591	40
2589	2595	2
2590	2588	62
2590	2591	88
2590	2594	10
2591	2587	22
2591	2588	8
2591	2591	112
2591	2594	8
2591	2595	10
2592	2588	10
2592	2591	88
2592	2594	62
2593	2587	10
2593	2591	40
2593	2594	88
2593	2595	22
2594	2588	2
2594	2591	8
2594	2594	140
2594	2598	8
2594	2600	2
2595	2587	2
2595	2594	88
2595	2595	28
2595	2598	40
2595	2601	2
2596	2594	62
2596	2598	88
2596	2600	10
2597	2594	8
2597	2595	22
2597	2598	120
2597	2601	10
2598	2594	10
2598	2598	120
2598	2600	22
2598	2601	8
2599	2595	10
2599	2598	88
2599	2601	62
2600	2594	2
2600	2598	40
2600	2600	30
2600	2601	88
2601	2595	2
2601	2598	8
2601	2601	140
2601	2604	8
2601	2607	2
2602	2600	30
2602	2601	88
2602	2604	40
2602	2608	2
2603	2601	62
2603	2604	88
2603	2607	10
2604	2600	22
2604	2601	8
2604	2604	112
2604	2607	8
2604	2608	10
2605	2601	10
2605	2604	88
2605	2607	62
2606	2600	10
2606	2604	40
2606	2607	88
2606	2608	22
2607	2601	2
2607	2604	8
2607	2607	140
2607	2611	8
2607	2613	2
2608	2600	2
2608	2607	88
2608	2608	28
2608	2611	40
2608	2614	2
2609	2607	62
2609	2611	88
2609	2613	10
2610	2607	8
2610	2608	22
2610	2611	120
2610	2614	10
2611	2607	10
2611	2611	120
2611	2613	22
2611	2614	8
2612	2608	10
2612	2611	88
2612	2614	62
2613	2607	2
2613	2611	40
2613	2613	30
2613	2614	88
2614	2608	2
2614	2611	8
2614	2614	140
2614	2617	8
2614	2620	2
2615	2613	30
2615	2614	88
2615	2617	40
2615	2621	2
2616	2614	62
2616	2617	88
2616	2620	10
2617	2613	22
2617	2614	8
2617	2617	112
2617	2620	8
2617	2621	10
2618	2614	10
2618	2617	88
2618	2620	62
2619	2613	10
2619	2617	40
2619	2620	88
2619	2621	22
2620	2614	2
2620	2617	8
2620	2620	140
2620	2624	8
2620	2626	2
2621	2613	2
2621	2620	88
2621	2621	28
2621	2624	40
2621	2627	2
2622	2620	62
2622	2624	88
2622	2626	10
2623	2620	8
2623	2621	22
2623	2624	120
2623	2627	10
2624	2620	10
2624	2624	120
2624	2626	22
2624	2627	8
2625	2621	10
2625	2624	88
2625	2627	62
2626	2620	2
2626	2624	40
2626	2626	30
2626	2627	88
2627	2621	2
2627	2624	8
2627	2627	140
2627	2630	8
2627	2633	2
2628	2626	30
2628	2627	88
2628	2630	40
2628	2634	2
2629	2627	62
2629	2630	88
2629	2633	10
2630	2626	22
2630	2627	8
2630	2630	112
2630	2633	8
2630	2634	10
2631	2627	10
2631	2630	88
2631	2633	62
2632	2626	10
2632	2630	40
2632	2633	88
2632	2634	22
2633	2627	2
2633	2630	8
2633	2633	140
2633	2637	8
2633	2639	2
2634	2626	2
2634	2633	88
2634	2634	28
2634	2637	40
2634	2640	2
2635	2633	62
2635	2637	88
2635	2639	10
2636	2633	8
2636	2634	22
2636	2637	120
2636	2640	10
2637	2633	10
2637	2637	120
2637	2639	22
2637	2640	8
2638	2634	10
2638	2637	88
2638	2640	62
2639	2633	2
2639	2637	40
2639	2639	30
2639	2640	88
2640	2634	2
2640	2637	8
2640	2640	140
2640	2643	8
2640	2646	2
2641	2639	30
2641	2640	88
2641	2643	40
2641	2647	2
2642	2640	62
2642	2643	88
2642	2646	10
2643	2639	22
2643	2640	8
2643	2643	112
2643	2646	8
2643	2647	10
2644	2640	10
2644	2643	88
2644	2646	62
2645	2639	10
2645	2643	40
2645	2646	88
2645	2647	22
2646	2640	2
2646	2643	8
2646	2646	140
2646	2650	8
2646	2652	2
2647	2639	2
2647	2646	88
2647	2647	28
2647	2650	40
2647	2653	2
2648	2646	62
2648	2650	88
2648	2652	10
2649	2646	8
2649	2647	22
2649	2650	120
2649	2653	10
2650	2646	10
2650	2650	120
2650	2652	22
2650	2653	8
2651	2647	10
2651	2650	88
2651	2653	62
2652	2646	2
2652	2650	40
2652	2652	30
2652	2653	88
2653	2647	2
2653	2650	8
2653	2653	140
2653	2656	8
2653	2659	2
2654	2652	30
2654	2653	88
2654	2656	40
2654	2660	2
2655	2653	62
2655	2656	88
2655	2659	10
2656	2652	22
2656	2653	8
2656	2656	112
2656	2659	8
2656	2660	10
2657	2653	10
2657	2656	88
2657	2659	62
2658	2652	10
2658	2656	40
2658	2659	88
2658	2660	22
2659	2653	2
2659	2656	8
2659	2659	140
2659	2663	8
2659	2665	2
2660	2652	2
2660	2659	88
2660	2660	28
2660	2663	40
2660	2666	2
2661	2659	62
2661	2663	88
2661	2665	10
2662	2659	8
2662	2660	22
2662	2663	120
2662	2666	10
2663	2659	10
2663	2663	120
2663	2665	22
2663	2666	8
2664	2660	10
2664	2663	88
2664	2666	62
2665	2659	2
2665	2663	40
2665	2665	30
2665	2666	88
2666	2660	2
2666	2663	8
2666	2666	140
2666	2669	8
2666	2672	2
2667	2665	30
2667	2666	88
2667	2669	40
2667	2673	2
2668	2666	62
2668	2669	88
2668	2672	10
2669	2665	22
2669	2666	8
2669	2669	112
2669	2672	8
2669	2673	10
2670	2666	10
2670	2669	88
2670	2672	62
2671	2665	10
2671	2669	40
2671	2672	88
2671	2673	22
2672	2666	2
2672	2669	8
2672	2672	140
2672	2676	8
2672	2678	2
2673	2665	2
2673	2672	88
2673	2673	28
2673	2676	40
2673	2679	2
2674	2672	62
2674	2676	88
2674	2678	10
2675	2672	8
2675	2673	22
2675	2676	120
2675	2679	10
2676	2672	10
2676	2676	120
2676	2678	22
2676	2679	8
2677	2673	10
2677	2676	88
2677	2679	62
2678	2672	2
2678	2676	40
2678	2678	30
2678	2679	88
2679	2673	2
2679	2676	8
2679	2679	140
2679	2682	8
2679	2685	2
2680	2678	30
2680	2679	88
2680	2682	40
2680	2686	2
2681	2679	62
2681	2682	88
2681	2685	10
2682	2678	22
2682	2679	8
2682	2682	112
2682	2685	8
2682	2686	10
2683	2679	10
2683	2682	88
2683	2685	62
2684	2678	10
2684	2682	40
2684	2685	88
2684	2686	22
2685	2679	2
2685	2682	8
2685	2685	140
2685	2689	8
2685	2691	2
2686	2678	2
2686	2685	88
2686	2686	28
2686	2689	40
2686	2692	2
2687	2685	62
2687	2689	88
2687	2691	10
2688	2685	8
2688	2686	22
2688	2689	120
2688	2692	10
2689	2685	10
2689	2689	120
2689	2691	22
2689	2692	8
2690	2686	10
2690	2689	88
2690	2692	62
2691	2685	2
2691	2689	40
2691	2691	30
2691	2692	88
2692	2686	2
2692	2689	8
2692	2692	140
2692	2695	8
2692	2698	2
2693	2691	30
2693	2692	88
2693	2695	40
2693	2699	2
2694	2692	62
2694	2695	88
2694	2698	10
2695	2691	22
2695	2692	8
2695	2695	112
2695	2698	8
2695	2699	10
2696	2692	10
2696	2695	88
2696	2698	62
2697	2691	10
2697	2695	40
2697	2698	88
2697	2699	22
2698	2692	2
2698	2695	8
2698	2698	140
2698	2702	8
2698	2704	2
2699	2691	2
2699	2698	88
2699	2699	28
2699	2702	40
2699	2705	2
2700	2698	62
2700	2702	88
2700	2704	10
2701	2698	8
2701	2699	22
2701	2702	120
2701	2705	10
2702	2698	10
2702	2702	120
2702	2704	22
2702	2705	8
2703	2699	10
2703	2702	88
2703	2705	62
2704	2698	2
2704	2702	40
2704	2704	30
2704	2705	88
2705	2699	2
2705	2702	8
2705	2705	140
2705	2708	8
2705	2711	2
2706	2704	30
2706	2705	88
2706	2708	40
2706	2712	2
2707	2705	62
2707	2708	88
2707	2711	10
2708	2704	22
2708	2705	8
2708	2708	112
2708	2711	8
2708	2712	10
2709	2705	10
2709	2708	88
2709	2711	62
2710	2704	10
2710	2708	40
2710	2711	88
2710	2712	22
2711	2705	2
2711	2708	8
2711	2711	140
2711	2715	8
2711	2717	2
2712	2704	2
2712	2711	88
2712	2712	28
2712	2715	40
2712	2718	2
2713	2711	62
2713	2715	88
2713	2717	10
2714	2711	8
2714	2712	22
2714	2715	120
2714	2718	10
2715	2711	10
2715	2715	120
2715	2717	22
2715	2718	8
2716	2712	10
2716	2715	88
2716	2718	62
2717	2711	2
2717	2715	40
2717	2717	30
2717	2718	88
2718	2712	2
2718	2715	8
2718	2718	140
2718	2721	8
2718	2724	2
2719	2717	30
2719	2718	88
2719	2721	40
2719	2725	2
2720	2718	62
2720	2721	88
2720	2724	10
2721	2717	22
2721	2718	8
2721	2721	112
2721	2724	8
2721	2725	10
2722	2718	10
2722	2721	88
2722	2724	62
2723	2717	10
2723	2721	40
2723	2724	88
2723	2725	22
2724	2718	2
2724	2721	8
2724	2724	140
2724	2728	8
2724	2730	2
2725	2717	2
2725	2724	88
2725	2725	28
2725	2728	40
2725	2731	2
2726	2724	62
2726	2728	88
2726	2730	10
2727	2724	8
2727	2725	22
2727	2728	120
2727	2731	10
2728	2724	10
2728	2728	120
2728	2730	22
2728	2731	8
2729	2725	10
2729	2728	88
2729	2731	62
2730	2724	2
2730	2728	40
2730	2730	30
2730	2731	88
2731	2725	2
2731	2728	8
2731	2731	140
2731	2734	8
2731	2737	2
2732	2730	30
2732	2731	88
2732	2734	40
2732	2738	2
2733	2731	62
2733	2734	88
2733	2737	10
2734	2730	22
2734	2731	8
2734	2734	112
2734	2737	8
2734	2738	10
2735	2731	10
2735	2734	88
2735	2737	62
2736	2730	10
2736	2734	40
2736	2737	88
2736	2738	22
2737	2731	2
2737	2734	8
2737	2737	140
2737	2741	8
2737	2743	2
2738	2730	2
2738	2737	88
2738	2738	28
2738	2741	40
2738	2744	2
2739	2737	62
2739	2741	88
2739	2743	10
2740	2737	8
2740	2738	22
2740	2741	120
2740	2744	10
2741	2737	10
2741	2741	120
2741	2743	22
2741	2744	8
2742	2738	10
2742	2741	88
2742	2744	62
2743	2737	2
2743	2741	40
2743	2743	30
2743	2744	88
2744	2738	2
2744	2741	8
2744	2744	140
2744	2747	8
2744	2750	2
2745	2743	30
2745	2744	88
2745	2747	40
2745	2751	2
2746	2744	62
2746	2747	88
2746	2750	10
2747	2743	22
2747	2744	8
2747	2747	112
2747	2750	8
2747	2751	10
2748	2744	10
2748	2747	88
2748	2750	62
2749	2743	10
2749	2747	40
2749	2750	88
2749	2751	22
2750	2744	2
2750	2747	8
2750	2750	140
2750	2754	8
2750	2756	2
2751	2743	2
2751	2750	88
2751	2751	28
2751	2754	40
2751	2757	2
2752	2750	62
2752	2754	88
2752	2756	10
2753	2750	8
2753	2751	22
2753	2754	120
2753	2757	10
2754	2750	10
2754	2754	120
2754	2756	22
2754	2757	8
2755	2751	10
2755	2754	88
2755	2757	62
2756	2750	2
2756	2754	40
2756	2756	30
2756	2757	88
2757	2751	2
2757	2754	8
2757	2757	140
2757	2760	8
2757	2763	2
2758	2756	30
2758	2757	88
2758	2760	40
2758	2764	2
2759	2757	62
2759	2760	88
2759	2763	10
2760	2756	22
2760	2757	8
2760	2760	112
2760	2763	8
2760	2764	10
2761	2757	10
2761	2760	88
2761	2763	62
2762	2756	10
2762	2760	40
2762	2763	88
2762	2764	22
2763	2757	2
2763	2760	8
2763	2763	140
2763	2767	8
2763	2769	2
2764	2756	2
2764	2763	88
2764	2764	28
2764	2767	40
2764	2770	2
2765	2763	62
2765	2767	88
2765	2769	10
2766	2763	8
2766	2764	22
2766	2767	120
2766	2770	10
2767	2763	10
2767	2767	120
2767	2769	22
2767	2770	8
2768	2764	10
2768	2767	88
2768	2770	62
2769	2763	2
2769	2767	40
2769	2769	30
2769	2770	88
2770	2764	2
2770	2767	8
2770	2770	140
2770	2773	8
2770	2776	2
2771	2769	30
2771	2770	88
2771	2773	40
2771	2777	2
2772	2770	62
2772	2773	88
2772	2776	10
2773	2769	22
2773	2770	8
2773	2773	112
2773	2776	8
2773	2777	10
2774	2770	10
2774	2773	88
2774	2776	62
2775	2769	10
2775	2773	40
2775	2776	88
2775	2777	22
2776	2770	2
2776	2773	8
2776	2776	140
2776	2780	8
2776	2782	2
2777	2769	2
2777	2776	88
2777	2777	28
2777	2780	40
2777	2783	2
2778	2776	62
2778	2780	88
2778	2782	10
2779	2776	8
2779	2777	22
2779	2780	120
2779	2783	10
2780	2776	10
2780	2780	120
2780	2782	22
2780	2783	8
2781	2777	10
2781	2780	88
2781	2783	62
2782	2776	2
2782	2780	40
2782	2782	30
2782	2783	88
2783	2777	2
2783	2780	8
2783	2783	140
2783	2786	8
2783	2789	2
2784	2782	30
2784	2783	88
2784	2786	40
2784	2790	2
2785	2783	62
2785	2786	88
2785	2789	10
2786	2782	22
2786	2783	8
2786	2786	112
2786	2789	8
2786	2790	10
2787	2783	10
2787	2786	88
2787	2789	62
2788	2782	10
2788	2786	40
2788	2789	88
2788	2790	22
2789	2783	2
2789	2786	8
2789	2789	140
2789	2793	8
2789	2795	2
2790	2782	2
2790	2789	88
2790	2790	28
2790	2793	40
2790	2796	2
2791	2789	62
2791	2793	88
2791	2795	10
2792	2789	8
2792	2790	22
2792	2793	120
2792	2796	10
2793	2789	10
2793	2793	120
2793	2795	22
2793	2796	8
2794	2790	10
2794	2793	88
2794	2796	62
2795	2789	2
2795	2793	40
2795	2795	30
2795	2796	88
2796	2790	2
2796	2793	8
2796	2796	140
2796	2799	8
2796	2802	2
2797	2795	30
2797	2796	88
2797	2799	40
2797	2803	2
2798	2796	62
2798	2799	88
2798	2802	10
2799	2795	22
2799	2796	8
2799	2799	112
2799	2802	8
2799	2803	10
2800	2796	10
2800	2799	88
2800	2802	62
2801	2795	10
2801	2799	40
2801	2802	88
2801	2803	22
2802	2796	2
2802	2799	8
2802	2802	140
2802	2806	8
2802	2808	2
2803	2795	2
2803	2802	88
2803	2803	28
2803	2806	40
2803	2809	2
2804	2802	62
2804	2806	88
2804	2808	10
2805	2802	8
2805	2803	22
2805	2806	120
2805	2809	10
2806	2802	10
2806	2806	120
2806	2808	22
2806	2809	8
2807	2803	10
2807	2806	88
2807	2809	62
2808	2802	2
2808	2806	40
2808	2808	30
2808	2809	88
2809	2803	2
2809	2806	8
2809	2809	140
2809	2812	8
2809	2815	2
2810	2808	30
2810	2809	88
2810	2812	40
2810	2816	2
2811	2809	62
2811	2812	88
2811	2815	10
2812	2808	22
2812	2809	8
2812	2812	112
2812	2815	8
2812	2816	10
2813	2809	10
2813	2812	88
2813	2815	62
2814	2808	10
2814	2812	40
2814	2815	88
2814	2816	22
2815	2809	2
2815	2812	8
2815	2815	140
2815	2819	8
2815	2821	2
2816	2808	2
2816	2815	88
2816	2816	28
2816	2819	40
2816	2822	2
2817	2815	62
2817	2819	88
2817	2821	10
2818	2815	8
2818	2816	22
2818	2819	120
2818	2822	10
2819	2815	10
2819	2819	120
2819	2821	22
2819	2822	8
2820	2816	10
2820	2819	88
2820	2822	62
2821	2815	2
2821	2819	40
2821	2821	30
2821	2822	88
2822	2816	2
2822	2819	8
2822	2822	140
2822	2825	8
2822	2828	2
2823	2821	30
2823	2822	88
2823	2825	40
2823	2829	2
2824	2822	62
2824	2825	88
2824	2828	10
2825	2821	22
2825	2822	8
2825	2825	112
2825	2828	8
2825	2829	10
2826	2822	10
2826	2825	88
2826	2828	62
2827	2821	10
2827	2825	40
2827	2828	88
2827	2829	22
2828	2822	2
2828	2825	8
2828	2828	140
2828	2832	8
2828	2834	2
2829	2821	2
2829	2828	88
2829	2829	28
2829	2832	40
2829	2835	2
2830	2828	62
2830	2832	88
2830	2834	10
2831	2828	8
2831	2829	22
2831	2832	120
2831	2835	10
2832	2828	10
2832	2832	120
2832	2834	22
2832	2835	8
2833	2829	10
2833	2832	88
2833	2835	62
2834	2828	2
2834	2832	40
2834	2834	30
2834	2835	88
2835	2829	2
2835	2832	8
2835	2835	140
2835	2838	8
2835	2841	2
2836	2834	30
2836	2835	88
2836	2838	40
2836	2842	2
2837	2835	62
2837	2838	88
2837	2841	10
2838	2834	22
2838	2835	8
2838	2838	112
2838	2841	8
2838	2842	10
2839	2835	10
2839	2838	88
2839	2841	62
2840	2834	10
2840	2838	40
2840	2841	88
2840	2842	22
2841	2835	2
2841	2838	8
2841	2841	140
2841	2845	8
2841	2847	2
2842	2834	2
2842	2841	88
2842	2842	28
2842	2845	40
2842	2848	2
2843	2841	62
2843	2845	88
2843	2847	10
2844	2841	8
2844	2842	22
2844	2845	120
2844	2848	10
2845	2841	10
2845	2845	120
2845	2847	22
2845	2848	8
2846	2842	10
2846	2845	88
2846	2848	62
2847	2841	2
2847	2845	40
2847	2847	30
2847	2848	88
2848	2842	2
2848	2845	8
2848	2848	140
2848	2851	8
2848	2854	2
2849	2847	30
2849	2848	88
2849	2851	40
2849	2855	2
2850	2848	62
2850	2851	88
2850	2854	10
2851	2847	22
2851	2848	8
2851	2851	112
2851	2854	8
2851	2855	10
2852	2848	10
2852	2851	88
2852	2854	62
2853	2847	10
2853	2851	40
2853	2854	88
2853	2855	22
2854	2848	2
2854	2851	8
2854	2854	140
2854	2858	8
2854	2860	2
2855	2847	2
2855	2854	88
2855	2855	28
2855	2858	40
2855	2861	2
2856	2854	62
2856	2858	88
2856	2860	10
2857	2854	8
2857	2855	22
2857	2858	120
2857	2861	10
2858	2854	10
2858	2858	120
2858	2860	22
2858	2861	8
2859	2855	10
2859	2858	88
2859	2861	62
2860	2854	2
2860	2858	40
2860	2860	30
2860	2861	88
2861	2855	2
2861	2858	8
2861	2861	140
2861	2864	8
2861	2867	2
2862	2860	30
2862	2861	88
2862	2864	40
2862	2868	2
2863	2861	62
2863	2864	88
2863	2867	10
2864	2860	22
2864	2861	8
2864	2864	112
2864	2867	8
2864	2868	10
2865	2861	10
2865	2864	88
2865	2867	62
2866	2860	10
2866	2864	40
2866	2867	88
2866	2868	22
2867	2861	2
2867	2864	8
2867	2867	140
2867	2871	8
2867	2873	2
2868	2860	2
2868	2867	88
2868	2868	28
2868	2871	40
2868	2874	2
2869	2867	62
2869	2871	88
2869	2873	10
2870	2867	8
2870	2868	22
2870	2871	120
2870	2874	10
2871	2867	10
2871	2871	120
2871	2873	22
2871	2874	8
2872	2868	10
2872	2871	88
2872	2874	62
2873	2867	2
2873	2871	40
2873	2873	30
2873	2874	88
2874	2868	2
2874	2871	8
2874	2874	140
2874	2877	8
2874	2880	2
2875	2873	30
2875	2874	88
2875	2877	40
2875	2881	2
2876	2874	62
2876	2877	88
2876	2880	10
2877	2873	22
2877	2874	8
2877	2877	112
2877	2880	8
2877	2881	10
2878	2874	10
2878	2877	88
2878	2880	62
2879	2873	10
2879	2877	40
2879	2880	88
2879	2881	22
2880	2874	2
2880	2877	8
2880	2880	140
2880	2884	8
2880	2886	2
2881	2873	2
2881	2880	88
2881	2881	28
2881	2884	40
2881	2887	2
2882	2880	62
2882	2884	88
2882	2886	10
2883	2880	8
2883	2881	22
2883	2884	120
2883	2887	10
2884	2880	10
2884	2884	120
2884	2886	22
2884	2887	8
2885	2881	10
2885	2884	88
2885	2887	62
2886	2880	2
2886	2884	40
2886	2886	30
2886	2887	88
2887	2881	2
2887	2884	8
2887	2887	140
2887	2890	8
2887	2893	2
2888	2886	30
2888	2887	88
2888	2890	40
2888	2894	2
2889	2887	62
2889	2890	88
2889	2893	10
2890	2886	22
2890	2887	8
2890	2890	112
2890	2893	8
2890	2894	10
2891	2887	10
2891	2890	88
2891	2893	62
2892	2886	10
2892	2890	40
2892	2893	88
2892	2894	22
2893	2887	2
2893	2890	8
2893	2893	140
2893	2897	8
2893	2899	2
2894	2886	2
2894	2893	88
2894	2894	28
2894	2897	40
2894	2900	2
2895	2893	62
2895	2897	88
2895	2899	10
2896	2893	8
2896	2894	22
2896	2897	120
2896	2900	10
2897	2893	10
2897	2897	120
2897	2899	22
2897	2900	8
2898	2894	10
2898	2897	88
2898	2900	62
2899	2893	2
2899	2897	40
2899	2899	30
2899	2900	88
2900	2894	2
2900	2897	8
2900	2900	140
2900	2903	8
2900	2906	2
2901	2899	30
2901	2900	88
2901	2903	40
2901	2907	2
2902	2900	62
2902	2903	88
2902	2906	10
2903	2899	22
2903	2900	8
2903	2903	112
2903	2906	8
2903	2907	10
2904	2900	10
2904	2903	88
2904	2906	62
2905	2899	10
2905	2903	40
2905	2906	88
2905	2907	22
2906	2900	2
2906	2903	8
2906	2906	140
2906	2910	8
2906	2912	2
2907	2899	2
2907	2906	88
2907	2907	28
2907	2910	40
2907	2913	2
2908	2906	62
2908	2910	88
2908	2912	10
2909	2906	8
2909	2907	22
2909	2910	120
2909	2913	10
2910	2906	10
2910	2910	120
2910	2912	22
2910	2913	8
2911	2907	10
2911	2910	88
2911	2913	62
2912	2906	2
2912	2910	40
2912	2912	30
2912	2913	88
2913	2907	2
2913	2910	8
2913	2913	140
2913	2916	8
2913	2919	2
2914	2912	30
2914	2913	88
2914	2916	40
2914	2920	2
2915	2913	62
2915	2916	88
2915	2919	10
2916	2912	22
2916	2913	8
2916	2916	112
2916	2919	8
2916	2920	10
2917	2913	10
2917	2916	88
2917	2919	62
2918	2912	10
2918	2916	40
2918	2919	88
2918	2920	22
2919	2913	2
2919	2916	8
2919	2919	148
2919	2925	2
2920	2912	2
2920	2919	120
2920	2920	28
2920	2923	8
2920	2926	2
2921	2919	110
2921	2923	40
2921	2925	10
2922	2919	40
2922	2920	22
2922	2923	88
2922	2926	10
2923	2919	18
2923	2923	112
2923	2925	22
2923	2926	8
2924	2920	10
2924	2923	88
2924	2926	62
2925	2919	2
2925	2923	40
2925	2925	30
2925	2926	88
2926	2920	2
2926	2923	8
2926	2926	140
2926	2929	8
2926	2932	2
2927	2925	30
2927	2926	88
2927	2929	40
2927	2933	2
2928	2926	62
2928	2929	88
2928	2932	10
2929	2925	22
2929	2926	8
2929	2929	112
2929	2932	8
2929	2933	10
2930	2926	10
2930	2929	88
2930	2932	62
2931	2925	10
2931	2929	40
2931	2932	88
2931	2933	22
2932	2926	2
2932	2929	8
2932	2932	148
2932	2938	2
2933	2925	2
2933	2932	120
2933	2933	28
2933	2936	8
2933	2939	2
2934	2932	110
2934	2936	40
2934	2938	10
2935	2932	40
2935	2933	22
2935	2936	88
2935	2939	10
2936	2932	18
2936	2936	112
2936	2938	22
2936	2939	8
2937	2933	10
2937	2936	88
2937	2939	62
2938	2932	2
2938	2936	40
2938	2938	30
2938	2939	88
2939	2933	2
2939	2936	8
2939	2939	140
2939	2942	8
2939	2945	2
2940	2938	30
2940	2939	88
2940	2942	40
2940	2946	2
2941	2939	62
2941	2942	88
2941	2945	10
2942	2938	22
2942	2939	8
2942	2942	112
2942	2945	8
2942	2946	10
2943	2939	10
2943	2942	88
2943	2945	62
2944	2938	10
2944	2942	40
2944	2945	88
2944	2946	22
2945	2939	2
2945	2942	8
2945	2945	148
2945	2951	2
2946	2938	2
2946	2945	120
2946	2946	28
2946	2949	8
2946	2952	2
2947	2945	110
2947	2949	40
2947	2951	10
2948	2945	40
2948	2946	22
2948	2949	88
2948	2952	10
2949	2945	18
2949	2949	112
2949	2951	22
2949	2952	8
2950	2946	10
2950	2949	88
2950	2952	62
2951	2945	2
2951	2949	40
2951	2951	30
2951	2952	88
2952	2946	2
2952	2949	8
2952	2952	140
2952	2955	8
2952	2958	2
2953	2951	30
2953	2952	88
2953	2955	40
2953	2959	2
2954	2952	62
2954	2955	88
2954	2958	10
2955	2951	22
2955	2952	8
2955	2955	112
2955	2958	8
2955	2959	10
2956	2952	10
2956	2955	88
2956	2958	62
2957	2951	10
2957	2955	40
2957	2958	88
2957	2959	22
2958	2952	2
2958	2955	8
2958	2958	148
2958	2964	2
2959	2951	2
2959	2958	120
2959	2959	28
2959	2962	8
2959	2965	2
2960	2958	110
2960	2962	40
2960	2964	10
2961	2958	40
2961	2959	22
2961	2962	88
2961	2965	10
2962	2958	18
2962	2962	112
2962	2964	22
2962	2965	8
2963	2959	10
2963	2962	88
2963	2965	62
2964	2958	2
2964	2962	40
2964	2964	30
2964	2965	88
2965	2959	2
2965	2962	8
2965	2965	140
2965	2968	8
2965	2971	2
2966	2964	30
2966	2965	88
2966	2968	40
2966	2972	2
2967	2965	62
2967	2968	88
2967	2971	10
2968	2964	22
2968	2965	8
2968	2968	112
2968	2971	8
2968	2972	10
2969	2965	10
2969	2968	88
2969	2971	62
2970	2964	10
2970	2968	40
2970	2971	88
2970	2972	22
2971	2965	2
2971	2968	8
2971	2971	148
2971	2977	2
2972	2964	2
2972	2971	120
2972	2972	28
2972	2975	8
2972	2978	2
2973	2971	110
2973	2975	40
2973	2977	10
2974	2971	40
2974	2972	22
2974	2975	88
2974	2978	10
2975	2971	18
2975	2975	112
2975	2977	22
2975	2978	8
2976	2972	10
2976	2975	88
2976	2978	62
2977	2971	2
2977	2975	40
2977	2977	30
2977	2978	88
2978	2972	2
2978	2975	8
2978	2978	140
2978	2981	8
2978	2984	2
2979	2977	30
2979	2978	88
2979	2981	40
2979	2985	2
2980	2978	62
2980	2981	88
2980	2984	10
2981	2977	22
2981	2978	8
2981	2981	112
2981	2984	8
2981	2985	10
2982	2978	10
2982	2981	88
2982	2984	62
2983	2977	10
2983	2981	40
2983	2984	88
2983	2985	22
2984	2978	2
2984	2981	8
2984	2984	148
2984	2990	2
2985	2977	2
2985	2984	120
2985	2985	28
2985	2988	8
2985	2991	2
2986	2984	110
2986	2988	40
2986	2990	10
2987	2984	40
2987	2985	22
2987	2988	88
2987	2991	10
2988	2984	18
2988	2988	112
2988	2990	22
2988	2991	8
2989	2985	10
2989	2988	88
2989	2991	62
2990	2984	2
2990	2988	40
2990	2990	30
2990	2991	88
2991	2985	2
2991	2988	8
2991	2991	140
2991	2994	8
2991	2997	2
2992	2990	30
2992	2991	88
2992	2994	40
2992	2998	2
2993	2991	62
2993	2994	88
2993	2997	10
2994	2990	22
2994	2991	8
2994	2994	112
2994	2997	8
2994	2998	10
2995	2991	10
2995	2994	88
2995	2997	62
2996	2990	10
2996	2994	40
2996	2997	88
2996	2998	22
2997	2991	2
2997	2994	8
2997	2997	148
2997	3003	2
2998	2990	2
2998	2997	120
2998	2998	28
2998	3001	8
2998	3004	2
2999	2997	110
2999	3001	40
2999	3003	10
3000	2997	40
3000	2998	22
3000	3001	88
3000	3004	10
3001	2997	18
3001	3001	112
3001	3003	22
3001	3004	8
3002	2998	10
3002	3001	88
3002	3004	62
3003	2997	2
3003	3001	40
3003	3003	30
3003	3004	88
3004	2998	2
3004	3001	8
3004	3004	140
3004	3007	8
3004	3010	2
3005	3003	30
3005	3004	88
3005	3007	40
3005	3011	2
3006	3004	62
3006	3007	88
3006	3010	10
3007	3003	22
3007	3004	8
3007	3007	112
3007	3010	8
3007	3011	10
3008	3004	10
3008	3007	88
3008	3010	62
3009	3003	10
3009	3007	40
3009	3010	88
3009	3011	22
3010	3004	2
3010	3007	8
3010	3010	148
3010	3016	2
3011	3003	2
3011	3010	120
3011	3011	28
3011	3014	8
3011	3017	2
3012	3010	110
3012	3014	40
3012	3016	10
3013	3010	40
3013	3011	22
3013	3014	88
3013	3017	10
3014	3010	18
3014	3014	112
3014	3016	22
3014	3017	8
3015	3011	10
3015	3014	88
3015	3017	62
3016	3010	2
3016	3014	40
3016	3016	30
3016	3017	88
3017	3011	2
3017	3014	8
3017	3017	140
3017	3020	8
3017	3023	2
3018	3016	30
3018	3017	88
3018	3020	40
3018	3024	2
3019	3017	62
3019	3020	88
3019	3023	10
3020	3016	22
3020	3017	8
3020	3020	112
3020	3023	8
3020	3024	10
3021	3017	10
3021	3020	88
3021	3023	62
3022	3016	10
3022	3020	40
3022	3023	88
3022	3024	22
3023	3017	2
3023	3020	8
3023	3023	148
3023	3029	2
3024	3016	2
3024	3023	120
3024	3024	28
3024	3027	8
3024	3030	2
3025	3023	110
3025	3027	40
3025	3029	10
3026	3023	40
3026	3024	22
3026	3027	88
3026	3030	10
3027	3023	18
3027	3027	112
3027	3029	22
3027	3030	8
3028	3024	10
3028	3027	88
3028	3030	62
3029	3023	2
3029	3027	40
3029	3029	30
3029	3030	88
3030	3024	2
3030	3027	8
3030	3030	140
3030	3033	8
3030	3036	2
3031	3029	30
3031	3030	88
3031	3033	40
3031	3037	2
3032	3030	62
3032	3033	88
3032	3036	10
3033	3029	22
3033	3030	8
3033	3033	112
3033	3036	8
3033	3037	10
3034	3030	10
3034	3033	88
3034	3036	62
3035	3029	10
3035	3033	40
3035	3036	88
3035	3037	22
3036	3030	2
3036	3033	8
3036	3036	148
3036	3042	2
3037	3029	2
3037	3036	120
3037	3037	28
3037	3040	8
3037	3043	2
3038	3036	110
3038	3040	40
3038	3042	10
3039	3036	40
3039	3037	22
3039	3040	88
3039	3043	10
3040	3036	18
3040	3040	112
3040	3042	22
3040	3043	8
3041	3037	10
3041	3040	88
3041	3043	62
3042	3036	2
3042	3040	40
3042	3042	30
3042	3043	88
3043	3037	2
3043	3040	8
3043	3043	140
3043	3046	8
3043	3049	2
3044	3042	30
3044	3043	88
3044	3046	40
3044	3050	2
3045	3043	62
3045	3046	88
3045	3049	10
3046	3042	22
3046	3043	8
3046	3046	112
3046	3049	8
3046	3050	10
3047	3043	10
3047	3046	88
3047	3049	62
3048	3042	10
3048	3046	40
3048	3049	88
3048	3050	22
3049	3043	2
3049	3046	8
3049	3049	148
3049	3055	2
3050	3042	2
3050	3049	120
3050	3050	28
3050	3053	8
3050	3056	2
3051	3049	110
3051	3053	40
3051	3055	10
3052	3049	40
3052	3050	22
3052	3053	88
3052	3056	10
3053	3049	18
3053	3053	112
3053	3055	22
3053	3056	8
3054	3050	10
3054	3053	88
3054	3056	62
3055	3049	2
3055	3053	40
3055	3055	30
3055	3056	88
3056	3050	2
3056	3053	8
3056	3056	140
3056	3059	8
3056	3062	2
3057	3055	30
3057	3056	88
3057	3059	40
3057	3063	2
3058	3056	62
3058	3059	88
3058	3062	10
3059	3055	22
3059	3056	8
3059	3059	112
3059	3062	8
3059	3063	10
3060	3056	10
3060	3059	88
3060	3062	62
3061	3055	10
3061	3059	40
3061	3062	88
3061	3063	22
3062	3056	2
3062	3059	8
3062	3062	148
3062	3068	2
3063	3055	2
3063	3062	120
3063	3063	28
3063	3066	8
3063	3069	2
3064	3062	110
3064	3066	40
3064	3068	10
3065	3062	40
3065	3063	22
3065	3066	88
3065	3069	10
3066	3062	18
3066	3066	112
3066	3068	22
3066	3069	8
3067	3063	10
3067	3066	88
3067	3069	62
3068	3062	2
3068	3066	40
3068	3068	30
3068	3069	88
3069	3063	2
3069	3066	8
3069	3069	140
3069	3072	8
3069	3075	2
3070	3068	30
3070	3069	88
3070	3072	40
3070	3076	2
3071	3069	62
3071	3072	88
3071	3075	10
3072	3068	22
3072	3069	8
3072	3072	112
3072	3075	8
3072	3076	10
3073	3069	10
3073	3072	88
3073	3075	62
3074	3068	10
3074	3072	40
3074	3075	88
3074	3076	22
3075	3069	2
3075	3072	8
3075	3075	148
3075	3081	2
3076	3068	2
3076	3075	120
3076	3076	28
3076	3079	8
3076	3082	2
3077	3075	110
3077	3079	40
3077	3081	10
3078	3075	40
3078	3076	22
3078	3079	88
3078	3082	10
3079	3075	18
3079	3079	112
3079	3081	22
3079	3082	8
3080	3076	10
3080	3079	88
3080	3082	62
3081	3075	2
3081	3079	40
3081	3081	30
3081	3082	88
3082	3076	2
3082	3079	8
3082	3082	140
3082	3085	8
3082	3088	2
3083	3081	30
3083	3082	88
3083	3085	40
3083	3089	2
3084	3082	62
3084	3085	88
3084	3088	10
3085	3081	22
3085	3082	8
3085	3085	112
3085	3088	8
3085	3089	10
3086	3082	10
3086	3085	88
3086	3088	62
3087	3081	10
3087	3085	40
3087	3088	88
3087	3089	22
3088	3082	2
3088	3085	8
3088	3088	148
3088	3094	2
3089	3081	2
3089	3088	120
3089	3089	28
3089	3092	8
3089	3095	2
3090	3088	110
3090	3092	40
3090	3094	10
3091	3088	40
3091	3089	22
3091	3092	88
3091	3095	10
3092	3088	18
3092	3092	112
3092	3094	22
3092	3095	8
3093	3089	10
3093	3092	88
3093	3095	62
3094	3088	2
3094	3092	40
3094	3094	30
3094	3095	88
3095	3089	2
3095	3092	8
3095	3095	140
3095	3098	8
3095	3101	2
3096	3094	30
3096	3095	88
3096	3098	40
3096	3102	2
3097	3095	62
3097	3098	88
3097	3101	10
3098	3094	22
3098	3095	8
3098	3098	112
3098	3101	8
3098	3102	10
3099	3095	10
3099	3098	88
3099	3101	62
3100	3094	10
3100	3098	40
3100	3101	88
3100	3102	22
3101	3095	2
3101	3098	8
3101	3101	148
3101	3107	2
3102	3094	2
3102	3101	120
3102	3102	28
3102	3105	8
3102	3108	2
3103	3101	110
3103	3105	40
3103	3107	10
3104	3101	40
3104	3102	22
3104	3105	88
3104	3108	10
3105	3101	18
3105	3105	112
3105	3107	22
3105	3108	8
3106	3102	10
3106	3105	88
3106	3108	62
3107	3101	2
3107	3105	40
3107	3107	30
3107	3108	88
3108	3102	2
3108	3105	8
3108	3108	140
3108	3111	8
3108	3114	2
3109	3107	30
3109	3108	88
3109	3111	40
3109	3115	2
3110	3108	62
3110	3111	88
3110	3114	10
3111	3107	22
3111	3108	8
3111	3111	112
3111	3114	8
3111	3115	10
3112	3108	10
3112	3111	88
3112	3114	62
3113	3107	10
3113	3111	40
3113	3114	88
3113	3115	22
3114	3108	2
3114	3111	8
3114	3114	148
3114	3120	2
3115	3107	2
3115	3114	120
3115	3115	28
3115	3118	8
3115	3121	2
3116	3114	110
3116	3118	40
3116	3120	10
3117	3114	40
3117	3115	22
3117	3118	88
3117	3121	10
3118	3114	18
3118	3118	112
3118	3120	22
3118	3121	8
3119	3115	10
3119	3118	88
3119	3121	62
3120	3114	2
3120	3118	40
3120	3120	30
3120	3121	88
3121	3115	2
3121	3118	8
3121	3121	140
3121	3124	8
3121	3127	2
3122	3120	30
3122	3121	88
3122	3124	40
3122	3128	2
3123	3121	62
3123	3124	88
3123	3127	10
3124	3120	22
3124	3121	8
3124	3124	112
3124	3127	8
3124	3128	10
3125	3121	10
3125	3124	88
3125	3127	62
3126	3120	10
3126	3124	40
3126	3127	88
3126	3128	22
3127	3121	2
3127	3124	8
3127	3127	148
3127	3133	2
3128	3120	2
3128	3127	120
3128	3128	28
3128	3131	8
3128	3134	2
3129	3127	110
3129	3131	40
3129	3133	10
3130	3127	40
3130	3128	22
3130	3131	88
3130	3134	10
3131	3127	18
3131	3131	112
3131	3133	22
3131	3134	8
3132	3128	10
3132	3131	88
3132	3134	62
3133	3127	2
3133	3131	40
3133	3133	30
3133	3134	88
3134	3128	2
3134	3131	8
3134	3134	140
3134	3137	8
3134	3140	2
3135	3133	30
3135	3134	88
3135	3137	40
3135	3141	2
3136	3134	62
3136	3137	88
3136	3140	10
3137	3133	22
3137	3134	8
3137	3137	112
3137	3140	8
3137	3141	10
3138	3134	10
3138	3137	88
3138	3140	62
3139	3133	10
3139	3137	40
3139	3140	88
3139	3141	22
3140	3134	2
3140	3137	8
3140	3140	148
3140	3146	2
3141	3133	2
3141	3140	120
3141	3141	28
3141	3144	8
3141	3147	2
3142	3140	110
3142	3144	40
3142	3146	10
3143	3140	40
3143	3141	22
3143	3144	88
3143	3147	10
3144	3140	18
3144	3144	112
3144	3146	22
3144	3147	8
3145	3141	10
3145	3144	88
3145	3147	62
3146	3140	2
3146	3144	40
3146	3146	30
3146	3147	88
3147	3141	2
3147	3144	8
3147	3147	140
3147	3150	8
3147	3153	2
3148	3146	30
3148	3147	88
3148	3150	40
3148	3154	2
3149	3147	62
3149	3150	88
3149	3153	10
3150	3146	22
3150	3147	8
3150	3150	112
3150	3153	8
3150	3154	10
3151	3147	10
3151	3150	88
3151	3153	62
3152	3146	10
3152	3150	40
3152	3153	88
3152	3154	22
3153	3147	2
3153	3150	8
3153	3153	148
3153	3159	2
3154	3146	2
3154	3153	120
3154	3154	28
3154	3157	8
3154	3160	2
3155	3153	110
3155	3157	40
3155	3159	10
3156	3153	40
3156	3154	22
3156	3157	88
3156	3160	10
3157	3153	18
3157	3157	112
3157	3159	22
3157	3160	8
3158	3154	10
3158	3157	88
3158	3160	62
3159	3153	2
3159	3157	40
3159	3159	30
3159	3160	88
3160	3154	2
3160	3157	8
3160	3160	140
3160	3163	8
3160	3166	2
3161	3159	30
3161	3160	88
3161	3163	40
3161	3167	2
3162	3160	62
3162	3163	88
3162	3166	10
3163	3159	22
3163	3160	8
3163	3163	112
3163	3166	8
3163	3167	10
3164	3160	10
3164	3163	88
3164	3166	62
3165	3159	10
3165	3163	40
3165	3166	88
3165	3167	22
3166	3160	2
3166	3163	8
3166	3166	148
3166	3172	2
3167	3159	2
3167	3166	120
3167	3167	28
3167	3170	8
3167	3173	2
3168	3166	110
3168	3170	40
3168	3172	10
3169	3166	40
3169	3167	22
3169	3170	88
3169	3173	10
3170	3166	18
3170	3170	112
3170	3172	22
3170	3173	8
3171	3167	10
3171	3170	88
3171	3173	62
3172	3166	2
3172	3170	40
3172	3172	30
3172	3173	88
3173	3167	2
3173	3170	8
3173	3173	140
3173	3176	8
3173	3179	2
3174	3172	30
3174	3173	88
3174	3176	40
3174	3180	2
3175	3173	62
3175	3176	88
3175	3179	10
3176	3172	22
3176	3173	8
3176	3176	112
3176	3179	8
3176	3180	10
3177	3173	10
3177	3176	88
3177	3179	62
3178	3172	10
3178	3176	40
3178	3179	88
3178	3180	22
3179	3173	2
3179	3176	8
3179	3179	148
3179	3185	2
3180	3172	2
3180	3179	120
3180	3180	28
3180	3183	8
3180	3186	2
3181	3179	110
3181	3183	40
3181	3185	10
3182	3179	40
3182	3180	22
3182	3183	88
3182	3186	10
3183	3179	18
3183	3183	112
3183	3185	22
3183	3186	8
3184	3180	10
3184	3183	88
3184	3186	62
3185	3179	2
3185	3183	40
3185	3185	30
3185	3186	88
3186	3180	2
3186	3183	8
3186	3186	140
3186	3189	8
3186	3192	2
3187	3185	30
3187	3186	88
3187	3189	40
3187	3193	2
3188	3186	62
3188	3189	88
3188	3192	10
3189	3185	22
3189	3186	8
3189	3189	112
3189	3192	8
3189	3193	10
3190	3186	10
3190	3189	88
3190	3192	62
3191	3185	10
3191	3189	40
3191	3192	88
3191	3193	22
3192	3186	2
3192	3189	8
3192	3192	148
3192	3198	2
3193	3185	2
3193	3192	120
3193	3193	28
3193	3196	8
3193	3199	2
3194	3192	110
3194	3196	40
3194	3198	10
3195	3192	40
3195	3193	22
3195	3196	88
3195	3199	10
3196	3192	18
3196	3196	112
3196	3198	22
3196	3199	8
3197	3193	10
3197	3196	88
3197	3199	62
3198	3192	2
3198	3196	40
3198	3198	30
3198	3199	88
3199	3193	2
3199	3196	8
3199	3199	140
3199	3202	8
3199	3205	2
3200	3198	30
3200	3199	88
3200	3202	40
3200	3206	2
3201	3199	62
3201	3202	88
3201	3205	10
3202	3198	22
3202	3199	8
3202	3202	112
3202	3205	8
3202	3206	10
3203	3199	10
3203	3202	88
3203	3205	62
3204	3198	10
3204	3202	40
3204	3205	88
3204	3206	22
3205	3199	2
3205	3202	8
3205	3205	148
3205	3211	2
3206	3198	2
3206	3205	120
3206	3206	28
3206	3209	8
3206	3212	2
3207	3205	110
3207	3209	40
3207	3211	10
3208	3205	40
3208	3206	22
3208	3209	88
3208	3212	10
3209	3205	18
3209	3209	112
3209	3211	22
3209	3212	8
3210	3206	10
3210	3209	88
3210	3212	62
3211	3205	2
3211	3209	40
3211	3211	30
3211	3212	88
3212	3206	2
3212	3209	8
3212	3212	140
3212	3215	8
3212	3218	2
3213	3211	30
3213	3212	88
3213	3215	40
3213	3219	2
3214	3212	62
3214	3215	88
3214	3218	10
3215	3211	22
3215	3212	8
3215	3215	112
3215	3218	8
3215	3219	10
3216	3212	10
3216	3215	88
3216	3218	62
3217	3211	10
3217	3215	40
3217	3218	88
3217	3219	22
3218	3212	2
3218	3215	8
3218	3218	148
3218	3224	2
3219	3211	2
3219	3218	120
3219	3219	28
3219	3222	8
3219	3225	2
3220	3218	110
3220	3222	40
3220	3224	10
3221	3218	40
3221	3219	22
3221	3222	88
3221	3225	10
3222	3218	18
3222	3222	112
3222	3224	22
3222	3225	8
3223	3219	10
3223	3222	88
3223	3225	62
3224	3218	2
3224	3222	40
3224	3224	30
3224	3225	88
3225	3219	2
3225	3222	8
3225	3225	140
3225	3228	8
3225	3231	2
3226	3224	30
3226	3225	88
3226	3228	40
3226	3232	2
3227	3225	62
3227	3228	88
3227	3231	10
3228	3224	22
3228	3225	8
3228	3228	112
3228	3231	8
3228	3232	10
3229	3225	10
3229	3228	88
3229	3231	62
3230	3224	10
3230	3228	40
3230	3231	88
3230	3232	22
3231	3225	2
3231	3228	8
3231	3231	148
3231	3237	2
3232	3224	2
3232	3231	120
3232	3232	28
3232	3235	8
3232	3238	2
3233	3231	110
3233	3235	40
3233	3237	10
3234	3231	40
3234	3232	22
3234	3235	88
3234	3238	10
3235	3231	18
3235	3235	112
3235	3237	22
3235	3238	8
3236	3232	10
3236	3235	88
3236	3238	62
3237	3231	2
3237	3235	40
3237	3237	30
3237	3238	88
3238	3232	2
3238	3235	8
3238	3238	140
3238	3241	8
3238	3244	2
3239	3237	30
3239	3238	88
3239	3241	40
3239	3245	2
3240	3238	62
3240	3241	88
3240	3244	10
3241	3237	22
3241	3238	8
3241	3241	112
3241	3244	8
3241	3245	10
3242	3238	10
3242	3241	88
3242	3244	62
3243	3237	10
3243	3241	40
3243	3244	88
3243	3245	22
3244	3238	2
3244	3241	8
3244	3244	148
3244	3250	2
3245	3237	2
3245	3244	120
3245	3245	28
3245	3248	8
3245	3251	2
3246	3244	110
3246	3248	40
3246	3250	10
3247	3244	40
3247	3245	22
3247	3248	88
3247	3251	10
3248	3244	18
3248	3248	112
3248	3250	22
3248	3251	8
3249	3245	10
3249	3248	88
3249	3251	62
3250	3244	2
3250	3248	40
3250	3250	30
3250	3251	88
3251	3245	2
3251	3248	8
3251	3251	140
3251	3254	8
3251	3257	2
3252	3250	30
3252	3251	88
3252	3254	40
3252	3258	2
3253	3251	62
3253	3254	88
3253	3257	10
3254	3250	22
3254	3251	8
3254	3254	112
3254	3257	8
3254	3258	10
3255	3251	10
3255	3254	88
3255	3257	62
3256	3250	10
3256	3254	40
3256	3257	88
3256	3258	22
3257	3251	2
3257	3254	8
3257	3257	148
3257	3263	2
3258	3250	2
3258	3257	120
3258	3258	28
3258	3261	8
3258	3264	2
3259	3257	110
3259	3261	40
3259	3263	10
3260	3257	40
3260	3258	22
3260	3261	88
3260	3264	10
3261	3257	18
3261	3261	112
3261	3263	22
3261	3264	8
3262	3258	10
3262	3261	88
3262	3264	62
3263	3257	2
3263	3261	40
3263	3263	30
3263	3264	88
3264	3258	2
3264	3261	8
3264	3264	140
3264	3267	8
3264	3270	2
3265	3263	30
3265	3264	88
3265	3267	40
3265	3271	2
3266	3264	62
3266	3267	88
3266	3270	10
3267	3263	22
3267	3264	8
3267	3267	112
3267	3270	8
3267	3271	10
3268	3264	10
3268	3267	88
3268	3270	62
3269	3263	10
3269	3267	40
3269	3270	88
3269	3271	22
3270	3264	2
3270	3267	8
3270	3270	148
3270	3276	2
3271	3263	2
3271	3270	120
3271	3271	28
3271	3274	8
3271	3277	2
3272	3270	110
3272	3274	40
3272	3276	10
3273	3270	40
3273	3271	22
3273	3274	88
3273	3277	10
3274	3270	18
3274	3274	112
3274	3276	22
3274	3277	8
3275	3271	10
3275	3274	88
3275	3277	62
3276	3270	2
3276	3274	40
3276	3276	30
3276	3277	88
3277	3271	2
3277	3274	8
3277	3277	140
3277	3280	8
3277	3283	2
3278	3276	30
3278	3277	88
3278	3280	40
3278	3284	2
3279	3277	62
3279	3280	88
3279	3283	10
3280	3276	22
3280	3277	8
3280	3280	112
3280	3283	8
3280	3284	10
3281	3277	10
3281	3280	88
3281	3283	62
3282	3276	10
3282	3280	40
3282	3283	88
3282	3284	22
3283	3277	2
3283	3280	8
3283	3283	148
3283	3289	2
3284	3276	2
3284	3283	120
3284	3284	28
3284	3287	8
3284	3290	2
3285	3283	110
3285	3287	40
3285	3289	10
3286	3283	40
3286	3284	22
3286	3287	88
3286	3290	10
3287	3283	18
3287	3287	112
3287	3289	22
3287	3290	8
3288	3284	10
3288	3287	88
3288	3290	62
3289	3283	2
3289	3287	40
3289	3289	30
3289	3290	88
3290	3284	2
3290	3287	8
3290	3290	140
3290	3293	8
3290	3296	2
3291	3289	30
3291	3290	88
3291	3293	40
3291	3297	2
3292	3290	62
3292	3293	88
3292	3296	10
3293	3289	22
3293	3290	8
3293	3293	112
3293	3296	8
3293	3297	10
3294	3290	10
3294	3293	88
3294	3296	62
3295	3289	10
3295	3293	40
3295	3296	88
3295	3297	22
3296	3290	2
3296	3293	8
3296	3296	148
3296	3302	2
3297	3289	2
3297	3296	120
3297	3297	28
3297	3300	8
3297	3303	2
3298	3296	110
3298	3300	40
3298	3302	10
3299	3296	40
3299	3297	22
3299	3300	88
3299	3303	10
3300	3296	18
3300	3300	112
3300	3302	22
3300	3303	8
3301	3297	10
3301	3300	88
3301	3303	62
3302	3296	2
3302	3300	40
3302	3302	30
3302	3303	88
3303	3297	2
3303	3300	8
3303	3303	140
3303	3306	8
3303	3309	2
3304	3302	30
3304	3303	88
3304	3306	40
3304	3310	2
3305	3303	62
3305	3306	88
3305	3309	10
3306	3302	22
3306	3303	8
3306	3306	112
3306	3309	8
3306	3310	10
3307	3303	10
3307	3306	88
3307	3309	62
3308	3302	10
3308	3306	40
3308	3309	88
3308	3310	22
3309	3303	2
3309	3306	8
3309	3309	148
3309	3315	2
3310	3302	2
3310	3309	120
3310	3310	28
3310	3313	8
3310	3316	2
3311	3309	110
3311	3313	40
3311	3315	10
3312	3309	40
3312	3310	22
3312	3313	88
3312	3316	10
3313	3309	18
3313	3313	112
3313	3315	22
3313	3316	8
3314	3310	10
3314	3313	88
3314	3316	62
3315	3309	2
3315	3313	40
3315	3315	30
3315	3316	88
3316	3310	2
3316	3313	8
3316	3316	140
3316	3319	8
3316	3322	2
3317	3315	30
3317	3316	88
3317	3319	40
3317	3323	2
3318	3316	62
3318	3319	88
3318	3322	10
3319	3315	22
3319	3316	8
3319	3319	112
3319	3322	8
3319	3323	10
3320	3316	10
3320	3319	88
3320	3322	62
3321	3315	10
3321	3319	40
3321	3322	88
3321	3323	22
3322	1	1
3322	3316	2
3322	3319	8
3322	3322	148
3322	3328	1
3323	0	2
3323	3315	2
3323	3322	120
3323	3323	28
3323	3326	8
3324	1	5
3324	3322	110
3324	3326	40
3324	3328	5
3325	0	10
3325	3322	40
3325	3323	22
3325	3326	88
3326	0	8
3326	1	11
3326	3322	18
3326	3326	112
3326	3328	11
3327	0	62
3327	3323	10
3327	3326	88
3328	0	88
3328	1	15
3328	3322	2
3328	3326	40
3328	3328	15


==> anc/results/_c11b_counter_work/trig_alt.tsv <==
# scale=1099511627776
# pi_lo=32786277895043505185080590643884823958491904082343125264267225182589934127463047645736960492561313040255681443324333/10436196385161430132057320675618338096826715760766062172999746490163078556824474018749659013621196134179911489290240
# pi_hi=1646599734284407149295158552337326716146966092208188133262022996407644454791035417997278417993053784968341132262726789/524128974010329602187767660597720979973963947096251122466209490394856834187184695163871763795197850294368888128798720
k	cos_lo	cos_hi	sin_lo	sin_hi
0	1099511627776	1099511627776	0	0
1	1099509669367	1099509669381	2075227149	2075227164
2	1099503794168	1099503794182	4150446913	4150446928
3	1099494002193	1099494002207	6225651891	6225651906
4	1099480293476	1099480293490	8300834692	8300834707
5	1099462668067	1099462668081	10375987922	10375987937
6	1099441126029	1099441126043	12451104189	12451104204
7	1099415667437	1099415667451	14526176103	14526176118
8	1099386292384	1099386292398	16601196270	16601196285
9	1099353000973	1099353000987	18676157297	18676157312
10	1099315793322	1099315793336	20751051795	20751051810
11	1099274669566	1099274669580	22825872371	22825872386
12	1099229629850	1099229629864	24900611634	24900611649
13	1099180674334	1099180674348	26975262194	26975262209
14	1099127803193	1099127803207	29049816659	29049816674
15	1099071016615	1099071016629	31124267638	31124267653
16	1099010314803	1099010314817	33198607745	33198607760
17	1098945697973	1098945697987	35272829587	35272829602
18	1098877166354	1098877166368	37346925775	37346925790
19	1098804720191	1098804720205	39420888924	39420888939
20	1098728359744	1098728359758	41494711642	41494711657
21	1098648085282	1098648085296	43568386543	43568386558
22	1098563897092	1098563897107	45641906240	45641906255
23	1098475795474	1098475795489	47715263347	47715263362
24	1098383780742	1098383780756	49788450476	49788450491
25	1098287853225	1098287853239	51861460244	51861460259
26	1098188013262	1098188013276	53934285265	53934285280
27	1098084261211	1098084261225	56006918154	56006918169
28	1097976597439	1097976597453	58079351530	58079351545
29	1097865022333	1097865022347	60151578011	60151578026
30	1097749536287	1097749536301	62223590210	62223590225
31	1097630139716	1097630139730	64295380751	64295380766
32	1097506833042	1097506833056	66366942252	66366942267
33	1097379616707	1097379616721	68438267332	68438267347
34	1097248491163	1097248491177	70509348615	70509348630
35	1097113456875	1097113456889	72580178720	72580178735
36	1096974514326	1096974514340	74650750272	74650750287
37	1096831664012	1096831664027	76721055895	76721055910
38	1096684906442	1096684906456	78791088214	78791088229
39	1096534242137	1096534242150	80860839855	80860839870
40	1096379671634	1096379671648	82930303442	82930303457
41	1096221195483	1096221195497	84999471609	84999471624
42	1096058814250	1096058814264	87068336979	87068336994
43	1095892528513	1095892528527	89136892183	89136892198
44	1095722338865	1095722338879	91205129857	91205129872
45	1095548245910	1095548245924	93273042627	93273042642
46	1095370250271	1095370250286	95340623129	95340623144
47	1095188352580	1095188352595	97407864000	97407864016
48	1095002553487	1095002553501	99474757874	99474757889
49	1094812853653	1094812853667	101541297387	101541297402
50	1094619253753	1094619253767	103607475177	103607475192
51	1094421754477	1094421754491	105673283887	105673283902
52	1094220356528	1094220356542	107738716153	107738716168
53	1094015060624	1094015060638	109803764622	109803764637
54	1093805867497	1093805867512	111868421936	111868421951
55	1093592777893	1093592777907	113932680738	113932680753
56	1093375792567	1093375792581	115996533676	115996533691
57	1093154912296	1093154912310	118059973401	118059973416
58	1092930137866	1092930137880	120122992556	120122992571
59	1092701470078	1092701470092	122185583797	122185583812
60	1092468909744	1092468909758	124247739776	124247739791
61	1092232457696	1092232457710	126309453145	126309453160
62	1091992114773	1091992114787	128370716559	128370716574
63	1091747881834	1091747881849	130431522677	130431522692
64	1091499759748	1091499759762	132491864158	132491864173
65	1091247749399	1091247749413	134551733660	134551733675
66	1090991851683	1090991851697	136611123848	136611123863
67	1090732067514	1090732067528	138670027385	138670027400
68	1090468397817	1090468397831	140728436934	140728436949
69	1090200843529	1090200843543	142786345166	142786345181
70	1089929405607	1089929405621	144843744747	144843744762
71	1089654085013	1089654085027	146900628350	146900628365
72	1089374882734	1089374882748	148956988647	148956988663
73	1089091799759	1089091799773	151012818314	151012818329
74	1088804837099	1088804837114	153068110023	153068110038
75	1088513995777	1088513995791	155122856459	155122856474
76	1088219276826	1088219276840	157177050298	157177050313
77	1087920681299	1087920681313	159230684223	159230684238
78	1087618210260	1087618210273	161283750917	161283750932
79	1087311864783	1087311864797	163336243069	163336243084
80	1087001645962	1087001645976	165388153366	165388153381
81	1086687554901	1086687554915	167439474500	167439474515
82	1086369592719	1086369592733	169490199161	169490199176
83	1086047760549	1086047760563	171540320045	171540320060
84	1085722059539	1085722059553	173589829849	173589829864
85	1085392490846	1085392490860	175638721273	175638721288
86	1085059055648	1085059055662	177686987014	177686987029
87	1084721755128	1084721755142	179734619780	179734619795
88	1084380590492	1084380590506	181781612277	181781612292
89	1084035562953	1084035562967	183827957208	183827957223
90	1083686673739	1083686673753	185873647288	185873647303
91	1083333924095	1083333924109	187918675228	187918675243
92	1082977315278	1082977315292	189963033742	189963033757
93	1082616848557	1082616848571	192006715550	192006715565
94	1082252525216	1082252525231	194049713367	194049713383
95	1081884346555	1081884346569	196092019922	196092019937
96	1081512313882	1081512313896	198133627934	198133627949
97	1081136428524	1081136428538	200174530132	200174530148
98	1080756691821	1080756691835	202214719247	202214719262
99	1080373105124	1080373105139	204254188008	204254188023
100	1079985669801	1079985669815	206292929153	206292929167
101	1079594387232	1079594387246	208330935419	208330935434
102	1079199258811	1079199258825	210368199543	210368199558
103	1078800285943	1078800285957	212404714271	212404714286
104	1078397470052	1078397470066	214440472347	214440472362
105	1077990812573	1077990812587	216475466519	216475466534
106	1077580314953	1077580314966	218509689538	218509689553
107	1077165978656	1077165978670	220543134157	220543134172
108	1076747805156	1076747805171	222575793131	222575793146
109	1076325795944	1076325795958	224607659223	224607659238
110	1075899952523	1075899952537	226638725190	226638725205
111	1075470276411	1075470276426	228668983800	228668983815
112	1075036769136	1075036769151	230698427820	230698427835
113	1074599432247	1074599432261	232727050020	232727050035
114	1074158267298	1074158267312	234754843173	234754843188
115	1073713275860	1073713275874	236781800056	236781800071
116	1073264459520	1073264459534	238807913449	238807913464
117	1072811819879	1072811819893	240833176133	240833176148
118	1072355358545	1072355358559	242857580893	242857580908
119	1071895077145	1071895077160	244881120519	244881120535
120	1071430977322	1071430977336	246903787803	246903787818
121	1070963060726	1070963060740	248925575538	248925575553
122	1070491329025	1070491329039	250946476522	250946476537
123	1070015783899	1070015783914	252966483556	252966483571
124	1069536427043	1069536427057	254985589445	254985589460
125	1069053260163	1069053260178	257003786994	257003787009
126	1068566284981	1068566284996	259021069018	259021069033
127	1068075503234	1068075503249	261037428326	261037428341
128	1067580916667	1067580916681	263052857737	263052857752
129	1067082527042	1067082527057	265067350073	265067350088
130	1066580336139	1066580336153	267080898155	267080898170
131	1066074345740	1066074345754	269093494811	269093494826
132	1065564557653	1065564557667	271105132873	271105132888
133	1065050973691	1065050973706	273115805173	273115805188
134	1064533595685	1064533595699	275125504550	275125504565
135	1064012425477	1064012425491	277134223844	277134223859
136	1063487464925	1063487464940	279141955899	279141955914
137	1062958715898	1062958715913	281148693563	281148693577
138	1062426180280	1062426180294	283154429687	283154429702
139	1061889859968	1061889859983	285159157126	285159157141
140	1061349756874	1061349756888	287162868740	287162868755
141	1060805872918	1060805872932	289165557390	289165557406
142	1060258210040	1060258210054	291167215943	291167215958
143	1059706770191	1059706770206	293167837266	293167837281
144	1059151555336	1059151555350	295167414232	295167414248
145	1058592567453	1058592567467	297165939723	297165939738
146	1058029808531	1058029808545	299163406613	299163406628
147	1057463280577	1057463280591	301159807790	301159807805
148	1056892985607	1056892985622	303155136143	303155136158
149	1056318925655	1056318925669	305149384562	305149384577
150	1055741102764	1055741102779	307142545944	307142545959
151	1055159518993	1055159519007	309134613188	309134613203
152	1054574176417	1054574176431	311125579198	311125579213
153	1053985077116	1053985077130	313115436881	313115436896
154	1053392223191	1053392223205	315104179148	315104179163
155	1052795616753	1052795616768	317091798918	317091798933
156	1052195259930	1052195259944	319078289106	319078289121
157	1051591154857	1051591154872	321063642638	321063642653
158	1050983303688	1050983303702	323047852440	323047852455
159	1050371708587	1050371708602	325030911445	325030911460
160	1049756371736	1049756371750	327012812590	327012812605
161	1049137295322	1049137295336	328993548810	328993548825
162	1048514481555	1048514481569	330973113055	330973113070
163	1047887932651	1047887932666	332951498268	332951498284
164	1047257650843	1047257650858	334928697407	334928697422
165	1046623638376	1046623638390	336904703423	336904703438
166	1045985897509	1045985897523	338879509280	338879509296
167	1045344430513	1045344430527	340853107942	340853107957
168	1044699239671	1044699239686	342825492378	342825492393
169	1044050327287	1044050327302	344796655562	344796655578
170	1043397695669	1043397695683	346766590474	346766590489
171	1042741347142	1042741347156	348735290095	348735290110
172	1042081284044	1042081284058	350702747411	350702747426
173	1041417508726	1041417508740	352668955415	352668955430
174	1040750023554	1040750023568	354633907102	354633907117
175	1040078830906	1040078830920	356597595471	356597595486
176	1039403933173	1039403933187	358560013531	358560013545
177	1038725332756	1038725332770	360521154285	360521154300
178	1038043032076	1038043032091	362481010750	362481010765
179	1037357033561	1037357033576	364439575945	364439575960
180	1036667339658	1036667339672	366396842893	366396842908
181	1035973952821	1035973952835	368352804621	368352804636
182	1035276875521	1035276875536	370307454161	370307454176
183	1034576110241	1034576110255	372260784548	372260784563
184	1033871659479	1033871659493	374212788828	374212788843
185	1033163525740	1033163525755	376163460045	376163460060
186	1032451711553	1032451711567	378112791251	378112791266
187	1031736219448	1031736219463	380060775499	380060775514
188	1031017051977	1031017051991	382007405853	382007405869
189	1030294211701	1030294211716	383952675377	383952675392
190	1029567701196	1029567701211	385896577142	385896577157
191	1028837523048	1028837523063	387839104222	387839104238
192	1028103679859	1028103679873	389780249697	389780249712
193	1027366174245	1027366174259	391720006655	391720006670
194	1026625008828	1026625008843	393658368183	393658368199
195	1025880186256	1025880186270	395595327377	395595327392
196	1025131709176	1025131709191	397530877337	397530877352
197	1024379580257	1024379580271	399465011167	399465011181
198	1023623802177	1023623802192	401397721978	401397721993
199	1022864377632	1022864377646	403329002887	403329002901
200	1022101309322	1022101309336	405258847010	405258847024
201	1021334599968	1021334599982	407187247476	407187247490
202	1020564252301	1020564252315	409114197410	409114197425
203	1019790269065	1019790269080	411039689955	411039689970
204	1019012653016	1019012653031	412963718247	412963718262
205	1018231406928	1018231406942	414886275431	414886275446
206	1017446533581	1017446533595	416807354664	416807354679
207	1016658035769	1016658035783	418726949098	418726949113
208	1015865916306	1015865916320	420645051895	420645051910
209	1015070178010	1015070178024	422561656222	422561656237
210	1014270823718	1014270823733	424476755252	424476755268
211	1013467856275	1013467856289	426390342166	426390342181
212	1012661278545	1012661278558	428302410142	428302410157
213	1011851093395	1011851093410	430212952372	430212952388
214	1011037303718	1011037303733	432121962048	432121962063
215	1010219912411	1010219912425	434029432373	434029432387
216	1009398922382	1009398922397	435935356547	435935356563
217	1008574336560	1008574336575	437839727785	437839727800
218	1007746157882	1007746157896	439742539299	439742539314
219	1006914389296	1006914389311	441643784313	441643784328
220	1006079033767	1006079033781	443543456055	443543456069
221	1005240094270	1005240094284	445441547757	445441547771
222	1004397573793	1004397573807	447338052655	447338052670
223	1003551475339	1003551475353	449232963996	449232964011
224	1002701801920	1002701801935	451126275028	451126275043
225	1001848556565	1001848556579	453017979008	453017979023
226	1000991742310	1000991742325	454908069197	454908069212
227	1000131362211	1000131362225	456796538859	456796538874
228	999267419334	999267419348	458683381272	458683381287
229	998399916751	998399916765	460568589710	460568589725
230	997528857555	997528857569	462452157459	462452157474
231	996654244851	996654244865	464334077809	464334077824
232	995776081753	995776081768	466214344056	466214344071
233	994894371390	994894371404	468092949500	468092949515
234	994009116902	994009116917	469969887453	469969887468
235	993120321441	993120321456	471845151225	471845151240
236	992227988176	992227988190	473718734139	473718734154
237	991332120286	991332120300	475590629516	475590629531
238	990432720960	990432720975	477460830692	477460830708
239	989529793405	989529793420	479329331004	479329331019
240	988623340832	988623340847	481196123793	481196123808
241	987713366477	987713366492	483061202413	483061202429
242	986799873578	986799873592	484924560218	484924560233
243	985882865387	985882865402	486786190568	486786190583
244	984962345175	984962345189	488646086836	488646086851
245	984038316219	984038316234	490504242395	490504242410
246	983110781811	983110781826	492360650621	492360650636
247	982179745256	982179745271	494215304906	494215304920
248	981245209868	981245209883	496068198643	496068198657
249	980307178980	980307178994	497919325227	497919325242
250	979365655931	979365655945	499768678069	499768678084
251	978420644073	978420644088	501616250578	501616250593
252	977472146777	977472146792	503462036173	503462036188
253	976520167420	976520167434	505306028279	505306028294
254	975564709392	975564709406	507148220329	507148220343
255	974605776098	974605776112	508988605756	508988605771
256	973643370953	973643370967	510827178008	510827178023
257	972677497388	972677497403	512663930532	512663930547
258	971708158840	971708158854	514498856788	514498856802
259	970735358764	970735358778	516331950238	516331950253
260	969759100627	969759100641	518163204355	518163204371
261	968779387903	968779387917	519992612609	519992612624
262	967796224085	967796224100	521820168489	521820168504
263	966809612673	966809612688	523645865481	523645865496
264	965819557184	965819557198	525469697084	525469697099
265	964826061145	964826061159	527291656799	527291656814
266	963829128091	963829128106	529111738135	529111738151
267	962828761579	962828761593	530929934613	530929934628
268	961824965171	961824965185	532746239750	532746239764
269	960817742440	960817742454	534560647081	534560647095
270	959807096975	959807096990	536373150136	536373150151
271	958793032380	958793032395	538183742464	538183742479
272	957775552262	957775552277	539992417615	539992417630
273	956754660250	956754660265	541799169143	541799169158
274	955730359978	955730359993	543603990612	543603990626
275	954702655097	954702655111	545406875594	545406875609
276	953671549265	953671549280	547207817667	547207817682
277	952637046157	952637046171	549006810415	549006810430
278	951599149457	951599149472	550803847429	550803847444
279	950557862867	950557862882	552598922308	552598922323
280	949513190091	949513190106	554392028657	554392028671
281	948465134852	948465134867	556183160086	556183160101
282	947413700884	947413700899	557972310218	557972310234
283	946358891933	946358891947	559759472679	559759472694
284	945300711754	945300711769	561544641102	561544641117
285	944239164120	944239164135	563327809125	563327809141
286	943174252811	943174252825	565108970402	565108970417
287	942105981620	942105981635	566888118581	566888118596
288	941034354352	941034354367	568665247329	568665247345
289	939959374828	939959374842	570440350314	570440350329
290	938881046873	938881046887	572213421212	572213421227
291	937799374331	937799374346	573984453706	573984453722
292	936714361055	936714361069	575753441489	575753441504
293	935626010909	935626010924	577520378258	577520378273
294	934534327770	934534327785	579285257718	579285257733
295	933439315530	933439315545	581048073586	581048073601
296	932340978086	932340978100	582808819576	582808819591
297	931239319352	931239319366	584567489419	584567489434
298	930134343254	930134343268	586324076851	586324076866
299	929026053724	929026053738	588078575614	588078575629
300	927914454714	927914454728	589830979455	589830979470
301	926799550182	926799550197	591581282136	591581282151
302	925681344103	925681344117	593329477418	593329477433
303	924559840455	924559840470	595075559077	595075559092
304	923435043237	923435043252	596819520887	596819520903
305	922306956456	922306956471	598561356644	598561356659
306	921175584128	921175584143	600301060136	600301060151
307	920040930285	920040930300	602038625166	602038625182
308	918902998968	918902998982	603774045550	603774045565
309	917761794232	917761794246	605507315101	605507315116
310	916617320140	916617320156	607238427646	607238427662
311	915469580773	915469580788	608967377017	608967377032
312	914318580217	914318580231	610694157056	610694157070
313	913164322572	913164322587	612418761611	612418761627
314	912006811951	912006811966	614141184541	614141184556
315	910846052475	910846052490	615861419706	615861419721
316	909682048281	909682048296	617579460982	617579460997
317	908514803515	908514803530	619295302247	619295302262
318	907344322338	907344322352	621008937386	621008937401
319	906170608916	906170608930	622720360298	622720360313
320	904993667428	904993667443	624429564887	624429564902
321	903813502072	903813502087	626136545062	626136545077
322	902630117051	902630117065	627841294742	627841294757
323	901443516578	901443516593	629543807857	629543807872
324	900253704882	900253704896	631244078339	631244078354
325	899060686201	899060686215	632942100133	632942100147
326	897864464784	897864464799	634637867190	634637867205
327	896665044895	896665044909	636331373466	636331373481
328	895462430802	895462430817	638022612933	638022612948
329	894256626794	894256626809	639711579564	639711579580
330	893047637164	893047637178	641398267342	641398267357
331	891835466220	891835466234	643082670259	643082670274
332	890620118279	890620118294	644764782312	644764782328
333	889401597669	889401597684	646444597515	646444597530
334	888179908734	888179908749	648122109878	648122109893
335	886955055824	886955055839	649797313429	649797313445
336	885727043303	885727043318	651470202199	651470202214
337	884495875548	884495875563	653140770227	653140770242
338	883261556939	883261556954	654809011564	654809011580
339	882024091876	882024091891	656474920268	656474920283
340	880783484771	880783484786	658138490400	658138490415
341	879539740037	879539740051	659799716040	659799716055
342	878292862109	878292862122	661458591266	661458591281
343	877042855427	877042855442	663115110172	663115110187
344	875789724443	875789724458	664769266850	664769266865
345	874533473623	874533473637	666421055417	666421055432
346	873274107444	873274107458	668070469983	668070469998
347	872011630387	872011630402	669717504671	669717504685
348	870746046952	870746046967	671362153616	671362153631
349	869477361648	869477361663	673004410961	673004410976
350	868205578994	868205579009	674644270854	674644270868
351	866930703520	866930703537	676281727451	676281727467
352	865652739768	865652739783	677916774923	677916774938
353	864371692291	864371692306	679549407444	679549407458
354	863087565652	863087565667	681179619196	681179619211
355	861800364425	861800364439	682807404375	682807404389
356	860510093196	860510093210	684432757179	684432757194
357	859216756560	859216756576	686055671821	686055671836
358	857920359126	857920359141	687676142518	687676142533
359	856620905513	856620905527	689294163497	689294163512
360	855318400346	855318400362	690909728995	690909729011
361	854012848269	854012848284	692522833258	692522833273
362	852704253931	852704253945	694133470536	694133470551
363	851392621994	851392622010	695741635094	695741635109
364	850077957132	850077957146	697347321204	697347321219
365	848760264025	848760264039	698950523144	698950523159
366	847439547370	847439547385	700551235204	700551235219
367	846115811870	846115811884	702149451682	702149451697
368	844789062239	844789062253	703745166884	703745166899
369	843459303206	843459303220	705338375125	705338375139
370	842126539508	842126539523	706929070732	706929070747
371	840790775893	840790775907	708517248036	708517248051
372	839452017117	839452017132	710102901379	710102901394
373	838110267952	838110267967	711686025115	711686025131
374	836765533176	836765533191	713266613602	713266613617
375	835417817580	835417817595	714844661210	714844661225
376	834067125963	834067125979	716420162320	716420162335
377	832713463139	832713463153	717993111316	717993111331
378	831356833930	831356833945	719563502597	719563502612
379	829997243168	829997243184	721131330567	721131330583
380	828634695695	828634695710	722696589644	722696589658
381	827269196369	827269196383	724259274246	724259274260
382	825900750050	825900750065	725819378813	725819378828
383	824529361613	824529361628	727376897784	727376897799
384	823155035947	823155035962	728931825610	728931825625
385	821777777945	821777777959	730484156753	730484156769
386	820397592513	820397592528	732033885685	732033885700
387	819014484568	819014484583	733581006883	733581006897
388	817628459038	817628459053	735125514836	735125514852
389	816239520861	816239520875	736667404041	736667404056
390	814847674984	814847674998	738206669008	738206669022
391	813452926363	813452926378	739743304252	739743304266
392	812055279968	812055279983	741277304298	741277304313
393	810654740780	810654740795	742808663683	742808663697
394	809251313788	809251313802	744337376950	744337376965
395	807845003987	807845004001	745863438657	745863438671
396	806435816389	806435816404	747386843367	747386843382
397	805023756016	805023756031	748907585648	748907585662
398	803608827899	803608827913	750425660087	750425660102
399	802191037074	802191037088	751941061276	751941061292
400	800770388593	800770388607	753453783814	753453783829
401	799346887519	799346887534	754963822316	754963822331
402	797920538920	797920538935	756471171401	756471171416
403	796491347881	796491347895	757975825699	757975825714
404	795059319489	795059319504	759477779850	759477779866
405	793624458849	793624458863	760977028503	760977028518
406	792186771069	792186771084	762473566320	762473566334
407	790746261272	790746261288	763967387966	763967387982
408	789302934590	789302934605	765458488122	765458488136
409	787856796165	787856796179	766946861476	766946861491
410	786407851147	786407851162	768432502725	768432502741
411	784956104700	784956104715	769915406579	769915406593
412	783501561994	783501562008	771395567751	771395567766
413	782044228208	782044228224	772872980972	772872980988
414	780584108538	780584108553	774347640979	774347640993
415	779121208185	779121208199	775819542517	775819542532
416	777655532357	777655532372	777288680342	777288680357
417	776187086276	776187086290	778755049223	778755049238
418	774715875175	774715875190	780218643936	780218643950
419	773241904295	773241904310	781679459265	781679459279
420	771765178883	771765178899	783137490007	783137490022
421	770285704203	770285704217	784592730970	784592730985
422	768803485526	768803485541	786045176968	786045176983
423	767318528131	767318528146	787494822828	787494822843
424	765830837307	765830837321	788941663385	788941663399
425	764340418353	764340418367	790385693485	790385693500
426	762847276578	762847276595	791826907983	791826907999
427	761351417308	761351417323	793265301747	793265301761
428	759852845864	759852845878	794700869652	794700869667
429	758351567584	758351567600	796133606585	796133606600
430	756847587822	756847587837	797563507440	797563507455
431	755340911931	755340911946	798990567126	798990567141
432	753831545279	753831545294	800414780556	800414780573
433	752319493245	752319493260	801836142661	801836142675
434	750804761213	750804761228	803254648374	803254648388
435	749287354579	749287354595	804670292642	804670292657
436	747767278752	747767278766	806083070424	806083070439
437	746244539140	746244539155	807492976684	807492976699
438	744719141175	744719141190	808900006403	808900006418
439	743191090287	743191090302	810304154569	810304154583
440	741660391919	741660391934	811705416176	811705416190
441	740127051527	740127051542	813103786235	813103786250
442	738591074570	738591074584	814499259765	814499259779
443	737052466519	737052466534	815891831794	815891831809
444	735511232859	735511232874	817281497361	817281497376
445	733967379077	733967379092	818668251517	818668251533
446	732420910674	732420910689	820052089320	820052089334
447	730871833160	730871833175	821433005841	821433005855
448	729320152052	729320152067	822810996159	822810996175
449	727765872875	727765872890	824186055371	824186055386
450	726209001172	726209001187	825558178574	825558178588
451	724649542484	724649542500	826927360879	826927360894
452	723087502368	723087502383	828293597411	828293597425
453	721522886389	721522886403	829656883302	829656883317
454	719955700118	719955700133	831017213695	831017213711
455	718385949142	718385949156	832374583747	832374583762
456	716813639050	716813639065	833728988620	833728988635
457	715238775443	715238775458	835080423488	835080423503
458	713661363932	713661363947	836428883542	836428883556
459	712081410137	712081410152	837774363971	837774363986
460	710498919685	710498919702	839116859990	839116860005
461	708913898214	708913898229	840456366809	840456366824
462	707326351371	707326351386	841792879661	841792879676
463	705736284811	705736284826	843126393783	843126393798
464	704143704196	704143704211	844456904428	844456904442
465	702548615201	702548615216	845784406852	845784406867
466	700951023509	700951023523	847108896327	847108896341
467	699350934808	699350934824	848430368134	848430368150
468	697748354803	697748354818	849748817569	849748817584
469	696143289201	696143289216	851064239933	851064239947
470	694535743718	694535743734	852376630540	852376630555
471	692925724082	692925724097	853685984715	853685984729
472	691313236026	691313236041	854992297794	854992297809
473	689698285299	689698285314	856295565122	856295565138
474	688080877648	688080877663	857595782060	857595782075
475	686461018841	686461018857	858892943970	858892943985
476	684838714644	684838714660	860187046238	860187046253
477	683213970837	683213970852	861478084252	861478084267
478	681586793211	681586793225	862766053409	862766053423
479	679957187556	679957187571	864050949125	864050949140
480	678325159682	678325159697	865332766820	865332766835
481	676690715404	676690715419	866611501932	866611501947
482	675053860539	675053860555	867887149899	867887149915
483	673414600924	673414600938	869159706185	869159706200
484	671772942395	671772942409	870429166251	870429166266
485	670128890800	670128890815	871695525575	871695525590
486	668482451997	668482452012	872958779649	872958779663
487	666833631851	666833631866	874218923969	874218923983
488	665182436234	665182436249	875475954048	875475954063
489	663528871030	663528871045	876729865410	876729865425
490	661872942128	661872942143	877980653585	877980653599
491	660214655430	660214655445	879228314118	879228314134
492	658554016839	658554016854	880472842566	880472842581
493	656891032273	656891032288	881714234496	881714234510
494	655225707656	655225707671	882952485483	882952485497
495	653558048922	653558048937	884187591115	884187591130
496	651888062008	651888062023	885419546996	885419547011
497	650215752865	650215752881	886648348737	886648348752
498	648541127451	648541127466	887873991959	887873991974
499	646864191731	646864191746	889096472298	889096472312
500	645184951679	645184951693	890315785395	890315785409
501	643503413275	643503413289	891531926909	891531926924
502	641819582511	641819582526	892744892508	892744892522
503	640133465385	640133465400	893954677870	893954677885
504	638445067904	638445067920	895161278688	895161278703
505	636754396082	636754396097	896364690660	896364690675
506	635061455943	635061455958	897564909502	897564909517
507	633366253516	633366253532	898761930937	898761930952
508	631668794840	631668794855	899955750702	899955750717
509	629969085963	629969085978	901146364541	901146364555
510	628267132936	628267132952	902333768217	902333768232
511	626562941829	626562941844	903517957497	903517957512
512	624856518708	624856518723	904698928164	904698928179
513	623147869653	623147869668	905876676012	905876676026
514	621437000750	621437000765	907051196842	907051196857
515	619723918093	619723918108	908222486473	908222486488
516	618008627791	618008627805	909390540732	909390540747
517	616291135943	616291135959	910555355457	910555355472
518	614571448675	614571448690	911716926500	911716926514
519	612849572113	612849572127	912875249723	912875249738
520	611125512387	611125512402	914030320998	914030321013
521	609399275643	609399275657	915182136211	915182136226
522	607670868027	607670868041	916330691260	916330691275
523	605940295697	605940295713	917475982053	917475982068
524	604207564820	604207564835	918618004509	918618004523
525	602472681565	602472681580	919756754560	919756754575
526	600735652116	600735652132	920892228152	920892228167
527	598996482658	598996482673	922024421238	922024421252
528	597255179387	597255179402	923153329782	923153329796
529	595511748507	595511748523	924278949769	924278949784
530	593766196229	593766196244	925401277183	925401277198
531	592018528768	592018528783	926520308027	926520308042
532	590268752351	590268752367	927636038321	927636038336
533	588516873216	588516873231	928748464081	928748464096
534	586762897599	586762897614	929857581351	929857581366
535	585006831749	585006831764	930963386177	930963386192
536	583248681921	583248681936	932065874620	932065874635
537	581488454378	581488454393	933165042754	933165042769
538	579726155393	579726155408	934260886661	934260886677
539	577961791240	577961791256	935353402440	935353402456
540	576195368208	576195368223	936442586199	936442586214
541	574426892591	574426892606	937528434055	937528434070
542	572656370682	572656370698	938610942142	938610942157
543	570883808794	570883808809	939690106604	939690106618
544	569109213239	569109213254	940765923595	940765923611
545	567332590339	567332590355	941838389286	941838389302
546	565553946421	565553946435	942907499854	942907499868
547	563773287825	563773287840	943973251491	943973251505
548	561990620892	561990620908	945035640398	945035640413
549	560205951974	560205951989	946094662794	946094662808
550	558419287427	558419287442	947150314905	947150314919
551	556630633615	556630633630	948202592970	948202592985
552	554839996912	554839996927	949251493241	949251493256
553	553047383695	553047383709	950297011984	950297011998
554	551252800348	551252800365	951339145470	951339145484
555	549456253268	549456253283	952377889989	952377890003
556	547657748855	547657748870	953413241840	953413241855
557	545857293511	545857293526	954445197334	954445197349
558	544054893654	544054893669	955473752798	955473752812
559	542250555705	542250555720	956498904565	956498904579
560	540444286087	540444286102	957520648984	957520648998
561	538636091239	538636091254	958538982416	958538982431
562	536825977601	536825977616	959553901230	959553901245
563	535013951622	535013951637	960565401814	960565401829
564	533200019754	533200019769	961573480565	961573480580
565	531384188463	531384188478	962578133891	962578133905
566	529566464215	529566464230	963579358214	963579358228
567	527746853485	527746853500	964577149963	964577149978
568	525925362755	525925362770	965571505589	965571505603
569	524101998516	524101998531	966562421548	966562421562
570	522276767260	522276767275	967549894306	967549894321
571	520449675494	520449675509	968533920353	968533920368
572	518620729722	518620729737	969514496177	969514496191
573	516789936461	516789936477	970491618288	970491618303
574	514957302232	514957302247	971465283206	971465283221
575	513122833565	513122833580	972435487459	972435487473
576	511286536993	511286537009	973402227594	973402227609
577	509448419061	509448419075	974365500164	974365500179
578	507608486313	507608486327	975325301742	975325301757
579	505766745301	505766745318	976281628906	976281628921
580	503923202596	503923202611	977234478248	977234478262
581	502077864757	502077864773	978183846378	978183846392
582	500230738360	500230738375	979129729910	979129729926
583	498381829983	498381829999	980072125478	980072125493
584	496531146215	496531146230	981011029720	981011029734
585	494678693649	494678693664	981946439296	981946439310
586	492824478882	492824478897	982878350869	982878350884
587	490968508520	490968508536	983806761126	983806761140
588	489110789176	489110789191	984731666754	984731666768
589	487251327465	487251327481	985653064459	985653064473
590	485390130014	485390130029	986570950961	986570950975
591	483527203450	483527203465	987485322987	987485323002
592	481662554410	481662554425	988396177284	988396177299
593	479796189540	479796189554	989303510604	989303510620
594	477928115485	477928115500	990207319718	990207319732
595	476058338902	476058338919	991107601401	991107601415
596	474186866451	474186866465	992004352451	992004352466
597	472313704794	472313704809	992897569668	992897569684
598	470438860612	470438860627	993787249878	993787249893
599	468562340577	468562340592	994673389905	994673389921
600	466684151379	466684151394	995555986595	995555986610
601	464804299704	464804299720	996435036803	996435036818
602	462922792253	462922792268	997310537399	997310537413
603	461039635723	461039635739	998182485263	998182485278
604	459154836828	459154836844	999050877288	999050877303
605	457268402282	457268402297	999915710382	999915710396
606	455380338800	455380338815	1000776981464	1000776981478
607	453490653109	453490653125	1001634687466	1001634687481
608	451599351948	451599351963	1002488825332	1002488825347
609	449706442047	449706442062	1003339392019	1003339392033
610	447811930149	447811930164	1004186384498	1004186384512
611	445915823007	445915823024	1005029799751	1005029799765
612	444018127374	444018127389	1005869634773	1005869634787
613	442118850007	442118850022	1006705886574	1006705886588
614	440217997676	440217997691	1007538552173	1007538552188
615	438315577151	438315577166	1008367628608	1008367628622
616	436411595209	436411595224	1009193112917	1009193112932
617	434506058632	434506058648	1010015002168	1010015002183
618	432598974210	432598974225	1010833293431	1010833293445
619	430690348734	430690348749	1011647983788	1011647983803
620	428780189004	428780189020	1012459070340	1012459070354
621	426868501826	426868501841	1013266550195	1013266550210
622	424955294009	424955294024	1014070420478	1014070420492
623	423040572367	423040572383	1014870678327	1014870678342
624	421124343724	421124343739	1015667320888	1015667320903
625	419206614904	419206614919	1016460345324	1016460345339
626	417287392738	417287392753	1017249748810	1017249748825
627	415366684063	415366684078	1018035528538	1018035528552
628	413444495727	413444495742	1018817681702	1018817681716
629	411520834568	411520834584	1019596205519	1019596205533
630	409595707444	409595707459	1020371097218	1020371097232
631	407669121211	407669121226	1021142354036	1021142354051
632	405741082736	405741082751	1021909973225	1021909973239
633	403811598883	403811598899	1022673952050	1022673952065
634	401880676527	401880676542	1023434287792	1023434287806
635	399948322547	399948322562	1024190977742	1024190977756
636	398014543825	398014543841	1024944019201	1024944019215
637	396079347251	396079347267	1025693409492	1025693409507
638	394142739721	394142739736	1026439145940	1026439145955
639	392204728129	392204728144	1027181225894	1027181225908
640	390265319382	390265319397	1027919646706	1027919646721
641	388324520388	388324520403	1028654405747	1028654405761
642	386382338059	386382338075	1029385500399	1029385500413
643	384438779316	384438779332	1030112928058	1030112928073
644	382493851083	382493851098	1030836686134	1030836686148
645	380547560285	380547560301	1031556772047	1031556772061
646	378599913861	378599913876	1032273183231	1032273183246
647	376650918746	376650918760	1032985917139	1032985917153
648	374700581879	374700581896	1033694971225	1033694971239
649	372748910213	372748910228	1034400342968	1034400342982
650	370795910699	370795910715	1035102029851	1035102029865
651	368841590295	368841590310	1035800029379	1035800029394
652	366885955962	366885955977	1036494339066	1036494339080
653	364929014665	364929014681	1037184956433	1037184956447
654	362970773377	362970773393	1037871879025	1037871879039
655	361011239075	361011239091	1038555104390	1038555104404
656	359050418740	359050418755	1039234630100	1039234630114
657	357088319350	357088319365	1039910453731	1039910453746
658	355124947902	355124947919	1040582572875	1040582572889
659	353160311389	353160311404	1041250985139	1041250985154
660	351194416808	351194416823	1041915688143	1041915688157
661	349227271163	349227271179	1042576679515	1042576679530
662	347258881461	347258881476	1043233956904	1043233956919
663	345289254715	345289254730	1043887517971	1043887517985
664	343318397939	343318397955	1044537360382	1044537360396
665	341346318158	341346318174	1045183481823	1045183481838
666	339373022395	339373022410	1045825879996	1045825880011
667	337398517677	337398517694	1046464552609	1046464552623
668	335422811041	335422811055	1047099497387	1047099497402
669	333445909525	333445909540	1047730712071	1047730712085
670	331467820168	331467820184	1048358194410	1048358194425
671	329488550021	329488550036	1048981942170	1048981942184
672	327508106132	327508106148	1049601953131	1049601953145
673	325526495557	325526495572	1050218225079	1050218225093
674	323543725355	323543725370	1050830755821	1050830755835
675	321559802589	321559802604	1051439543177	1051439543191
676	319574734325	319574734341	1052044584976	1052044584990
677	317588527639	317588527655	1052645879061	1052645879076
678	315601189601	315601189616	1053243423296	1053243423311
679	313612727293	313612727309	1053837215550	1053837215564
680	311623147802	311623147817	1054427253702	1054427253716
681	309632458207	309632458222	1055013535658	1055013535672
682	307640665607	307640665622	1055596059324	1055596059338
683	305647777094	305647777111	1056174822628	1056174822644
684	303653799770	303653799784	1056749823507	1056749823521
685	301658740735	301658740750	1057321059913	1057321059927
686	299662607096	299662607112	1057888529809	1057888529824
687	297665405967	297665405983	1058452231177	1058452231192
688	295667144461	295667144475	1059012162009	1059012162023
689	293667829694	293667829710	1059568320306	1059568320322
690	291667468791	291667468806	1060120704091	1060120704105
691	289666068879	289666068893	1060669311395	1060669311410
692	287663637084	287663637100	1061214140262	1061214140277
693	285660180543	285660180557	1061755188754	1061755188769
694	283655706389	283655706404	1062292454941	1062292454956
695	281650221766	281650221782	1062825936912	1062825936926
696	279643733819	279643733834	1063355632764	1063355632778
697	277636249691	277636249706	1063881540611	1063881540626
698	275627776535	275627776552	1064403658579	1064403658594
699	273618321510	273618321525	1064921984810	1064921984824
700	271607891770	271607891785	1065436517455	1065436517469
701	269596494474	269596494491	1065947254681	1065947254695
702	267584136794	267584136812	1066454194670	1066454194684
703	265570825897	265570825912	1066957335617	1066957335631
704	263556568952	263556568968	1067456675729	1067456675743
705	261541373137	261541373154	1067952213225	1067952213239
706	259525245631	259525245646	1068443946343	1068443946357
707	257508193612	257508193627	1068931873327	1068931873341
708	255490224270	255490224286	1069415992446	1069415992460
709	253471344793	253471344807	1069896301967	1069896301981
710	251451562370	251451562385	1070372800185	1070372800199
711	249430884199	249430884214	1070845485401	1070845485415
712	247409317475	247409317490	1071314355930	1071314355944
713	245386869405	245386869420	1071779410102	1071779410116
714	243363547189	243363547204	1072240646262	1072240646277
715	241339358036	241339358051	1072698062763	1072698062778
716	239314309156	239314309171	1073151657983	1073151657997
717	237288407763	237288407780	1073601430297	1073601430313
718	235261661075	235261661089	1074047378109	1074047378123
719	233234076313	233234076329	1074489499829	1074489499843
720	231205660698	231205660714	1074927793881	1074927793895
721	229176421456	229176421471	1075362258705	1075362258719
722	227146365815	227146365830	1075792892751	1075792892765
723	225115501008	225115501023	1076219694486	1076219694500
724	223083834269	223083834286	1076642662392	1076642662408
725	221051372838	221051372852	1077061794960	1077061794975
726	219018123950	219018123966	1077477090698	1077477090713
727	216984094853	216984094869	1077888548123	1077888548138
728	214949292789	214949292803	1078296165776	1078296165790
729	212913725011	212913725025	1078699942199	1078699942213
730	210877398765	210877398780	1079099875955	1079099875969
731	208840321309	208840321323	1079495965620	1079495965634
732	206802499899	206802499914	1079888209784	1079888209798
733	204763941793	204763941809	1080276607049	1080276607064
734	202724654254	202724654268	1080661156030	1080661156045
735	200684644548	200684644562	1081041855359	1081041855373
736	198643919938	198643919953	1081418703679	1081418703694
737	196602487698	196602487713	1081791699649	1081791699663
738	194560355097	194560355112	1082160841936	1082160841950
739	192517529411	192517529427	1082526129229	1082526129243
740	190474017921	190474017935	1082887560227	1082887560241
741	188429827900	188429827914	1083245133639	1083245133653
742	186384966633	186384966649	1083598848195	1083598848210
743	184339441404	184339441420	1083948702632	1083948702646
744	182293259504	182293259518	1084294695706	1084294695720
745	180246428215	180246428231	1084636826183	1084636826197
746	178198954833	178198954849	1084975092844	1084975092859
747	176150846650	176150846664	1085309494487	1085309494501
748	174102110963	174102110979	1085640029916	1085640029930
749	172052755069	172052755086	1085966697956	1085966697971
750	170002786272	170002786286	1086289497443	1086289497457
751	167952211869	167952211885	1086608427228	1086608427243
752	165901039168	165901039184	1086923486175	1086923486190
753	163849275476	163849275490	1087234673162	1087234673176
754	161796928105	161796928119	1087541987076	1087541987091
755	159744004358	159744004374	1087845426826	1087845426841
756	157690511555	157690511570	1088144991333	1088144991347
757	155636457010	155636457025	1088440679525	1088440679539
758	153581848039	153581848055	1088732490352	1088732490366
759	151526691959	151526691975	1089020422775	1089020422789
760	149470996096	149470996112	1089304475766	1089304475780
761	147414767771	147414767787	1089584648313	1089584648327
762	145358014307	145358014322	1089860939422	1089860939436
763	143300743033	143300743048	1090133348103	1090133348117
764	141242961277	141242961293	1090401873388	1090401873402
765	139184676369	139184676385	1090666514320	1090666514334
766	137125895642	137125895658	1090927269959	1090927269973
767	135066626430	135066626445	1091184139374	1091184139388
768	133006876067	133006876083	1091437121649	1091437121663
769	130946651893	130946651907	1091686215886	1091686215900
770	128885961246	128885961261	1091931421193	1091931421207
771	126824811468	126824811484	1092172736702	1092172736716
772	124763209900	124763209914	1092410161547	1092410161561
773	122701163885	122701163901	1092643694888	1092643694902
774	120638680771	120638680786	1092873335889	1092873335902
775	118575767905	118575767920	1093099083735	1093099083749
776	116512432634	116512432650	1093320937621	1093320937635
777	114448682310	114448682325	1093538896755	1093538896769
778	112384524285	112384524299	1093752960361	1093752960375
779	110319965909	110319965925	1093963127679	1093963127693
780	108255014540	108255014556	1094169397957	1094169397971
781	106189677532	106189677546	1094371770462	1094371770476
782	104123962244	104123962259	1094570244474	1094570244487
783	102057876033	102057876049	1094764819282	1094764819297
784	99991426259	99991426275	1094955494196	1094955494211
785	97924620288	97924620303	1095142268539	1095142268554
786	95857465476	95857465492	1095325141641	1095325141655
787	93789969192	93789969207	1095504112853	1095504112868
788	91722138797	91722138811	1095679181536	1095679181550
789	89653981658	89653981674	1095850347068	1095850347082
790	87585505146	87585505160	1096017608840	1096017608853
791	85516716626	85516716641	1096180966252	1096180966266
792	83447623466	83447623482	1096340418727	1096340418741
793	81378233044	81378233060	1096495965694	1096495965708
794	79308552726	79308552741	1096647606599	1096647606613
795	77238589884	77238589900	1096795340906	1096795340920
796	75168351897	75168351913	1096939168082	1096939168096
797	73097846136	73097846150	1097079087618	1097079087632
798	71027079974	71027079990	1097215099016	1097215099031
799	68956060797	68956060813	1097347201790	1097347201805
800	66884795975	66884795989	1097475395472	1097475395486
801	64813292886	64813292902	1097599679602	1097599679616
802	62741558914	62741558930	1097720053741	1097720053755
803	60669601437	60669601451	1097836517456	1097836517470
804	58597427836	58597427852	1097949070334	1097949070349
805	56525045491	56525045508	1098057711975	1098057711989
806	54452461789	54452461803	1098162441993	1098162442007
807	52379684109	52379684124	1098263260012	1098263260025
808	50306719834	50306719849	1098360165674	1098360165689
809	48233576354	48233576369	1098453158633	1098453158648
810	46160261048	46160261064	1098542238560	1098542238574
811	44086781308	44086781323	1098627405135	1098627405148
812	42013144514	42013144529	1098708658056	1098708658070
813	39939358058	39939358074	1098785997033	1098785997048
814	37865429323	37865429339	1098859421792	1098859421805
815	35791365702	35791365717	1098928932070	1098928932084
816	33717174581	33717174596	1098994527619	1098994527633
817	31642863347	31642863364	1099056208206	1099056208221
818	29568439394	29568439409	1099113973612	1099113973627
819	27493910106	27493910122	1099167823630	1099167823645
820	25419282877	25419282894	1099217758071	1099217758084
821	23344565100	23344565116	1099263776752	1099263776767
822	21269764160	21269764175	1099305879512	1099305879526
823	19194887448	19194887464	1099344066203	1099344066217
824	17119942361	17119942377	1099378336685	1099378336699
825	15044936285	15044936300	1099408690838	1099408690853
826	12969876616	12969876631	1099435128553	1099435128568
827	10894770744	10894770761	1099457649739	1099457649752
828	8819626061	8819626076	1099476254312	1099476254326
829	6744449960	6744449974	1099490942207	1099490942220
830	4669249833	4669249849	1099501713370	1099501713384
831	2594033072	2594033087	1099508567768	1099508567782
832	518807072	518807087	1099511505369	1099511505384
833	-1556420780	-1556420765	1099510526168	1099510526182
834	-3631643084	-3631643069	1099505630167	1099505630181
835	-5706852452	-5706852437	1099496817383	1099496817397
836	-7782041490	-7782041475	1099484087847	1099484087861
837	-9857202806	-9857202791	1099467441606	1099467441620
838	-11932329007	-11932328992	1099446878718	1099446878733
839	-14007412703	-14007412688	1099422399257	1099422399271
840	-16082446499	-16082446484	1099394003310	1099394003324
841	-18157423004	-18157422989	1099361690977	1099361690991
842	-20232334828	-20232334813	1099325462375	1099325462389
843	-22307174577	-22307174562	1099285317633	1099285317647
844	-24381934861	-24381934846	1099241256891	1099241256905
845	-26456608289	-26456608274	1099193280310	1099193280324
846	-28531187470	-28531187455	1099141388058	1099141388072
847	-30605665014	-30605664999	1099085580322	1099085580336
848	-32680033532	-32680033517	1099025857297	1099025857311
849	-34754285633	-34754285618	1098962219201	1098962219215
850	-36828413927	-36828413912	1098894666257	1098894666271
851	-38902411028	-38902411013	1098823198708	1098823198722
852	-40976269547	-40976269532	1098747816805	1098747816819
853	-43049982095	-43049982080	1098668520821	1098668520835
854	-45123541285	-45123541270	1098585311035	1098585311049
855	-47196939732	-47196939717	1098498187746	1098498187760
856	-49270170048	-49270170033	1098407151262	1098407151276
857	-51343224849	-51343224834	1098312201910	1098312201924
858	-53416096749	-53416096734	1098213340025	1098213340039
859	-55488778363	-55488778348	1098110565961	1098110565975
860	-57561262310	-57561262295	1098003880085	1098003880099
861	-59633541206	-59633541191	1097893282776	1097893282790
862	-61705607668	-61705607653	1097778774428	1097778774442
863	-63777454315	-63777454300	1097660355448	1097660355462
864	-65849073768	-65849073753	1097538026259	1097538026273
865	-67920458646	-67920458631	1097411787297	1097411787311
866	-69991601568	-69991601553	1097281639011	1097281639025
867	-72062495160	-72062495145	1097147581865	1097147581879
868	-74133132042	-74133132027	1097009616336	1097009616350
869	-76203504838	-76203504823	1096867742916	1096867742931
870	-78273606175	-78273606160	1096721962112	1096721962126
871	-80343428676	-80343428661	1096572274440	1096572274454
872	-82412964969	-82412964954	1096418680434	1096418680449
873	-84482207681	-84482207665	1096261180644	1096261180658
874	-86551149440	-86551149425	1096099775628	1096099775643
875	-88619782878	-88619782863	1095934465963	1095934465977
876	-90688100625	-90688100610	1095765252235	1095765252249
877	-92756095312	-92756095297	1095592135050	1095592135065
878	-94823759572	-94823759557	1095415115023	1095415115037
879	-96891086040	-96891086025	1095234192786	1095234192801
880	-98958067355	-98958067340	1095049368982	1095049368996
881	-101024696146	-101024696132	1094860644270	1094860644284
882	-103090965057	-103090965043	1094668019321	1094668019336
883	-105156866728	-105156866713	1094471494824	1094471494838
884	-107222393795	-107222393780	1094271071477	1094271071491
885	-109287538903	-109287538888	1094066749994	1094066750008
886	-111352294695	-111352294680	1093858531103	1093858531118
887	-113416653815	-113416653800	1093646415547	1093646415561
888	-115480608908	-115480608893	1093430404081	1093430404095
889	-117544152625	-117544152610	1093210497473	1093210497487
890	-119607277614	-119607277599	1092986696508	1092986696523
891	-121669976522	-121669976507	1092759001982	1092759001997
892	-123732242004	-123732241989	1092527414708	1092527414722
893	-125794066714	-125794066699	1092291935510	1092291935524
894	-127855443305	-127855443290	1092052565226	1092052565240
895	-129916364436	-129916364421	1091809304711	1091809304725
896	-131976822764	-131976822749	1091562154829	1091562154843
897	-134036810949	-134036810934	1091311116461	1091311116475
898	-136096321654	-136096321638	1091056190502	1091056190517
899	-138155347541	-138155347526	1090797377860	1090797377874
900	-140213881275	-140213881260	1090534679457	1090534679471
901	-142271915522	-142271915507	1090268096230	1090268096244
902	-144329442954	-144329442939	1089997629125	1089997629139
903	-146386456238	-146386456223	1089723279108	1089723279122
904	-148442948048	-148442948033	1089445047159	1089445047173
905	-150498911060	-150498911045	1089162934263	1089162934277
906	-152554337946	-152554337931	1088876941429	1088876941443
907	-154609221385	-154609221371	1088587069676	1088587069690
908	-156663554059	-156663554044	1088293320034	1088293320048
909	-158717328649	-158717328634	1087995693552	1087995693566
910	-160770537836	-160770537821	1087694191290	1087694191304
911	-162823174310	-162823174295	1087388814320	1087388814334
912	-164875230756	-164875230741	1087079563733	1087079563747
913	-166926699865	-166926699850	1086766440627	1086766440642
914	-168977574330	-168977574315	1086449446121	1086449446135
915	-171027846843	-171027846828	1086128581341	1086128581355
916	-173077510101	-173077510086	1085803847433	1085803847447
917	-175126556804	-175126556789	1085475245550	1085475245565
918	-177174979651	-177174979636	1085142776867	1085142776881
919	-179222771344	-179222771329	1084806442567	1084806442581
920	-181269924592	-181269924576	1084466243845	1084466243860
921	-183316432098	-183316432083	1084122181917	1084122181931
922	-185362286573	-185362286558	1083774258007	1083774258021
923	-187407480733	-187407480717	1083422473354	1083422473369
924	-189452007286	-189452007271	1083066829212	1083066829226
925	-191495858952	-191495858937	1082707326847	1082707326861
926	-193539028450	-193539028435	1082343967540	1082343967554
927	-195581508503	-195581508488	1081976752584	1081976752598
928	-197623291832	-197623291817	1081605683291	1081605683305
929	-199664371165	-199664371150	1081230760980	1081230760994
930	-201704739232	-201704739217	1080851986986	1080851987000
931	-203744388763	-203744388748	1080469362661	1080469362675
932	-205783312493	-205783312478	1080082889366	1080082889380
933	-207821503159	-207821503144	1079692568478	1079692568492
934	-209858953500	-209858953485	1079298401387	1079298401402
935	-211895656257	-211895656242	1078900389499	1078900389513
936	-213931604177	-213931604162	1078498534230	1078498534244
937	-215966790004	-215966789989	1078092837013	1078092837027
938	-218001206490	-218001206475	1077683299292	1077683299306
939	-220034846388	-220034846373	1077269922526	1077269922540
940	-222067702452	-222067702437	1076852708187	1076852708201
941	-224099767442	-224099767427	1076431657764	1076431657778
942	-226131034122	-226131034107	1076006772753	1076006772767
943	-228161495249	-228161495234	1075578054671	1075578054685
944	-230191143593	-230191143578	1075145505043	1075145505057
945	-232219971926	-232219971910	1074709125411	1074709125425
946	-234247973018	-234247973003	1074268917330	1074268917344
947	-236275139646	-236275139631	1073824882366	1073824882381
948	-238301464587	-238301464572	1073377022103	1073377022117
949	-240326940625	-240326940610	1072925338135	1072925338149
950	-242351560544	-242351560529	1072469832073	1072469832087
951	-244375317129	-244375317114	1072010505537	1072010505551
952	-246398203174	-246398203159	1071547360165	1071547360179
953	-248420211472	-248420211457	1071080397606	1071080397620
954	-250441334817	-250441334802	1070609619524	1070609619539
955	-252461566014	-252461565999	1070135027597	1070135027611
956	-254480897864	-254480897849	1069656623513	1069656623527
957	-256499323172	-256499323157	1069174408980	1069174408994
958	-258516834751	-258516834736	1068688385712	1068688385726
959	-260533425411	-260533425396	1068198555441	1068198555455
960	-262549087970	-262549087955	1067704919914	1067704919929
961	-264563815247	-264563815232	1067207480889	1067207480903
962	-266577600065	-266577600050	1066706240137	1066706240151
963	-268590435251	-268590435236	1066201199444	1066201199458
964	-270602313635	-270602313620	1065692360608	1065692360622
965	-272613228045	-272613228030	1065179725445	1065179725459
966	-274623171324	-274623171309	1064663295778	1064663295792
967	-276632136310	-276632136294	1064143073447	1064143073461
968	-278640115845	-278640115830	1063619060307	1063619060321
969	-280647102776	-280647102761	1063091258222	1063091258236
970	-282653089957	-282653089941	1062559669074	1062559669089
971	-284658070236	-284658070221	1062024294758	1062024294772
972	-286662036476	-286662036461	1061485137177	1061485137191
973	-288664981534	-288664981519	1060942198256	1060942198270
974	-290666898282	-290666898267	1060395479926	1060395479940
975	-292667779580	-292667779565	1059844984138	1059844984152
976	-294667618304	-294667618289	1059290712849	1059290712863
977	-296666407330	-296666407315	1058732668036	1058732668051
978	-298664139538	-298664139523	1058170851687	1058170851701
979	-300660807811	-300660807796	1057605265802	1057605265816
980	-302656405037	-302656405022	1057035912397	1057035912411
981	-304650924105	-304650924090	1056462793500	1056462793514
982	-306644357912	-306644357897	1055885911150	1055885911165
983	-308636699356	-308636699341	1055305267406	1055305267421
984	-310627941338	-310627941323	1054720864335	1054720864349
985	-312618076768	-312618076753	1054132704019	1054132704033
986	-314607098555	-314607098540	1053540788552	1053540788567
987	-316594999611	-316594999596	1052945120046	1052945120060
988	-318581772858	-318581772843	1052345700617	1052345700632
989	-320567411218	-320567411203	1051742532405	1051742532420
990	-322551907616	-322551907601	1051135617559	1051135617574
991	-324535254982	-324535254967	1050524958237	1050524958251
992	-326517446255	-326517446239	1049910556617	1049910556632
993	-328498474369	-328498474354	1049292414889	1049292414903
994	-330478332268	-330478332253	1048670535252	1048670535266
995	-332457012900	-332457012884	1048044919924	1048044919938
996	-334434509217	-334434509202	1047415571133	1047415571147
997	-336410814173	-336410814158	1046782491118	1046782491133
998	-338385920729	-338385920714	1046145682139	1046145682153
999	-340359821850	-340359821835	1045505146462	1045505146476
1000	-342332510501	-342332510486	1044860886367	1044860886381
1001	-344303979657	-344303979642	1044212904152	1044212904167
1002	-346274222295	-346274222280	1043561202125	1043561202139
1003	-348243231396	-348243231381	1042905782606	1042905782620
1004	-350210999946	-350210999931	1042246647930	1042246647945
1005	-352177520935	-352177520920	1041583800447	1041583800461
1006	-354142787357	-354142787342	1040917242517	1040917242531
1007	-356106792212	-356106792197	1040246976513	1040246976528
1008	-358069528505	-358069528490	1039573004826	1039573004841
1009	-360030989241	-360030989226	1038895329854	1038895329868
1010	-361991167433	-361991167418	1038213954014	1038213954028
1011	-363950056100	-363950056085	1037528879728	1037528879742
1012	-365907648264	-365907648249	1036840109443	1036840109457
1013	-367863936949	-367863936934	1036147645609	1036147645623
1014	-369818915190	-369818915174	1035451490691	1035451490706
1015	-371772576018	-371772576003	1034751647173	1034751647187
1016	-373724912477	-373724912462	1034048117547	1034048117560
1017	-375675917611	-375675917595	1033340904316	1033340904331
1018	-377625584471	-377625584456	1032630010003	1032630010018
1019	-379573906110	-379573906095	1031915437139	1031915437154
1020	-381520875587	-381520875571	1031197188271	1031197188286
1021	-383466485968	-383466485953	1030475265956	1030475265970
1022	-385410730322	-385410730307	1029749672765	1029749672780
1023	-387353601721	-387353601707	1029020411285	1029020411299
1024	-389295093247	-389295093233	1028287484112	1028287484126
1025	-391235197983	-391235197968	1027550893857	1027550893871
1026	-393173909015	-393173909000	1026810643145	1026810643160
1027	-395111219441	-395111219426	1026066734614	1026066734628
1028	-397047122355	-397047122340	1025319170911	1025319170925
1029	-398981610863	-398981610848	1024567954700	1024567954714
1030	-400914678076	-400914678061	1023813088661	1023813088675
1031	-402846317105	-402846317090	1023054575477	1023054575492
1032	-404776521068	-404776521053	1022292417853	1022292417867
1033	-406705283092	-406705283077	1021526618504	1021526618518
1034	-408632596304	-408632596289	1020757180159	1020757180173
1035	-410558453839	-410558453824	1019984105556	1019984105570
1036	-412482848837	-412482848821	1019207397453	1019207397468
1037	-414405774441	-414405774426	1018427058614	1018427058628
1038	-416327223802	-416327223788	1017643091819	1017643091834
1039	-418247190077	-418247190061	1016855499863	1016855499878
1040	-420165666425	-420165666410	1016064285547	1016064285561
1041	-422082646010	-422082645995	1015269451696	1015269451710
1042	-423998122005	-423998121989	1014471001136	1014471001151
1043	-425912087586	-425912087571	1013668936712	1013668936727
1044	-427824535936	-427824535921	1012863261283	1012863261298
1045	-429735460240	-429735460226	1012053977720	1012053977735
1046	-431644853693	-431644853678	1011241088904	1011241088918
1047	-433552709492	-433552709477	1010424597731	1010424597746
1048	-435459020841	-435459020826	1009604507110	1009604507125
1049	-437363780949	-437363780934	1008780819961	1008780819976
1050	-439266983030	-439266983015	1007953539220	1007953539235
1051	-441168620305	-441168620290	1007122667835	1007122667849
1052	-443068686000	-443068685985	1006288208763	1006288208777
1053	-444967173345	-444967173330	1005450164978	1005450164993
1054	-446864075576	-446864075561	1004608539466	1004608539481
1055	-448759385942	-448759385927	1003763335223	1003763335237
1056	-450653097682	-450653097667	1002914555263	1002914555277
1057	-452545204058	-452545204043	1002062202606	1002062202621
1058	-454435698327	-454435698312	1001206280292	1001206280306
1059	-456324573753	-456324573738	1000346791368	1000346791383
1060	-458211823607	-458211823592	999483738894	999483738908
1061	-460097441170	-460097441154	998617125948	998617125963
1062	-461981419719	-461981419704	997746955617	997746955631
1063	-463863752547	-463863752532	996873230998	996873231013
1064	-465744432948	-465744432932	995995955206	995995955221
1065	-467623454222	-467623454207	995115131365	995115131379
1066	-469500809673	-469500809658	994230762613	994230762628
1067	-471376492618	-471376492602	993342852098	993342852113
1068	-473250496371	-473250496356	992451402988	992451403002
1069	-475122814259	-475122814244	991556418455	991556418469
1070	-476993439609	-476993439594	990657901689	990657901703
1071	-478862365761	-478862365746	989755855889	989755855903
1072	-480729586055	-480729586040	988850284269	988850284284
1073	-482595093840	-482595093826	987941190057	987941190071
1074	-484458882473	-484458882458	987028576487	987028576502
1075	-486320945308	-486320945293	986112446815	986112446830
1076	-488181275717	-488181275702	985192804303	985192804317
1077	-490039867073	-490039867058	984269652223	984269652237
1078	-491896712753	-491896712738	983342993869	983342993884
1079	-493751806142	-493751806128	982412832540	982412832555
1080	-495605140635	-495605140621	981479171548	981479171562
1081	-497456709627	-497456709613	980542014223	980542014238
1082	-499306506522	-499306506507	979601363900	979601363914
1083	-501154524732	-501154524716	978657223930	978657223945
1084	-503000757673	-503000757658	977709597677	977709597691
1085	-504845198767	-504845198752	976758488519	976758488533
1086	-506687841445	-506687841429	975803899838	975803899853
1087	-508528679143	-508528679128	974845835042	974845835057
1088	-510367705302	-510367705287	973884297538	973884297553
1089	-512204913374	-512204913358	972919290756	972919290771
1090	-514040296811	-514040296796	971950818131	971950818145
1091	-515873849075	-515873849060	970978883114	970978883128
1092	-517705563635	-517705563620	970003489164	970003489179
1093	-519535433966	-519535433951	969024639761	969024639775
1094	-521363453550	-521363453535	968042338388	968042338402
1095	-523189615873	-523189615858	967056588547	967056588561
1096	-525013914434	-525013914419	966067393746	966067393760
1097	-526836342729	-526836342715	965074757512	965074757527
1098	-528656894269	-528656894254	964078683381	964078683396
1099	-530475562568	-530475562553	963079174900	963079174915
1100	-532292341147	-532292341133	962076235630	962076235644
1101	-534107223535	-534107223520	961069869144	961069869159
1102	-535920203267	-535920203252	960060079026	960060079041
1103	-537731273880	-537731273865	959046868876	959046868890
1104	-539540428930	-539540428915	958030242299	958030242313
1105	-541347661967	-541347661952	957010202919	957010202934
1106	-543152966553	-543152966538	955986754371	955986754385
1107	-544956336261	-544956336246	954959900298	954959900313
1108	-546757764664	-546757764648	953929644361	953929644376
1109	-548557245343	-548557245328	952895990227	952895990241
1110	-550354771891	-550354771876	951858941581	951858941595
1111	-552150337903	-552150337887	950818502115	950818502130
1112	-553943936983	-553943936968	949774675536	949774675551
1113	-555735562741	-555735562726	948727465564	948727465579
1114	-557525208796	-557525208780	947676875928	947676875943
1115	-559312868771	-559312868756	946622910370	946622910384
1116	-561098536300	-561098536285	945565572645	945565572660
1117	-562882205021	-562882205005	944504866521	944504866536
1118	-564663868578	-564663868563	943440795776	943440795791
1119	-566443520626	-566443520611	942373364198	942373364213
1120	-568221154825	-568221154810	941302575593	941302575608
1121	-569996764845	-569996764830	940228433773	940228433788
1122	-571770344355	-571770344341	939150942568	939150942582
1123	-573541887043	-573541887028	938070105812	938070105826
1124	-575311386596	-575311386581	936985927356	936985927371
1125	-577078836707	-577078836692	935898411064	935898411079
1126	-578844231084	-578844231069	934807560810	934807560824
1127	-580607563439	-580607563425	933713380480	933713380495
1128	-582368827487	-582368827472	932615873972	932615873986
1129	-584128016956	-584128016941	931515045192	931515045206
1130	-585885125577	-585885125561	930410898066	930410898081
1131	-587640147092	-587640147077	929303436523	929303436538
1132	-589393075250	-589393075235	928192664514	928192664528
1133	-591143903805	-591143903789	927078585991	927078586007
1134	-592892626522	-592892626507	925961204924	925961204939
1135	-594639237169	-594639237154	924840525296	924840525311
1136	-596383729527	-596383729511	923716551094	923716551109
1137	-598126097377	-598126097362	922589286330	922589286344
1138	-599866334516	-599866334501	921458735009	921458735023
1139	-601604434744	-601604434728	920324901166	920324901181
1140	-603340391871	-603340391856	919187788839	919187788854
1141	-605074199706	-605074199692	918047402077	918047402091
1142	-606805852081	-606805852066	916903744942	916903744957
1143	-608535342823	-608535342808	915756821511	915756821526
1144	-610262665773	-610262665758	914606635867	914606635882
1145	-611987814775	-611987814760	913453192111	913453192126
1146	-613710783688	-613710783673	912296494347	912296494362
1147	-615431566368	-615431566353	911136546698	911136546712
1148	-617150156691	-617150156676	909973353296	909973353310
1149	-618866548530	-618866548515	908806918283	908806918298
1150	-620580735773	-620580735759	907637245819	907637245833
1151	-622292712317	-622292712302	906464340065	906464340080
1152	-624002472057	-624002472042	905288205203	905288205218
1153	-625710008905	-625710008890	904108845420	904108845435
1154	-627415316778	-627415316763	902926264920	902926264935
1155	-629118389603	-629118389587	901740467913	901740467929
1156	-630819221311	-630819221296	900551458627	900551458641
1157	-632517805845	-632517805830	899359241294	899359241309
1158	-634214137153	-634214137137	898163820161	898163820176
1159	-635908209191	-635908209176	896965199490	896965199504
1160	-637600015924	-637600015909	895763383548	895763383563
1161	-639289551329	-639289551313	894558376615	894558376630
1162	-640976809383	-640976809368	893350182988	893350183002
1163	-642661784078	-642661784063	892138806968	892138806982
1164	-644344469410	-644344469394	890924252870	890924252885
1165	-646024859386	-646024859371	889706525022	889706525036
1166	-647702948020	-647702948005	888485627759	888485627774
1167	-649378729334	-649378729319	887261565437	887261565451
1168	-651052197357	-651052197342	886034342408	886034342423
1169	-652723346130	-652723346115	884803963049	884803963064
1170	-654392169697	-654392169682	883570431744	883570431758
1171	-656058662115	-656058662100	882333752882	882333752896
1172	-657722817448	-657722817433	881093930874	881093930888
1173	-659384629765	-659384629750	879850970131	879850970145
1174	-661044093150	-661044093135	878604875084	878604875099
1175	-662701201689	-662701201674	877355650175	877355650190
1176	-664355949477	-664355949462	876103299848	876103299862
1177	-666008330624	-666008330608	874847828569	874847828585
1178	-667658339239	-667658339225	873589240808	873589240823
1179	-669305969447	-669305969433	872327541050	872327541065
1180	-670951215380	-670951215365	871062733786	871062733802
1181	-672594071173	-672594071158	869794823528	869794823542
1182	-674234530976	-674234530961	868523814787	868523814801
1183	-675872588945	-675872588929	867249712092	867249712107
1184	-677508239244	-677508239229	865972519982	865972519997
1185	-679141476049	-679141476034	864692243010	864692243025
1186	-680772293539	-680772293523	863408885734	863408885748
1187	-682400685905	-682400685890	862122452723	862122452738
1188	-684026647345	-684026647330	860832948565	860832948579
1189	-685650172071	-685650172055	859540377848	859540377863
1190	-687271254295	-687271254280	858244745182	858244745197
1191	-688889888245	-688889888230	856946055181	856946055195
1192	-690506068152	-690506068137	855644312468	855644312483
1193	-692119788264	-692119788249	854339521682	854339521697
1194	-693731042825	-693731042810	853031687474	853031687489
1195	-695339826102	-695339826087	851720814499	851720814514
1196	-696946132361	-696946132346	850406907429	850406907443
1197	-698549955878	-698549955863	849089970943	849089970958
1198	-700151290942	-700151290927	847770009733	847770009748
1199	-701750131850	-701750131835	846447028501	846447028517
1200	-703346472904	-703346472889	845121031963	845121031977
1201	-704940308418	-704940308404	843792024837	843792024852
1202	-706531632716	-706531632700	842460011861	842460011876
1203	-708120440126	-708120440112	841124997779	841124997794
1204	-709706724990	-709706724976	839786987347	839786987362
1205	-711290481657	-711290481641	838445985331	838445985346
1206	-712871704484	-712871704469	837101996508	837101996523
1207	-714450387839	-714450387824	835755025668	835755025682
1208	-716026526100	-716026526085	834405077606	834405077621
1209	-717600113650	-717600113636	833052157133	833052157147
1210	-719171144885	-719171144870	831696269067	831696269082
1211	-720739614206	-720739614191	830337418238	830337418254
1212	-722305516027	-722305516012	828975609490	828975609505
1213	-723868844771	-723868844757	827610847670	827610847685
1214	-725429594869	-725429594853	826243137644	826243137659
1215	-726987760758	-726987760743	824872484279	824872484294
1216	-728543336890	-728543336875	823498892462	823498892476
1217	-730096317724	-730096317709	822122367084	822122367099
1218	-731646697727	-731646697712	820742913047	820742913062
1219	-733194471374	-733194471359	819360535271	819360535286
1220	-734739633155	-734739633141	817975238676	817975238690
1221	-736282177563	-736282177549	816587028195	816587028210
1222	-737822099103	-737822099088	815195908778	815195908792
1223	-739359392291	-739359392276	813801885378	813801885392
1224	-740894051651	-740894051635	812404962961	812404962976
1225	-742426071713	-742426071698	811005146504	811005146519
1226	-743955447020	-743955447006	809602440994	809602441008
1227	-745482172127	-745482172112	808196851425	808196851441
1228	-747006241593	-747006241578	806788382809	806788382824
1229	-748527649991	-748527649976	805377040158	805377040172
1230	-750046391898	-750046391883	803962828504	803962828518
1231	-751562461906	-751562461891	802545752881	802545752896
1232	-753075854613	-753075854598	801125818342	801125818356
1233	-754586564629	-754586564613	799703029941	799703029956
1234	-756094586571	-756094586556	798277392748	798277392761
1235	-757599915069	-757599915054	796848911841	796848911856
1236	-759102544759	-759102544743	795417592310	795417592325
1237	-760602470287	-760602470273	793983439252	793983439267
1238	-762099686314	-762099686299	792546457778	792546457793
1239	-763594187502	-763594187487	791106653006	791106653021
1240	-765085968528	-765085968514	789664030065	789664030079
1241	-766575024080	-766575024065	788218594092	788218594107
1242	-768061348852	-768061348837	786770350239	786770350254
1243	-769544937549	-769544937534	785319303664	785319303678
1244	-771025784887	-771025784872	783865459537	783865459552
1245	-772503885590	-772503885576	782408823035	782408823050
1246	-773979234393	-773979234378	780949399349	780949399364
1247	-775451826039	-775451826024	779487193677	779487193691
1248	-776921655284	-776921655269	778022211230	778022211243
1249	-778388716893	-778388716877	776554457220	776554457235
1250	-779853005636	-779853005622	775083936884	775083936899
1251	-781314516300	-781314516285	773610655457	773610655471
1252	-782773243677	-782773243662	772134618185	772134618201
1253	-784229182571	-784229182557	770655830329	770655830344
1254	-785682327795	-785682327780	769174297157	769174297172
1255	-787132674173	-787132674158	767690023945	767690023960
1256	-788580216539	-788580216525	766203015981	766203015996
1257	-790024949735	-790024949720	764713278563	764713278578
1258	-791466868617	-791466868602	763220816997	763220817013
1259	-792905968045	-792905968031	761725636600	761725636615
1260	-794342242894	-794342242880	760227742700	760227742714
1261	-795775688050	-795775688035	758727140627	758727140643
1262	-797206298402	-797206298388	757223835734	757223835749
1263	-798634068856	-798634068842	755717833372	755717833387
1264	-800058994328	-800058994313	754209138907	754209138922
1265	-801481069738	-801481069724	752697757714	752697757729
1266	-802900290024	-802900290009	751183695176	751183695191
1267	-804316650126	-804316650111	749666956686	749666956701
1268	-805730145001	-805730144986	748147547648	748147547663
1269	-807140769613	-807140769599	746625473475	746625473490
1270	-808548518938	-808548518923	745100739591	745100739606
1271	-809953387962	-809953387946	743573351422	743573351438
1272	-811355371676	-811355371662	742043314414	742043314429
1273	-812754465091	-812754465076	740510634016	740510634031
1274	-814150663220	-814150663205	738975315688	738975315704
1275	-815543961090	-815543961075	737437364898	737437364913
1276	-816934353736	-816934353722	735896787125	735896787140
1277	-818321836208	-818321836192	734353587858	734353587874
1278	-819706403562	-819706403548	732807772594	732807772609
1279	-821088050866	-821088050851	731259346842	731259346857
1280	-822466773196	-822466773181	729708316114	729708316129
1281	-823842565643	-823842565629	728154685936	728154685951
1282	-825215423306	-825215423291	726598461845	726598461860
1283	-826585341293	-826585341277	725039649381	725039649397
1284	-827952314725	-827952314711	723478254102	723478254116
1285	-829316338732	-829316338717	721914281566	721914281580
1286	-830677408457	-830677408441	720347737346	720347737362
1287	-832035519047	-832035519031	718778627021	718778627036
1288	-833390665665	-833390665651	717206956183	717206956198
1289	-834742843487	-834742843473	715632730430	715632730445
1290	-836092047695	-836092047681	714055955369	714055955384
1291	-837438273480	-837438273466	712476636618	712476636633
1292	-838781516049	-838781516034	710894779803	710894779818
1293	-840121770616	-840121770601	709310390557	709310390573
1294	-841459032408	-841459032393	707723474527	707723474540
1295	-842793296659	-842793296644	706134037365	706134037380
1296	-844124558618	-844124558601	704542084732	704542084747
1297	-845452813539	-845452813524	702947622299	702947622314
1298	-846778056695	-846778056681	701350655747	701350655762
1299	-848100283362	-848100283346	699751190766	699751190782
1300	-849419488830	-849419488816	698149233054	698149233069
1301	-850735668401	-850735668386	696544788314	696544788329
1302	-852048817385	-852048817370	694937862262	694937862278
1303	-853358931107	-853358931092	693328460629	693328460644
1304	-854666004897	-854666004882	691716589141	691716589156
1305	-855970034099	-855970034084	690102253541	690102253557
1306	-857271014068	-857271014054	688485459583	688485459598
1307	-858568940170	-858568940155	686866213023	686866213038
1308	-859863807781	-859863807766	685244519634	685244519650
1309	-861155612287	-861155612273	683620385186	683620385200
1310	-862444349090	-862444349076	681993815471	681993815486
1311	-863730013596	-863730013581	680364816279	680364816295
1312	-865012601226	-865012601210	678733393416	678733393431
1313	-866292107408	-866292107394	677099552693	677099552708
1314	-867568527591	-867568527576	675463299931	675463299946
1315	-868841857222	-868841857207	673824640956	673824640970
1316	-870112091767	-870112091752	672183581606	672183581620
1317	-871379226699	-871379226685	670540127729	670540127744
1318	-872643257508	-872643257493	668894285179	668894285195
1319	-873904179690	-873904179675	667246059818	667246059832
1320	-875161988748	-875161988734	665595457519	665595457534
1321	-876416680209	-876416680194	663942484158	663942484174
1322	-877668249599	-877668249584	662287145628	662287145643
1323	-878916692461	-878916692446	660629447826	660629447840
1324	-880162004345	-880162004330	658969396653	658969396669
1325	-881404180818	-881404180804	657306998026	657306998041
1326	-882643217455	-882643217440	655642257868	655642257883
1327	-883879109840	-883879109825	653975182105	653975182121
1328	-885111853571	-885111853556	652305776678	652305776693
1329	-886341444257	-886341444242	650634047534	650634047549
1330	-887567877520	-887567877504	648960000628	648960000644
1331	-888791148985	-888791148971	647283641925	647283641940
1332	-890011254301	-890011254286	645604977396	645604977411
1333	-891228189118	-891228189103	643924013018	643924013034
1334	-892441949101	-892441949086	642240754783	642240754797
1335	-893652529928	-893652529913	640555208685	640555208700
1336	-894859927285	-894859927270	638867380728	638867380744
1337	-896064136871	-896064136856	637177276927	637177276942
1338	-897265154396	-897265154381	635484903303	635484903318
1339	-898462975582	-898462975567	633790265882	633790265897
1340	-899657596164	-899657596149	632093370701	632093370717
1341	-900849011883	-900849011869	630394223806	630394223821
1342	-902037218496	-902037218482	628692831250	628692831264
1343	-903222211773	-903222211758	626989199094	626989199111
1344	-904403987487	-904403987473	625283333408	625283333423
1345	-905582541433	-905582541418	623575240266	623575240280
1346	-906757869410	-906757869395	621864925752	621864925768
1347	-907929967233	-907929967218	620152395964	620152395979
1348	-909098830726	-909098830712	618437656997	618437657012
1349	-910264455724	-910264455709	616720714964	616720714980
1350	-911426838077	-911426838062	615001575977	615001575992
1351	-912585973641	-912585973626	613280246164	613280246179
1352	-913741858290	-913741858275	611556731654	611556731670
1353	-914894487904	-914894487889	609831038588	609831038602
1354	-916043858377	-916043858363	608103173112	608103173127
1355	-917189965619	-917189965603	606373141385	606373141401
1356	-918332805537	-918332805523	604640949566	604640949581
1357	-919472374072	-919472374058	602906603826	602906603841
1358	-920608667158	-920608667143	601170110347	601170110363
1359	-921741680749	-921741680735	599431475309	599431475324
1360	-922871410805	-922871410791	597690704911	597690704926
1361	-923997853307	-923997853293	595947805352	595947805367
1362	-925121004241	-925121004226	594202782839	594202782855
1363	-926240859603	-926240859588	592455643590	592455643605
1364	-927357415407	-927357415391	590706393831	590706393846
1365	-928470667672	-928470667657	588955039789	588955039805
1366	-929580612437	-929580612423	587201587708	587201587722
1367	-930687245743	-930687245729	585446043828	585446043843
1368	-931790563651	-931790563636	583688414407	583688414423
1369	-932890562229	-932890562214	581928705706	581928705721
1370	-933987237559	-933987237545	580166923994	580166924009
1371	-935080585736	-935080585721	578403075545	578403075562
1372	-936170602864	-936170602849	576637166642	576637166656
1373	-937257285059	-937257285044	574869203581	574869203596
1374	-938340628449	-938340628434	573099192654	573099192669
1375	-939420629179	-939420629164	571327140169	571327140183
1376	-940497283399	-940497283385	569553052436	569553052451
1377	-941570587272	-941570587257	567776935780	567776935796
1378	-942640536978	-942640536964	565998796524	565998796539
1379	-943707128703	-943707128689	564218641005	564218641020
1380	-944770358648	-944770358633	562436475559	562436475575
1381	-945830223027	-945830223012	560652306543	560652306558
1382	-946886718062	-946886718047	558866140305	558866140320
1383	-947939839992	-947939839977	557077983213	557077983228
1384	-948989585062	-948989585048	555287841633	555287841648
1385	-950035949535	-950035949520	553495721947	553495721961
1386	-951078929683	-951078929668	551701630534	551701630549
1387	-952118521790	-952118521775	549905573788	549905573803
1388	-953154722155	-953154722140	548107558108	548107558122
1389	-954187527084	-954187527070	546307589896	546307589911
1390	-955216932899	-955216932885	544505675566	544505675581
1391	-956242935934	-956242935920	542701821535	542701821550
1392	-957265532532	-957265532518	540896034232	540896034247
1393	-958284719050	-958284719036	539088320090	539088320106
1394	-959300491859	-959300491844	537278685547	537278685562
1395	-960312847339	-960312847325	535467137045	535467137060
1396	-961321781886	-961321781871	533653681043	533653681059
1397	-962327291903	-962327291888	531838324002	531838324017
1398	-963329373812	-963329373797	530021072387	530021072402
1399	-964328024038	-964328024023	528201932670	528201932685
1400	-965323239028	-965323239013	526380911331	526380911346
1401	-966315015234	-966315015219	524558014862	524558014878
1402	-967303349125	-967303349110	522733249751	522733249766
1403	-968288237178	-968288237163	520906622502	520906622517
1404	-969269675885	-969269675870	519078139622	519078139637
1405	-970247661752	-970247661737	517247807622	517247807637
1406	-971222191293	-971222191279	515415633024	515415633039
1407	-972193261036	-972193261022	513581622352	513581622367
1408	-973160867526	-973160867511	511745782142	511745782159
1409	-974125007308	-974125007293	509908118938	509908118953
1410	-975085676955	-975085676940	508068639279	508068639294
1411	-976042873043	-976042873028	506227349721	506227349736
1412	-976996592159	-976996592145	504384256824	504384256839
1413	-977946830910	-977946830895	502539367150	502539367165
1414	-978893585907	-978893585893	500692687276	500692687290
1415	-979836853781	-979836853766	498844223779	498844223794
1416	-980776631169	-980776631154	496993983241	496993983256
1417	-981712914723	-981712914708	495141972257	495141972272
1418	-982645701110	-982645701095	493288197419	493288197434
1419	-983574987006	-983574986991	491432665337	491432665351
1420	-984500769100	-984500769085	489575382619	489575382634
1421	-985423044094	-985423044078	487716355877	487716355893
1422	-986341808704	-986341808689	485855591739	485855591754
1423	-987257059656	-987257059641	483993096832	483993096848
1424	-988168793690	-988168793675	482128877790	482128877805
1425	-989077007559	-989077007544	480262941254	480262941268
1426	-989981698025	-989981698011	478395293872	478395293887
1427	-990882861867	-990882861852	476525942297	476525942312
1428	-991780495875	-991780495861	474654893185	474654893201
1429	-992674596850	-992674596835	472782153205	472782153220
1430	-993565161609	-993565161595	470907729027	470907729044
1431	-994452186979	-994452186965	469031627331	469031627346
1432	-995335669798	-995335669784	467153854798	467153854813
1433	-996215606922	-996215606907	465274418114	465274418129
1434	-997091995211	-997091995197	463393323979	463393323994
1435	-997964831550	-997964831536	461510579090	461510579106
1436	-998834112826	-998834112812	459626190158	459626190173
1437	-999699835942	-999699835927	457740163892	457740163909
1438	-1000561997815	-1000561997801	455852507015	455852507030
1439	-1001420595373	-1001420595358	453963226247	453963226263
1440	-1002275625560	-1002275625545	452072328320	452072328337
1441	-1003127085326	-1003127085312	450179819971	450179819986
1442	-1003974971640	-1003974971625	448285707941	448285707957
1443	-1004819281481	-1004819281466	446389998978	446389998993
1444	-1005660011842	-1005660011827	444492699832	444492699847
1445	-1006497159729	-1006497159714	442593817266	442593817281
1446	-1007330722157	-1007330722143	440693358041	440693358058
1447	-1008160696159	-1008160696145	438791328928	438791328943
1448	-1008987078776	-1008987078762	436887736707	436887736721
1449	-1009809867069	-1009809867053	434982588152	434982588169
1450	-1010629058101	-1010629058087	433075890054	433075890070
1451	-1011444648957	-1011444648942	431167649204	431167649220
1452	-1012256636732	-1012256636717	429257872401	429257872416
1453	-1013065018531	-1013065018516	427346566447	427346566461
1454	-1013869791476	-1013869791462	425433738150	425433738164
1455	-1014670952701	-1014670952686	423519394324	423519394341
1456	-1015468499350	-1015468499335	421603541792	421603541808
1457	-1016262428583	-1016262428569	419686187376	419686187391
1458	-1017052737570	-1017052737556	417767337907	417767337922
1459	-1017839423501	-1017839423487	415847000219	415847000235
1460	-1018622483568	-1018622483554	413925181154	413925181168
1461	-1019401914984	-1019401914970	412001887560	412001887574
1462	-1020177714970	-1020177714955	410077126285	410077126300
1463	-1020949880767	-1020949880753	408150904187	408150904202
1464	-1021718409619	-1021718409604	406223228128	406223228143
1465	-1022483298790	-1022483298775	404294104974	404294104989
1466	-1023244545558	-1023244545543	402363541600	402363541615
1467	-1024002147208	-1024002147194	400431544881	400431544896
1468	-1024756101044	-1024756101029	398498121697	398498121713
1469	-1025506404377	-1025506404363	396563278942	396563278957
1470	-1026253054537	-1026253054523	394627023504	394627023519
1471	-1026996048862	-1026996048848	392689362280	392689362295
1472	-1027735384704	-1027735384690	390750302174	390750302189
1473	-1028471059434	-1028471059420	388809850093	388809850108
1474	-1029203070429	-1029203070415	386868012950	386868012966
1475	-1029931415081	-1029931415066	384924797662	384924797677
1476	-1030656090794	-1030656090779	382980211152	382980211168
1477	-1031377094990	-1031377094975	381034260346	381034260362
1478	-1032094425095	-1032094425081	379086952177	379086952193
1479	-1032808078559	-1032808078545	377138293585	377138293600
1480	-1033518052836	-1033518052822	375188291504	375188291520
1481	-1034224345402	-1034224345388	373236952888	373236952903
1482	-1034926953737	-1034926953722	371284284684	371284284698
1483	-1035625875338	-1035625875324	369330293849	369330293863
1484	-1036321107718	-1036321107702	367374987343	367374987359
1485	-1037012648395	-1037012648381	365418372135	365418372151
1486	-1037700494909	-1037700494895	363460455192	363460455207
1487	-1038384644811	-1038384644796	361501243490	361501243505
1488	-1039065095663	-1039065095649	359540744006	359540744021
1489	-1039741845038	-1039741845024	357578963727	357578963742
1490	-1040414890530	-1040414890515	355615909639	355615909654
1491	-1041084229739	-1041084229723	353651588735	353651588750
1492	-1041749860278	-1041749860264	351686008016	351686008030
1493	-1042411779782	-1042411779766	349719174479	349719174494
1494	-1043069985887	-1043069985874	347751095134	347751095150
1495	-1043724476252	-1043724476237	345781776991	345781777007
1496	-1044375248544	-1044375248529	343811227065	343811227081
1497	-1045022300443	-1045022300429	341839452375	341839452390
1498	-1045665629648	-1045665629634	339866459949	339866459965
1499	-1046305233865	-1046305233850	337892256810	337892256825
1500	-1046941110815	-1046941110801	335916849996	335916850010
1501	-1047573258234	-1047573258220	333940246540	333940246554
1502	-1048201673871	-1048201673855	331962453481	331962453497
1503	-1048826355484	-1048826355470	329983477872	329983477887
1504	-1049447300850	-1049447300836	328003326756	328003326772
1505	-1050064507758	-1050064507743	326022007191	326022007207
1506	-1050677974008	-1050677973992	324039526234	324039526249
1507	-1051287697413	-1051287697399	322055890947	322055890962
1508	-1051893675803	-1051893675789	320071108395	320071108410
1509	-1052495907019	-1052495907005	318085185650	318085185667
1510	-1053094388918	-1053094388904	316098129787	316098129803
1511	-1053689119364	-1053689119350	314109947884	314109947900
1512	-1054280096240	-1054280096226	312120647023	312120647039
1513	-1054867317441	-1054867317426	310130234290	310130234305
1514	-1055450780874	-1055450780860	308138716776	308138716791
1515	-1056030484462	-1056030484448	306146101576	306146101592
1516	-1056606426142	-1056606426128	304152395789	304152395804
1517	-1057178603856	-1057178603841	302157606516	302157606530
1518	-1057747015572	-1057747015558	300161740860	300161740878
1519	-1058311659260	-1058311659246	298164805938	298164805952
1520	-1058872532912	-1058872532898	296166808857	296166808872
1521	-1059429634529	-1059429634514	294167756737	294167756753
1522	-1059982962130	-1059982962115	292167656703	292167656717
1523	-1060532513737	-1060532513721	290166515875	290166515890
1524	-1061078287397	-1061078287382	288164341382	288164341397
1525	-1061620281163	-1061620281148	286161140357	286161140373
1526	-1062158493107	-1062158493092	284156919939	284156919954
1527	-1062692921309	-1062692921295	282151687264	282151687280
1528	-1063223563867	-1063223563852	280145449476	280145449493
1529	-1063750418891	-1063750418877	278138213724	278138213738
1530	-1064273484505	-1064273484491	276129987156	276129987171
1531	-1064792758843	-1064792758829	274120776924	274120776940
1532	-1065308240056	-1065308240042	272110590192	272110590207
1533	-1065819926309	-1065819926295	270099434116	270099434130
1534	-1066327815778	-1066327815763	268087315859	268087315875
1535	-1066831906654	-1066831906640	266074242594	266074242609
1536	-1067332197141	-1067332197126	264060221488	264060221503
1537	-1067828685459	-1067828685444	262045259718	262045259734
1538	-1068321369834	-1068321369820	260029364460	260029364475
1539	-1068810248516	-1068810248502	258012542897	258012542912
1540	-1069295319764	-1069295319750	255994802211	255994802228
1541	-1069776581845	-1069776581830	253976149592	253976149608
1542	-1070254033049	-1070254033035	251956592233	251956592248
1543	-1070727671674	-1070727671658	249936137323	249936137339
1544	-1071197496030	-1071197496016	247914792062	247914792078
1545	-1071663504449	-1071663504435	245892563658	245892563672
1546	-1072125695265	-1072125695250	243869459299	243869459316
1547	-1072584066836	-1072584066822	241845486205	241845486219
1548	-1073038617527	-1073038617512	239820651581	239820651596
1549	-1073489345717	-1073489345702	237794962638	237794962654
1550	-1073936249805	-1073936249791	235768426598	235768426614
1551	-1074379328195	-1074379328181	233741050679	233741050694
1552	-1074818579311	-1074818579297	231712842099	231712842115
1553	-1075254001586	-1075254001572	229683808087	229683808103
1554	-1075685593474	-1075685593459	227653955868	227653955882
1555	-1076113353430	-1076113353415	225623292673	225623292688
1556	-1076537279935	-1076537279921	223591825739	223591825755
1557	-1076957371478	-1076957371464	221559562302	221559562317
1558	-1077373626560	-1077373626546	219526509602	219526509616
1559	-1077786043703	-1077786043688	217492674877	217492674892
1560	-1078194621435	-1078194621420	215458065374	215458065388
1561	-1078599358301	-1078599358287	213422688344	213422688360
1562	-1079000252859	-1079000252844	211386551035	211386551051
1563	-1079397303680	-1079397303666	209349660703	209349660718
1564	-1079790509352	-1079790509337	207312024600	207312024615
1565	-1080179868470	-1080179868456	205273649986	205273650002
1566	-1080565379651	-1080565379637	203234544125	203234544139
1567	-1080947041519	-1080947041505	201194714279	201194714294
1568	-1081324852720	-1081324852706	199154167715	199154167731
1569	-1081698811901	-1081698811887	197112911700	197112911715
1570	-1082068917733	-1082068917719	195070953507	195070953522
1571	-1082435168897	-1082435168882	193028300412	193028300428
1572	-1082797564090	-1082797564077	190984959688	190984959704
1573	-1083156102019	-1083156102004	188940938618	188940938633
1574	-1083510781407	-1083510781393	186896244480	186896244496
1575	-1083861600992	-1083861600977	184850884560	184850884576
1576	-1084208559522	-1084208559507	182804866142	182804866157
1577	-1084551655764	-1084551655750	180758196518	180758196534
1578	-1084890888493	-1084890888479	178710882976	178710882991
1579	-1085226256502	-1085226256487	176662932810	176662932824
1580	-1085557758595	-1085557758580	174614353315	174614353330
1581	-1085885393592	-1085885393577	172565151788	172565151804
1582	-1086209160327	-1086209160313	170515335531	170515335545
1583	-1086529057645	-1086529057630	168464911845	168464911861
1584	-1086845084406	-1086845084392	166413888034	166413888050
1585	-1087157239486	-1087157239472	164362271406	164362271421
1586	-1087465521771	-1087465521757	162310069269	162310069283
1587	-1087769930165	-1087769930151	160257288931	160257288947
1588	-1088070463583	-1088070463568	158203937707	158203937721
1589	-1088367120953	-1088367120939	156150022910	156150022925
1590	-1088659901220	-1088659901206	154095551858	154095551874
1591	-1088948803340	-1088948803326	152040531871	152040531886
1592	-1089233826284	-1089233826269	149984970266	149984970281
1593	-1089514969037	-1089514969023	147928874371	147928874386
1594	-1089792230597	-1089792230584	145872251503	145872251518
1595	-1090065609976	-1090065609962	143815108996	143815109011
1596	-1090335106202	-1090335106187	141757454172	141757454188
1597	-1090600718310	-1090600718297	139699294365	139699294381
1598	-1090862445362	-1090862445348	137640636907	137640636922
1599	-1091120286418	-1091120286404	135581489128	135581489144
1600	-1091374240564	-1091374240549	133521858364	133521858380
1601	-1091624306893	-1091624306879	131461751957	131461751971
1602	-1091870484515	-1091870484501	129401177238	129401177254
1603	-1092112772555	-1092112772541	127340141555	127340141571
1604	-1092351170146	-1092351170132	125278652245	125278652260
1605	-1092585676442	-1092585676428	123216716654	123216716669
1606	-1092816290605	-1092816290591	121154342126	121154342141
1607	-1093043011816	-1093043011801	119091536007	119091536022
1608	-1093265839265	-1093265839251	117028305650	117028305665
1609	-1093484772161	-1093484772146	114964658400	114964658416
1610	-1093699809721	-1093699809707	112900601610	112900601625
1611	-1093910951182	-1093910951168	110836142633	110836142647
1612	-1094118195790	-1094118195776	108771288822	108771288837
1613	-1094321542806	-1094321542792	106706047533	106706047549
1614	-1094520991508	-1094520991494	104640426128	104640426142
1615	-1094716541181	-1094716541167	102574431957	102574431973
1616	-1094908191135	-1094908191121	100508072385	100508072400
1617	-1095095940683	-1095095940669	98441354772	98441354787
1618	-1095279789157	-1095279789142	96374286479	96374286495
1619	-1095459735902	-1095459735887	94306874872	94306874888
1620	-1095635780275	-1095635780261	92239127313	92239127329
1621	-1095807921654	-1095807921640	90171051172	90171051188
1622	-1095976159422	-1095976159407	88102653812	88102653828
1623	-1096140492979	-1096140492965	86033942602	86033942618
1624	-1096300921743	-1096300921729	83964924913	83964924929
1625	-1096457445139	-1096457445124	81895608117	81895608133
1626	-1096610062611	-1096610062597	79825999579	79825999594
1627	-1096758773616	-1096758773601	77756106678	77756106694
1628	-1096903577623	-1096903577610	75685936786	75685936802
1629	-1097044474117	-1097044474103	73615497275	73615497291
1630	-1097181462595	-1097181462580	71544795526	71544795542
1631	-1097314542571	-1097314542556	69473838908	69473838924
1632	-1097443713569	-1097443713555	67402634807	67402634822
1633	-1097568975128	-1097568975113	65331190592	65331190607
1634	-1097690326804	-1097690326790	63259513649	63259513665
1635	-1097807768166	-1097807768152	61187611357	61187611372
1636	-1097921298791	-1097921298778	59115491094	59115491110
1637	-1098030918280	-1098030918265	57043160243	57043160259
1638	-1098136626238	-1098136626224	54970626188	54970626202
1639	-1098238422289	-1098238422275	52897896308	52897896323
1640	-1098336306076	-1098336306061	50824977992	50824978008
1641	-1098430277241	-1098430277227	48751878619	48751878635
1642	-1098520335456	-1098520335442	46678605579	46678605594
1643	-1098606480398	-1098606480384	44605166254	44605166270
1644	-1098688711760	-1098688711747	42531568032	42531568048
1645	-1098767029250	-1098767029236	40457818298	40457818314
1646	-1098841432589	-1098841432576	38383924442	38383924458
1647	-1098911921510	-1098911921496	36309893851	36309893867
1648	-1098978495764	-1098978495750	34235733910	34235733926
1649	-1099041155114	-1099041155100	32161452013	32161452029
1650	-1099099899335	-1099099899321	30087055547	30087055562
1651	-1099154728218	-1099154728204	28012551898	28012551914
1652	-1099205641569	-1099205641554	25937948463	25937948479
1653	-1099252639208	-1099252639194	23863252629	23863252645
1654	-1099295720964	-1099295720950	21788471785	21788471799
1655	-1099334886682	-1099334886667	19713613328	19713613342
1656	-1099370136230	-1099370136217	17638684638	17638684653
1657	-1099401469476	-1099401469463	15563693116	15563693132
1658	-1099428886311	-1099428886297	13488646153	13488646169
1659	-1099452386637	-1099452386622	11413551139	11413551154
1660	-1099471970369	-1099471970356	9338415466	9338415480
1661	-1099487637438	-1099487637425	7263246526	7263246541
1662	-1099499387789	-1099499387776	5188051711	5188051728
1663	-1099507221380	-1099507221366	3112838416	3112838432
1664	-1099511138183	-1099511138169	1037614034	1037614049
1665	-1099511138183	-1099511138169	-1037614048	-1037614033
1666	-1099507221380	-1099507221366	-3112838432	-3112838417
1667	-1099499387789	-1099499387775	-5188051727	-5188051712
1668	-1099487637439	-1099487637425	-7263246541	-7263246526
1669	-1099471970369	-1099471970355	-9338415480	-9338415465
1670	-1099452386636	-1099452386622	-11413551153	-11413551138
1671	-1099428886311	-1099428886297	-13488646168	-13488646153
1672	-1099401469476	-1099401469462	-15563693132	-15563693117
1673	-1099370136230	-1099370136216	-17638684653	-17638684638
1674	-1099334886684	-1099334886670	-19713613340	-19713613325
1675	-1099295720963	-1099295720949	-21788471801	-21788471786
1676	-1099252639208	-1099252639193	-23863252644	-23863252629
1677	-1099205641570	-1099205641556	-25937948478	-25937948463
1678	-1099154728219	-1099154728205	-28012551915	-28012551900
1679	-1099099899336	-1099099899322	-30087055560	-30087055545
1680	-1099041155115	-1099041155101	-32161452027	-32161452012
1681	-1098978495765	-1098978495751	-34235733926	-34235733911
1682	-1098911921512	-1098911921498	-36309893865	-36309893850
1683	-1098841432589	-1098841432575	-38383924456	-38383924441
1684	-1098767029251	-1098767029237	-40457818313	-40457818298
1685	-1098688711760	-1098688711746	-42531568047	-42531568032
1686	-1098606480399	-1098606480385	-44605166269	-44605166254
1687	-1098520335457	-1098520335443	-46678605594	-46678605579
1688	-1098430277242	-1098430277228	-48751878635	-48751878620
1689	-1098336306075	-1098336306061	-50824978007	-50824977992
1690	-1098238422291	-1098238422277	-52897896325	-52897896310
1691	-1098136626239	-1098136626225	-54970626202	-54970626187
1692	-1098030918280	-1098030918266	-57043160258	-57043160243
1693	-1097921298794	-1097921298780	-59115491110	-59115491095
1694	-1097807768167	-1097807768153	-61187611371	-61187611356
1695	-1097690326806	-1097690326792	-63259513665	-63259513650
1696	-1097568975130	-1097568975115	-65331190609	-65331190594
1697	-1097443713569	-1097443713555	-67402634821	-67402634806
1698	-1097314542571	-1097314542557	-69473838925	-69473838910
1699	-1097181462595	-1097181462581	-71544795540	-71544795525
1700	-1097044474116	-1097044474102	-73615497291	-73615497276
1701	-1096903577623	-1096903577609	-75685936801	-75685936786
1702	-1096758773617	-1096758773603	-77756106694	-77756106679
1703	-1096610062612	-1096610062598	-79825999595	-79825999580
1704	-1096457445139	-1096457445125	-81895608131	-81895608116
1705	-1096300921743	-1096300921729	-83964924929	-83964924914
1706	-1096140492980	-1096140492966	-86033942619	-86033942604
1707	-1095976159422	-1095976159408	-88102653827	-88102653812
1708	-1095807921655	-1095807921640	-90171051186	-90171051171
1709	-1095635780276	-1095635780261	-92239127330	-92239127315
1710	-1095459735901	-1095459735887	-94306874888	-94306874873
1711	-1095279789157	-1095279789143	-96374286495	-96374286480
1712	-1095095940684	-1095095940670	-98441354787	-98441354772
1713	-1094908191135	-1094908191121	-100508072401	-100508072386
1714	-1094716541182	-1094716541168	-102574431972	-102574431957
1715	-1094520991506	-1094520991492	-104640426142	-104640426127
1716	-1094321542807	-1094321542793	-106706047551	-106706047536
1717	-1094118195789	-1094118195775	-108771288837	-108771288822
1718	-1093910951182	-1093910951168	-110836142648	-110836142633
1719	-1093699809721	-1093699809707	-112900601626	-112900601611
1720	-1093484772161	-1093484772147	-114964658415	-114964658400
1721	-1093265839266	-1093265839252	-117028305665	-117028305650
1722	-1093043011815	-1093043011801	-119091536024	-119091536009
1723	-1092816290606	-1092816290592	-121154342141	-121154342126
1724	-1092585676441	-1092585676427	-123216716669	-123216716653
1725	-1092351170146	-1092351170132	-125278652260	-125278652245
1726	-1092112772554	-1092112772540	-127340141571	-127340141556
1727	-1091870484517	-1091870484503	-129401177254	-129401177239
1728	-1091624306894	-1091624306880	-131461751971	-131461751956
1729	-1091374240564	-1091374240550	-133521858380	-133521858365
1730	-1091120286419	-1091120286405	-135581489142	-135581489127
1731	-1090862445362	-1090862445347	-137640636921	-137640636906
1732	-1090600718311	-1090600718297	-139699294381	-139699294366
1733	-1090335106202	-1090335106188	-141757454188	-141757454173
1734	-1090065609976	-1090065609962	-143815109011	-143815108996
1735	-1089792230596	-1089792230582	-145872251519	-145872251504
1736	-1089514969037	-1089514969023	-147928874385	-147928874370
1737	-1089233826284	-1089233826270	-149984970283	-149984970268
1738	-1088948803340	-1088948803326	-152040531886	-152040531871
1739	-1088659901221	-1088659901206	-154095551873	-154095551858
1740	-1088367120953	-1088367120939	-156150022925	-156150022910
1741	-1088070463584	-1088070463570	-158203937721	-158203937706
1742	-1087769930165	-1087769930151	-160257288945	-160257288930
1743	-1087465521772	-1087465521757	-162310069283	-162310069269
1744	-1087157239487	-1087157239472	-164362271422	-164362271407
1745	-1086845084405	-1086845084391	-166413888050	-166413888035
1746	-1086529057644	-1086529057630	-168464911861	-168464911845
1747	-1086209160326	-1086209160312	-170515335547	-170515335532
1748	-1085885393592	-1085885393578	-172565151804	-172565151789
1749	-1085557758595	-1085557758580	-174614353330	-174614353314
1750	-1085226256501	-1085226256487	-176662932825	-176662932810
1751	-1084890888492	-1084890888478	-178710882991	-178710882976
1752	-1084551655764	-1084551655749	-180758196533	-180758196518
1753	-1084208559523	-1084208559508	-182804866159	-182804866144
1754	-1083861600993	-1083861600978	-184850884575	-184850884560
1755	-1083510781407	-1083510781393	-186896244495	-186896244480
1756	-1083156102019	-1083156102005	-188940938634	-188940938619
1757	-1082797564090	-1082797564076	-190984959704	-190984959689
1758	-1082435168898	-1082435168883	-193028300428	-193028300413
1759	-1082068917734	-1082068917719	-195070953524	-195070953509
1760	-1081698811900	-1081698811886	-197112911715	-197112911700
1761	-1081324852720	-1081324852706	-199154167729	-199154167714
1762	-1080947041520	-1080947041506	-201194714293	-201194714278
1763	-1080565379650	-1080565379636	-203234544141	-203234544126
1764	-1080179868471	-1080179868456	-205273650001	-205273649987
1765	-1079790509350	-1079790509336	-207312024615	-207312024600
1766	-1079397303680	-1079397303666	-209349660718	-209349660703
1767	-1079000252858	-1079000252844	-211386551051	-211386551036
1768	-1078599358300	-1078599358286	-213422688359	-213422688344
1769	-1078194621435	-1078194621421	-215458065389	-215458065374
1770	-1077786043703	-1077786043689	-217492674890	-217492674875
1771	-1077373626562	-1077373626547	-219526509615	-219526509599
1772	-1076957371477	-1076957371463	-221559562317	-221559562302
1773	-1076537279935	-1076537279921	-223591825755	-223591825740
1774	-1076113353429	-1076113353415	-225623292689	-225623292674
1775	-1075685593473	-1075685593459	-227653955883	-227653955868
1776	-1075254001587	-1075254001573	-229683808101	-229683808086
1777	-1074818579312	-1074818579298	-231712842113	-231712842098
1778	-1074379328196	-1074379328182	-233741050694	-233741050679
1779	-1073936249805	-1073936249791	-235768426615	-235768426600
1780	-1073489345718	-1073489345703	-237794962656	-237794962641
1781	-1073038617526	-1073038617512	-239820651595	-239820651580
1782	-1072584066835	-1072584066821	-241845486219	-241845486204
1783	-1072125695266	-1072125695251	-243869459314	-243869459299
1784	-1071663504448	-1071663504434	-245892563669	-245892563654
1785	-1071197496030	-1071197496016	-247914792079	-247914792064
1786	-1070727671673	-1070727671658	-249936137339	-249936137324
1787	-1070254033049	-1070254033035	-251956592248	-251956592233
1788	-1069776581845	-1069776581831	-253976149609	-253976149594
1789	-1069295319763	-1069295319749	-255994802226	-255994802211
1790	-1068810248517	-1068810248502	-258012542912	-258012542897
1791	-1068321369833	-1068321369819	-260029364475	-260029364460
1792	-1067828685458	-1067828685443	-262045259732	-262045259718
1793	-1067332197141	-1067332197126	-264060221503	-264060221487
1794	-1066831906653	-1066831906639	-266074242609	-266074242594
1795	-1066327815778	-1066327815764	-268087315876	-268087315861
1796	-1065819926310	-1065819926295	-270099434130	-270099434114
1797	-1065308240057	-1065308240043	-272110590206	-272110590191
1798	-1064792758843	-1064792758829	-274120776941	-274120776926
1799	-1064273484505	-1064273484491	-276129987170	-276129987155
1800	-1063750418893	-1063750418878	-278138213738	-278138213723
1801	-1063223563868	-1063223563854	-280145449491	-280145449476
1802	-1062692921310	-1062692921295	-282151687279	-282151687264
1803	-1062158493106	-1062158493092	-284156919954	-284156919939
1804	-1061620281162	-1061620281148	-286161140372	-286161140357
1805	-1061078287395	-1061078287381	-288164341396	-288164341381
1806	-1060532513735	-1060532513721	-290166515888	-290166515873
1807	-1059982962129	-1059982962115	-292167656718	-292167656703
1808	-1059429634531	-1059429634517	-294167756754	-294167756739
1809	-1058872532913	-1058872532898	-296166808873	-296166808858
1810	-1058311659261	-1058311659247	-298164805952	-298164805937
1811	-1057747015571	-1057747015557	-300161740876	-300161740861
1812	-1057178603856	-1057178603842	-302157606530	-302157606515
1813	-1056606426141	-1056606426127	-304152395804	-304152395789
1814	-1056030484463	-1056030484449	-306146101591	-306146101577
1815	-1055450780874	-1055450780859	-308138716792	-308138716777
1816	-1054867317440	-1054867317426	-310130234305	-310130234290
1817	-1054280096239	-1054280096225	-312120647038	-312120647023
1818	-1053689119365	-1053689119350	-314109947900	-314109947884
1819	-1053094388917	-1053094388903	-316098129804	-316098129789
1820	-1052495907021	-1052495907007	-318085185666	-318085185651
1821	-1051893675805	-1051893675790	-320071108411	-320071108395
1822	-1051287697413	-1051287697398	-322055890961	-322055890946
1823	-1050677974008	-1050677973993	-324039526249	-324039526234
1824	-1050064507759	-1050064507744	-326022007206	-326022007191
1825	-1049447300851	-1049447300837	-328003326773	-328003326758
1826	-1048826355484	-1048826355469	-329983477885	-329983477870
1827	-1048201673870	-1048201673856	-331962453496	-331962453481
1828	-1047573258235	-1047573258220	-333940246553	-333940246538
1829	-1046941110815	-1046941110800	-335916850010	-335916849995
1830	-1046305233864	-1046305233850	-337892256825	-337892256810
1831	-1045665629648	-1045665629633	-339866459965	-339866459950
1832	-1045022300443	-1045022300429	-341839452392	-341839452377
1833	-1044375248542	-1044375248528	-343811227080	-343811227066
1834	-1043724476252	-1043724476237	-345781777006	-345781776991
1835	-1043069985887	-1043069985873	-347751095150	-347751095135
1836	-1042411779782	-1042411779767	-349719174494	-349719174479
1837	-1041749860278	-1041749860263	-351686008030	-351686008015
1838	-1041084229738	-1041084229724	-353651588751	-353651588736
1839	-1040414890530	-1040414890515	-355615909654	-355615909639
1840	-1039741845040	-1039741845026	-357578963742	-357578963726
1841	-1039065095662	-1039065095647	-359540744022	-359540744007
1842	-1038384644812	-1038384644798	-361501243505	-361501243490
1843	-1037700494910	-1037700494895	-363460455209	-363460455193
1844	-1037012648394	-1037012648379	-365418372152	-365418372137
1845	-1036321107716	-1036321107702	-367374987361	-367374987346
1846	-1035625875339	-1035625875324	-369330293864	-369330293849
1847	-1034926953737	-1034926953722	-371284284698	-371284284683
1848	-1034224345403	-1034224345388	-373236952902	-373236952887
1849	-1033518052840	-1033518052825	-375188291519	-375188291504
1850	-1032808078559	-1032808078545	-377138293598	-377138293583
1851	-1032094425095	-1032094425081	-379086952194	-379086952179
1852	-1031377094989	-1031377094974	-381034260361	-381034260347
1853	-1030656090794	-1030656090780	-382980211167	-382980211152
1854	-1029931415080	-1029931415066	-384924797677	-384924797662
1855	-1029203070430	-1029203070416	-386868012964	-386868012949
1856	-1028471059434	-1028471059420	-388809850108	-388809850093
1857	-1027735384705	-1027735384691	-390750302189	-390750302174
1858	-1026996048861	-1026996048847	-392689362295	-392689362280
1859	-1026253054537	-1026253054523	-394627023519	-394627023504
1860	-1025506404377	-1025506404362	-396563278958	-396563278943
1861	-1024756101045	-1024756101031	-398498121714	-398498121699
1862	-1024002147209	-1024002147195	-400431544896	-400431544882
1863	-1023244545559	-1023244545545	-402363541616	-402363541601
1864	-1022483298791	-1022483298777	-404294104991	-404294104976
1865	-1021718409619	-1021718409604	-406223228144	-406223228128
1866	-1020949880765	-1020949880750	-408150904203	-408150904188
1867	-1020177714970	-1020177714956	-410077126300	-410077126286
1868	-1019401914983	-1019401914968	-412001887576	-412001887560
1869	-1018622483567	-1018622483553	-413925181171	-413925181156
1870	-1017839423500	-1017839423486	-415847000235	-415847000220
1871	-1017052737572	-1017052737557	-417767337923	-417767337907
1872	-1016262428583	-1016262428569	-419686187392	-419686187377
1873	-1015468499349	-1015468499335	-421603541808	-421603541793
1874	-1014670952700	-1014670952686	-423519394340	-423519394325
1875	-1013869791475	-1013869791461	-425433738165	-425433738150
1876	-1013065018529	-1013065018515	-427346566461	-427346566446
1877	-1012256636731	-1012256636717	-429257872416	-429257872401
1878	-1011444648956	-1011444648941	-431167649220	-431167649205
1879	-1010629058102	-1010629058087	-433075890070	-433075890055
1880	-1009809867068	-1009809867054	-434982588167	-434982588152
1881	-1008987078776	-1008987078762	-436887736723	-436887736708
1882	-1008160696159	-1008160696144	-438791328946	-438791328931
1883	-1007330722157	-1007330722142	-440693358057	-440693358042
1884	-1006497159727	-1006497159713	-442593817281	-442593817266
1885	-1005660011843	-1005660011828	-444492699848	-444492699833
1886	-1004819281481	-1004819281467	-446389998992	-446389998977
1887	-1003974971640	-1003974971625	-448285707957	-448285707941
1888	-1003127085324	-1003127085309	-450179819987	-450179819972
1889	-1002275625560	-1002275625545	-452072328336	-452072328321
1890	-1001420595373	-1001420595358	-453963226262	-453963226246
1891	-1000561997815	-1000561997801	-455852507029	-455852507014
1892	-999699835942	-999699835928	-457740163909	-457740163894
1893	-998834112826	-998834112812	-459626190174	-459626190158
1894	-997964831551	-997964831536	-461510579105	-461510579090
1895	-997091995212	-997091995198	-463393323993	-463393323978
1896	-996215606921	-996215606906	-465274418128	-465274418113
1897	-995335669798	-995335669783	-467153854813	-467153854798
1898	-994452186979	-994452186964	-469031627347	-469031627332
1899	-993565161610	-993565161596	-470907729044	-470907729029
1900	-992674596850	-992674596835	-472782153222	-472782153207
1901	-991780495875	-991780495861	-474654893201	-474654893186
1902	-990882861867	-990882861853	-476525942311	-476525942296
1903	-989981698025	-989981698010	-478395293888	-478395293873
1904	-989077007559	-989077007545	-480262941270	-480262941255
1905	-988168793690	-988168793676	-482128877805	-482128877790
1906	-987257059656	-987257059642	-483993096848	-483993096833
1907	-986341808704	-986341808690	-485855591754	-485855591739
1908	-985423044094	-985423044080	-487716355892	-487716355877
1909	-984500769100	-984500769085	-489575382633	-489575382617
1910	-983574987005	-983574986991	-491432665353	-491432665338
1911	-982645701109	-982645701095	-493288197433	-493288197419
1912	-981712914724	-981712914709	-495141972271	-495141972256
1913	-980776631168	-980776631154	-496993983255	-496993983241
1914	-979836853780	-979836853765	-498844223794	-498844223779
1915	-978893585906	-978893585892	-500692687292	-500692687276
1916	-977946830909	-977946830895	-502539367167	-502539367152
1917	-976996592160	-976996592145	-504384256839	-504384256824
1918	-976042873042	-976042873028	-506227349736	-506227349721
1919	-975085676955	-975085676940	-508068639294	-508068639280
1920	-974125007307	-974125007293	-509908118952	-509908118937
1921	-973160867524	-973160867509	-511745782160	-511745782145
1922	-972193261035	-972193261021	-513581622368	-513581622353
1923	-971222191292	-971222191278	-515415633038	-515415633023
1924	-970247661750	-970247661736	-517247807636	-517247807621
1925	-969269675884	-969269675870	-519078139636	-519078139622
1926	-968288237177	-968288237162	-520906622517	-520906622502
1927	-967303349123	-967303349108	-522733249766	-522733249751
1928	-966315015233	-966315015219	-524558014878	-524558014863
1929	-965323239027	-965323239012	-526380911347	-526380911332
1930	-964328024038	-964328024024	-528201932685	-528201932670
1931	-963329373811	-963329373797	-530021072402	-530021072387
1932	-962327291903	-962327291889	-531838324019	-531838324004
1933	-961321781885	-961321781871	-533653681060	-533653681045
1934	-960312847339	-960312847324	-535467137061	-535467137045
1935	-959300491858	-959300491844	-537278685560	-537278685545
1936	-958284719049	-958284719035	-539088320104	-539088320089
1937	-957265532532	-957265532517	-540896034249	-540896034233
1938	-956242935932	-956242935917	-542701821551	-542701821536
1939	-955216932898	-955216932883	-544505675581	-544505675566
1940	-954187527084	-954187527069	-546307589912	-546307589896
1941	-953154722155	-953154722141	-548107558123	-548107558108
1942	-952118521789	-952118521775	-549905573803	-549905573788
1943	-951078929684	-951078929669	-551701630550	-551701630534
1944	-950035949535	-950035949521	-553495721962	-553495721947
1945	-948989585060	-948989585045	-555287841649	-555287841634
1946	-947939839990	-947939839976	-557077983228	-557077983213
1947	-946886718061	-946886718046	-558866140320	-558866140305
1948	-945830223027	-945830223012	-560652306557	-560652306542
1949	-944770358648	-944770358634	-562436475576	-562436475561
1950	-943707128701	-943707128687	-564218641020	-564218641005
1951	-942640536977	-942640536962	-565998796540	-565998796526
1952	-941570587273	-941570587258	-567776935795	-567776935780
1953	-940497283398	-940497283384	-569553052452	-569553052437
1954	-939420629179	-939420629164	-571327140185	-571327140170
1955	-938340628450	-938340628436	-573099192668	-573099192653
1956	-937257285059	-937257285043	-574869203596	-574869203581
1957	-936170602863	-936170602849	-576637166659	-576637166644
1958	-935080585736	-935080585721	-578403075560	-578403075545
1959	-933987237559	-933987237544	-580166924009	-580166923994
1960	-932890562228	-932890562213	-581928705722	-581928705707
1961	-931790563650	-931790563635	-583688414422	-583688414407
1962	-930687245742	-930687245727	-585446043843	-585446043827
1963	-929580612434	-929580612420	-587201587722	-587201587707
1964	-928470667671	-928470667657	-588955039804	-588955039789
1965	-927357415406	-927357415390	-590706393846	-590706393830
1966	-926240859602	-926240859588	-592455643606	-592455643592
1967	-925121004238	-925121004224	-594202782854	-594202782839
1968	-923997853307	-923997853292	-595947805366	-595947805350
1969	-922871410804	-922871410790	-597690704926	-597690704911
1970	-921741680749	-921741680734	-599431475325	-599431475310
1971	-920608667158	-920608667144	-601170110361	-601170110346
1972	-919472374072	-919472374057	-602906603841	-602906603826
1973	-918332805538	-918332805524	-604640949582	-604640949567
1974	-917189965616	-917189965603	-606373141400	-606373141385
1975	-916043858376	-916043858361	-608103173128	-608103173113
1976	-914894487901	-914894487887	-609831038603	-609831038588
1977	-913741858290	-913741858276	-611556731669	-611556731654
1978	-912585973641	-912585973626	-613280246180	-613280246165
1979	-911426838076	-911426838062	-615001575993	-615001575978
1980	-910264455725	-910264455710	-616720714979	-616720714965
1981	-909098830726	-909098830711	-618437657012	-618437656996
1982	-907929967232	-907929967218	-620152395978	-620152395964
1983	-906757869411	-906757869397	-621864925768	-621864925753
1984	-905582541434	-905582541419	-623575240279	-623575240264
1985	-904403987487	-904403987472	-625283333422	-625283333407
1986	-903222211772	-903222211757	-626989199109	-626989199094
1987	-902037218495	-902037218480	-628692831266	-628692831250
1988	-900849011884	-900849011870	-630394223822	-630394223807
1989	-899657596164	-899657596149	-632093370716	-632093370701
1990	-898462975583	-898462975568	-633790265897	-633790265881
1991	-897265154395	-897265154380	-635484903317	-635484903302
1992	-896064136870	-896064136855	-637177276942	-637177276928
1993	-894859927284	-894859927269	-638867380744	-638867380729
1994	-893652529927	-893652529912	-640555208699	-640555208684
1995	-892441949100	-892441949086	-642240754796	-642240754781
1996	-891228189118	-891228189103	-643924013032	-643924013017
1997	-890011254301	-890011254286	-645604977411	-645604977396
1998	-888791148985	-888791148970	-647283641940	-647283641925
1999	-887567877518	-887567877504	-648960000644	-648960000629
2000	-886341444257	-886341444243	-650634047549	-650634047534
2001	-885111853569	-885111853555	-652305776693	-652305776678
2002	-883879109841	-883879109826	-653975182118	-653975182103
2003	-882643217454	-882643217439	-655642257882	-655642257866
2004	-881404180818	-881404180804	-657306998041	-657306998027
2005	-880162004345	-880162004330	-658969396668	-658969396653
2006	-878916692460	-878916692445	-660629447841	-660629447825
2007	-877668249598	-877668249584	-662287145643	-662287145628
2008	-876416680208	-876416680193	-663942484171	-663942484156
2009	-875161988749	-875161988733	-665595457532	-665595457516
2010	-873904179688	-873904179674	-667246059832	-667246059818
2011	-872643257508	-872643257493	-668894285193	-668894285178
2012	-871379226700	-871379226684	-670540127743	-670540127727
2013	-870112091766	-870112091751	-672183581620	-672183581605
2014	-868841857222	-868841857208	-673824640968	-673824640954
2015	-867568527592	-867568527577	-675463299944	-675463299929
2016	-866292107408	-866292107394	-677099552707	-677099552692
2017	-865012601225	-865012601211	-678733393431	-678733393416
2018	-863730013595	-863730013580	-680364816293	-680364816279
2019	-862444349089	-862444349074	-681993815484	-681993815470
2020	-861155612289	-861155612275	-683620385201	-683620385186
2021	-859863807781	-859863807766	-685244519647	-685244519632
2022	-858568940169	-858568940154	-686866213039	-686866213024
2023	-857271014068	-857271014053	-688485459599	-688485459584
2024	-855970034097	-855970034083	-690102253556	-690102253541
2025	-854666004896	-854666004881	-691716589156	-691716589141
2026	-853358931107	-853358931093	-693328460644	-693328460629
2027	-852048817387	-852048817373	-694937862279	-694937862264
2028	-850735668401	-850735668386	-696544788329	-696544788314
2029	-849419488830	-849419488815	-698149233067	-698149233052
2030	-848100283361	-848100283347	-699751190781	-699751190767
2031	-846778056694	-846778056679	-701350655763	-701350655747
2032	-845452813540	-845452813525	-702947622313	-702947622298
2033	-844124558618	-844124558604	-704542084745	-704542084730
2034	-842793296660	-842793296645	-706134037379	-706134037363
2035	-841459032409	-841459032394	-707723474540	-707723474526
2036	-840121770618	-840121770603	-709310390571	-709310390556
2037	-838781516050	-838781516034	-710894779817	-710894779801
2038	-837438273481	-837438273466	-712476636631	-712476636617
2039	-836092047694	-836092047680	-714055955382	-714055955367
2040	-834742843487	-834742843471	-715632730446	-715632730430
2041	-833390665666	-833390665652	-717206956200	-717206956185
2042	-832035519046	-832035519031	-718778627037	-718778627022
2043	-830677408455	-830677408440	-720347737359	-720347737345
2044	-829316338733	-829316338718	-721914281580	-721914281565
2045	-827952314725	-827952314710	-723478254117	-723478254102
2046	-826585341292	-826585341278	-725039649395	-725039649381
2047	-825215423306	-825215423291	-726598461860	-726598461845
2048	-823842565643	-823842565629	-728154685951	-728154685936
2049	-822466773196	-822466773181	-729708316128	-729708316113
2050	-821088050865	-821088050850	-731259346856	-731259346840
2051	-819706403563	-819706403548	-732807772609	-732807772594
2052	-818321836207	-818321836193	-734353587873	-734353587858
2053	-816934353737	-816934353722	-735896787141	-735896787125
2054	-815543961089	-815543961074	-737437364913	-737437364898
2055	-814150663218	-814150663204	-738975315701	-738975315686
2056	-812754465091	-812754465077	-740510634031	-740510634015
2057	-811355371676	-811355371661	-742043314429	-742043314415
2058	-809953387962	-809953387948	-743573351437	-743573351422
2059	-808548518938	-808548518923	-745100739604	-745100739589
2060	-807140769613	-807140769599	-746625473490	-746625473475
2061	-805730145001	-805730144986	-748147547663	-748147547649
2062	-804316650126	-804316650111	-749666956701	-749666956686
2063	-802900290023	-802900290009	-751183695191	-751183695176
2064	-801481069739	-801481069724	-752697757728	-752697757713
2065	-800058994328	-800058994313	-754209138921	-754209138906
2066	-798634068858	-798634068843	-755717833386	-755717833371
2067	-797206298403	-797206298388	-757223835748	-757223835733
2068	-795775688049	-795775688036	-758727140642	-758727140627
2069	-794342242896	-794342242881	-760227742713	-760227742698
2070	-792905968045	-792905968031	-761725636615	-761725636600
2071	-791466868617	-791466868603	-763220817011	-763220816996
2072	-790024949737	-790024949722	-764713278577	-764713278562
2073	-788580216539	-788580216525	-766203015996	-766203015981
2074	-787132674174	-787132674159	-767690023960	-767690023945
2075	-785682327796	-785682327781	-769174297171	-769174297156
2076	-784229182570	-784229182556	-770655830344	-770655830329
2077	-782773243676	-782773243661	-772134618200	-772134618185
2078	-781314516300	-781314516284	-773610655471	-773610655456
2079	-779853005636	-779853005621	-775083936899	-775083936884
2080	-778388716894	-778388716879	-776554457236	-776554457221
2081	-776921655285	-776921655269	-778022211242	-778022211227
2082	-775451826040	-775451826025	-779487193691	-779487193676
2083	-773979234394	-773979234379	-780949399363	-780949399349
2084	-772503885591	-772503885576	-782408823050	-782408823034
2085	-771025784888	-771025784873	-783865459550	-783865459535
2086	-769544937550	-769544937535	-785319303678	-785319303664
2087	-768061348853	-768061348837	-786770350254	-786770350239
2088	-766575024081	-766575024067	-788218594105	-788218594091
2089	-765085968529	-765085968514	-789664030077	-789664030062
2090	-763594187502	-763594187488	-791106653020	-791106653005
2091	-762099686313	-762099686298	-792546457792	-792546457778
2092	-760602470287	-760602470273	-793983439267	-793983439252
2093	-759102544759	-759102544744	-795417592324	-795417592309
2094	-757599915069	-757599915054	-796848911857	-796848911842
2095	-756094586572	-756094586557	-798277392762	-798277392747
2096	-754586564629	-754586564614	-799703029955	-799703029940
2097	-753075854614	-753075854598	-801125818356	-801125818341
2098	-751562461908	-751562461893	-802545752896	-802545752881
2099	-750046391898	-750046391883	-803962828519	-803962828504
2100	-748527649993	-748527649977	-805377040173	-805377040158
2101	-747006241596	-747006241581	-806788382823	-806788382808
2102	-745482172129	-745482172114	-808196851440	-808196851425
2103	-743955447022	-743955447007	-809602441008	-809602440993
2104	-742426071713	-742426071698	-811005146518	-811005146503
2105	-740894051650	-740894051635	-812404962976	-812404962961
2106	-739359392292	-739359392277	-813801885393	-813801885378
2107	-737822099103	-737822099088	-815195908793	-815195908778
2108	-736282177562	-736282177547	-816587028209	-816587028195
2109	-734739633155	-734739633140	-817975238690	-817975238675
2110	-733194471374	-733194471359	-819360535286	-819360535271
2111	-731646697728	-731646697713	-820742913064	-820742913049
2112	-730096317726	-730096317710	-822122367099	-822122367083
2113	-728543336891	-728543336876	-823498892476	-823498892461
2114	-726987760758	-726987760743	-824872484292	-824872484278
2115	-725429594869	-725429594854	-826243137658	-826243137643
2116	-723868844772	-723868844757	-827610847686	-827610847671
2117	-722305516028	-722305516013	-828975609503	-828975609489
2118	-720739614206	-720739614191	-830337418254	-830337418239
2119	-719171144885	-719171144869	-831696269082	-831696269067
2120	-717600113650	-717600113636	-833052157146	-833052157131
2121	-716026526100	-716026526087	-834405077620	-834405077605
2122	-714450387840	-714450387824	-835755025683	-835755025668
2123	-712871704484	-712871704469	-837101996524	-837101996510
2124	-711290481657	-711290481642	-838445985345	-838445985331
2125	-709706724991	-709706724976	-839786987363	-839786987348
2126	-708120440126	-708120440111	-841124997795	-841124997780
2127	-706531632716	-706531632701	-842460011876	-842460011861
2128	-704940308420	-704940308405	-843792024854	-843792024839
2129	-703346472907	-703346472892	-845121031977	-845121031963
2130	-701750131851	-701750131836	-846447028517	-846447028503
2131	-700151290944	-700151290929	-847770009747	-847770009732
2132	-698549955879	-698549955864	-849089970958	-849089970943
2133	-696946132359	-696946132345	-850406907443	-850406907428
2134	-695339826102	-695339826086	-851720814514	-851720814499
2135	-693731042825	-693731042810	-853031687488	-853031687474
2136	-692119788262	-692119788247	-854339521696	-854339521681
2137	-690506068153	-690506068137	-855644312482	-855644312466
2138	-688889888244	-688889888229	-856946055194	-856946055179
2139	-687271254296	-687271254281	-858244745198	-858244745184
2140	-685650172070	-685650172056	-859540377863	-859540377849
2141	-684026647346	-684026647331	-860832948579	-860832948564
2142	-682400685906	-682400685891	-862122452738	-862122452724
2143	-680772293538	-680772293523	-863408885748	-863408885733
2144	-679141476049	-679141476033	-864692243026	-864692243010
2145	-677508239245	-677508239230	-865972519998	-865972519983
2146	-675872588947	-675872588932	-867249712106	-867249712092
2147	-674234530977	-674234530961	-868523814801	-868523814786
2148	-672594071173	-672594071158	-869794823542	-869794823528
2149	-670951215381	-670951215366	-871062733802	-871062733787
2150	-669305969450	-669305969434	-872327541065	-872327541050
2151	-667658339240	-667658339225	-873589240824	-873589240809
2152	-666008330624	-666008330609	-874847828583	-874847828569
2153	-664355949478	-664355949462	-876103299864	-876103299849
2154	-662701201688	-662701201673	-877355650190	-877355650175
2155	-661044093150	-661044093135	-878604875099	-878604875085
2156	-659384629767	-659384629751	-879850970147	-879850970130
2157	-657722817449	-657722817434	-881093930887	-881093930872
2158	-656058662115	-656058662101	-882333752897	-882333752883
2159	-654392169699	-654392169683	-883570431759	-883570431744
2160	-652723346131	-652723346116	-884803963064	-884803963050
2161	-651052197358	-651052197343	-886034342423	-886034342408
2162	-649378729335	-649378729319	-887261565451	-887261565436
2163	-647702948020	-647702948005	-888485627775	-888485627760
2164	-646024859388	-646024859373	-889706525037	-889706525022
2165	-644344469412	-644344469397	-890924252885	-890924252871
2166	-642661784080	-642661784064	-892138806982	-892138806967
2167	-640976809382	-640976809368	-893350183004	-893350182990
2168	-639289551329	-639289551314	-894558376632	-894558376617
2169	-637600015925	-637600015910	-895763383562	-895763383547
2170	-635908209190	-635908209175	-896965199505	-896965199490
2171	-634214137155	-634214137140	-898163820177	-898163820163
2172	-632517805845	-632517805830	-899359241309	-899359241292
2173	-630819221312	-630819221297	-900551458641	-900551458627
2174	-629118389605	-629118389590	-901740467929	-901740467914
2175	-627415316779	-627415316763	-902926264934	-902926264919
2176	-625710008905	-625710008890	-904108845435	-904108845421
2177	-624002472057	-624002472043	-905288205218	-905288205203
2178	-622292712316	-622292712301	-906464340080	-906464340065
2179	-620580735774	-620580735759	-907637245834	-907637245819
2180	-618866548531	-618866548516	-908806918299	-908806918285
2181	-617150156691	-617150156675	-909973353312	-909973353297
2182	-615431566369	-615431566354	-911136546713	-911136546699
2183	-613710783687	-613710783672	-912296494362	-912296494348
2184	-611987814776	-611987814761	-913453192126	-913453192111
2185	-610262665773	-610262665759	-914606635885	-914606635870
2186	-608535342824	-608535342809	-915756821527	-915756821513
2187	-606805852081	-606805852067	-916903744958	-916903744944
2188	-605074199707	-605074199693	-918047402093	-918047402078
2189	-603340391869	-603340391854	-919187788854	-919187788840
2190	-601604434745	-601604434730	-920324901181	-920324901166
2191	-599866334516	-599866334501	-921458735025	-921458735010
2192	-598126097378	-598126097363	-922589286343	-922589286328
2193	-596383729525	-596383729510	-923716551111	-923716551096
2194	-594639237169	-594639237153	-924840525312	-924840525297
2195	-592892626523	-592892626508	-925961204941	-925961204925
2196	-591143903805	-591143903790	-927078586006	-927078585992
2197	-589393075250	-589393075235	-928192664531	-928192664516
2198	-587640147093	-587640147078	-929303436539	-929303436525
2199	-585885125577	-585885125562	-930410898080	-930410898066
2200	-584128016955	-584128016939	-931515045208	-931515045193
2201	-582368827487	-582368827472	-932615873985	-932615873971
2202	-580607563438	-580607563423	-933713380495	-933713380480
2203	-578844231087	-578844231071	-934807560826	-934807560811
2204	-577078836707	-577078836692	-935898411080	-935898411066
2205	-575311386595	-575311386580	-936985927370	-936985927356
2206	-573541887043	-573541887027	-938070105826	-938070105812
2207	-571770344356	-571770344341	-939150942584	-939150942569
2208	-569996764844	-569996764829	-940228433789	-940228433774
2209	-568221154825	-568221154809	-941302575607	-941302575592
2210	-566443520627	-566443520612	-942373364214	-942373364199
2211	-564663868577	-564663868563	-943440795791	-943440795776
2212	-562882205021	-562882205006	-944504866535	-944504866521
2213	-561098536301	-561098536285	-945565572660	-945565572646
2214	-559312868771	-559312868757	-946622910385	-946622910371
2215	-557525208795	-557525208780	-947676875943	-947676875929
2216	-555735562741	-555735562725	-948727465579	-948727465564
2217	-553943936982	-553943936967	-949774675552	-949774675537
2218	-552150337903	-552150337888	-950818502131	-950818502116
2219	-550354771891	-550354771876	-951858941596	-951858941581
2220	-548557245344	-548557245329	-952895990243	-952895990229
2221	-546757764663	-546757764648	-953929644376	-953929644361
2222	-544956336262	-544956336245	-954959900315	-954959900300
2223	-543152966553	-543152966539	-955986754386	-955986754372
2224	-541347661966	-541347661951	-957010202936	-957010202921
2225	-539540428929	-539540428914	-958030242314	-958030242299
2226	-537731273881	-537731273866	-959046868890	-959046868875
2227	-535920203266	-535920203251	-960060079043	-960060079028
2228	-534107223536	-534107223520	-961069869159	-961069869144
2229	-532292341147	-532292341132	-962076235645	-962076235631
2230	-530475562568	-530475562553	-963079174916	-963079174901
2231	-528656894269	-528656894253	-964078683398	-964078683383
2232	-526836342730	-526836342715	-965074757528	-965074757513
2233	-525013914434	-525013914419	-966067393762	-966067393748
2234	-523189615875	-523189615859	-967056588561	-967056588546
2235	-521363453551	-521363453535	-968042338403	-968042338388
2236	-519535433966	-519535433951	-969024639775	-969024639761
2237	-517705563636	-517705563621	-970003489179	-970003489164
2238	-515873849074	-515873849059	-970978883126	-970978883112
2239	-514040296810	-514040296795	-971950818146	-971950818132
2240	-512204913373	-512204913358	-972919290771	-972919290757
2241	-510367705302	-510367705286	-973884297555	-973884297540
2242	-508528679142	-508528679126	-974845835056	-974845835042
2243	-506687841446	-506687841431	-975803899853	-975803899840
2244	-504845198768	-504845198752	-976758488533	-976758488518
2245	-503000757672	-503000757657	-977709597692	-977709597678
2246	-501154524732	-501154524717	-978657223945	-978657223930
2247	-499306506521	-499306506506	-979601363914	-979601363899
2248	-497456709627	-497456709612	-980542014238	-980542014224
2249	-495605140635	-495605140620	-981479171562	-981479171548
2250	-493751806144	-493751806128	-982412832556	-982412832541
2251	-491896712753	-491896712738	-983342993884	-983342993869
2252	-490039867072	-490039867058	-984269652238	-984269652224
2253	-488181275718	-488181275701	-985192804316	-985192804301
2254	-486320945307	-486320945292	-986112446830	-986112446815
2255	-484458882471	-484458882456	-987028576503	-987028576488
2256	-482595093841	-482595093825	-987941190070	-987941190055
2257	-480729586055	-480729586040	-988850284285	-988850284270
2258	-478862365760	-478862365745	-989755855904	-989755855889
2259	-476993439609	-476993439593	-990657901704	-990657901688
2260	-475122814258	-475122814242	-991556418471	-991556418456
2261	-473250496370	-473250496355	-992451403004	-992451402990
2262	-471376492618	-471376492603	-993342852113	-993342852099
2263	-469500809674	-469500809658	-994230762628	-994230762612
2264	-467623454221	-467623454206	-995115131379	-995115131364
2265	-465744432948	-465744432933	-995995955221	-995995955206
2266	-463863752548	-463863752532	-996873231014	-996873230998
2267	-461981419717	-461981419702	-997746955632	-997746955617
2268	-460097441169	-460097441153	-998617125965	-998617125951
2269	-458211823607	-458211823591	-999483738909	-999483738894
2270	-456324573752	-456324573736	-1000346791382	-1000346791366
2271	-454435698325	-454435698310	-1001206280306	-1001206280292
2272	-452545204059	-452545204044	-1002062202621	-1002062202607
2273	-450653097682	-450653097667	-1002914555276	-1002914555262
2274	-448759385940	-448759385925	-1003763335237	-1003763335223
2275	-446864075577	-446864075561	-1004608539479	-1004608539465
2276	-444967173345	-444967173330	-1005450164992	-1005450164978
2277	-443068685997	-443068685983	-1006288208777	-1006288208763
2278	-441168620305	-441168620288	-1007122667849	-1007122667834
2279	-439266983029	-439266983014	-1007953539236	-1007953539221
2280	-437363780949	-437363780934	-1008780819975	-1008780819961
2281	-435459020841	-435459020825	-1009604507125	-1009604507110
2282	-433552709493	-433552709478	-1010424597745	-1010424597730
2283	-431644853693	-431644853678	-1011241088918	-1011241088904
2284	-429735460241	-429735460225	-1012053977736	-1012053977720
2285	-427824535936	-427824535920	-1012863261298	-1012863261284
2286	-425912087586	-425912087572	-1013668936726	-1013668936712
2287	-423998122005	-423998121990	-1014471001150	-1014471001136
2288	-422082646009	-422082645993	-1015269451710	-1015269451695
2289	-420165666423	-420165666408	-1016064285563	-1016064285548
2290	-418247190078	-418247190062	-1016855499878	-1016855499862
2291	-416327223801	-416327223786	-1017643091835	-1017643091820
2292	-414405774441	-414405774425	-1018427058628	-1018427058613
2293	-412482848836	-412482848821	-1019207397468	-1019207397454
2294	-410558453839	-410558453823	-1019984105572	-1019984105557
2295	-408632596304	-408632596290	-1020757180173	-1020757180159
2296	-406705283090	-406705283075	-1021526618518	-1021526618503
2297	-404776521068	-404776521053	-1022292417867	-1022292417853
2298	-402846317105	-402846317090	-1023054575491	-1023054575476
2299	-400914678074	-400914678059	-1023813088673	-1023813088659
2300	-398981610863	-398981610848	-1024567954715	-1024567954700
2301	-397047122354	-397047122339	-1025319170924	-1025319170910
2302	-395111219440	-395111219425	-1026066734628	-1026066734614
2303	-393173909016	-393173909001	-1026810643161	-1026810643146
2304	-391235197982	-391235197968	-1027550893871	-1027550893855
2305	-389295093248	-389295093233	-1028287484126	-1028287484111
2306	-387353601722	-387353601707	-1029020411299	-1029020411284
2307	-385410730322	-385410730307	-1029749672779	-1029749672765
2308	-383466485968	-383466485953	-1030475265969	-1030475265955
2309	-381520875588	-381520875572	-1031197188285	-1031197188271
2310	-379573906109	-379573906093	-1031915437154	-1031915437139
2311	-377625584470	-377625584455	-1032630010018	-1032630010004
2312	-375675917611	-375675917596	-1033340904330	-1033340904316
2313	-373724912479	-373724912462	-1034048117560	-1034048117545
2314	-371772576018	-371772576002	-1034751647187	-1034751647173
2315	-369818915188	-369818915173	-1035451490704	-1035451490690
2316	-367863936950	-367863936934	-1036147645622	-1036147645607
2317	-365907648261	-365907648247	-1036840109456	-1036840109442
2318	-363950056101	-363950056085	-1037528879744	-1037528879729
2319	-361991167432	-361991167415	-1038213954028	-1038213954014
2320	-360030989238	-360030989223	-1038895329869	-1038895329855
2321	-358069528504	-358069528489	-1039573004840	-1039573004826
2322	-356106792212	-356106792196	-1040246976529	-1040246976513
2323	-354142787358	-354142787342	-1040917242532	-1040917242518
2324	-352177520934	-352177520919	-1041583800461	-1041583800447
2325	-350210999947	-350210999930	-1042246647946	-1042246647931
2326	-348243231396	-348243231381	-1042905782620	-1042905782605
2327	-346274222295	-346274222280	-1043561202138	-1043561202124
2328	-344303979658	-344303979642	-1044212904167	-1044212904153
2329	-342332510502	-342332510486	-1044860886381	-1044860886367
2330	-340359821851	-340359821836	-1045505146475	-1045505146461
2331	-338385920732	-338385920714	-1046145682153	-1046145682139
2332	-336410814173	-336410814158	-1046782491133	-1046782491119
2333	-334434509217	-334434509202	-1047415571146	-1047415571131
2334	-332457012900	-332457012886	-1048044919938	-1048044919923
2335	-330478332268	-330478332253	-1048670535268	-1048670535253
2336	-328498474369	-328498474353	-1049292414902	-1049292414887
2337	-326517446254	-326517446239	-1049910556632	-1049910556618
2338	-324535254983	-324535254968	-1050524958252	-1050524958238
2339	-322551907615	-322551907601	-1051135617573	-1051135617559
2340	-320567411217	-320567411202	-1051742532419	-1051742532405
2341	-318581772859	-318581772843	-1052345700633	-1052345700618
2342	-316594999610	-316594999595	-1052945120060	-1052945120045
2343	-314607098554	-314607098540	-1053540788567	-1053540788553
2344	-312618076768	-312618076753	-1054132704033	-1054132704018
2345	-310627941337	-310627941322	-1054720864350	-1054720864336
2346	-308636699355	-308636699340	-1055305267421	-1055305267407
2347	-306644357913	-306644357896	-1055885911164	-1055885911150
2348	-304650924107	-304650924091	-1056462793513	-1056462793499
2349	-302656405037	-302656405022	-1057035912411	-1057035912396
2350	-300660807812	-300660807797	-1057605265817	-1057605265802
2351	-298664139538	-298664139523	-1058170851701	-1058170851687
2352	-296666407331	-296666407316	-1058732668051	-1058732668037
2353	-294667618304	-294667618289	-1059290712864	-1059290712849
2354	-292667779580	-292667779565	-1059844984150	-1059844984136
2355	-290666898280	-290666898266	-1060395479941	-1060395479927
2356	-288664981537	-288664981521	-1060942198271	-1060942198257
2357	-286662036476	-286662036460	-1061485137192	-1061485137176
2358	-284658070236	-284658070221	-1062024294771	-1062024294757
2359	-282653089956	-282653089941	-1062559669090	-1062559669074
2360	-280647102778	-280647102762	-1063091258236	-1063091258221
2361	-278640115845	-278640115830	-1063619060321	-1063619060307
2362	-276632136310	-276632136295	-1064143073461	-1064143073447
2363	-274623171324	-274623171308	-1064663295791	-1064663295777
2364	-272613228044	-272613228030	-1065179725459	-1065179725445
2365	-270602313633	-270602313619	-1065692360624	-1065692360610
2366	-268590435252	-268590435236	-1066201199457	-1066201199443
2367	-266577600065	-266577600050	-1066706240151	-1066706240137
2368	-264563815248	-264563815234	-1067207480903	-1067207480889
2369	-262549087971	-262549087955	-1067704919928	-1067704919913
2370	-260533425411	-260533425396	-1068198555455	-1068198555441
2371	-258516834752	-258516834738	-1068688385725	-1068688385711
2372	-256499323172	-256499323157	-1069174408993	-1069174408979
2373	-254480897864	-254480897849	-1069656623528	-1069656623514
2374	-252461566014	-252461566000	-1070135027610	-1070135027596
2375	-250441334818	-250441334802	-1070609619539	-1070609619524
2376	-248420211471	-248420211455	-1071080397621	-1071080397606
2377	-246398203175	-246398203159	-1071547360179	-1071547360165
2378	-244375317129	-244375317113	-1072010505550	-1072010505536
2379	-242351560544	-242351560528	-1072469832088	-1072469832073
2380	-240326940624	-240326940610	-1072925338149	-1072925338135
2381	-238301464589	-238301464573	-1073377022118	-1073377022103
2382	-236275139646	-236275139630	-1073824882382	-1073824882366
2383	-234247973017	-234247973003	-1074268917344	-1074268917329
2384	-232219971927	-232219971913	-1074709125426	-1074709125412
2385	-230191143595	-230191143579	-1075145505058	-1075145505043
2386	-228161495247	-228161495232	-1075578054685	-1075578054671
2387	-226131034120	-226131034106	-1076006772766	-1076006772752
2388	-224099767444	-224099767429	-1076431657778	-1076431657764
2389	-222067702452	-222067702438	-1076852708200	-1076852708186
2390	-220034846391	-220034846375	-1077269922539	-1077269922524
2391	-218001206490	-218001206475	-1077683299305	-1077683299291
2392	-215966790003	-215966789988	-1078092837027	-1078092837013
2393	-213931604175	-213931604161	-1078498534244	-1078498534230
2394	-211895656258	-211895656242	-1078900389515	-1078900389500
2395	-209858953499	-209858953484	-1079298401402	-1079298401388
2396	-207821503160	-207821503145	-1079692568493	-1079692568479
2397	-205783312495	-205783312479	-1080082889380	-1080082889366
2398	-203744388763	-203744388747	-1080469362676	-1080469362662
2399	-201704739232	-201704739218	-1080851987002	-1080851986988
2400	-199664371165	-199664371149	-1081230760994	-1081230760979
2401	-197623291835	-197623291819	-1081605683305	-1081605683290
2402	-195581508504	-195581508489	-1081976752600	-1081976752585
2403	-193539028451	-193539028435	-1082343967554	-1082343967540
2404	-191495858955	-191495858938	-1082707326861	-1082707326846
2405	-189452007286	-189452007272	-1083066829225	-1083066829211
2406	-187407480732	-187407480717	-1083422473367	-1083422473352
2407	-185362286575	-185362286559	-1083774258023	-1083774258007
2408	-183316432097	-183316432083	-1084122181931	-1084122181917
2409	-181269924592	-181269924578	-1084466243860	-1084466243846
2410	-179222771345	-179222771329	-1084806442581	-1084806442567
2411	-177174979650	-177174979636	-1085142776883	-1085142776869
2412	-175126556803	-175126556787	-1085475245567	-1085475245553
2413	-173077510102	-173077510085	-1085803847448	-1085803847434
2414	-171027846843	-171027846829	-1086128581357	-1086128581343
2415	-168977574329	-168977574313	-1086449446134	-1086449446120
2416	-166926699866	-166926699851	-1086766440641	-1086766440627
2417	-164875230757	-164875230742	-1087079563748	-1087079563733
2418	-162823174308	-162823174294	-1087388814335	-1087388814321
2419	-160770537838	-160770537822	-1087694191305	-1087694191291
2420	-158717328647	-158717328632	-1087995693567	-1087995693553
2421	-156663554057	-156663554042	-1088293320049	-1088293320034
2422	-154609221386	-154609221371	-1088587069690	-1088587069675
2423	-152554337946	-152554337931	-1088876941444	-1088876941429
2424	-150498911059	-150498911043	-1089162934277	-1089162934263
2425	-148442948050	-148442948034	-1089445047172	-1089445047158
2426	-146386456239	-146386456222	-1089723279124	-1089723279109
2427	-144329442954	-144329442938	-1089997629139	-1089997629125
2428	-142271915523	-142271915506	-1090268096244	-1090268096230
2429	-140213881274	-140213881258	-1090534679472	-1090534679458
2430	-138155347539	-138155347524	-1090797377875	-1090797377861
2431	-136096321654	-136096321638	-1091056190517	-1091056190503
2432	-134036810949	-134036810933	-1091311116475	-1091311116461
2433	-131976822764	-131976822749	-1091562154844	-1091562154830
2434	-129916364435	-129916364420	-1091809304724	-1091809304710
2435	-127855443306	-127855443290	-1092052565241	-1092052565227
2436	-125794066713	-125794066698	-1092291935524	-1092291935510
2437	-123732242003	-123732241988	-1092527414721	-1092527414707
2438	-121669976522	-121669976506	-1092759001996	-1092759001982
2439	-119607277613	-119607277597	-1092986696521	-1092986696506
2440	-117544152626	-117544152611	-1093210497488	-1093210497474
2441	-115480608909	-115480608893	-1093430404095	-1093430404080
2442	-113416653814	-113416653799	-1093646415562	-1093646415548
2443	-111352294695	-111352294680	-1093858531116	-1093858531102
2444	-109287538905	-109287538889	-1094066750009	-1094066749995
2445	-107222393794	-107222393779	-1094271071491	-1094271071477
2446	-105156866727	-105156866713	-1094471494838	-1094471494824
2447	-103090965060	-103090965043	-1094668019336	-1094668019322
2448	-101024696147	-101024696131	-1094860644283	-1094860644270
2449	-98958067354	-98958067339	-1095049368995	-1095049368980
2450	-96891086042	-96891086027	-1095234192800	-1095234192787
2451	-94823759573	-94823759557	-1095415115038	-1095415115024
2452	-92756095311	-92756095296	-1095592135065	-1095592135051
2453	-90688100624	-90688100608	-1095765252250	-1095765252235
2454	-88619782879	-88619782864	-1095934465976	-1095934465962
2455	-86551149439	-86551149424	-1096099775642	-1096099775628
2456	-84482207681	-84482207666	-1096261180657	-1096261180643
2457	-82412964968	-82412964953	-1096418680448	-1096418680434
2458	-80343428674	-80343428660	-1096572274453	-1096572274439
2459	-78273606175	-78273606160	-1096721962126	-1096721962112
2460	-76203504841	-76203504825	-1096867742932	-1096867742917
2461	-74133132042	-74133132027	-1097009616352	-1097009616337
2462	-72062495160	-72062495145	-1097147581880	-1097147581866
2463	-69991601569	-69991601553	-1097281639025	-1097281639011
2464	-67920458644	-67920458629	-1097411787312	-1097411787298
2465	-65849073767	-65849073752	-1097538026273	-1097538026259
2466	-63777454316	-63777454300	-1097660355462	-1097660355447
2467	-61705607668	-61705607652	-1097778774441	-1097778774427
2468	-59633541206	-59633541190	-1097893282790	-1097893282776
2469	-57561262311	-57561262295	-1098003880099	-1098003880084
2470	-55488778364	-55488778348	-1098110565976	-1098110565961
2471	-53416096748	-53416096733	-1098213340039	-1098213340025
2472	-51343224850	-51343224835	-1098312201922	-1098312201908
2473	-49270170049	-49270170033	-1098407151277	-1098407151262
2474	-47196939733	-47196939717	-1098498187760	-1098498187746
2475	-45123541287	-45123541272	-1098585311048	-1098585311034
2476	-43049982096	-43049982080	-1098668520834	-1098668520820
2477	-40976269549	-40976269534	-1098747816818	-1098747816805
2478	-38902411029	-38902411012	-1098823198720	-1098823198707
2479	-36828413929	-36828413913	-1098894666271	-1098894666256
2480	-34754285633	-34754285619	-1098962219214	-1098962219200
2481	-32680033532	-32680033516	-1099025857312	-1099025857297
2482	-30605665017	-30605665001	-1099085580333	-1099085580320
2483	-28531187470	-28531187455	-1099141388072	-1099141388058
2484	-26456608290	-26456608274	-1099193280325	-1099193280311
2485	-24381934862	-24381934846	-1099241256906	-1099241256892
2486	-22307174577	-22307174561	-1099285317645	-1099285317632
2487	-20232334828	-20232334811	-1099325462390	-1099325462376
2488	-18157423005	-18157422989	-1099361690993	-1099361690978
2489	-16082446500	-16082446485	-1099394003323	-1099394003309
2490	-14007412703	-14007412688	-1099422399272	-1099422399258
2491	-11932329008	-11932328992	-1099446878733	-1099446878719
2492	-9857202806	-9857202791	-1099467441621	-1099467441607
2493	-7782041492	-7782041477	-1099484087862	-1099484087847
2494	-5706852453	-5706852436	-1099496817397	-1099496817383
2495	-3631643084	-3631643068	-1099505630180	-1099505630165
2496	-1556420780	-1556420764	-1099510526181	-1099510526167
2497	518807071	518807086	-1099511505383	-1099511505369
2498	2594033072	2594033087	-1099508567780	-1099508567766
2499	4669249832	4669249847	-1099501713384	-1099501713370
2500	6744449960	6744449975	-1099490942220	-1099490942206
2501	8819626060	8819626075	-1099476254326	-1099476254312
2502	10894770742	10894770757	-1099457649753	-1099457649739
2503	12969876615	12969876630	-1099435128569	-1099435128555
2504	15044936285	15044936300	-1099408690853	-1099408690839
2505	17119942360	17119942375	-1099378336699	-1099378336685
2506	19194887447	19194887462	-1099344066217	-1099344066203
2507	21269764158	21269764173	-1099305879527	-1099305879513
2508	23344565098	23344565113	-1099263776766	-1099263776752
2509	25419282878	25419282893	-1099217758084	-1099217758070
2510	27493910107	27493910122	-1099167823646	-1099167823632
2511	29568439393	29568439408	-1099113973627	-1099113973613
2512	31642863348	31642863363	-1099056208222	-1099056208208
2513	33717174581	33717174596	-1098994527634	-1098994527620
2514	35791365703	35791365718	-1098928932085	-1098928932070
2515	37865429324	37865429339	-1098859421806	-1098859421792
2516	39939358058	39939358073	-1098785997048	-1098785997034
2517	42013144514	42013144529	-1098708658071	-1098708658057
2518	44086781306	44086781321	-1098627405149	-1098627405135
2519	46160261049	46160261064	-1098542238574	-1098542238560
2520	48233576353	48233576368	-1098453158647	-1098453158633
2521	50306719834	50306719849	-1098360165688	-1098360165674
2522	52379684108	52379684123	-1098263260026	-1098263260012
2523	54452461788	54452461803	-1098162442007	-1098162441993
2524	56525045492	56525045507	-1098057711991	-1098057711977
2525	58597427836	58597427851	-1097949070349	-1097949070335
2526	60669601437	60669601452	-1097836517470	-1097836517456
2527	62741558914	62741558929	-1097720053755	-1097720053741
2528	64813292887	64813292902	-1097599679616	-1097599679602
2529	66884795974	66884795989	-1097475395486	-1097475395472
2530	68956060797	68956060812	-1097347201805	-1097347201791
2531	71027079976	71027079991	-1097215099030	-1097215099016
2532	73097846135	73097846150	-1097079087632	-1097079087618
2533	75168351896	75168351911	-1096939168096	-1096939168082
2534	77238589886	77238589901	-1096795340919	-1096795340905
2535	79308552726	79308552741	-1096647606615	-1096647606601
2536	81378233045	81378233060	-1096495965709	-1096495965695
2537	83447623467	83447623482	-1096340418743	-1096340418728
2538	85516716626	85516716641	-1096180966267	-1096180966253
2539	87585505145	87585505160	-1096017608854	-1096017608840
2540	89653981658	89653981673	-1095850347084	-1095850347070
2541	91722138796	91722138811	-1095679181551	-1095679181537
2542	93789969191	93789969206	-1095504112867	-1095504112853
2543	95857465476	95857465491	-1095325141656	-1095325141641
2544	97924620289	97924620304	-1095142268552	-1095142268538
2545	99991426260	99991426275	-1094955494211	-1094955494197
2546	102057876032	102057876047	-1094764819296	-1094764819282
2547	104123962243	104123962258	-1094570244486	-1094570244472
2548	106189677532	106189677547	-1094371770476	-1094371770462
2549	108255014539	108255014554	-1094169397971	-1094169397957
2550	110319965908	110319965924	-1093963127693	-1093963127679
2551	112384524284	112384524299	-1093752960376	-1093752960362
2552	114448682310	114448682325	-1093538896769	-1093538896755
2553	116512432633	116512432648	-1093320937635	-1093320937621
2554	118575767905	118575767920	-1093099083750	-1093099083736
2555	120638680772	120638680787	-1092873335905	-1092873335891
2556	122701163886	122701163901	-1092643694902	-1092643694888
2557	124763209900	124763209915	-1092410161561	-1092410161547
2558	126824811468	126824811483	-1092172736714	-1092172736700
2559	128885961246	128885961261	-1091931421208	-1091931421194
2560	130946651894	130946651909	-1091686215899	-1091686215885
2561	133006876068	133006876083	-1091437121664	-1091437121650
2562	135066626430	135066626445	-1091184139389	-1091184139375
2563	137125895642	137125895657	-1090927269974	-1090927269960
2564	139184676370	139184676385	-1090666514336	-1090666514322
2565	141242961277	141242961292	-1090401873402	-1090401873388
2566	143300743033	143300743048	-1090133348115	-1090133348101
2567	145358014307	145358014322	-1089860939434	-1089860939420
2568	147414767771	147414767786	-1089584648328	-1089584648314
2569	149470996097	149470996112	-1089304475780	-1089304475766
2570	151526691961	151526691976	-1089020422789	-1089020422775
2571	153581848038	153581848053	-1088732490367	-1088732490353
2572	155636457010	155636457025	-1088440679539	-1088440679525
2573	157690511557	157690511572	-1088144991347	-1088144991333
2574	159744004360	159744004375	-1087845426841	-1087845426827
2575	161796928104	161796928120	-1087541987091	-1087541987076
2576	163849275478	163849275493	-1087234673174	-1087234673160
2577	165901039170	165901039185	-1086923486190	-1086923486176
2578	167952211869	167952211884	-1086608427243	-1086608427229
2579	170002786271	170002786286	-1086289497459	-1086289497444
2580	172052755070	172052755085	-1085966697970	-1085966697956
2581	174102110963	174102110978	-1085640029930	-1085640029916
2582	176150846650	176150846665	-1085309494499	-1085309494485
2583	178198954833	178198954848	-1084975092859	-1084975092845
2584	180246428214	180246428229	-1084636826197	-1084636826183
2585	182293259503	182293259518	-1084294695721	-1084294695706
2586	184339441406	184339441421	-1083948702647	-1083948702633
2587	186384966633	186384966648	-1083598848209	-1083598848195
2588	188429827900	188429827915	-1083245133655	-1083245133641
2589	190474017920	190474017935	-1082887560242	-1082887560227
2590	192517529412	192517529427	-1082526129245	-1082526129231
2591	194560355097	194560355112	-1082160841951	-1082160841937
2592	196602487698	196602487713	-1081791699662	-1081791699648
2593	198643919937	198643919952	-1081418703694	-1081418703680
2594	200684644546	200684644561	-1081041855374	-1081041855360
2595	202724654255	202724654270	-1080661156045	-1080661156031
2596	204763941793	204763941808	-1080276607064	-1080276607050
2597	206802499898	206802499913	-1079888209798	-1079888209783
2598	208840321310	208840321325	-1079495965635	-1079495965620
2599	210877398765	210877398780	-1079099875969	-1079099875955
2600	212913725009	212913725025	-1078699942212	-1078699942197
2601	214949292790	214949292805	-1078296165790	-1078296165776
2602	216984094852	216984094867	-1077888548139	-1077888548125
2603	219018123950	219018123965	-1077477090711	-1077477090697
2604	221051372837	221051372852	-1077061794974	-1077061794959
2605	223083834269	223083834284	-1076642662407	-1076642662393
2606	225115501008	225115501023	-1076219694501	-1076219694487
2607	227146365816	227146365831	-1075792892764	-1075792892750
2608	229176421456	229176421471	-1075362258718	-1075362258704
2609	231205660697	231205660712	-1074927793895	-1074927793881
2610	233234076314	233234076329	-1074489499842	-1074489499828
2611	235261661077	235261661092	-1074047378123	-1074047378109
2612	237288407763	237288407778	-1073601430312	-1073601430297
2613	239314309155	239314309170	-1073151657996	-1073151657982
2614	241339358035	241339358050	-1072698062778	-1072698062764
2615	243363547189	243363547204	-1072240646276	-1072240646262
2616	245386869404	245386869419	-1071779410117	-1071779410102
2617	247409317475	247409317490	-1071314355945	-1071314355930
2618	249430884198	249430884213	-1070845485416	-1070845485401
2619	251451562369	251451562385	-1070372800201	-1070372800187
2620	253471344792	253471344807	-1069896301981	-1069896301967
2621	255490224270	255490224285	-1069415992461	-1069415992447
2622	257508193611	257508193627	-1068931873343	-1068931873328
2623	259525245630	259525245645	-1068443946357	-1068443946342
2624	261541373137	261541373152	-1067952213239	-1067952213225
2625	263556568953	263556568968	-1067456675744	-1067456675729
2626	265570825897	265570825912	-1066957335632	-1066957335617
2627	267584136796	267584136811	-1066454194686	-1066454194672
2628	269596494475	269596494490	-1065947254696	-1065947254681
2629	271607891769	271607891784	-1065436517468	-1065436517454
2630	273618321509	273618321524	-1064921984824	-1064921984809
2631	275627776536	275627776551	-1064403658594	-1064403658580
2632	277636249691	277636249706	-1063881540625	-1063881540610
2633	279643733817	279643733832	-1063355632780	-1063355632765
2634	281650221767	281650221781	-1062825936926	-1062825936912
2635	283655706390	283655706405	-1062292454957	-1062292454943
2636	285660180543	285660180558	-1061755188769	-1061755188754
2637	287663637084	287663637099	-1061214140278	-1061214140263
2638	289666068880	289666068895	-1060669311409	-1060669311395
2639	291667468791	291667468806	-1060120704107	-1060120704093
2640	293667829694	293667829709	-1059568320322	-1059568320308
2641	295667144459	295667144474	-1059012162023	-1059012162009
2642	297665405967	297665405982	-1058452231193	-1058452231179
2643	299662607096	299662607111	-1057888529825	-1057888529811
2644	301658740733	301658740749	-1057321059927	-1057321059912
2645	303653799769	303653799784	-1056749823521	-1056749823507
2646	305647777095	305647777109	-1056174822642	-1056174822628
2647	307640665606	307640665622	-1055596059338	-1055596059324
2648	309632458208	309632458223	-1055013535670	-1055013535656
2649	311623147800	311623147815	-1054427253716	-1054427253701
2650	313612727294	313612727309	-1053837215563	-1053837215549
2651	315601189602	315601189617	-1053243423311	-1053243423297
2652	317588527639	317588527654	-1052645879078	-1052645879064
2653	319574734326	319574734341	-1052044584990	-1052044584976
2654	321559802590	321559802605	-1051439543191	-1051439543177
2655	323543725355	323543725370	-1050830755836	-1050830755821
2656	325526495556	325526495571	-1050218225093	-1050218225079
2657	327508106132	327508106147	-1049601953145	-1049601953130
2658	329488550020	329488550035	-1048981942185	-1048981942171
2659	331467820168	331467820183	-1048358194425	-1048358194411
2660	333445909523	333445909538	-1047730712085	-1047730712071
2661	335422811041	335422811056	-1047099497401	-1047099497387
2662	337398517677	337398517692	-1046464552622	-1046464552608
2663	339373022395	339373022410	-1045825880009	-1045825879995
2664	341346318159	341346318174	-1045183481837	-1045183481823
2665	343318397940	343318397955	-1044537360395	-1044537360381
2666	345289254714	345289254730	-1043887517983	-1043887517968
2667	347258881462	347258881477	-1043233956920	-1043233956905
2668	349227271163	349227271178	-1042576679531	-1042576679516
2669	351194416808	351194416824	-1041915688157	-1041915688144
2670	353160311391	353160311405	-1041250985153	-1041250985139
2671	355124947903	355124947918	-1040582572889	-1040582572875
2672	357088319350	357088319366	-1039910453747	-1039910453732
2673	359050418738	359050418753	-1039234630115	-1039234630101
2674	361011239075	361011239090	-1038555104405	-1038555104390
2675	362970773379	362970773393	-1037871879038	-1037871879024
2676	364929014665	364929014680	-1037184956448	-1037184956433
2677	366885955961	366885955975	-1036494339079	-1036494339064
2678	368841590295	368841590310	-1035800029395	-1035800029380
2679	370795910701	370795910716	-1035102029867	-1035102029853
2680	372748910213	372748910228	-1034400342982	-1034400342968
2681	374700581879	374700581894	-1033694971239	-1033694971225
2682	376650918745	376650918760	-1032985917152	-1032985917138
2683	378599913862	378599913877	-1032273183246	-1032273183231
2684	380547560286	380547560301	-1031556772060	-1031556772047
2685	382493851084	382493851098	-1030836686148	-1030836686134
2686	384438779316	384438779331	-1030112928072	-1030112928057
2687	386382338059	386382338074	-1029385500415	-1029385500400
2688	388324520388	388324520403	-1028654405760	-1028654405746
2689	390265319381	390265319396	-1027919646720	-1027919646705
2690	392204728128	392204728143	-1027181225909	-1027181225895
2691	394142739720	394142739735	-1026439145956	-1026439145941
2692	396079347252	396079347267	-1025693409507	-1025693409492
2693	398014543826	398014543841	-1024944019216	-1024944019202
2694	399948322548	399948322563	-1024190977756	-1024190977741
2695	401880676528	401880676543	-1023434287805	-1023434287791
2696	403811598884	403811598899	-1022673952064	-1022673952050
2697	405741082736	405741082752	-1021909973238	-1021909973223
2698	407669121213	407669121228	-1021142354050	-1021142354035
2699	409595707445	409595707460	-1020371097233	-1020371097219
2700	411520834569	411520834583	-1019596205535	-1019596205521
2701	413444495726	413444495741	-1018817681717	-1018817681703
2702	415366684066	415366684081	-1018035528551	-1018035528537
2703	417287392738	417287392753	-1017249748827	-1017249748812
2704	419206614905	419206614920	-1016460345338	-1016460345324
2705	421124343725	421124343740	-1015667320901	-1015667320887
2706	423040572367	423040572382	-1014870678342	-1014870678327
2707	424955294008	424955294023	-1014070420492	-1014070420478
2708	426868501826	426868501841	-1013266550210	-1013266550195
2709	428780189005	428780189019	-1012459070353	-1012459070339
2710	430690348734	430690348749	-1011647983803	-1011647983789
2711	432598974210	432598974225	-1010833293445	-1010833293431
2712	434506058632	434506058647	-1010015002183	-1010015002169
2713	436411595209	436411595225	-1009193112933	-1009193112918
2714	438315577152	438315577167	-1008367628620	-1008367628606
2715	440217997676	440217997691	-1007538552189	-1007538552174
2716	442118850007	442118850023	-1006705886589	-1006705886574
2717	444018127374	444018127389	-1005869634788	-1005869634774
2718	445915823007	445915823022	-1005029799765	-1005029799750
2719	447811930150	447811930166	-1004186384512	-1004186384498
2720	449706442046	449706442061	-1003339392033	-1003339392019
2721	451599351947	451599351962	-1002488825346	-1002488825332
2722	453490653111	453490653126	-1001634687481	-1001634687467
2723	455380338800	455380338815	-1000776981479	-1000776981464
2724	457268402281	457268402296	-999915710397	-999915710383
2725	459154836829	459154836844	-999050877302	-999050877289
2726	461039635724	461039635739	-998182485277	-998182485263
2727	462922792253	462922792268	-997310537414	-997310537400
2728	464804299704	464804299719	-996435036819	-996435036804
2729	466684151379	466684151394	-995555986610	-995555986595
2730	468562340578	468562340593	-994673389921	-994673389907
2731	470438860611	470438860626	-993787249892	-993787249878
2732	472313704795	472313704810	-992897569685	-992897569670
2733	474186866449	474186866464	-992004352464	-992004352450
2734	476058338903	476058338918	-991107601415	-991107601400
2735	477928115486	477928115501	-990207319732	-990207319717
2736	479796189541	479796189556	-989303510620	-989303510605
2737	481662554411	481662554426	-988396177300	-988396177285
2738	483527203451	483527203467	-987485323002	-987485322987
2739	485390130014	485390130029	-986570950975	-986570950961
2740	487251327466	487251327481	-985653064473	-985653064458
2741	489110789176	489110789192	-984731666767	-984731666752
2742	490968508521	490968508536	-983806761140	-983806761126
2743	492824478882	492824478897	-982878350884	-982878350869
2744	494678693649	494678693665	-981946439309	-981946439294
2745	496531146216	496531146231	-981011029734	-981011029720
2746	498381829984	498381829999	-980072125491	-980072125477
2747	500230738358	500230738373	-979129729925	-979129729911
2748	502077864757	502077864772	-978183846392	-978183846378
2749	503923202597	503923202612	-977234478263	-977234478248
2750	505766745303	505766745318	-976281628921	-976281628907
2751	507608486313	507608486328	-975325301756	-975325301741
2752	509448419060	509448419075	-974365500178	-974365500164
2753	511286536993	511286537008	-973402227606	-973402227592
2754	513122833565	513122833580	-972435487472	-972435487458
2755	514957302231	514957302246	-971465283219	-971465283205
2756	516789936459	516789936474	-970491618302	-970491618288
2757	518620729722	518620729737	-969514496192	-969514496177
2758	520449675494	520449675509	-968533920365	-968533920352
2759	522276767261	522276767276	-967549894320	-967549894305
2760	524101998515	524101998531	-966562421561	-966562421546
2761	525925362755	525925362769	-965571505603	-965571505588
2762	527746853484	527746853499	-964577149978	-964577149963
2763	529566464213	529566464229	-963579358227	-963579358212
2764	531384188463	531384188478	-962578133905	-962578133891
2765	533200019754	533200019769	-961573480579	-961573480565
2766	535013951621	535013951637	-960565401828	-960565401813
2767	536825977602	536825977617	-959553901244	-959553901229
2768	538636091240	538636091255	-958538982428	-958538982414
2769	540444286086	540444286102	-957520648998	-957520648984
2770	542250555705	542250555720	-956498904577	-956498904563
2771	544054893655	544054893669	-955473752812	-955473752797
2772	545857293511	545857293526	-954445197348	-954445197334
2773	547657748854	547657748869	-953413241853	-953413241839
2774	549456253269	549456253284	-952377890002	-952377889987
2775	551252800347	551252800362	-951339145483	-951339145469
2776	553047383693	553047383708	-950297011997	-950297011982
2777	554839996911	554839996926	-949251493256	-949251493242
2778	556630633615	556630633630	-948202592985	-948202592971
2779	558419287425	558419287440	-947150314920	-947150314905
2780	560205951974	560205951989	-946094662808	-946094662794
2781	561990620892	561990620907	-945035640413	-945035640399
2782	563773287825	563773287841	-943973251505	-943973251490
2783	565553946422	565553946437	-942907499868	-942907499853
2784	567332590339	567332590354	-941838389301	-941838389287
2785	569109213236	569109213252	-940765923611	-940765923597
2786	570883808794	570883808808	-939690106619	-939690106605
2787	572656370683	572656370698	-938610942158	-938610942143
2788	574426892589	574426892605	-937528434071	-937528434055
2789	576195368211	576195368225	-936442586213	-936442586199
2790	577961791240	577961791255	-935353402455	-935353402440
2791	579726155393	579726155409	-934260886676	-934260886660
2792	581488454379	581488454394	-933165042769	-933165042754
2793	583248681920	583248681934	-932065874634	-932065874620
2794	585006831748	585006831764	-930963386191	-930963386176
2795	586762897600	586762897615	-929857581364	-929857581350
2796	588516873217	588516873232	-928748464094	-928748464080
2797	590268752353	590268752368	-927636038335	-927636038321
2798	592018528768	592018528783	-926520308042	-926520308028
2799	593766196228	593766196243	-925401277196	-925401277181
2800	595511748507	595511748522	-924278949782	-924278949767
2801	597255179388	597255179403	-923153329796	-923153329782
2802	598996482659	598996482674	-922024421251	-922024421236
2803	600735652116	600735652131	-920892228166	-920892228151
2804	602472681566	602472681581	-919756754575	-919756754561
2805	604207564819	604207564834	-918618004522	-918618004508
2806	605940295698	605940295713	-917475982066	-917475982052
2807	607670868025	607670868041	-916330691275	-916330691260
2808	609399275642	609399275656	-915182136224	-915182136210
2809	611125512386	611125512401	-914030321013	-914030320998
2810	612849572111	612849572127	-912875249737	-912875249722
2811	614571448673	614571448688	-911716926515	-911716926501
2812	616291135942	616291135957	-910555355472	-910555355457
2813	618008627788	618008627803	-909390540746	-909390540731
2814	619723918095	619723918109	-908222486486	-908222486472
2815	621437000750	621437000765	-907051196857	-907051196843
2816	623147869652	623147869667	-905876676025	-905876676010
2817	624856518708	624856518723	-904698928178	-904698928164
2818	626562941829	626562941844	-903517957511	-903517957497
2819	628267132935	628267132950	-902333768230	-902333768216
2820	629969085961	629969085976	-901146364556	-901146364541
2821	631668794839	631668794854	-899955750715	-899955750700
2822	633366253515	633366253530	-898761930952	-898761930937
2823	635061455943	635061455958	-897564909515	-897564909501
2824	636754396083	636754396097	-896364690675	-896364690660
2825	638445067902	638445067917	-895161278702	-895161278687
2826	640133465384	640133465399	-893954677884	-893954677870
2827	641819582511	641819582526	-892744892522	-892744892507
2828	643503413274	643503413289	-891531926923	-891531926908
2829	645184951677	645184951693	-890315785409	-890315785394
2830	646864191730	646864191745	-889096472310	-889096472296
2831	648541127450	648541127465	-887873991974	-887873991960
2832	650215752864	650215752880	-886648348752	-886648348738
2833	651888062008	651888062022	-885419547012	-885419546997
2834	653558048921	653558048935	-884187591131	-884187591117
2835	655225707657	655225707673	-882952485496	-882952485481
2836	656891032274	656891032289	-881714234509	-881714234494
2837	658554016838	658554016853	-880472842582	-880472842568
2838	660214655429	660214655445	-879228314133	-879228314118
2839	661872942128	661872942143	-877980653601	-877980653586
2840	663528871029	663528871044	-876729865425	-876729865410
2841	665182436234	665182436250	-875475954064	-875475954048
2842	666833631851	666833631866	-874218923984	-874218923969
2843	668482451997	668482452012	-872958779662	-872958779647
2844	670128890799	670128890814	-871695525590	-871695525576
2845	671772942394	671772942409	-870429166264	-870429166249
2846	673414600924	673414600939	-869159706198	-869159706183
2847	675053860540	675053860554	-867887149913	-867887149899
2848	676690715403	676690715418	-866611501945	-866611501931
2849	678325159683	678325159698	-865332766836	-865332766821
2850	679957187556	679957187570	-864050949140	-864050949125
2851	681586793209	681586793224	-862766053424	-862766053409
2852	683213970837	683213970852	-861478084266	-861478084251
2853	684838714645	684838714660	-860187046254	-860187046239
2854	686461018841	686461018856	-858892943987	-858892943972
2855	688080877650	688080877665	-857595782074	-857595782059
2856	689698285298	689698285313	-856295565139	-856295565124
2857	691313236025	691313236041	-854992297808	-854992297793
2858	692925724082	692925724097	-853685984730	-853685984715
2859	694535743718	694535743733	-852376630554	-852376630541
2860	696143289201	696143289216	-851064239949	-851064239933
2861	697748354804	697748354818	-849748817585	-849748817570
2862	699350934809	699350934824	-848430368149	-848430368135
2863	700951023508	700951023523	-847108896342	-847108896326
2864	702548615200	702548615215	-845784406865	-845784406851
2865	704143704194	704143704209	-844456904443	-844456904428
2866	705736284809	705736284825	-843126393800	-843126393785
2867	707326351370	707326351385	-841792879677	-841792879663
2868	708913898214	708913898229	-840456366825	-840456366810
2869	710498919685	710498919700	-839116860005	-839116859990
2870	712081410137	712081410151	-837774363987	-837774363973
2871	713661363932	713661363947	-836428883556	-836428883542
2872	715238775442	715238775457	-835080423504	-835080423489
2873	716813639050	716813639064	-833728988634	-833728988619
2874	718385949142	718385949157	-832374583761	-832374583746
2875	719955700118	719955700133	-831017213711	-831017213696
2876	721522886388	721522886403	-829656883317	-829656883301
2877	723087502369	723087502383	-828293597426	-828293597411
2878	724649542484	724649542499	-826927360893	-826927360879
2879	726209001172	726209001187	-825558178588	-825558178573
2880	727765872876	727765872891	-824186055387	-824186055372
2881	729320152051	729320152066	-822810996176	-822810996161
2882	730871833160	730871833175	-821433005857	-821433005842
2883	732420910675	732420910690	-820052089335	-820052089320
2884	733967379077	733967379092	-818668251532	-818668251517
2885	735511232859	735511232874	-817281497377	-817281497362
2886	737052466519	737052466534	-815891831809	-815891831795
2887	738591074569	738591074584	-814499259780	-814499259766
2888	740127051525	740127051541	-813103786251	-813103786236
2889	741660391919	741660391934	-811705416191	-811705416176
2890	743191090286	743191090300	-810304154585	-810304154570
2891	744719141175	744719141190	-808900006420	-808900006404
2892	746244539141	746244539156	-807492976701	-807492976686
2893	747767278751	747767278766	-806083070439	-806083070424
2894	749287354579	749287354594	-804670292656	-804670292643
2895	750804761212	750804761226	-803254648389	-803254648374
2896	752319493244	752319493259	-801836142674	-801836142660
2897	753831545279	753831545294	-800414780572	-800414780557
2898	755340911931	755340911946	-798990567141	-798990567126
2899	756847587821	756847587835	-797563507457	-797563507442
2900	758351567584	758351567599	-796133606601	-796133606586
2901	759852845861	759852845876	-794700869668	-794700869652
2902	761351417307	761351417322	-793265301763	-793265301749
2903	762847276579	762847276594	-791826907999	-791826907984
2904	764340418351	764340418367	-790385693500	-790385693486
2905	765830837306	765830837320	-788941663399	-788941663385
2906	767318528130	767318528145	-787494822843	-787494822828
2907	768803485525	768803485540	-786045176984	-786045176968
2908	770285704203	770285704218	-784592730985	-784592730971
2909	771765178882	771765178897	-783137490024	-783137490009
2910	773241904292	773241904308	-781679459282	-781679459266
2911	774715875174	774715875189	-780218643951	-780218643936
2912	776187086277	776187086291	-778755049239	-778755049224
2913	777655532355	777655532371	-777288680358	-777288680343
2914	779121208183	779121208198	-775819542531	-775819542516
2915	780584108538	780584108553	-774347640994	-774347640979
2916	782044228209	782044228224	-772872980989	-772872980974
2917	783501561993	783501562008	-771395567766	-771395567752
2918	784956104700	784956104715	-769915406593	-769915406578
2919	786407851148	786407851163	-768432502740	-768432502725
2920	787856796166	787856796180	-766946861491	-766946861477
2921	789302934590	789302934605	-765458488137	-765458488122
2922	790746261273	790746261287	-763967387982	-763967387967
2923	792186771069	792186771084	-762473566335	-762473566319
2924	793624458848	793624458862	-760977028518	-760977028503
2925	795059319489	795059319504	-759477779866	-759477779851
2926	796491347880	796491347895	-757975825715	-757975825700
2927	797920538920	797920538934	-756471171417	-756471171402
2928	799346887519	799346887534	-754963822332	-754963822317
2929	800770388592	800770388608	-753453783831	-753453783816
2930	802191037073	802191037088	-751941061291	-751941061277
2931	803608827898	803608827913	-750425660102	-750425660087
2932	805023756016	805023756031	-748907585664	-748907585648
2933	806435816390	806435816404	-747386843381	-747386843366
2934	807845003986	807845004000	-745863438673	-745863438659
2935	809251313786	809251313801	-744337376967	-744337376952
2936	810654740781	810654740796	-742808663698	-742808663683
2937	812055279968	812055279982	-741277304314	-741277304299
2938	813452926362	813452926377	-739743304266	-739743304251
2939	814847674982	814847674997	-738206669021	-738206669007
2940	816239520863	816239520877	-736667404056	-736667404042
2941	817628459039	817628459053	-735125514850	-735125514835
2942	819014484569	819014484583	-733581006897	-733581006882
2943	820397592512	820397592527	-732033885700	-732033885685
2944	821777777945	821777777959	-730484156769	-730484156754
2945	823155035946	823155035961	-728931825625	-728931825610
2946	824529361614	824529361628	-727376897798	-727376897783
2947	825900750050	825900750065	-725819378828	-725819378813
2948	827269196367	827269196383	-724259274261	-724259274246
2949	828634695696	828634695710	-722696589657	-722696589642
2950	829997243168	829997243182	-721131330583	-721131330568
2951	831356833930	831356833946	-719563502613	-719563502598
2952	832713463139	832713463154	-717993111333	-717993111318
2953	834067125964	834067125979	-716420162336	-716420162321
2954	835417817579	835417817594	-714844661228	-714844661212
2955	836765533176	836765533191	-713266613619	-713266613604
2956	838110267952	838110267966	-711686025131	-711686025116
2957	839452017118	839452017133	-710102901395	-710102901380
2958	840790775893	840790775908	-708517248053	-708517248038
2959	842126539509	842126539523	-706929070749	-706929070734
2960	843459303205	843459303220	-705338375143	-705338375127
2961	844789062238	844789062253	-703745166901	-703745166886
2962	846115811868	846115811882	-702149451698	-702149451683
2963	847439547368	847439547385	-700551235220	-700551235205
2964	848760264025	848760264040	-698950523160	-698950523145
2965	850077957132	850077957147	-697347321219	-697347321205
2966	851392621995	851392622010	-695741635110	-695741635095
2967	852704253932	852704253947	-694133470552	-694133470537
2968	854012848269	854012848284	-692522833272	-692522833257
2969	855318400346	855318400361	-690909729011	-690909728996
2970	856620905512	856620905528	-689294163513	-689294163497
2971	857920359126	857920359141	-687676142533	-687676142518
2972	859216756558	859216756573	-686055671836	-686055671821
2973	860510093195	860510093210	-684432757196	-684432757180
2974	861800364425	861800364440	-682807404391	-682807404376
2975	863087565651	863087565666	-681179619212	-681179619198
2976	864371692291	864371692306	-679549407459	-679549407444
2977	865652739771	865652739785	-677916774939	-677916774924
2978	866930703520	866930703535	-676281727467	-676281727452
2979	868205578993	868205579009	-674644270869	-674644270854
2980	869477361648	869477361663	-673004410976	-673004410961
2981	870746046953	870746046967	-671362153633	-671362153618
2982	872011630388	872011630403	-669717504687	-669717504672
2983	873274107443	873274107458	-668070469997	-668070469982
2984	874533473625	874533473640	-666421055431	-666421055416
2985	875789724443	875789724458	-664769266868	-664769266852
2986	877042855428	877042855442	-663115110185	-663115110170
2987	878292862109	878292862124	-661458591282	-661458591267
2988	879539740038	879539740053	-659799716056	-659799716040
2989	880783484771	880783484785	-658138490415	-658138490400
2990	882024091878	882024091892	-656474920283	-656474920268
2991	883261556939	883261556954	-654809011580	-654809011565
2992	884495875546	884495875561	-653140770244	-653140770228
2993	885727043304	885727043318	-651470202213	-651470202199
2994	886955055825	886955055840	-649797313444	-649797313429
2995	888179908734	888179908749	-648122109894	-648122109879
2996	889401597670	889401597684	-646444597529	-646444597514
2997	890620118278	890620118293	-644764782331	-644764782316
2998	891835466219	891835466234	-643082670275	-643082670259
2999	893047637165	893047637180	-641398267357	-641398267342
3000	894256626794	894256626808	-639711579577	-639711579563
3001	895462430802	895462430817	-638022612948	-638022612932
3002	896665044895	896665044909	-636331373483	-636331373468
3003	897864464784	897864464799	-634637867205	-634637867190
3004	899060686201	899060686216	-632942100150	-632942100134
3005	900253704882	900253704896	-631244078355	-631244078340
3006	901443516578	901443516592	-629543807873	-629543807858
3007	902630117051	902630117067	-627841294759	-627841294743
3008	903813502073	903813502088	-626136545077	-626136545062
3009	904993667430	904993667444	-624429564904	-624429564889
3010	906170608915	906170608930	-622720360314	-622720360298
3011	907344322339	907344322353	-621008937402	-621008937387
3012	908514803516	908514803531	-619295302260	-619295302245
3013	909682048281	909682048296	-617579460998	-617579460982
3014	910846052477	910846052491	-615861419720	-615861419705
3015	912006811950	912006811964	-614141184555	-614141184540
3016	913164322571	913164322585	-612418761628	-612418761613
3017	914318580218	914318580233	-610694157072	-610694157057
3018	915469580774	915469580788	-608967377030	-608967377015
3019	916617320143	916617320157	-607238427661	-607238427646
3020	917761794233	917761794248	-605507315117	-605507315101
3021	918902998968	918902998982	-603774045566	-603774045551
3022	920040930286	920040930300	-602038625183	-602038625168
3023	921175584128	921175584143	-600301060151	-600301060135
3024	922306956456	922306956471	-598561356657	-598561356642
3025	923435043238	923435043253	-596819520902	-596819520887
3026	924559840456	924559840471	-595075559090	-595075559075
3027	925681344103	925681344118	-593329477433	-593329477418
3028	926799550183	926799550199	-591581282150	-591581282135
3029	927914454715	927914454730	-589830979470	-589830979455
3030	929026053724	929026053738	-588078575627	-588078575612
3031	930134343253	930134343267	-586324076867	-586324076852
3032	931239319352	931239319367	-584567489433	-584567489418
3033	932340978086	932340978101	-582808819591	-582808819576
3034	933439315530	933439315544	-581048073600	-581048073585
3035	934534327771	934534327786	-579285257734	-579285257718
3036	935626010909	935626010923	-577520378272	-577520378257
3037	936714361056	936714361070	-575753441504	-575753441489
3038	937799374330	937799374345	-573984453721	-573984453706
3039	938881046873	938881046888	-572213421227	-572213421211
3040	939959374829	939959374843	-570440350330	-570440350315
3041	941034354354	941034354368	-568665247345	-568665247330
3042	942105981621	942105981636	-566888118598	-566888118582
3043	943174252812	943174252826	-565108970415	-565108970400
3044	944239164119	944239164134	-563327809142	-563327809127
3045	945300711754	945300711769	-561544641117	-561544641102
3046	946358891933	946358891947	-559759472694	-559759472679
3047	947413700883	947413700898	-557972310234	-557972310219
3048	948465134852	948465134868	-556183160102	-556183160086
3049	949513190092	949513190107	-554392028671	-554392028656
3050	950557862868	950557862882	-552598922321	-552598922306
3051	951599149460	951599149475	-550803847445	-550803847430
3052	952637046159	952637046173	-549006810429	-549006810415
3053	953671549264	953671549278	-547207817682	-547207817667
3054	954702655096	954702655112	-545406875609	-545406875594
3055	955730359979	955730359994	-543603990626	-543603990611
3056	956754660251	956754660265	-541799169158	-541799169143
3057	957775552264	957775552278	-539992417629	-539992417614
3058	958793032381	958793032395	-538183742479	-538183742464
3059	959807096977	959807096991	-536373150151	-536373150137
3060	960817742440	960817742455	-534560647095	-534560647079
3061	961824965172	961824965186	-532746239765	-532746239750
3062	962828761581	962828761595	-530929934626	-530929934611
3063	963829128093	963829128108	-529111738153	-529111738138
3064	964826061144	964826061159	-527291656814	-527291656798
3065	965819557184	965819557199	-525469697098	-525469697083
3066	966809612673	966809612687	-523645865498	-523645865483
3067	967796224085	967796224100	-521820168504	-521820168488
3068	968779387903	968779387917	-519992612623	-519992612608
3069	969759100627	969759100642	-518163204368	-518163204353
3070	970735358764	970735358779	-516331950255	-516331950239
3071	971708158840	971708158854	-514498856804	-514498856789
3072	972677497389	972677497404	-512663930548	-512663930533
3073	973643370955	973643370971	-510827178024	-510827178008
3074	974605776098	974605776113	-508988605771	-508988605756
3075	975564709393	975564709407	-507148220345	-507148220330
3076	976520167419	976520167435	-505306028296	-505306028279
3077	977472146778	977472146792	-503462036188	-503462036174
3078	978420644075	978420644089	-501616250593	-501616250579
3079	979365655930	979365655945	-499768678084	-499768678069
3080	980307178980	980307178994	-497919325241	-497919325226
3081	981245209870	981245209884	-496068198657	-496068198642
3082	982179745255	982179745271	-494215304922	-494215304905
3083	983110781813	983110781827	-492360650634	-492360650620
3084	984038316220	984038316235	-490504242408	-490504242394
3085	984962345175	984962345190	-488646086851	-488646086835
3086	985882865387	985882865402	-486786190585	-486786190569
3087	986799873576	986799873591	-484924560231	-484924560216
3088	987713366476	987713366490	-483061202428	-483061202413
3089	988623340834	988623340848	-481196123809	-481196123794
3090	989529793403	989529793417	-479329331018	-479329331003
3091	990432720960	990432720975	-477460830708	-477460830693
3092	991332120287	991332120301	-475590629532	-475590629516
3093	992227988176	992227988190	-473718734154	-473718734139
3094	993120321440	993120321455	-471845151241	-471845151225
3095	994009116900	994009116916	-469969887467	-469969887453
3096	994894371390	994894371404	-468092949515	-468092949500
3097	995776081754	995776081768	-466214344071	-466214344056
3098	996654244850	996654244865	-464334077823	-464334077808
3099	997528857555	997528857570	-462452157476	-462452157460
3100	998399916750	998399916765	-460568589725	-460568589710
3101	999267419332	999267419347	-458683381287	-458683381270
3102	1000131362212	1000131362226	-456796538876	-456796538860
3103	1000991742310	1000991742324	-454908069213	-454908069198
3104	1001848556564	1001848556579	-453017979024	-453017979008
3105	1002701801920	1002701801934	-451126275043	-451126275028
3106	1003551475340	1003551475355	-449232964009	-449232963995
3107	1004397573793	1004397573807	-447338052669	-447338052654
3108	1005240094270	1005240094285	-445441547770	-445441547755
3109	1006079033765	1006079033780	-443543456070	-443543456055
3110	1006914389295	1006914389310	-441643784328	-441643784313
3111	1007746157881	1007746157896	-439742539314	-439742539299
3112	1008574336560	1008574336575	-437839727798	-437839727783
3113	1009398922381	1009398922396	-435935356562	-435935356547
3114	1010219912410	1010219912424	-434029432388	-434029432371
3115	1011037303718	1011037303733	-432121962063	-432121962048
3116	1011851093396	1011851093410	-430212952387	-430212952373
3117	1012661278544	1012661278558	-428302410158	-428302410143
3118	1013467856274	1013467856289	-426390342180	-426390342165
3119	1014270823717	1014270823731	-424476755267	-424476755252
3120	1015070178011	1015070178026	-422561656235	-422561656220
3121	1015865916307	1015865916321	-420645051908	-420645051893
3122	1016658035770	1016658035784	-418726949111	-418726949097
3123	1017446533580	1017446533595	-416807354678	-416807354661
3124	1018231406927	1018231406941	-414886275445	-414886275431
3125	1019012653017	1019012653031	-412963718259	-412963718244
3126	1019790269064	1019790269078	-411039689967	-411039689952
3127	1020564252299	1020564252314	-409114197424	-409114197410
3128	1021334599968	1021334599982	-407187247488	-407187247472
3129	1022101309320	1022101309336	-405258847025	-405258847009
3130	1022864377631	1022864377645	-403329002899	-403329002884
3131	1023623802178	1023623802192	-401397721993	-401397721978
3132	1024379580257	1024379580273	-399465011181	-399465011165
3133	1025131709175	1025131709189	-397530877351	-397530877335
3134	1025880186257	1025880186271	-395595327392	-395595327377
3135	1026625008830	1026625008844	-393658368199	-393658368183
3136	1027366174244	1027366174258	-391720006671	-391720006656
3137	1028103679858	1028103679873	-389780249714	-389780249699
3138	1028837523049	1028837523063	-387839104237	-387839104222
3139	1029567701196	1029567701210	-385896577157	-385896577140
3140	1030294211702	1030294211716	-383952675393	-383952675378
3141	1031017051977	1031017051992	-382007405870	-382007405855
3142	1031736219448	1031736219463	-380060775514	-380060775498
3143	1032451711553	1032451711567	-378112791266	-378112791251
3144	1033163525739	1033163525755	-376163460061	-376163460046
3145	1033871659478	1033871659493	-374212788844	-374212788828
3146	1034576110242	1034576110256	-372260784563	-372260784549
3147	1035276875520	1035276875535	-370307454176	-370307454162
3148	1035973952821	1035973952835	-368352804636	-368352804620
3149	1036667339657	1036667339671	-366396842908	-366396842893
3150	1037357033562	1037357033576	-364439575960	-364439575944
3151	1038043032076	1038043032091	-362481010767	-362481010750
3152	1038725332755	1038725332770	-360521154299	-360521154283
3153	1039403933172	1039403933187	-358560013544	-358560013528
3154	1040078830905	1040078830920	-356597595486	-356597595471
3155	1040750023556	1040750023570	-354633907116	-354633907100
3156	1041417508726	1041417508741	-352668955430	-352668955415
3157	1042081284043	1042081284057	-350702747427	-350702747411
3158	1042741347140	1042741347155	-348735290111	-348735290095
3159	1043397695669	1043397695683	-346766590489	-346766590475
3160	1044050327287	1044050327301	-344796655578	-344796655563
3161	1044699239673	1044699239688	-342825492394	-342825492378
3162	1045344430511	1045344430526	-340853107957	-340853107941
3163	1045985897509	1045985897523	-338879509296	-338879509281
3164	1046623638376	1046623638390	-336904703438	-336904703423
3165	1047257650842	1047257650857	-334928697422	-334928697407
3166	1047887932651	1047887932665	-332951498285	-332951498270
3167	1048514481555	1048514481569	-330973113071	-330973113056
3168	1049137295323	1049137295337	-328993548826	-328993548812
3169	1049756371736	1049756371750	-327012812604	-327012812589
3170	1050371708588	1050371708602	-325030911461	-325030911445
3171	1050983303687	1050983303701	-323047852456	-323047852441
3172	1051591154857	1051591154871	-321063642653	-321063642638
3173	1052195259928	1052195259943	-319078289120	-319078289104
3174	1052795616753	1052795616767	-317091798931	-317091798915
3175	1053392223191	1053392223205	-315104179164	-315104179149
3176	1053985077116	1053985077130	-313115436897	-313115436881
3177	1054574176416	1054574176430	-311125579210	-311125579196
3178	1055159518995	1055159519009	-309134613203	-309134613188
3179	1055741102764	1055741102778	-307142545960	-307142545944
3180	1056318925654	1056318925669	-305149384579	-305149384563
3181	1056892985607	1056892985621	-303155136160	-303155136144
3182	1057463280575	1057463280589	-301159807806	-301159807790
3183	1058029808531	1058029808545	-299163406630	-299163406614
3184	1058592567453	1058592567467	-297165939737	-297165939722
3185	1059151555335	1059151555349	-295167414249	-295167414233
3186	1059706770190	1059706770204	-293167837281	-293167837265
3187	1060258210039	1060258210053	-291167215957	-291167215941
3188	1060805872918	1060805872932	-289165557406	-289165557390
3189	1061349756871	1061349756885	-287162868756	-287162868741
3190	1061889859967	1061889859981	-285159157142	-285159157126
3191	1062426180280	1062426180294	-283154429701	-283154429686
3192	1062958715897	1062958715912	-281148693578	-281148693562
3193	1063487464925	1063487464939	-279141955914	-279141955898
3194	1064012425479	1064012425493	-277134223860	-277134223845
3195	1064533595685	1064533595699	-275125504566	-275125504549
3196	1065050973691	1065050973705	-273115805190	-273115805173
3197	1065564557652	1065564557667	-271105132888	-271105132874
3198	1066074345740	1066074345754	-269093494828	-269093494811
3199	1066580336137	1066580336151	-267080898169	-267080898154
3200	1067082527045	1067082527059	-265067350088	-265067350072
3201	1067580916667	1067580916681	-263052857753	-263052857737
3202	1068075503233	1068075503248	-261037428343	-261037428326
3203	1068566284981	1068566284995	-259021069034	-259021069018
3204	1069053260163	1069053260178	-257003787010	-257003786994
3205	1069536427044	1069536427058	-254985589461	-254985589445
3206	1070015783899	1070015783914	-252966483571	-252966483556
3207	1070491329025	1070491329039	-250946476536	-250946476520
3208	1070963060726	1070963060740	-248925575553	-248925575537
3209	1071430977320	1071430977334	-246903787817	-246903787802
3210	1071895077146	1071895077160	-244881120536	-244881120521
3211	1072355358544	1072355358558	-242857580910	-242857580893
3212	1072811819879	1072811819893	-240833176147	-240833176132
3213	1073264459520	1073264459534	-238807913462	-238807913448
3214	1073713275860	1073713275874	-236781800072	-236781800056
3215	1074158267298	1074158267312	-234754843188	-234754843173
3216	1074599432247	1074599432261	-232727050035	-232727050020
3217	1075036769137	1075036769152	-230698427836	-230698427821
3218	1075470276413	1075470276427	-228668983816	-228668983802
3219	1075899952523	1075899952537	-226638725206	-226638725191
3220	1076325795943	1076325795957	-224607659237	-224607659221
3221	1076747805155	1076747805169	-222575793146	-222575793132
3222	1077165978655	1077165978670	-220543134172	-220543134158
3223	1077580314953	1077580314967	-218509689553	-218509689537
3224	1077990812572	1077990812587	-216475466534	-216475466520
3225	1078397470052	1078397470066	-214440472364	-214440472349
3226	1078800285943	1078800285957	-212404714287	-212404714271
3227	1079199258809	1079199258823	-210368199559	-210368199543
3228	1079594387232	1079594387246	-208330935434	-208330935420
3229	1079985669802	1079985669816	-206292929169	-206292929153
3230	1080373105124	1080373105138	-204254188023	-204254188008
3231	1080756691820	1080756691835	-202214719260	-202214719246
3232	1081136428525	1081136428539	-200174530147	-200174530132
3233	1081512313882	1081512313897	-198133627950	-198133627933
3234	1081884346555	1081884346569	-196092019936	-196092019922
3235	1082252525217	1082252525232	-194049713384	-194049713369
3236	1082616848557	1082616848572	-192006715565	-192006715549
3237	1082977315278	1082977315292	-189963033757	-189963033741
3238	1083333924096	1083333924110	-187918675243	-187918675227
3239	1083686673739	1083686673753	-185873647303	-185873647287
3240	1084035562951	1084035562966	-183827957223	-183827957209
3241	1084380590491	1084380590505	-181781612292	-181781612277
3242	1084721755129	1084721755143	-179734619796	-179734619781
3243	1085059055648	1085059055663	-177686987029	-177686987013
3244	1085392490846	1085392490860	-175638721286	-175638721272
3245	1085722059539	1085722059553	-173589829865	-173589829848
3246	1086047760549	1086047760564	-171540320061	-171540320044
3247	1086369592720	1086369592734	-169490199176	-169490199160
3248	1086687554901	1086687554916	-167439474515	-167439474500
3249	1087001645961	1087001645976	-165388153381	-165388153365
3250	1087311864784	1087311864798	-163336243083	-163336243068
3251	1087618210260	1087618210274	-161283750931	-161283750915
3252	1087920681299	1087920681313	-159230684237	-159230684221
3253	1088219276827	1088219276842	-157177050312	-157177050297
3254	1088513995777	1088513995791	-155122856475	-155122856459
3255	1088804837099	1088804837113	-153068110041	-153068110025
3256	1089091799759	1089091799773	-151012818327	-151012818312
3257	1089374882733	1089374882747	-148956988662	-148956988648
3258	1089654085014	1089654085028	-146900628365	-146900628349
3259	1089929405607	1089929405621	-144843744762	-144843744747
3260	1090200843530	1090200843544	-142786345181	-142786345166
3261	1090468397816	1090468397831	-140728436949	-140728436933
3262	1090732067514	1090732067528	-138670027398	-138670027382
3263	1090991851683	1090991851697	-136611123864	-136611123850
3264	1091247749397	1091247749411	-134551733676	-134551733661
3265	1091499759748	1091499759762	-132491864173	-132491864157
3266	1091747881834	1091747881848	-130431522691	-130431522677
3267	1091992114773	1091992114787	-128370716575	-128370716558
3268	1092232457695	1092232457710	-126309453159	-126309453145
3269	1092468909743	1092468909757	-124247739791	-124247739775
3270	1092701470077	1092701470091	-122185583813	-122185583796
3271	1092930137867	1092930137882	-120122992571	-120122992555
3272	1093154912297	1093154912310	-118059973416	-118059973401
3273	1093375792567	1093375792582	-115996533692	-115996533676
3274	1093592777892	1093592777906	-113932680753	-113932680737
3275	1093805867498	1093805867512	-111868421950	-111868421936
3276	1094015060625	1094015060639	-109803764637	-109803764621
3277	1094220356528	1094220356542	-107738716168	-107738716151
3278	1094421754477	1094421754492	-105673283901	-105673283886
3279	1094619253752	1094619253766	-103607475192	-103607475176
3280	1094812853652	1094812853666	-101541297402	-101541297387
3281	1095002553487	1095002553501	-99474757889	-99474757874
3282	1095188352580	1095188352594	-97407864017	-97407864002
3283	1095370250271	1095370250285	-95340623147	-95340623131
3284	1095548245910	1095548245923	-93273042643	-93273042627
3285	1095722338863	1095722338877	-91205129871	-91205129855
3286	1095892528512	1095892528526	-89136892198	-89136892181
3287	1096058814249	1096058814263	-87068336993	-87068336978
3288	1096221195482	1096221195495	-84999471625	-84999471609
3289	1096379671631	1096379671646	-82930303459	-82930303443
3290	1096534242135	1096534242149	-80860839870	-80860839854
3291	1096684906442	1096684906456	-78791088229	-78791088214
3292	1096831664012	1096831664026	-76721055910	-76721055894
3293	1096974514327	1096974514341	-74650750286	-74650750271
3294	1097113456875	1097113456889	-72580178735	-72580178719
3295	1097248491162	1097248491176	-70509348630	-70509348614
3296	1097379616706	1097379616721	-68438267347	-68438267331
3297	1097506833043	1097506833056	-66366942267	-66366942251
3298	1097630139715	1097630139730	-64295380766	-64295380750
3299	1097749536288	1097749536302	-62223590227	-62223590211
3300	1097865022333	1097865022348	-60151578025	-60151578009
3301	1097976597437	1097976597451	-58079351546	-58079351530
3302	1098084261210	1098084261224	-56006918170	-56006918154
3303	1098188013262	1098188013276	-53934285280	-53934285265
3304	1098287853225	1098287853239	-51861460260	-51861460243
3305	1098383780741	1098383780756	-49788450492	-49788450476
3306	1098475795475	1098475795489	-47715263361	-47715263346
3307	1098563897091	1098563897105	-45641906256	-45641906242
3308	1098648085282	1098648085296	-43568386558	-43568386543
3309	1098728359744	1098728359758	-41494711657	-41494711641
3310	1098804720191	1098804720205	-39420888938	-39420888923
3311	1098877166352	1098877166367	-37346925791	-37346925775
3312	1098945697972	1098945697986	-35272829601	-35272829586
3313	1099010314802	1099010314817	-33198607758	-33198607744
3314	1099071016615	1099071016629	-31124267653	-31124267636
3315	1099127803191	1099127803205	-29049816675	-29049816658
3316	1099180674334	1099180674349	-26975262209	-26975262194
3317	1099229629848	1099229629863	-24900611650	-24900611634
3318	1099274669567	1099274669580	-22825872387	-22825872371
3319	1099315793322	1099315793336	-20751051811	-20751051797
3320	1099353000973	1099353000987	-18676157315	-18676157297
3321	1099386292384	1099386292398	-16601196287	-16601196270
3322	1099415667438	1099415667451	-14526176121	-14526176105
3323	1099441126028	1099441126042	-12451104208	-12451104192
3324	1099462668067	1099462668082	-10375987938	-10375987922
3325	1099480293476	1099480293490	-8300834706	-8300834691
3326	1099494002192	1099494002206	-6225651907	-6225651891
3327	1099503794168	1099503794183	-4150446930	-4150446913
3328	1099509669367	1099509669381	-2075227164	-2075227149


==> anc/results/_c11b_primary_work/W.tsv <==
value	count
-12	514
-10	10264
-9	8224
-8	114928
-7	131264
-6	830296
-5	893664
-4	4503790
-3	6287264
-2	22236304
-1	33586336
0	80963648
1	33586336
2	22236304
3	6287264
4	4503790
5	893664
6	830296
7	131264
8	114928
9	8224
10	10264
12	514


==> anc/results/_c11b_primary_work/primitive_AQ.tsv <==
a	q	count
-8	6	2
-8	19	2
-8	32	2
-8	45	2
-8	58	2
-8	71	2
-8	84	2
-8	97	2
-8	110	2
-8	123	2
-8	136	2
-8	149	2
-8	162	2
-8	175	2
-8	188	2
-8	201	2
-8	214	2
-8	227	2
-8	240	2
-8	253	2
-8	266	2
-8	279	2
-8	292	2
-8	305	2
-8	318	2
-8	331	2
-8	344	2
-8	357	2
-8	370	2
-8	383	2
-8	396	2
-8	409	2
-8	422	2
-8	435	2
-8	448	2
-8	461	2
-8	474	2
-8	487	2
-8	500	2
-8	513	2
-8	526	2
-8	539	2
-8	552	2
-8	565	2
-8	578	2
-8	591	2
-8	604	2
-8	617	2
-8	630	2
-8	643	2
-8	656	2
-8	669	2
-8	682	2
-8	695	2
-8	708	2
-8	721	2
-8	734	2
-8	747	2
-8	760	2
-8	773	2
-8	786	2
-8	799	2
-8	812	2
-8	825	2
-8	1664	2
-8	1677	2
-8	1690	2
-8	1703	2
-8	1716	2
-8	1729	2
-8	1742	2
-8	1755	2
-8	1768	2
-8	1781	2
-8	1794	2
-8	1807	2
-8	1820	2
-8	1833	2
-8	1846	2
-8	1859	2
-8	1872	2
-8	1885	2
-8	1898	2
-8	1911	2
-8	1924	2
-8	1937	2
-8	1950	2
-8	1963	2
-8	1976	2
-8	1989	2
-8	2002	2
-8	2015	2
-8	2028	2
-8	2041	2
-8	2054	2
-8	2067	2
-8	2080	2
-8	2093	2
-8	2106	2
-8	2119	2
-8	2132	2
-8	2145	2
-8	2158	2
-8	2171	2
-8	2184	2
-8	2197	2
-8	2210	2
-8	2223	2
-8	2236	2
-8	2249	2
-8	2262	2
-8	2275	2
-8	2288	2
-8	2301	2
-8	2314	2
-8	2327	2
-8	2340	2
-8	2353	2
-8	2366	2
-8	2379	2
-8	2392	2
-8	2405	2
-8	2418	2
-8	2431	2
-8	2444	2
-8	2457	2
-8	2470	2
-8	2483	2
-8	3322	1
-6	0	2
-6	1	2
-6	7	2
-6	8	10
-6	13	2
-6	14	2
-6	20	2
-6	21	10
-6	26	2
-6	27	2
-6	33	2
-6	34	10
-6	39	2
-6	40	2
-6	46	2
-6	47	10
-6	52	2
-6	53	2
-6	59	2
-6	60	10
-6	65	2
-6	66	2
-6	72	2
-6	73	10
-6	78	2
-6	79	2
-6	85	2
-6	86	10
-6	91	2
-6	92	2
-6	98	2
-6	99	10
-6	104	2
-6	105	2
-6	111	2
-6	112	10
-6	117	2
-6	118	2
-6	124	2
-6	125	10
-6	130	2
-6	131	2
-6	137	2
-6	138	10
-6	143	2
-6	144	2
-6	150	2
-6	151	10
-6	156	2
-6	157	2
-6	163	2
-6	164	10
-6	169	2
-6	170	2
-6	176	2
-6	177	10
-6	182	2
-6	183	2
-6	189	2
-6	190	10
-6	195	2
-6	196	2
-6	202	2
-6	203	10
-6	208	2
-6	209	2
-6	215	2
-6	216	10
-6	221	2
-6	222	2
-6	228	2
-6	229	10
-6	234	2
-6	235	2
-6	241	2
-6	242	10
-6	247	2
-6	248	2
-6	254	2
-6	255	10
-6	260	2
-6	261	2
-6	267	2
-6	268	10
-6	273	2
-6	274	2
-6	280	2
-6	281	10
-6	286	2
-6	287	2
-6	293	2
-6	294	10
-6	299	2
-6	300	2
-6	306	2
-6	307	10
-6	312	2
-6	313	2
-6	319	2
-6	320	10
-6	325	2
-6	326	2
-6	332	2
-6	333	10
-6	338	2
-6	339	2
-6	345	2
-6	346	10
-6	351	2
-6	352	2
-6	358	2
-6	359	10
-6	364	2
-6	365	2
-6	371	2
-6	372	10
-6	377	2
-6	378	2
-6	384	2
-6	385	10
-6	390	2
-6	391	2
-6	397	2
-6	398	10
-6	403	2
-6	404	2
-6	410	2
-6	411	10
-6	416	2
-6	417	2
-6	423	2
-6	424	10
-6	429	2
-6	430	2
-6	436	2
-6	437	10
-6	442	2
-6	443	2
-6	449	2
-6	450	10
-6	455	2
-6	456	2
-6	462	2
-6	463	10
-6	468	2
-6	469	2
-6	475	2
-6	476	10
-6	481	2
-6	482	2
-6	488	2
-6	489	10
-6	494	2
-6	495	2
-6	501	2
-6	502	10
-6	507	2
-6	508	2
-6	514	2
-6	515	10
-6	520	2
-6	521	2
-6	527	2
-6	528	10
-6	533	2
-6	534	2
-6	540	2
-6	541	10
-6	546	2
-6	547	2
-6	553	2
-6	554	10
-6	559	2
-6	560	2
-6	566	2
-6	567	10
-6	572	2
-6	573	2
-6	579	2
-6	580	10
-6	585	2
-6	586	2
-6	592	2
-6	593	10
-6	598	2
-6	599	2
-6	605	2
-6	606	10
-6	611	2
-6	612	2
-6	618	2
-6	619	10
-6	624	2
-6	625	2
-6	631	2
-6	632	10
-6	637	2
-6	638	2
-6	644	2
-6	645	10
-6	650	2
-6	651	2
-6	657	2
-6	658	10
-6	663	2
-6	664	2
-6	670	2
-6	671	10
-6	676	2
-6	677	2
-6	683	2
-6	684	10
-6	689	2
-6	690	2
-6	696	2
-6	697	10
-6	702	2
-6	703	2
-6	709	2
-6	710	10
-6	715	2
-6	716	2
-6	722	2
-6	723	10
-6	728	2
-6	729	2
-6	735	2
-6	736	10
-6	741	2
-6	742	2
-6	748	2
-6	749	10
-6	754	2
-6	755	2
-6	761	2
-6	762	10
-6	767	2
-6	768	2
-6	774	2
-6	775	10
-6	780	2
-6	781	2
-6	787	2
-6	788	10
-6	793	2
-6	794	2
-6	800	2
-6	801	10
-6	806	2
-6	807	2
-6	813	2
-6	814	10
-6	819	2
-6	820	2
-6	826	2
-6	827	10
-6	832	2
-6	833	2
-6	839	2
-6	840	2
-6	845	2
-6	846	2
-6	852	2
-6	853	2
-6	858	2
-6	859	2
-6	865	2
-6	866	2
-6	871	2
-6	872	2
-6	878	2
-6	879	2
-6	884	2
-6	885	2
-6	891	2
-6	892	2
-6	897	2
-6	898	2
-6	904	2
-6	905	2
-6	910	2
-6	911	2
-6	917	2
-6	918	2
-6	923	2
-6	924	2
-6	930	2
-6	931	2
-6	936	2
-6	937	2
-6	943	2
-6	944	2
-6	949	2
-6	950	2
-6	956	2
-6	957	2
-6	962	2
-6	963	2
-6	969	2
-6	970	2
-6	975	2
-6	976	2
-6	982	2
-6	983	2
-6	988	2
-6	989	2
-6	995	2
-6	996	2
-6	1001	2
-6	1002	2
-6	1008	2
-6	1009	2
-6	1014	2
-6	1015	2
-6	1021	2
-6	1022	2
-6	1027	2
-6	1028	2
-6	1034	2
-6	1035	2
-6	1040	2
-6	1041	2
-6	1047	2
-6	1048	2
-6	1053	2
-6	1054	2
-6	1060	2
-6	1061	2
-6	1066	2
-6	1067	2
-6	1073	2
-6	1074	2
-6	1079	2
-6	1080	2
-6	1086	2
-6	1087	2
-6	1092	2
-6	1093	2
-6	1099	2
-6	1100	2
-6	1105	2
-6	1106	2
-6	1112	2
-6	1113	2
-6	1118	2
-6	1119	2
-6	1125	2
-6	1126	2
-6	1131	2
-6	1132	2
-6	1138	2
-6	1139	2
-6	1144	2
-6	1145	2
-6	1151	2
-6	1152	2
-6	1157	2
-6	1158	2
-6	1164	2
-6	1165	2
-6	1170	2
-6	1171	2
-6	1177	2
-6	1178	2
-6	1183	2
-6	1184	2
-6	1190	2
-6	1191	2
-6	1196	2
-6	1197	2
-6	1203	2
-6	1204	2
-6	1209	2
-6	1210	2
-6	1216	2
-6	1217	2
-6	1222	2
-6	1223	2
-6	1229	2
-6	1230	2
-6	1235	2
-6	1236	2
-6	1242	2
-6	1243	2
-6	1248	2
-6	1249	2
-6	1255	2
-6	1256	2
-6	1261	2
-6	1262	2
-6	1268	2
-6	1269	2
-6	1274	2
-6	1275	2
-6	1281	2
-6	1282	2
-6	1287	2
-6	1288	2
-6	1294	2
-6	1295	2
-6	1300	2
-6	1301	2
-6	1307	2
-6	1308	2
-6	1313	2
-6	1314	2
-6	1320	2
-6	1321	2
-6	1326	2
-6	1327	2
-6	1333	2
-6	1334	2
-6	1339	2
-6	1340	2
-6	1346	2
-6	1347	2
-6	1352	2
-6	1353	2
-6	1359	2
-6	1360	2
-6	1365	2
-6	1366	2
-6	1372	2
-6	1373	2
-6	1378	2
-6	1379	2
-6	1385	2
-6	1386	2
-6	1391	2
-6	1392	2
-6	1398	2
-6	1399	2
-6	1404	2
-6	1405	2
-6	1411	2
-6	1412	2
-6	1417	2
-6	1418	2
-6	1424	2
-6	1425	2
-6	1430	2
-6	1431	2
-6	1437	2
-6	1438	2
-6	1443	2
-6	1444	2
-6	1450	2
-6	1451	2
-6	1456	2
-6	1457	2
-6	1463	2
-6	1464	2
-6	1469	2
-6	1470	2
-6	1476	2
-6	1477	2
-6	1482	2
-6	1483	2
-6	1489	2
-6	1490	2
-6	1495	2
-6	1496	2
-6	1502	2
-6	1503	2
-6	1508	2
-6	1509	2
-6	1515	2
-6	1516	2
-6	1521	2
-6	1522	2
-6	1528	2
-6	1529	2
-6	1534	2
-6	1535	2
-6	1541	2
-6	1542	2
-6	1547	2
-6	1548	2
-6	1554	2
-6	1555	2
-6	1560	2
-6	1561	2
-6	1567	2
-6	1568	2
-6	1573	2
-6	1574	2
-6	1580	2
-6	1581	2
-6	1586	2
-6	1587	2
-6	1593	2
-6	1594	2
-6	1599	2
-6	1600	2
-6	1606	2
-6	1607	2
-6	1612	2
-6	1613	2
-6	1619	2
-6	1620	2
-6	1625	2
-6	1626	2
-6	1632	2
-6	1633	2
-6	1638	2
-6	1639	2
-6	1645	2
-6	1646	2
-6	1651	2
-6	1652	2
-6	1658	2
-6	1659	2
-6	1665	2
-6	1666	10
-6	1671	2
-6	1672	2
-6	1678	2
-6	1679	10
-6	1684	2
-6	1685	2
-6	1691	2
-6	1692	10
-6	1697	2
-6	1698	2
-6	1704	2
-6	1705	10
-6	1710	2
-6	1711	2
-6	1717	2
-6	1718	10
-6	1723	2
-6	1724	2
-6	1730	2
-6	1731	10
-6	1736	2
-6	1737	2
-6	1743	2
-6	1744	10
-6	1749	2
-6	1750	2
-6	1756	2
-6	1757	10
-6	1762	2
-6	1763	2
-6	1769	2
-6	1770	10
-6	1775	2
-6	1776	2
-6	1782	2
-6	1783	10
-6	1788	2
-6	1789	2
-6	1795	2
-6	1796	10
-6	1801	2
-6	1802	2
-6	1808	2
-6	1809	10
-6	1814	2
-6	1815	2
-6	1821	2
-6	1822	10
-6	1827	2
-6	1828	2
-6	1834	2
-6	1835	10
-6	1840	2
-6	1841	2
-6	1847	2
-6	1848	10
-6	1853	2
-6	1854	2
-6	1860	2
-6	1861	10
-6	1866	2
-6	1867	2
-6	1873	2
-6	1874	10
-6	1879	2
-6	1880	2
-6	1886	2
-6	1887	10
-6	1892	2
-6	1893	2
-6	1899	2
-6	1900	10
-6	1905	2
-6	1906	2
-6	1912	2
-6	1913	10
-6	1918	2
-6	1919	2
-6	1925	2
-6	1926	10
-6	1931	2
-6	1932	2
-6	1938	2
-6	1939	10
-6	1944	2
-6	1945	2
-6	1951	2
-6	1952	10
-6	1957	2
-6	1958	2
-6	1964	2
-6	1965	10
-6	1970	2
-6	1971	2
-6	1977	2
-6	1978	10
-6	1983	2
-6	1984	2
-6	1990	2
-6	1991	10
-6	1996	2
-6	1997	2
-6	2003	2
-6	2004	10
-6	2009	2
-6	2010	2
-6	2016	2
-6	2017	10
-6	2022	2
-6	2023	2
-6	2029	2
-6	2030	10
-6	2035	2
-6	2036	2
-6	2042	2
-6	2043	10
-6	2048	2
-6	2049	2
-6	2055	2
-6	2056	10
-6	2061	2
-6	2062	2
-6	2068	2
-6	2069	10
-6	2074	2
-6	2075	2
-6	2081	2
-6	2082	10
-6	2087	2
-6	2088	2
-6	2094	2
-6	2095	10
-6	2100	2
-6	2101	2
-6	2107	2
-6	2108	10
-6	2113	2
-6	2114	2
-6	2120	2
-6	2121	10
-6	2126	2
-6	2127	2
-6	2133	2
-6	2134	10
-6	2139	2
-6	2140	2
-6	2146	2
-6	2147	10
-6	2152	2
-6	2153	2
-6	2159	2
-6	2160	10
-6	2165	2
-6	2166	2
-6	2172	2
-6	2173	10
-6	2178	2
-6	2179	2
-6	2185	2
-6	2186	10
-6	2191	2
-6	2192	2
-6	2198	2
-6	2199	10
-6	2204	2
-6	2205	2
-6	2211	2
-6	2212	10
-6	2217	2
-6	2218	2
-6	2224	2
-6	2225	10
-6	2230	2
-6	2231	2
-6	2237	2
-6	2238	10
-6	2243	2
-6	2244	2
-6	2250	2
-6	2251	10
-6	2256	2
-6	2257	2
-6	2263	2
-6	2264	10
-6	2269	2
-6	2270	2
-6	2276	2
-6	2277	10
-6	2282	2
-6	2283	2
-6	2289	2
-6	2290	10
-6	2295	2
-6	2296	2
-6	2302	2
-6	2303	10
-6	2308	2
-6	2309	2
-6	2315	2
-6	2316	10
-6	2321	2
-6	2322	2
-6	2328	2
-6	2329	10
-6	2334	2
-6	2335	2
-6	2341	2
-6	2342	10
-6	2347	2
-6	2348	2
-6	2354	2
-6	2355	10
-6	2360	2
-6	2361	2
-6	2367	2
-6	2368	10
-6	2373	2
-6	2374	2
-6	2380	2
-6	2381	10
-6	2386	2
-6	2387	2
-6	2393	2
-6	2394	10
-6	2399	2
-6	2400	2
-6	2406	2
-6	2407	10
-6	2412	2
-6	2413	2
-6	2419	2
-6	2420	10
-6	2425	2
-6	2426	2
-6	2432	2
-6	2433	10
-6	2438	2
-6	2439	2
-6	2445	2
-6	2446	10
-6	2451	2
-6	2452	2
-6	2458	2
-6	2459	10
-6	2464	2
-6	2465	2
-6	2471	2
-6	2472	10
-6	2477	2
-6	2478	2
-6	2484	2
-6	2485	10
-6	2490	2
-6	2491	2
-6	2497	2
-6	2498	2
-6	2503	2
-6	2504	2
-6	2510	2
-6	2511	2
-6	2516	2
-6	2517	2
-6	2523	2
-6	2524	2
-6	2529	2
-6	2530	2
-6	2536	2
-6	2537	2
-6	2542	2
-6	2543	2
-6	2549	2
-6	2550	2
-6	2555	2
-6	2556	2
-6	2562	2
-6	2563	2
-6	2568	2
-6	2569	2
-6	2575	2
-6	2576	2
-6	2581	2
-6	2582	2
-6	2588	2
-6	2589	2
-6	2594	2
-6	2595	2
-6	2601	2
-6	2602	2
-6	2607	2
-6	2608	2
-6	2614	2
-6	2615	2
-6	2620	2
-6	2621	2
-6	2627	2
-6	2628	2
-6	2633	2
-6	2634	2
-6	2640	2
-6	2641	2
-6	2646	2
-6	2647	2
-6	2653	2
-6	2654	2
-6	2659	2
-6	2660	2
-6	2666	2
-6	2667	2
-6	2672	2
-6	2673	2
-6	2679	2
-6	2680	2
-6	2685	2
-6	2686	2
-6	2692	2
-6	2693	2
-6	2698	2
-6	2699	2
-6	2705	2
-6	2706	2
-6	2711	2
-6	2712	2
-6	2718	2
-6	2719	2
-6	2724	2
-6	2725	2
-6	2731	2
-6	2732	2
-6	2737	2
-6	2738	2
-6	2744	2
-6	2745	2
-6	2750	2
-6	2751	2
-6	2757	2
-6	2758	2
-6	2763	2
-6	2764	2
-6	2770	2
-6	2771	2
-6	2776	2
-6	2777	2
-6	2783	2
-6	2784	2
-6	2789	2
-6	2790	2
-6	2796	2
-6	2797	2
-6	2802	2
-6	2803	2
-6	2809	2
-6	2810	2
-6	2815	2
-6	2816	2
-6	2822	2
-6	2823	2
-6	2828	2
-6	2829	2
-6	2835	2
-6	2836	2
-6	2841	2
-6	2842	2
-6	2848	2
-6	2849	2
-6	2854	2
-6	2855	2
-6	2861	2
-6	2862	2
-6	2867	2
-6	2868	2
-6	2874	2
-6	2875	2
-6	2880	2
-6	2881	2
-6	2887	2
-6	2888	2
-6	2893	2
-6	2894	2
-6	2900	2
-6	2901	2
-6	2906	2
-6	2907	2
-6	2913	2
-6	2914	2
-6	2919	2
-6	2920	2
-6	2926	2
-6	2927	2
-6	2932	2
-6	2933	2
-6	2939	2
-6	2940	2
-6	2945	2
-6	2946	2
-6	2952	2
-6	2953	2
-6	2958	2
-6	2959	2
-6	2965	2
-6	2966	2
-6	2971	2
-6	2972	2
-6	2978	2
-6	2979	2
-6	2984	2
-6	2985	2
-6	2991	2
-6	2992	2
-6	2997	2
-6	2998	2
-6	3004	2
-6	3005	2
-6	3010	2
-6	3011	2
-6	3017	2
-6	3018	2
-6	3023	2
-6	3024	2
-6	3030	2
-6	3031	2
-6	3036	2
-6	3037	2
-6	3043	2
-6	3044	2
-6	3049	2
-6	3050	2
-6	3056	2
-6	3057	2
-6	3062	2
-6	3063	2
-6	3069	2
-6	3070	2
-6	3075	2
-6	3076	2
-6	3082	2
-6	3083	2
-6	3088	2
-6	3089	2
-6	3095	2
-6	3096	2
-6	3101	2
-6	3102	2
-6	3108	2
-6	3109	2
-6	3114	2
-6	3115	2
-6	3121	2
-6	3122	2
-6	3127	2
-6	3128	2
-6	3134	2
-6	3135	2
-6	3140	2
-6	3141	2
-6	3147	2
-6	3148	2
-6	3153	2
-6	3154	2
-6	3160	2
-6	3161	2
-6	3166	2
-6	3167	2
-6	3173	2
-6	3174	2
-6	3179	2
-6	3180	2
-6	3186	2
-6	3187	2
-6	3192	2
-6	3193	2
-6	3199	2
-6	3200	2
-6	3205	2
-6	3206	2
-6	3212	2
-6	3213	2
-6	3218	2
-6	3219	2
-6	3225	2
-6	3226	2
-6	3231	2
-6	3232	2
-6	3238	2
-6	3239	2
-6	3244	2
-6	3245	2
-6	3251	2
-6	3252	2
-6	3257	2
-6	3258	2
-6	3264	2
-6	3265	2
-6	3270	2
-6	3271	2
-6	3277	2
-6	3278	2
-6	3283	2
-6	3284	2
-6	3290	2
-6	3291	2
-6	3296	2
-6	3297	2
-6	3303	2
-6	3304	2
-6	3309	2
-6	3310	2
-6	3316	2
-6	3317	2
-6	3322	1
-6	3323	2
-6	3324	5
-4	2	10
-4	3	18
-4	9	10
-4	10	22
-4	15	10
-4	16	18
-4	22	10
-4	23	22
-4	28	10
-4	29	18
-4	35	10
-4	36	22
-4	41	10
-4	42	18
-4	48	10
-4	49	22
-4	54	10
-4	55	18
-4	61	10
-4	62	22
-4	67	10
-4	68	18
-4	74	10
-4	75	22
-4	80	10
-4	81	18
-4	87	10
-4	88	22
-4	93	10
-4	94	18
-4	100	10
-4	101	22
-4	106	10
-4	107	18
-4	113	10
-4	114	22
-4	119	10
-4	120	18
-4	126	10
-4	127	22
-4	132	10
-4	133	18
-4	139	10
-4	140	22
-4	145	10
-4	146	18
-4	152	10
-4	153	22
-4	158	10
-4	159	18
-4	165	10
-4	166	22
-4	171	10
-4	172	18
-4	178	10
-4	179	22
-4	184	10
-4	185	18
-4	191	10
-4	192	22
-4	197	10
-4	198	18
-4	204	10
-4	205	22
-4	210	10
-4	211	18
-4	217	10
-4	218	22
-4	223	10
-4	224	18
-4	230	10
-4	231	22
-4	236	10
-4	237	18
-4	243	10
-4	244	22
-4	249	10
-4	250	18
-4	256	10
-4	257	22
-4	262	10
-4	263	18
-4	269	10
-4	270	22
-4	275	10
-4	276	18
-4	282	10
-4	283	22
-4	288	10
-4	289	18
-4	295	10
-4	296	22
-4	301	10
-4	302	18
-4	308	10
-4	309	22
-4	314	10
-4	315	18
-4	321	10
-4	322	22
-4	327	10
-4	328	18
-4	334	10
-4	335	22
-4	340	10
-4	341	18
-4	347	10
-4	348	22
-4	353	10
-4	354	18
-4	360	10
-4	361	22
-4	366	10
-4	367	18
-4	373	10
-4	374	22
-4	379	10
-4	380	18
-4	386	10
-4	387	22
-4	392	10
-4	393	18
-4	399	10
-4	400	22
-4	405	10
-4	406	18
-4	412	10
-4	413	22
-4	418	10
-4	419	10
-4	425	10
-4	426	22
-4	431	10
-4	432	10
-4	438	10
-4	439	22
-4	444	10
-4	445	10
-4	451	10
-4	452	22
-4	457	10
-4	458	10
-4	464	10
-4	465	22
-4	470	10
-4	471	10
-4	477	10
-4	478	22
-4	483	10
-4	484	10
-4	490	10
-4	491	22
-4	496	10
-4	497	10
-4	503	10
-4	504	22
-4	509	10
-4	510	10
-4	516	10
-4	517	22
-4	522	10
-4	523	10
-4	529	10
-4	530	22
-4	535	10
-4	536	10
-4	542	10
-4	543	22
-4	548	10
-4	549	10
-4	555	10
-4	556	22
-4	561	10
-4	562	10
-4	568	10
-4	569	22
-4	574	10
-4	575	10
-4	581	10
-4	582	22
-4	587	10
-4	588	10
-4	594	10
-4	595	22
-4	600	10
-4	601	10
-4	607	10
-4	608	22
-4	613	10
-4	614	10
-4	620	10
-4	621	22
-4	626	10
-4	627	10
-4	633	10
-4	634	22
-4	639	10
-4	640	10
-4	646	10
-4	647	22
-4	652	10
-4	653	10
-4	659	10
-4	660	22
-4	665	10
-4	666	10
-4	672	10
-4	673	22
-4	678	10
-4	679	10
-4	685	10
-4	686	22
-4	691	10
-4	692	10
-4	698	10
-4	699	22
-4	704	10
-4	705	10
-4	711	10
-4	712	22
-4	717	10
-4	718	10
-4	724	10
-4	725	22
-4	730	10
-4	731	10
-4	737	10
-4	738	22
-4	743	10
-4	744	10
-4	750	10
-4	751	22
-4	756	10
-4	757	10
-4	763	10
-4	764	22
-4	769	10
-4	770	10
-4	776	10
-4	777	22
-4	782	10
-4	783	10
-4	789	10
-4	790	22
-4	795	10
-4	796	10
-4	802	10
-4	803	22
-4	808	10
-4	809	10
-4	815	10
-4	816	22
-4	821	10
-4	822	10
-4	828	10
-4	829	22
-4	832	8
-4	834	10
-4	835	10
-4	841	10
-4	842	10
-4	845	8
-4	847	10
-4	848	10
-4	854	10
-4	855	10
-4	858	8
-4	860	10
-4	861	10
-4	867	10
-4	868	10
-4	871	8
-4	873	10
-4	874	10
-4	880	10
-4	881	10
-4	884	8
-4	886	10
-4	887	10
-4	893	10
-4	894	10
-4	897	8
-4	899	10
-4	900	10
-4	906	10
-4	907	10
-4	910	8
-4	912	10
-4	913	10
-4	919	10
-4	920	10
-4	923	8
-4	925	10
-4	926	10
-4	932	10
-4	933	10
-4	936	8
-4	938	10
-4	939	10
-4	945	10
-4	946	10
-4	949	8
-4	951	10
-4	952	10
-4	958	10
-4	959	10
-4	962	8
-4	964	10
-4	965	10
-4	971	10
-4	972	10
-4	975	8
-4	977	10
-4	978	10
-4	984	10
-4	985	10
-4	988	8
-4	990	10
-4	991	10
-4	997	10
-4	998	10
-4	1001	8
-4	1003	10
-4	1004	10
-4	1010	10
-4	1011	10
-4	1014	8
-4	1016	10
-4	1017	10
-4	1023	10
-4	1024	10
-4	1027	8
-4	1029	10
-4	1030	10
-4	1036	10
-4	1037	10
-4	1040	8
-4	1042	10
-4	1043	10
-4	1049	10
-4	1050	10
-4	1053	8
-4	1055	10
-4	1056	10
-4	1062	10
-4	1063	10
-4	1066	8
-4	1068	10
-4	1069	10
-4	1075	10
-4	1076	10
-4	1079	8
-4	1081	10
-4	1082	10
-4	1088	10
-4	1089	10
-4	1092	8
-4	1094	10
-4	1095	10
-4	1101	10
-4	1102	10
-4	1105	8
-4	1107	10
-4	1108	10
-4	1114	10
-4	1115	10
-4	1118	8
-4	1120	10
-4	1121	10
-4	1127	10
-4	1128	10
-4	1131	8
-4	1133	10
-4	1134	10
-4	1140	10
-4	1141	10
-4	1144	8
-4	1146	10
-4	1147	10
-4	1153	10
-4	1154	10
-4	1157	8
-4	1159	10
-4	1160	10
-4	1166	10
-4	1167	10
-4	1170	8
-4	1172	10
-4	1173	10
-4	1179	10
-4	1180	10
-4	1183	8
-4	1185	10
-4	1186	10
-4	1192	10
-4	1193	10
-4	1196	8
-4	1198	10
-4	1199	10
-4	1205	10
-4	1206	10
-4	1209	8
-4	1211	10
-4	1212	10
-4	1218	10
-4	1219	10
-4	1222	8
-4	1224	10
-4	1225	10
-4	1231	10
-4	1232	10
-4	1235	8
-4	1237	10
-4	1238	10
-4	1244	10
-4	1245	10
-4	1250	10
-4	1251	10
-4	1257	10
-4	1258	10
-4	1263	10
-4	1264	10
-4	1270	10
-4	1271	10
-4	1276	10
-4	1277	10
-4	1283	10
-4	1284	10
-4	1289	10
-4	1290	10
-4	1296	10
-4	1297	10
-4	1302	10
-4	1303	10
-4	1309	10
-4	1310	10
-4	1315	10
-4	1316	10
-4	1322	10
-4	1323	10
-4	1328	10
-4	1329	10
-4	1335	10
-4	1336	10
-4	1341	10
-4	1342	10
-4	1348	10
-4	1349	10
-4	1354	10
-4	1355	10
-4	1361	10
-4	1362	10
-4	1367	10
-4	1368	10
-4	1374	10
-4	1375	10
-4	1380	10
-4	1381	10
-4	1387	10
-4	1388	10
-4	1393	10
-4	1394	10
-4	1400	10
-4	1401	10
-4	1406	10
-4	1407	10
-4	1413	10
-4	1414	10
-4	1419	10
-4	1420	10
-4	1426	10
-4	1427	10
-4	1432	10
-4	1433	10
-4	1439	10
-4	1440	10
-4	1445	10
-4	1446	10
-4	1452	10
-4	1453	10
-4	1458	10
-4	1459	10
-4	1465	10
-4	1466	10
-4	1471	10
-4	1472	10
-4	1478	10
-4	1479	10
-4	1484	10
-4	1485	10
-4	1491	10
-4	1492	10
-4	1497	10
-4	1498	10
-4	1504	10
-4	1505	10
-4	1510	10
-4	1511	10
-4	1517	10
-4	1518	10
-4	1523	10
-4	1524	10
-4	1530	10
-4	1531	10
-4	1536	10
-4	1537	10
-4	1543	10
-4	1544	10
-4	1549	10
-4	1550	10
-4	1556	10
-4	1557	10
-4	1562	10
-4	1563	10
-4	1569	10
-4	1570	10
-4	1575	10
-4	1576	10
-4	1582	10
-4	1583	10
-4	1588	10
-4	1589	10
-4	1595	10
-4	1596	10
-4	1601	10
-4	1602	10
-4	1608	10
-4	1609	10
-4	1614	10
-4	1615	10
-4	1621	10
-4	1622	10
-4	1627	10
-4	1628	10
-4	1634	10
-4	1635	10
-4	1640	10
-4	1641	10
-4	1647	10
-4	1648	10
-4	1653	10
-4	1654	10
-4	1660	10
-4	1661	14
-4	1667	10
-4	1668	22
-4	1673	10
-4	1674	18
-4	1680	10
-4	1681	22
-4	1686	10
-4	1687	18
-4	1693	10
-4	1694	22
-4	1699	10
-4	1700	18
-4	1706	10
-4	1707	22
-4	1712	10
-4	1713	18
-4	1719	10
-4	1720	22
-4	1725	10
-4	1726	18
-4	1732	10
-4	1733	22
-4	1738	10
-4	1739	18
-4	1745	10
-4	1746	22
-4	1751	10
-4	1752	18
-4	1758	10
-4	1759	22
-4	1764	10
-4	1765	18
-4	1771	10
-4	1772	22
-4	1777	10
-4	1778	18
-4	1784	10
-4	1785	22
-4	1790	10
-4	1791	18
-4	1797	10
-4	1798	22
-4	1803	10
-4	1804	18
-4	1810	10
-4	1811	22
-4	1816	10
-4	1817	18
-4	1823	10
-4	1824	22
-4	1829	10
-4	1830	18
-4	1836	10
-4	1837	22
-4	1842	10
-4	1843	18
-4	1849	10
-4	1850	22
-4	1855	10
-4	1856	18
-4	1862	10
-4	1863	22
-4	1868	10
-4	1869	18
-4	1875	10
-4	1876	22
-4	1881	10
-4	1882	18
-4	1888	10
-4	1889	22
-4	1894	10
-4	1895	18
-4	1901	10
-4	1902	22
-4	1907	10
-4	1908	18
-4	1914	10
-4	1915	22
-4	1920	10
-4	1921	18
-4	1927	10
-4	1928	22
-4	1933	10
-4	1934	18
-4	1940	10
-4	1941	22
-4	1946	10
-4	1947	18
-4	1953	10
-4	1954	22
-4	1959	10
-4	1960	18
-4	1966	10
-4	1967	22
-4	1972	10
-4	1973	18
-4	1979	10
-4	1980	22
-4	1985	10
-4	1986	18
-4	1992	10
-4	1993	22
-4	1998	10
-4	1999	18
-4	2005	10
-4	2006	22
-4	2011	10
-4	2012	18
-4	2018	10
-4	2019	22
-4	2024	10
-4	2025	18
-4	2031	10
-4	2032	22
-4	2037	10
-4	2038	18
-4	2044	10
-4	2045	22
-4	2050	10
-4	2051	18
-4	2057	10
-4	2058	22
-4	2063	10
-4	2064	18
-4	2070	10
-4	2071	22
-4	2076	10
-4	2077	18
-4	2083	10
-4	2084	22
-4	2089	10
-4	2090	10
-4	2096	10
-4	2097	22
-4	2102	10
-4	2103	10
-4	2109	10
-4	2110	22
-4	2115	10
-4	2116	10
-4	2122	10
-4	2123	22
-4	2128	10
-4	2129	10
-4	2135	10
-4	2136	22
-4	2141	10
-4	2142	10
-4	2148	10
-4	2149	22
-4	2154	10
-4	2155	10
-4	2161	10
-4	2162	22
-4	2167	10
-4	2168	10
-4	2174	10
-4	2175	22
-4	2180	10
-4	2181	10
-4	2187	10
-4	2188	22
-4	2193	10
-4	2194	10
-4	2200	10
-4	2201	22
-4	2206	10
-4	2207	10
-4	2213	10
-4	2214	22
-4	2219	10
-4	2220	10
-4	2226	10
-4	2227	22
-4	2232	10
-4	2233	10
-4	2239	10
-4	2240	22
-4	2245	10
-4	2246	10
-4	2252	10
-4	2253	22
-4	2258	10
-4	2259	10
-4	2265	10
-4	2266	22
-4	2271	10
-4	2272	10
-4	2278	10
-4	2279	22
-4	2284	10
-4	2285	10
-4	2291	10
-4	2292	22
-4	2297	10
-4	2298	10
-4	2304	10
-4	2305	22
-4	2310	10
-4	2311	10
-4	2317	10
-4	2318	22
-4	2323	10
-4	2324	10
-4	2330	10
-4	2331	22
-4	2336	10
-4	2337	10
-4	2343	10
-4	2344	22
-4	2349	10
-4	2350	10
-4	2356	10
-4	2357	22
-4	2362	10
-4	2363	10
-4	2369	10
-4	2370	22
-4	2375	10
-4	2376	10
-4	2382	10
-4	2383	22
-4	2388	10
-4	2389	10
-4	2395	10
-4	2396	22
-4	2401	10
-4	2402	10
-4	2408	10
-4	2409	22
-4	2414	10
-4	2415	10
-4	2421	10
-4	2422	22
-4	2427	10
-4	2428	10
-4	2434	10
-4	2435	22
-4	2440	10
-4	2441	10
-4	2447	10
-4	2448	22
-4	2453	10
-4	2454	10
-4	2460	10
-4	2461	22
-4	2466	10
-4	2467	10
-4	2473	10
-4	2474	22
-4	2479	10
-4	2480	10
-4	2486	10
-4	2487	22
-4	2492	10
-4	2493	10
-4	2499	10
-4	2500	10
-4	2503	8
-4	2505	10
-4	2506	10
-4	2512	10
-4	2513	10
-4	2516	8
-4	2518	10
-4	2519	10
-4	2525	10
-4	2526	10
-4	2529	8
-4	2531	10
-4	2532	10
-4	2538	10
-4	2539	10
-4	2542	8
-4	2544	10
-4	2545	10
-4	2551	10
-4	2552	10
-4	2555	8
-4	2557	10
-4	2558	10
-4	2564	10
-4	2565	10
-4	2568	8
-4	2570	10
-4	2571	10
-4	2577	10
-4	2578	10
-4	2581	8
-4	2583	10
-4	2584	10
-4	2590	10
-4	2591	10
-4	2594	8
-4	2596	10
-4	2597	10
-4	2603	10
-4	2604	10
-4	2607	8
-4	2609	10
-4	2610	10
-4	2616	10
-4	2617	10
-4	2620	8
-4	2622	10
-4	2623	10
-4	2629	10
-4	2630	10
-4	2633	8
-4	2635	10
-4	2636	10
-4	2642	10
-4	2643	10
-4	2646	8
-4	2648	10
-4	2649	10
-4	2655	10
-4	2656	10
-4	2659	8
-4	2661	10
-4	2662	10
-4	2668	10
-4	2669	10
-4	2672	8
-4	2674	10
-4	2675	10
-4	2681	10
-4	2682	10
-4	2685	8
-4	2687	10
-4	2688	10
-4	2694	10
-4	2695	10
-4	2698	8
-4	2700	10
-4	2701	10
-4	2707	10
-4	2708	10
-4	2711	8
-4	2713	10
-4	2714	10
-4	2720	10
-4	2721	10
-4	2724	8
-4	2726	10
-4	2727	10
-4	2733	10
-4	2734	10
-4	2737	8
-4	2739	10
-4	2740	10
-4	2746	10
-4	2747	10
-4	2750	8
-4	2752	10
-4	2753	10
-4	2759	10
-4	2760	10
-4	2763	8
-4	2765	10
-4	2766	10
-4	2772	10
-4	2773	10
-4	2776	8
-4	2778	10
-4	2779	10
-4	2785	10
-4	2786	10
-4	2789	8
-4	2791	10
-4	2792	10
-4	2798	10
-4	2799	10
-4	2802	8
-4	2804	10
-4	2805	10
-4	2811	10
-4	2812	10
-4	2815	8
-4	2817	10
-4	2818	10
-4	2824	10
-4	2825	10
-4	2828	8
-4	2830	10
-4	2831	10
-4	2837	10
-4	2838	10
-4	2841	8
-4	2843	10
-4	2844	10
-4	2850	10
-4	2851	10
-4	2854	8
-4	2856	10
-4	2857	10
-4	2863	10
-4	2864	10
-4	2867	8
-4	2869	10
-4	2870	10
-4	2876	10
-4	2877	10
-4	2880	8
-4	2882	10
-4	2883	10
-4	2889	10
-4	2890	10
-4	2893	8
-4	2895	10
-4	2896	10
-4	2902	10
-4	2903	10
-4	2906	8
-4	2908	10
-4	2909	10
-4	2915	10
-4	2916	10
-4	2921	10
-4	2922	10
-4	2928	10
-4	2929	10
-4	2934	10
-4	2935	10
-4	2941	10
-4	2942	10
-4	2947	10
-4	2948	10
-4	2954	10
-4	2955	10
-4	2960	10
-4	2961	10
-4	2967	10
-4	2968	10
-4	2973	10
-4	2974	10
-4	2980	10
-4	2981	10
-4	2986	10
-4	2987	10
-4	2993	10
-4	2994	10
-4	2999	10
-4	3000	10
-4	3006	10
-4	3007	10
-4	3012	10
-4	3013	10
-4	3019	10
-4	3020	10
-4	3025	10
-4	3026	10
-4	3032	10
-4	3033	10
-4	3038	10
-4	3039	10
-4	3045	10
-4	3046	10
-4	3051	10
-4	3052	10
-4	3058	10
-4	3059	10
-4	3064	10
-4	3065	10
-4	3071	10
-4	3072	10
-4	3077	10
-4	3078	10
-4	3084	10
-4	3085	10
-4	3090	10
-4	3091	10
-4	3097	10
-4	3098	10
-4	3103	10
-4	3104	10
-4	3110	10
-4	3111	10
-4	3116	10
-4	3117	10
-4	3123	10
-4	3124	10
-4	3129	10
-4	3130	10
-4	3136	10
-4	3137	10
-4	3142	10
-4	3143	10
-4	3149	10
-4	3150	10
-4	3155	10
-4	3156	10
-4	3162	10
-4	3163	10
-4	3168	10
-4	3169	10
-4	3175	10
-4	3176	10
-4	3181	10
-4	3182	10
-4	3188	10
-4	3189	10
-4	3194	10
-4	3195	10
-4	3201	10
-4	3202	10
-4	3207	10
-4	3208	10
-4	3214	10
-4	3215	10
-4	3220	10
-4	3221	10
-4	3227	10
-4	3228	10
-4	3233	10
-4	3234	10
-4	3240	10
-4	3241	10
-4	3246	10
-4	3247	10
-4	3253	10
-4	3254	10
-4	3259	10
-4	3260	10
-4	3266	10
-4	3267	10
-4	3272	10
-4	3273	10
-4	3279	10
-4	3280	10
-4	3285	10
-4	3286	10
-4	3292	10
-4	3293	10
-4	3298	10
-4	3299	10
-4	3305	10
-4	3306	10
-4	3311	10
-4	3312	10
-4	3318	10
-4	3319	10
-4	3324	5
-4	3325	10
-4	3326	11
-3	0	8
-3	4	40
-3	7	8
-3	10	8
-3	13	8
-3	17	40
-3	20	8
-3	23	8
-3	26	8
-3	30	40
-3	33	8
-3	36	8
-3	39	8
-3	43	40
-3	46	8
-3	49	8
-3	52	8
-3	56	40
-3	59	8
-3	62	8
-3	65	8
-3	69	40
-3	72	8
-3	75	8
-3	78	8
-3	82	40
-3	85	8
-3	88	8
-3	91	8
-3	95	40
-3	98	8
-3	101	8
-3	104	8
-3	108	40
-3	111	8
-3	114	8
-3	117	8
-3	121	40
-3	124	8
-3	127	8
-3	130	8
-3	134	40
-3	137	8
-3	140	8
-3	143	8
-3	147	40
-3	150	8
-3	153	8
-3	156	8
-3	160	40
-3	163	8
-3	166	8
-3	169	8
-3	173	40
-3	176	8
-3	179	8
-3	182	8
-3	186	40
-3	189	8
-3	192	8
-3	195	8
-3	199	40
-3	202	8
-3	205	8
-3	208	8
-3	212	40
-3	215	8
-3	218	8
-3	221	8
-3	225	40
-3	228	8
-3	231	8
-3	234	8
-3	238	40
-3	241	8
-3	244	8
-3	247	8
-3	251	40
-3	254	8
-3	257	8
-3	260	8
-3	264	40
-3	267	8
-3	270	8
-3	273	8
-3	277	40
-3	280	8
-3	283	8
-3	286	8
-3	290	40
-3	293	8
-3	296	8
-3	299	8
-3	303	40
-3	306	8
-3	309	8
-3	312	8
-3	316	40
-3	319	8
-3	322	8
-3	325	8
-3	329	40
-3	332	8
-3	335	8
-3	338	8
-3	342	40
-3	345	8
-3	348	8
-3	351	8
-3	355	40
-3	358	8
-3	361	8
-3	364	8
-3	368	40
-3	371	8
-3	374	8
-3	377	8
-3	381	40
-3	384	8
-3	387	8
-3	390	8
-3	394	40
-3	397	8
-3	400	8
-3	403	8
-3	407	40
-3	410	8
-3	413	8
-3	416	8
-3	420	8
-3	423	8
-3	426	8
-3	429	8
-3	433	8
-3	436	8
-3	439	8
-3	442	8
-3	446	8
-3	449	8
-3	452	8
-3	455	8
-3	459	8
-3	462	8
-3	465	8
-3	468	8
-3	472	8
-3	475	8
-3	478	8
-3	481	8
-3	485	8
-3	488	8
-3	491	8
-3	494	8
-3	498	8
-3	501	8
-3	504	8
-3	507	8
-3	511	8
-3	514	8
-3	517	8
-3	520	8
-3	524	8
-3	527	8
-3	530	8
-3	533	8
-3	537	8
-3	540	8
-3	543	8
-3	546	8
-3	550	8
-3	553	8
-3	556	8
-3	559	8
-3	563	8
-3	566	8
-3	569	8
-3	572	8
-3	576	8
-3	579	8
-3	582	8
-3	585	8
-3	589	8
-3	592	8
-3	595	8
-3	598	8
-3	602	8
-3	605	8
-3	608	8
-3	611	8
-3	615	8
-3	618	8
-3	621	8
-3	624	8
-3	628	8
-3	631	8
-3	634	8
-3	637	8
-3	641	8
-3	644	8
-3	647	8
-3	650	8
-3	654	8
-3	657	8
-3	660	8
-3	663	8
-3	667	8
-3	670	8
-3	673	8
-3	676	8
-3	680	8
-3	683	8
-3	686	8
-3	689	8
-3	693	8
-3	696	8
-3	699	8
-3	702	8
-3	706	8
-3	709	8
-3	712	8
-3	715	8
-3	719	8
-3	722	8
-3	725	8
-3	728	8
-3	732	8
-3	735	8
-3	738	8
-3	741	8
-3	745	8
-3	748	8
-3	751	8
-3	754	8
-3	758	8
-3	761	8
-3	764	8
-3	767	8
-3	771	8
-3	774	8
-3	777	8
-3	780	8
-3	784	8
-3	787	8
-3	790	8
-3	793	8
-3	797	8
-3	800	8
-3	803	8
-3	806	8
-3	810	8
-3	813	8
-3	816	8
-3	819	8
-3	823	8
-3	826	8
-3	829	8
-3	833	40
-3	836	8
-3	839	8
-3	842	8
-3	846	40
-3	849	8
-3	852	8
-3	855	8
-3	859	40
-3	862	8
-3	865	8
-3	868	8
-3	872	40
-3	875	8
-3	878	8
-3	881	8
-3	885	40
-3	888	8
-3	891	8
-3	894	8
-3	898	40
-3	901	8
-3	904	8
-3	907	8
-3	911	40
-3	914	8
-3	917	8
-3	920	8
-3	924	40
-3	927	8
-3	930	8
-3	933	8
-3	937	40
-3	940	8
-3	943	8
-3	946	8
-3	950	40
-3	953	8
-3	956	8
-3	959	8
-3	963	40
-3	966	8
-3	969	8
-3	972	8
-3	976	40
-3	979	8
-3	982	8
-3	985	8
-3	989	40
-3	992	8
-3	995	8
-3	998	8
-3	1002	40
-3	1005	8
-3	1008	8
-3	1011	8
-3	1015	40
-3	1018	8
-3	1021	8
-3	1024	8
-3	1028	40
-3	1031	8
-3	1034	8
-3	1037	8
-3	1041	40
-3	1044	8
-3	1047	8
-3	1050	8
-3	1054	40
-3	1057	8
-3	1060	8
-3	1063	8
-3	1067	40
-3	1070	8
-3	1073	8
-3	1076	8
-3	1080	40
-3	1083	8
-3	1086	8
-3	1089	8
-3	1093	40
-3	1096	8
-3	1099	8
-3	1102	8
-3	1106	40
-3	1109	8
-3	1112	8
-3	1115	8
-3	1119	40
-3	1122	8
-3	1125	8
-3	1128	8
-3	1132	40
-3	1135	8
-3	1138	8
-3	1141	8
-3	1145	40
-3	1148	8
-3	1151	8
-3	1154	8
-3	1158	40
-3	1161	8
-3	1164	8
-3	1167	8
-3	1171	40
-3	1174	8
-3	1177	8
-3	1180	8
-3	1184	40
-3	1187	8
-3	1190	8
-3	1193	8
-3	1197	40
-3	1200	8
-3	1203	8
-3	1206	8
-3	1210	40
-3	1213	8
-3	1216	8
-3	1219	8
-3	1223	40
-3	1226	8
-3	1229	8
-3	1232	8
-3	1236	40
-3	1239	8
-3	1242	8
-3	1245	8
-3	1249	8
-3	1252	8
-3	1255	8
-3	1258	8
-3	1262	8
-3	1265	8
-3	1268	8
-3	1271	8
-3	1275	8
-3	1278	8
-3	1281	8
-3	1284	8
-3	1288	8
-3	1291	8
-3	1294	8
-3	1297	8
-3	1301	8
-3	1304	8
-3	1307	8
-3	1310	8
-3	1314	8
-3	1317	8
-3	1320	8
-3	1323	8
-3	1327	8
-3	1330	8
-3	1333	8
-3	1336	8
-3	1340	8
-3	1343	8
-3	1346	8
-3	1349	8
-3	1353	8
-3	1356	8
-3	1359	8
-3	1362	8
-3	1366	8
-3	1369	8
-3	1372	8
-3	1375	8
-3	1379	8
-3	1382	8
-3	1385	8
-3	1388	8
-3	1392	8
-3	1395	8
-3	1398	8
-3	1401	8
-3	1405	8
-3	1408	8
-3	1411	8
-3	1414	8
-3	1418	8
-3	1421	8
-3	1424	8
-3	1427	8
-3	1431	8
-3	1434	8
-3	1437	8
-3	1440	8
-3	1444	8
-3	1447	8
-3	1450	8
-3	1453	8
-3	1457	8
-3	1460	8
-3	1463	8
-3	1466	8
-3	1470	8
-3	1473	8
-3	1476	8
-3	1479	8
-3	1483	8
-3	1486	8
-3	1489	8
-3	1492	8
-3	1496	8
-3	1499	8
-3	1502	8
-3	1505	8
-3	1509	8
-3	1512	8
-3	1515	8
-3	1518	8
-3	1522	8
-3	1525	8
-3	1528	8
-3	1531	8
-3	1535	8
-3	1538	8
-3	1541	8
-3	1544	8
-3	1548	8
-3	1551	8
-3	1554	8
-3	1557	8
-3	1561	8
-3	1564	8
-3	1567	8
-3	1570	8
-3	1574	8
-3	1577	8
-3	1580	8
-3	1583	8
-3	1587	8
-3	1590	8
-3	1593	8
-3	1596	8
-3	1600	8
-3	1603	8
-3	1606	8
-3	1609	8
-3	1613	8
-3	1616	8
-3	1619	8
-3	1622	8
-3	1626	8
-3	1629	8
-3	1632	8
-3	1635	8
-3	1639	8
-3	1642	8
-3	1645	8
-3	1648	8
-3	1652	8
-3	1655	8
-3	1658	8
-3	1661	4
-3	1662	20
-3	1665	8
-3	1668	8
-3	1671	8
-3	1675	40
-3	1678	8
-3	1681	8
-3	1684	8
-3	1688	40
-3	1691	8
-3	1694	8
-3	1697	8
-3	1701	40
-3	1704	8
-3	1707	8
-3	1710	8
-3	1714	40
-3	1717	8
-3	1720	8
-3	1723	8
-3	1727	40
-3	1730	8
-3	1733	8
-3	1736	8
-3	1740	40
-3	1743	8
-3	1746	8
-3	1749	8
-3	1753	40
-3	1756	8
-3	1759	8
-3	1762	8
-3	1766	40
-3	1769	8
-3	1772	8
-3	1775	8
-3	1779	40
-3	1782	8
-3	1785	8
-3	1788	8
-3	1792	40
-3	1795	8
-3	1798	8
-3	1801	8
-3	1805	40
-3	1808	8
-3	1811	8
-3	1814	8
-3	1818	40
-3	1821	8
-3	1824	8
-3	1827	8
-3	1831	40
-3	1834	8
-3	1837	8
-3	1840	8
-3	1844	40
-3	1847	8
-3	1850	8
-3	1853	8
-3	1857	40
-3	1860	8
-3	1863	8
-3	1866	8
-3	1870	40
-3	1873	8
-3	1876	8
-3	1879	8
-3	1883	40
-3	1886	8
-3	1889	8
-3	1892	8
-3	1896	40
-3	1899	8
-3	1902	8
-3	1905	8
-3	1909	40
-3	1912	8
-3	1915	8
-3	1918	8
-3	1922	40
-3	1925	8
-3	1928	8
-3	1931	8
-3	1935	40
-3	1938	8
-3	1941	8
-3	1944	8
-3	1948	40
-3	1951	8
-3	1954	8
-3	1957	8
-3	1961	40
-3	1964	8
-3	1967	8
-3	1970	8
-3	1974	40
-3	1977	8
-3	1980	8
-3	1983	8
-3	1987	40
-3	1990	8
-3	1993	8
-3	1996	8
-3	2000	40
-3	2003	8
-3	2006	8
-3	2009	8
-3	2013	40
-3	2016	8
-3	2019	8
-3	2022	8
-3	2026	40
-3	2029	8
-3	2032	8
-3	2035	8
-3	2039	40
-3	2042	8
-3	2045	8
-3	2048	8
-3	2052	40
-3	2055	8
-3	2058	8
-3	2061	8
-3	2065	40
-3	2068	8
-3	2071	8
-3	2074	8
-3	2078	40
-3	2081	8
-3	2084	8
-3	2087	8
-3	2091	8
-3	2094	8
-3	2097	8
-3	2100	8
-3	2104	8
-3	2107	8
-3	2110	8
-3	2113	8
-3	2117	8
-3	2120	8
-3	2123	8
-3	2126	8
-3	2130	8
-3	2133	8
-3	2136	8
-3	2139	8
-3	2143	8
-3	2146	8
-3	2149	8
-3	2152	8
-3	2156	8
-3	2159	8
-3	2162	8
-3	2165	8
-3	2169	8
-3	2172	8
-3	2175	8
-3	2178	8
-3	2182	8
-3	2185	8
-3	2188	8
-3	2191	8
-3	2195	8
-3	2198	8
-3	2201	8
-3	2204	8
-3	2208	8
-3	2211	8
-3	2214	8
-3	2217	8
-3	2221	8
-3	2224	8
-3	2227	8
-3	2230	8
-3	2234	8
-3	2237	8
-3	2240	8
-3	2243	8
-3	2247	8
-3	2250	8
-3	2253	8
-3	2256	8
-3	2260	8
-3	2263	8
-3	2266	8
-3	2269	8
-3	2273	8
-3	2276	8
-3	2279	8
-3	2282	8
-3	2286	8
-3	2289	8
-3	2292	8
-3	2295	8
-3	2299	8
-3	2302	8
-3	2305	8
-3	2308	8
-3	2312	8
-3	2315	8
-3	2318	8
-3	2321	8
-3	2325	8
-3	2328	8
-3	2331	8
-3	2334	8
-3	2338	8
-3	2341	8
-3	2344	8
-3	2347	8
-3	2351	8
-3	2354	8
-3	2357	8
-3	2360	8
-3	2364	8
-3	2367	8
-3	2370	8
-3	2373	8
-3	2377	8
-3	2380	8
-3	2383	8
-3	2386	8
-3	2390	8
-3	2393	8
-3	2396	8
-3	2399	8
-3	2403	8
-3	2406	8
-3	2409	8
-3	2412	8
-3	2416	8
-3	2419	8
-3	2422	8
-3	2425	8
-3	2429	8
-3	2432	8
-3	2435	8
-3	2438	8
-3	2442	8
-3	2445	8
-3	2448	8
-3	2451	8
-3	2455	8
-3	2458	8
-3	2461	8
-3	2464	8
-3	2468	8
-3	2471	8
-3	2474	8
-3	2477	8
-3	2481	8
-3	2484	8
-3	2487	8
-3	2490	8
-3	2494	8
-3	2497	8
-3	2500	8
-3	2504	40
-3	2507	8
-3	2510	8
-3	2513	8
-3	2517	40
-3	2520	8
-3	2523	8
-3	2526	8
-3	2530	40
-3	2533	8
-3	2536	8
-3	2539	8
-3	2543	40
-3	2546	8
-3	2549	8
-3	2552	8
-3	2556	40
-3	2559	8
-3	2562	8
-3	2565	8
-3	2569	40
-3	2572	8
-3	2575	8
-3	2578	8
-3	2582	40
-3	2585	8
-3	2588	8
-3	2591	8
-3	2595	40
-3	2598	8
-3	2601	8
-3	2604	8
-3	2608	40
-3	2611	8
-3	2614	8
-3	2617	8
-3	2621	40
-3	2624	8
-3	2627	8
-3	2630	8
-3	2634	40
-3	2637	8
-3	2640	8
-3	2643	8
-3	2647	40
-3	2650	8
-3	2653	8
-3	2656	8
-3	2660	40
-3	2663	8
-3	2666	8
-3	2669	8
-3	2673	40
-3	2676	8
-3	2679	8
-3	2682	8
-3	2686	40
-3	2689	8
-3	2692	8
-3	2695	8
-3	2699	40
-3	2702	8
-3	2705	8
-3	2708	8
-3	2712	40
-3	2715	8
-3	2718	8
-3	2721	8
-3	2725	40
-3	2728	8
-3	2731	8
-3	2734	8
-3	2738	40
-3	2741	8
-3	2744	8
-3	2747	8
-3	2751	40
-3	2754	8
-3	2757	8
-3	2760	8
-3	2764	40
-3	2767	8
-3	2770	8
-3	2773	8
-3	2777	40
-3	2780	8
-3	2783	8
-3	2786	8
-3	2790	40
-3	2793	8
-3	2796	8
-3	2799	8
-3	2803	40
-3	2806	8
-3	2809	8
-3	2812	8
-3	2816	40
-3	2819	8
-3	2822	8
-3	2825	8
-3	2829	40
-3	2832	8
-3	2835	8
-3	2838	8
-3	2842	40
-3	2845	8
-3	2848	8
-3	2851	8
-3	2855	40
-3	2858	8
-3	2861	8
-3	2864	8
-3	2868	40
-3	2871	8
-3	2874	8
-3	2877	8
-3	2881	40
-3	2884	8
-3	2887	8
-3	2890	8
-3	2894	40
-3	2897	8
-3	2900	8
-3	2903	8
-3	2907	40
-3	2910	8
-3	2913	8
-3	2916	8
-3	2920	8
-3	2923	8
-3	2926	8
-3	2929	8
-3	2933	8
-3	2936	8
-3	2939	8
-3	2942	8
-3	2946	8
-3	2949	8
-3	2952	8
-3	2955	8
-3	2959	8
-3	2962	8
-3	2965	8
-3	2968	8
-3	2972	8
-3	2975	8
-3	2978	8
-3	2981	8
-3	2985	8
-3	2988	8
-3	2991	8
-3	2994	8
-3	2998	8
-3	3001	8
-3	3004	8
-3	3007	8
-3	3011	8
-3	3014	8
-3	3017	8
-3	3020	8
-3	3024	8
-3	3027	8
-3	3030	8
-3	3033	8
-3	3037	8
-3	3040	8
-3	3043	8
-3	3046	8
-3	3050	8
-3	3053	8
-3	3056	8
-3	3059	8
-3	3063	8
-3	3066	8
-3	3069	8
-3	3072	8
-3	3076	8
-3	3079	8
-3	3082	8
-3	3085	8
-3	3089	8
-3	3092	8
-3	3095	8
-3	3098	8
-3	3102	8
-3	3105	8
-3	3108	8
-3	3111	8
-3	3115	8
-3	3118	8
-3	3121	8
-3	3124	8
-3	3128	8
-3	3131	8
-3	3134	8
-3	3137	8
-3	3141	8
-3	3144	8
-3	3147	8
-3	3150	8
-3	3154	8
-3	3157	8
-3	3160	8
-3	3163	8
-3	3167	8
-3	3170	8
-3	3173	8
-3	3176	8
-3	3180	8
-3	3183	8
-3	3186	8
-3	3189	8
-3	3193	8
-3	3196	8
-3	3199	8
-3	3202	8
-3	3206	8
-3	3209	8
-3	3212	8
-3	3215	8
-3	3219	8
-3	3222	8
-3	3225	8
-3	3228	8
-3	3232	8
-3	3235	8
-3	3238	8
-3	3241	8
-3	3245	8
-3	3248	8
-3	3251	8
-3	3254	8
-3	3258	8
-3	3261	8
-3	3264	8
-3	3267	8
-3	3271	8
-3	3274	8
-3	3277	8
-3	3280	8
-3	3284	8
-3	3287	8
-3	3290	8
-3	3293	8
-3	3297	8
-3	3300	8
-3	3303	8
-3	3306	8
-3	3310	8
-3	3313	8
-3	3316	8
-3	3319	8
-3	3323	8
-3	3326	8
-2	1	40
-2	4	22
-2	5	110
-2	8	40
-2	11	62
-2	12	30
-2	14	40
-2	17	22
-2	18	110
-2	21	40
-2	24	62
-2	25	30
-2	27	40
-2	30	22
-2	31	110
-2	34	40
-2	37	62
-2	38	30
-2	40	40
-2	43	22
-2	44	110
-2	47	40
-2	50	62
-2	51	30
-2	53	40
-2	56	22
-2	57	110
-2	60	40
-2	63	62
-2	64	30
-2	66	40
-2	69	22
-2	70	110
-2	73	40
-2	76	62
-2	77	30
-2	79	40
-2	82	22
-2	83	110
-2	86	40
-2	89	62
-2	90	30
-2	92	40
-2	95	22
-2	96	110
-2	99	40
-2	102	62
-2	103	30
-2	105	40
-2	108	22
-2	109	110
-2	112	40
-2	115	62
-2	116	30
-2	118	40
-2	121	22
-2	122	110
-2	125	40
-2	128	62
-2	129	30
-2	131	40
-2	134	22
-2	135	110
-2	138	40
-2	141	62
-2	142	30
-2	144	40
-2	147	22
-2	148	110
-2	151	40
-2	154	62
-2	155	30
-2	157	40
-2	160	22
-2	161	110
-2	164	40
-2	167	62
-2	168	30
-2	170	40
-2	173	22
-2	174	110
-2	177	40
-2	180	62
-2	181	30
-2	183	40
-2	186	22
-2	187	110
-2	190	40
-2	193	62
-2	194	30
-2	196	40
-2	199	22
-2	200	110
-2	203	40
-2	206	62
-2	207	30
-2	209	40
-2	212	22
-2	213	110
-2	216	40
-2	219	62
-2	220	30
-2	222	40
-2	225	22
-2	226	110
-2	229	40
-2	232	62
-2	233	30
-2	235	40
-2	238	22
-2	239	110
-2	242	40
-2	245	62
-2	246	30
-2	248	40
-2	251	22
-2	252	110
-2	255	40
-2	258	62
-2	259	30
-2	261	40
-2	264	22
-2	265	110
-2	268	40
-2	271	62
-2	272	30
-2	274	40
-2	277	22
-2	278	110
-2	281	40
-2	284	62
-2	285	30
-2	287	40
-2	290	22
-2	291	110
-2	294	40
-2	297	62
-2	298	30
-2	300	40
-2	303	22
-2	304	110
-2	307	40
-2	310	62
-2	311	30
-2	313	40
-2	316	22
-2	317	110
-2	320	40
-2	323	62
-2	324	30
-2	326	40
-2	329	22
-2	330	110
-2	333	40
-2	336	62
-2	337	30
-2	339	40
-2	342	22
-2	343	110
-2	346	40
-2	349	62
-2	350	30
-2	352	40
-2	355	22
-2	356	110
-2	359	40
-2	362	62
-2	363	30
-2	365	40
-2	368	22
-2	369	110
-2	372	40
-2	375	62
-2	376	30
-2	378	40
-2	381	22
-2	382	110
-2	385	40
-2	388	62
-2	389	30
-2	391	40
-2	394	22
-2	395	110
-2	398	40
-2	401	62
-2	402	30
-2	404	40
-2	407	22
-2	408	110
-2	411	40
-2	414	62
-2	415	30
-2	417	40
-2	420	22
-2	421	62
-2	424	40
-2	427	62
-2	428	30
-2	430	40
-2	433	22
-2	434	62
-2	437	40
-2	440	62
-2	441	30
-2	443	40
-2	446	22
-2	447	62
-2	450	40
-2	453	62
-2	454	30
-2	456	40
-2	459	22
-2	460	62
-2	463	40
-2	466	62
-2	467	30
-2	469	40
-2	472	22
-2	473	62
-2	476	40
-2	479	62
-2	480	30
-2	482	40
-2	485	22
-2	486	62
-2	489	40
-2	492	62
-2	493	30
-2	495	40
-2	498	22
-2	499	62
-2	502	40
-2	505	62
-2	506	30
-2	508	40
-2	511	22
-2	512	62
-2	515	40
-2	518	62
-2	519	30
-2	521	40
-2	524	22
-2	525	62
-2	528	40
-2	531	62
-2	532	30
-2	534	40
-2	537	22
-2	538	62
-2	541	40
-2	544	62
-2	545	30
-2	547	40
-2	550	22
-2	551	62
-2	554	40
-2	557	62
-2	558	30
-2	560	40
-2	563	22
-2	564	62
-2	567	40
-2	570	62
-2	571	30
-2	573	40
-2	576	22
-2	577	62
-2	580	40
-2	583	62
-2	584	30
-2	586	40
-2	589	22
-2	590	62
-2	593	40
-2	596	62
-2	597	30
-2	599	40
-2	602	22
-2	603	62
-2	606	40
-2	609	62
-2	610	30
-2	612	40
-2	615	22
-2	616	62
-2	619	40
-2	622	62
-2	623	30
-2	625	40
-2	628	22
-2	629	62
-2	632	40
-2	635	62
-2	636	30
-2	638	40
-2	641	22
-2	642	62
-2	645	40
-2	648	62
-2	649	30
-2	651	40
-2	654	22
-2	655	62
-2	658	40
-2	661	62
-2	662	30
-2	664	40
-2	667	22
-2	668	62
-2	671	40
-2	674	62
-2	675	30
-2	677	40
-2	680	22
-2	681	62
-2	684	40
-2	687	62
-2	688	30
-2	690	40
-2	693	22
-2	694	62
-2	697	40
-2	700	62
-2	701	30
-2	703	40
-2	706	22
-2	707	62
-2	710	40
-2	713	62
-2	714	30
-2	716	40
-2	719	22
-2	720	62
-2	723	40
-2	726	62
-2	727	30
-2	729	40
-2	732	22
-2	733	62
-2	736	40
-2	739	62
-2	740	30
-2	742	40
-2	745	22
-2	746	62
-2	749	40
-2	752	62
-2	753	30
-2	755	40
-2	758	22
-2	759	62
-2	762	40
-2	765	62
-2	766	30
-2	768	40
-2	771	22
-2	772	62
-2	775	40
-2	778	62
-2	779	30
-2	781	40
-2	784	22
-2	785	62
-2	788	40
-2	791	62
-2	792	30
-2	794	40
-2	797	22
-2	798	62
-2	801	40
-2	804	62
-2	805	30
-2	807	40
-2	810	22
-2	811	62
-2	814	40
-2	817	62
-2	818	30
-2	820	40
-2	823	22
-2	824	62
-2	827	40
-2	830	62
-2	831	30
-2	834	88
-2	836	22
-2	837	62
-2	840	40
-2	843	62
-2	844	22
-2	847	88
-2	849	22
-2	850	62
-2	853	40
-2	856	62
-2	857	22
-2	860	88
-2	862	22
-2	863	62
-2	866	40
-2	869	62
-2	870	22
-2	873	88
-2	875	22
-2	876	62
-2	879	40
-2	882	62
-2	883	22
-2	886	88
-2	888	22
-2	889	62
-2	892	40
-2	895	62
-2	896	22
-2	899	88
-2	901	22
-2	902	62
-2	905	40
-2	908	62
-2	909	22
-2	912	88
-2	914	22
-2	915	62
-2	918	40
-2	921	62
-2	922	22
-2	925	88
-2	927	22
-2	928	62
-2	931	40
-2	934	62
-2	935	22
-2	938	88
-2	940	22
-2	941	62
-2	944	40
-2	947	62
-2	948	22
-2	951	88
-2	953	22
-2	954	62
-2	957	40
-2	960	62
-2	961	22
-2	964	88
-2	966	22
-2	967	62
-2	970	40
-2	973	62
-2	974	22
-2	977	88
-2	979	22
-2	980	62
-2	983	40
-2	986	62
-2	987	22
-2	990	88
-2	992	22
-2	993	62
-2	996	40
-2	999	62
-2	1000	22
-2	1003	88
-2	1005	22
-2	1006	62
-2	1009	40
-2	1012	62
-2	1013	22
-2	1016	88
-2	1018	22
-2	1019	62
-2	1022	40
-2	1025	62
-2	1026	22
-2	1029	88
-2	1031	22
-2	1032	62
-2	1035	40
-2	1038	62
-2	1039	22
-2	1042	88
-2	1044	22
-2	1045	62
-2	1048	40
-2	1051	62
-2	1052	22
-2	1055	88
-2	1057	22
-2	1058	62
-2	1061	40
-2	1064	62
-2	1065	22
-2	1068	88
-2	1070	22
-2	1071	62
-2	1074	40
-2	1077	62
-2	1078	22
-2	1081	88
-2	1083	22
-2	1084	62
-2	1087	40
-2	1090	62
-2	1091	22
-2	1094	88
-2	1096	22
-2	1097	62
-2	1100	40
-2	1103	62
-2	1104	22
-2	1107	88
-2	1109	22
-2	1110	62
-2	1113	40
-2	1116	62
-2	1117	22
-2	1120	88
-2	1122	22
-2	1123	62
-2	1126	40
-2	1129	62
-2	1130	22
-2	1133	88
-2	1135	22
-2	1136	62
-2	1139	40
-2	1142	62
-2	1143	22
-2	1146	88
-2	1148	22
-2	1149	62
-2	1152	40
-2	1155	62
-2	1156	22
-2	1159	88
-2	1161	22
-2	1162	62
-2	1165	40
-2	1168	62
-2	1169	22
-2	1172	88
-2	1174	22
-2	1175	62
-2	1178	40
-2	1181	62
-2	1182	22
-2	1185	88
-2	1187	22
-2	1188	62
-2	1191	40
-2	1194	62
-2	1195	22
-2	1198	88
-2	1200	22
-2	1201	62
-2	1204	40
-2	1207	62
-2	1208	22
-2	1211	88
-2	1213	22
-2	1214	62
-2	1217	40
-2	1220	62
-2	1221	22
-2	1224	88
-2	1226	22
-2	1227	62
-2	1230	40
-2	1233	62
-2	1234	22
-2	1237	88
-2	1239	22
-2	1240	62
-2	1243	40
-2	1246	62
-2	1247	22
-2	1250	40
-2	1252	22
-2	1253	62
-2	1256	40
-2	1259	62
-2	1260	22
-2	1263	40
-2	1265	22
-2	1266	62
-2	1269	40
-2	1272	62
-2	1273	22
-2	1276	40
-2	1278	22
-2	1279	62
-2	1282	40
-2	1285	62
-2	1286	22
-2	1289	40
-2	1291	22
-2	1292	62
-2	1295	40
-2	1298	62
-2	1299	22
-2	1302	40
-2	1304	22
-2	1305	62
-2	1308	40
-2	1311	62
-2	1312	22
-2	1315	40
-2	1317	22
-2	1318	62
-2	1321	40
-2	1324	62
-2	1325	22
-2	1328	40
-2	1330	22
-2	1331	62
-2	1334	40
-2	1337	62
-2	1338	22
-2	1341	40
-2	1343	22
-2	1344	62
-2	1347	40
-2	1350	62
-2	1351	22
-2	1354	40
-2	1356	22
-2	1357	62
-2	1360	40
-2	1363	62
-2	1364	22
-2	1367	40
-2	1369	22
-2	1370	62
-2	1373	40
-2	1376	62
-2	1377	22
-2	1380	40
-2	1382	22
-2	1383	62
-2	1386	40
-2	1389	62
-2	1390	22
-2	1393	40
-2	1395	22
-2	1396	62
-2	1399	40
-2	1402	62
-2	1403	22
-2	1406	40
-2	1408	22
-2	1409	62
-2	1412	40
-2	1415	62
-2	1416	22
-2	1419	40
-2	1421	22
-2	1422	62
-2	1425	40
-2	1428	62
-2	1429	22
-2	1432	40
-2	1434	22
-2	1435	62
-2	1438	40
-2	1441	62
-2	1442	22
-2	1445	40
-2	1447	22
-2	1448	62
-2	1451	40
-2	1454	62
-2	1455	22
-2	1458	40
-2	1460	22
-2	1461	62
-2	1464	40
-2	1467	62
-2	1468	22
-2	1471	40
-2	1473	22
-2	1474	62
-2	1477	40
-2	1480	62
-2	1481	22
-2	1484	40
-2	1486	22
-2	1487	62
-2	1490	40
-2	1493	62
-2	1494	22
-2	1497	40
-2	1499	22
-2	1500	62
-2	1503	40
-2	1506	62
-2	1507	22
-2	1510	40
-2	1512	22
-2	1513	62
-2	1516	40
-2	1519	62
-2	1520	22
-2	1523	40
-2	1525	22
-2	1526	62
-2	1529	40
-2	1532	62
-2	1533	22
-2	1536	40
-2	1538	22
-2	1539	62
-2	1542	40
-2	1545	62
-2	1546	22
-2	1549	40
-2	1551	22
-2	1552	62
-2	1555	40
-2	1558	62
-2	1559	22
-2	1562	40
-2	1564	22
-2	1565	62
-2	1568	40
-2	1571	62
-2	1572	22
-2	1575	40
-2	1577	22
-2	1578	62
-2	1581	40
-2	1584	62
-2	1585	22
-2	1588	40
-2	1590	22
-2	1591	62
-2	1594	40
-2	1597	62
-2	1598	22
-2	1601	40
-2	1603	22
-2	1604	62
-2	1607	40
-2	1610	62
-2	1611	22
-2	1614	40
-2	1616	22
-2	1617	62
-2	1620	40
-2	1623	62
-2	1624	22
-2	1627	40
-2	1629	22
-2	1630	62
-2	1633	40
-2	1636	62
-2	1637	22
-2	1640	40
-2	1642	22
-2	1643	62
-2	1646	40
-2	1649	62
-2	1650	22
-2	1653	40
-2	1655	22
-2	1656	62
-2	1659	40
-2	1662	42
-2	1663	66
-2	1666	40
-2	1669	62
-2	1670	30
-2	1672	40
-2	1675	22
-2	1676	110
-2	1679	40
-2	1682	62
-2	1683	30
-2	1685	40
-2	1688	22
-2	1689	110
-2	1692	40
-2	1695	62
-2	1696	30
-2	1698	40
-2	1701	22
-2	1702	110
-2	1705	40
-2	1708	62
-2	1709	30
-2	1711	40
-2	1714	22
-2	1715	110
-2	1718	40
-2	1721	62
-2	1722	30
-2	1724	40
-2	1727	22
-2	1728	110
-2	1731	40
-2	1734	62
-2	1735	30
-2	1737	40
-2	1740	22
-2	1741	110
-2	1744	40
-2	1747	62
-2	1748	30
-2	1750	40
-2	1753	22
-2	1754	110
-2	1757	40
-2	1760	62
-2	1761	30
-2	1763	40
-2	1766	22
-2	1767	110
-2	1770	40
-2	1773	62
-2	1774	30
-2	1776	40
-2	1779	22
-2	1780	110
-2	1783	40
-2	1786	62
-2	1787	30
-2	1789	40
-2	1792	22
-2	1793	110
-2	1796	40
-2	1799	62
-2	1800	30
-2	1802	40
-2	1805	22
-2	1806	110
-2	1809	40
-2	1812	62
-2	1813	30
-2	1815	40
-2	1818	22
-2	1819	110
-2	1822	40
-2	1825	62
-2	1826	30
-2	1828	40
-2	1831	22
-2	1832	110
-2	1835	40
-2	1838	62
-2	1839	30
-2	1841	40
-2	1844	22
-2	1845	110
-2	1848	40
-2	1851	62
-2	1852	30
-2	1854	40
-2	1857	22
-2	1858	110
-2	1861	40
-2	1864	62
-2	1865	30
-2	1867	40
-2	1870	22
-2	1871	110
-2	1874	40
-2	1877	62
-2	1878	30
-2	1880	40
-2	1883	22
-2	1884	110
-2	1887	40
-2	1890	62
-2	1891	30
-2	1893	40
-2	1896	22
-2	1897	110
-2	1900	40
-2	1903	62
-2	1904	30
-2	1906	40
-2	1909	22
-2	1910	110
-2	1913	40
-2	1916	62
-2	1917	30
-2	1919	40
-2	1922	22
-2	1923	110
-2	1926	40
-2	1929	62
-2	1930	30
-2	1932	40
-2	1935	22
-2	1936	110
-2	1939	40
-2	1942	62
-2	1943	30
-2	1945	40
-2	1948	22
-2	1949	110
-2	1952	40
-2	1955	62
-2	1956	30
-2	1958	40
-2	1961	22
-2	1962	110
-2	1965	40
-2	1968	62
-2	1969	30
-2	1971	40
-2	1974	22
-2	1975	110
-2	1978	40
-2	1981	62
-2	1982	30
-2	1984	40
-2	1987	22
-2	1988	110
-2	1991	40
-2	1994	62
-2	1995	30
-2	1997	40
-2	2000	22
-2	2001	110
-2	2004	40
-2	2007	62
-2	2008	30
-2	2010	40
-2	2013	22
-2	2014	110
-2	2017	40
-2	2020	62
-2	2021	30
-2	2023	40
-2	2026	22
-2	2027	110
-2	2030	40
-2	2033	62
-2	2034	30
-2	2036	40
-2	2039	22
-2	2040	110
-2	2043	40
-2	2046	62
-2	2047	30
-2	2049	40
-2	2052	22
-2	2053	110
-2	2056	40
-2	2059	62
-2	2060	30
-2	2062	40
-2	2065	22
-2	2066	110
-2	2069	40
-2	2072	62
-2	2073	30
-2	2075	40
-2	2078	22
-2	2079	110
-2	2082	40
-2	2085	62
-2	2086	30
-2	2088	40
-2	2091	22
-2	2092	62
-2	2095	40
-2	2098	62
-2	2099	30
-2	2101	40
-2	2104	22
-2	2105	62
-2	2108	40
-2	2111	62
-2	2112	30
-2	2114	40
-2	2117	22
-2	2118	62
-2	2121	40
-2	2124	62
-2	2125	30
-2	2127	40
-2	2130	22
-2	2131	62
-2	2134	40
-2	2137	62
-2	2138	30
-2	2140	40
-2	2143	22
-2	2144	62
-2	2147	40
-2	2150	62
-2	2151	30
-2	2153	40
-2	2156	22
-2	2157	62
-2	2160	40
-2	2163	62
-2	2164	30
-2	2166	40
-2	2169	22
-2	2170	62
-2	2173	40
-2	2176	62
-2	2177	30
-2	2179	40
-2	2182	22
-2	2183	62
-2	2186	40
-2	2189	62
-2	2190	30
-2	2192	40
-2	2195	22
-2	2196	62
-2	2199	40
-2	2202	62
-2	2203	30
-2	2205	40
-2	2208	22
-2	2209	62
-2	2212	40
-2	2215	62
-2	2216	30
-2	2218	40
-2	2221	22
-2	2222	62
-2	2225	40
-2	2228	62
-2	2229	30
-2	2231	40
-2	2234	22
-2	2235	62
-2	2238	40
-2	2241	62
-2	2242	30
-2	2244	40
-2	2247	22
-2	2248	62
-2	2251	40
-2	2254	62
-2	2255	30
-2	2257	40
-2	2260	22
-2	2261	62
-2	2264	40
-2	2267	62
-2	2268	30
-2	2270	40
-2	2273	22
-2	2274	62
-2	2277	40
-2	2280	62
-2	2281	30
-2	2283	40
-2	2286	22
-2	2287	62
-2	2290	40
-2	2293	62
-2	2294	30
-2	2296	40
-2	2299	22
-2	2300	62
-2	2303	40
-2	2306	62
-2	2307	30
-2	2309	40
-2	2312	22
-2	2313	62
-2	2316	40
-2	2319	62
-2	2320	30
-2	2322	40
-2	2325	22
-2	2326	62
-2	2329	40
-2	2332	62
-2	2333	30
-2	2335	40
-2	2338	22
-2	2339	62
-2	2342	40
-2	2345	62
-2	2346	30
-2	2348	40
-2	2351	22
-2	2352	62
-2	2355	40
-2	2358	62
-2	2359	30
-2	2361	40
-2	2364	22
-2	2365	62
-2	2368	40
-2	2371	62
-2	2372	30
-2	2374	40
-2	2377	22
-2	2378	62
-2	2381	40
-2	2384	62
-2	2385	30
-2	2387	40
-2	2390	22
-2	2391	62
-2	2394	40
-2	2397	62
-2	2398	30
-2	2400	40
-2	2403	22
-2	2404	62
-2	2407	40
-2	2410	62
-2	2411	30
-2	2413	40
-2	2416	22
-2	2417	62
-2	2420	40
-2	2423	62
-2	2424	30
-2	2426	40
-2	2429	22
-2	2430	62
-2	2433	40
-2	2436	62
-2	2437	30
-2	2439	40
-2	2442	22
-2	2443	62
-2	2446	40
-2	2449	62
-2	2450	30
-2	2452	40
-2	2455	22
-2	2456	62
-2	2459	40
-2	2462	62
-2	2463	30
-2	2465	40
-2	2468	22
-2	2469	62
-2	2472	40
-2	2475	62
-2	2476	30
-2	2478	40
-2	2481	22
-2	2482	62
-2	2485	40
-2	2488	62
-2	2489	30
-2	2491	40
-2	2494	22
-2	2495	62
-2	2498	40
-2	2501	62
-2	2502	22
-2	2505	88
-2	2507	22
-2	2508	62
-2	2511	40
-2	2514	62
-2	2515	22
-2	2518	88
-2	2520	22
-2	2521	62
-2	2524	40
-2	2527	62
-2	2528	22
-2	2531	88
-2	2533	22
-2	2534	62
-2	2537	40
-2	2540	62
-2	2541	22
-2	2544	88
-2	2546	22
-2	2547	62
-2	2550	40
-2	2553	62
-2	2554	22
-2	2557	88
-2	2559	22
-2	2560	62
-2	2563	40
-2	2566	62
-2	2567	22
-2	2570	88
-2	2572	22
-2	2573	62
-2	2576	40
-2	2579	62
-2	2580	22
-2	2583	88
-2	2585	22
-2	2586	62
-2	2589	40
-2	2592	62
-2	2593	22
-2	2596	88
-2	2598	22
-2	2599	62
-2	2602	40
-2	2605	62
-2	2606	22
-2	2609	88
-2	2611	22
-2	2612	62
-2	2615	40
-2	2618	62
-2	2619	22
-2	2622	88
-2	2624	22
-2	2625	62
-2	2628	40
-2	2631	62
-2	2632	22
-2	2635	88
-2	2637	22
-2	2638	62
-2	2641	40
-2	2644	62
-2	2645	22
-2	2648	88
-2	2650	22
-2	2651	62
-2	2654	40
-2	2657	62
-2	2658	22
-2	2661	88
-2	2663	22
-2	2664	62
-2	2667	40
-2	2670	62
-2	2671	22
-2	2674	88
-2	2676	22
-2	2677	62
-2	2680	40
-2	2683	62
-2	2684	22
-2	2687	88
-2	2689	22
-2	2690	62
-2	2693	40
-2	2696	62
-2	2697	22
-2	2700	88
-2	2702	22
-2	2703	62
-2	2706	40
-2	2709	62
-2	2710	22
-2	2713	88
-2	2715	22
-2	2716	62
-2	2719	40
-2	2722	62
-2	2723	22
-2	2726	88
-2	2728	22
-2	2729	62
-2	2732	40
-2	2735	62
-2	2736	22
-2	2739	88
-2	2741	22
-2	2742	62
-2	2745	40
-2	2748	62
-2	2749	22
-2	2752	88
-2	2754	22
-2	2755	62
-2	2758	40
-2	2761	62
-2	2762	22
-2	2765	88
-2	2767	22
-2	2768	62
-2	2771	40
-2	2774	62
-2	2775	22
-2	2778	88
-2	2780	22
-2	2781	62
-2	2784	40
-2	2787	62
-2	2788	22
-2	2791	88
-2	2793	22
-2	2794	62
-2	2797	40
-2	2800	62
-2	2801	22
-2	2804	88
-2	2806	22
-2	2807	62
-2	2810	40
-2	2813	62
-2	2814	22
-2	2817	88
-2	2819	22
-2	2820	62
-2	2823	40
-2	2826	62
-2	2827	22
-2	2830	88
-2	2832	22
-2	2833	62
-2	2836	40
-2	2839	62
-2	2840	22
-2	2843	88
-2	2845	22
-2	2846	62
-2	2849	40
-2	2852	62
-2	2853	22
-2	2856	88
-2	2858	22
-2	2859	62
-2	2862	40
-2	2865	62
-2	2866	22
-2	2869	88
-2	2871	22
-2	2872	62
-2	2875	40
-2	2878	62
-2	2879	22
-2	2882	88
-2	2884	22
-2	2885	62
-2	2888	40
-2	2891	62
-2	2892	22
-2	2895	88
-2	2897	22
-2	2898	62
-2	2901	40
-2	2904	62
-2	2905	22
-2	2908	88
-2	2910	22
-2	2911	62
-2	2914	40
-2	2917	62
-2	2918	22
-2	2921	40
-2	2923	22
-2	2924	62
-2	2927	40
-2	2930	62
-2	2931	22
-2	2934	40
-2	2936	22
-2	2937	62
-2	2940	40
-2	2943	62
-2	2944	22
-2	2947	40
-2	2949	22
-2	2950	62
-2	2953	40
-2	2956	62
-2	2957	22
-2	2960	40
-2	2962	22
-2	2963	62
-2	2966	40
-2	2969	62
-2	2970	22
-2	2973	40
-2	2975	22
-2	2976	62
-2	2979	40
-2	2982	62
-2	2983	22
-2	2986	40
-2	2988	22
-2	2989	62
-2	2992	40
-2	2995	62
-2	2996	22
-2	2999	40
-2	3001	22
-2	3002	62
-2	3005	40
-2	3008	62
-2	3009	22
-2	3012	40
-2	3014	22
-2	3015	62
-2	3018	40
-2	3021	62
-2	3022	22
-2	3025	40
-2	3027	22
-2	3028	62
-2	3031	40
-2	3034	62
-2	3035	22
-2	3038	40
-2	3040	22
-2	3041	62
-2	3044	40
-2	3047	62
-2	3048	22
-2	3051	40
-2	3053	22
-2	3054	62
-2	3057	40
-2	3060	62
-2	3061	22
-2	3064	40
-2	3066	22
-2	3067	62
-2	3070	40
-2	3073	62
-2	3074	22
-2	3077	40
-2	3079	22
-2	3080	62
-2	3083	40
-2	3086	62
-2	3087	22
-2	3090	40
-2	3092	22
-2	3093	62
-2	3096	40
-2	3099	62
-2	3100	22
-2	3103	40
-2	3105	22
-2	3106	62
-2	3109	40
-2	3112	62
-2	3113	22
-2	3116	40
-2	3118	22
-2	3119	62
-2	3122	40
-2	3125	62
-2	3126	22
-2	3129	40
-2	3131	22
-2	3132	62
-2	3135	40
-2	3138	62
-2	3139	22
-2	3142	40
-2	3144	22
-2	3145	62
-2	3148	40
-2	3151	62
-2	3152	22
-2	3155	40
-2	3157	22
-2	3158	62
-2	3161	40
-2	3164	62
-2	3165	22
-2	3168	40
-2	3170	22
-2	3171	62
-2	3174	40
-2	3177	62
-2	3178	22
-2	3181	40
-2	3183	22
-2	3184	62
-2	3187	40
-2	3190	62
-2	3191	22
-2	3194	40
-2	3196	22
-2	3197	62
-2	3200	40
-2	3203	62
-2	3204	22
-2	3207	40
-2	3209	22
-2	3210	62
-2	3213	40
-2	3216	62
-2	3217	22
-2	3220	40
-2	3222	22
-2	3223	62
-2	3226	40
-2	3229	62
-2	3230	22
-2	3233	40
-2	3235	22
-2	3236	62
-2	3239	40
-2	3242	62
-2	3243	22
-2	3246	40
-2	3248	22
-2	3249	62
-2	3252	40
-2	3255	62
-2	3256	22
-2	3259	40
-2	3261	22
-2	3262	62
-2	3265	40
-2	3268	62
-2	3269	22
-2	3272	40
-2	3274	22
-2	3275	62
-2	3278	40
-2	3281	62
-2	3282	22
-2	3285	40
-2	3287	22
-2	3288	62
-2	3291	40
-2	3294	62
-2	3295	22
-2	3298	40
-2	3300	22
-2	3301	62
-2	3304	40
-2	3307	62
-2	3308	22
-2	3311	40
-2	3313	22
-2	3314	62
-2	3317	40
-2	3320	62
-2	3321	22
-2	3324	40
-2	3326	11
-2	3327	62
-2	3328	15
-1	2	88
-1	6	120
-1	9	88
-1	12	88
-1	15	88
-1	19	120
-1	22	88
-1	25	88
-1	28	88
-1	32	120
-1	35	88
-1	38	88
-1	41	88
-1	45	120
-1	48	88
-1	51	88
-1	54	88
-1	58	120
-1	61	88
-1	64	88
-1	67	88
-1	71	120
-1	74	88
-1	77	88
-1	80	88
-1	84	120
-1	87	88
-1	90	88
-1	93	88
-1	97	120
-1	100	88
-1	103	88
-1	106	88
-1	110	120
-1	113	88
-1	116	88
-1	119	88
-1	123	120
-1	126	88
-1	129	88
-1	132	88
-1	136	120
-1	139	88
-1	142	88
-1	145	88
-1	149	120
-1	152	88
-1	155	88
-1	158	88
-1	162	120
-1	165	88
-1	168	88
-1	171	88
-1	175	120
-1	178	88
-1	181	88
-1	184	88
-1	188	120
-1	191	88
-1	194	88
-1	197	88
-1	201	120
-1	204	88
-1	207	88
-1	210	88
-1	214	120
-1	217	88
-1	220	88
-1	223	88
-1	227	120
-1	230	88
-1	233	88
-1	236	88
-1	240	120
-1	243	88
-1	246	88
-1	249	88
-1	253	120
-1	256	88
-1	259	88
-1	262	88
-1	266	120
-1	269	88
-1	272	88
-1	275	88
-1	279	120
-1	282	88
-1	285	88
-1	288	88
-1	292	120
-1	295	88
-1	298	88
-1	301	88
-1	305	120
-1	308	88
-1	311	88
-1	314	88
-1	318	120
-1	321	88
-1	324	88
-1	327	88
-1	331	120
-1	334	88
-1	337	88
-1	340	88
-1	344	120
-1	347	88
-1	350	88
-1	353	88
-1	357	120
-1	360	88
-1	363	88
-1	366	88
-1	370	120
-1	373	88
-1	376	88
-1	379	88
-1	383	120
-1	386	88
-1	389	88
-1	392	88
-1	396	120
-1	399	88
-1	402	88
-1	405	88
-1	409	120
-1	412	88
-1	415	88
-1	418	88
-1	422	88
-1	425	88
-1	428	88
-1	431	88
-1	435	88
-1	438	88
-1	441	88
-1	444	88
-1	448	88
-1	451	88
-1	454	88
-1	457	88
-1	461	88
-1	464	88
-1	467	88
-1	470	88
-1	474	88
-1	477	88
-1	480	88
-1	483	88
-1	487	88
-1	490	88
-1	493	88
-1	496	88
-1	500	88
-1	503	88
-1	506	88
-1	509	88
-1	513	88
-1	516	88
-1	519	88
-1	522	88
-1	526	88
-1	529	88
-1	532	88
-1	535	88
-1	539	88
-1	542	88
-1	545	88
-1	548	88
-1	552	88
-1	555	88
-1	558	88
-1	561	88
-1	565	88
-1	568	88
-1	571	88
-1	574	88
-1	578	88
-1	581	88
-1	584	88
-1	587	88
-1	591	88
-1	594	88
-1	597	88
-1	600	88
-1	604	88
-1	607	88
-1	610	88
-1	613	88
-1	617	88
-1	620	88
-1	623	88
-1	626	88
-1	630	88
-1	633	88
-1	636	88
-1	639	88
-1	643	88
-1	646	88
-1	649	88
-1	652	88
-1	656	88
-1	659	88
-1	662	88
-1	665	88
-1	669	88
-1	672	88
-1	675	88
-1	678	88
-1	682	88
-1	685	88
-1	688	88
-1	691	88
-1	695	88
-1	698	88
-1	701	88
-1	704	88
-1	708	88
-1	711	88
-1	714	88
-1	717	88
-1	721	88
-1	724	88
-1	727	88
-1	730	88
-1	734	88
-1	737	88
-1	740	88
-1	743	88
-1	747	88
-1	750	88
-1	753	88
-1	756	88
-1	760	88
-1	763	88
-1	766	88
-1	769	88
-1	773	88
-1	776	88
-1	779	88
-1	782	88
-1	786	88
-1	789	88
-1	792	88
-1	795	88
-1	799	88
-1	802	88
-1	805	88
-1	808	88
-1	812	88
-1	815	88
-1	818	88
-1	821	88
-1	825	88
-1	828	88
-1	831	88
-1	835	120
-1	838	88
-1	841	88
-1	844	88
-1	848	120
-1	851	88
-1	854	88
-1	857	88
-1	861	120
-1	864	88
-1	867	88
-1	870	88
-1	874	120
-1	877	88
-1	880	88
-1	883	88
-1	887	120
-1	890	88
-1	893	88
-1	896	88
-1	900	120
-1	903	88
-1	906	88
-1	909	88
-1	913	120
-1	916	88
-1	919	88
-1	922	88
-1	926	120
-1	929	88
-1	932	88
-1	935	88
-1	939	120
-1	942	88
-1	945	88
-1	948	88
-1	952	120
-1	955	88
-1	958	88
-1	961	88
-1	965	120
-1	968	88
-1	971	88
-1	974	88
-1	978	120
-1	981	88
-1	984	88
-1	987	88
-1	991	120
-1	994	88
-1	997	88
-1	1000	88
-1	1004	120
-1	1007	88
-1	1010	88
-1	1013	88
-1	1017	120
-1	1020	88
-1	1023	88
-1	1026	88
-1	1030	120
-1	1033	88
-1	1036	88
-1	1039	88
-1	1043	120
-1	1046	88
-1	1049	88
-1	1052	88
-1	1056	120
-1	1059	88
-1	1062	88
-1	1065	88
-1	1069	120
-1	1072	88
-1	1075	88
-1	1078	88
-1	1082	120
-1	1085	88
-1	1088	88
-1	1091	88
-1	1095	120
-1	1098	88
-1	1101	88
-1	1104	88
-1	1108	120
-1	1111	88
-1	1114	88
-1	1117	88
-1	1121	120
-1	1124	88
-1	1127	88
-1	1130	88
-1	1134	120
-1	1137	88
-1	1140	88
-1	1143	88
-1	1147	120
-1	1150	88
-1	1153	88
-1	1156	88
-1	1160	120
-1	1163	88
-1	1166	88
-1	1169	88
-1	1173	120
-1	1176	88
-1	1179	88
-1	1182	88
-1	1186	120
-1	1189	88
-1	1192	88
-1	1195	88
-1	1199	120
-1	1202	88
-1	1205	88
-1	1208	88
-1	1212	120
-1	1215	88
-1	1218	88
-1	1221	88
-1	1225	120
-1	1228	88
-1	1231	88
-1	1234	88
-1	1238	120
-1	1241	88
-1	1244	88
-1	1247	88
-1	1251	88
-1	1254	88
-1	1257	88
-1	1260	88
-1	1264	88
-1	1267	88
-1	1270	88
-1	1273	88
-1	1277	88
-1	1280	88
-1	1283	88
-1	1286	88
-1	1290	88
-1	1293	88
-1	1296	88
-1	1299	88
-1	1303	88
-1	1306	88
-1	1309	88
-1	1312	88
-1	1316	88
-1	1319	88
-1	1322	88
-1	1325	88
-1	1329	88
-1	1332	88
-1	1335	88
-1	1338	88
-1	1342	88
-1	1345	88
-1	1348	88
-1	1351	88
-1	1355	88
-1	1358	88
-1	1361	88
-1	1364	88
-1	1368	88
-1	1371	88
-1	1374	88
-1	1377	88
-1	1381	88
-1	1384	88
-1	1387	88
-1	1390	88
-1	1394	88
-1	1397	88
-1	1400	88
-1	1403	88
-1	1407	88
-1	1410	88
-1	1413	88
-1	1416	88
-1	1420	88
-1	1423	88
-1	1426	88
-1	1429	88
-1	1433	88
-1	1436	88
-1	1439	88
-1	1442	88
-1	1446	88
-1	1449	88
-1	1452	88
-1	1455	88
-1	1459	88
-1	1462	88
-1	1465	88
-1	1468	88
-1	1472	88
-1	1475	88
-1	1478	88
-1	1481	88
-1	1485	88
-1	1488	88
-1	1491	88
-1	1494	88
-1	1498	88
-1	1501	88
-1	1504	88
-1	1507	88
-1	1511	88
-1	1514	88
-1	1517	88
-1	1520	88
-1	1524	88
-1	1527	88
-1	1530	88
-1	1533	88
-1	1537	88
-1	1540	88
-1	1543	88
-1	1546	88
-1	1550	88
-1	1553	88
-1	1556	88
-1	1559	88
-1	1563	88
-1	1566	88
-1	1569	88
-1	1572	88
-1	1576	88
-1	1579	88
-1	1582	88
-1	1585	88
-1	1589	88
-1	1592	88
-1	1595	88
-1	1598	88
-1	1602	88
-1	1605	88
-1	1608	88
-1	1611	88
-1	1615	88
-1	1618	88
-1	1621	88
-1	1624	88
-1	1628	88
-1	1631	88
-1	1634	88
-1	1637	88
-1	1641	88
-1	1644	88
-1	1647	88
-1	1650	88
-1	1654	88
-1	1657	88
-1	1660	88
-1	1663	44
-1	1664	60
-1	1667	88
-1	1670	88
-1	1673	88
-1	1677	120
-1	1680	88
-1	1683	88
-1	1686	88
-1	1690	120
-1	1693	88
-1	1696	88
-1	1699	88
-1	1703	120
-1	1706	88
-1	1709	88
-1	1712	88
-1	1716	120
-1	1719	88
-1	1722	88
-1	1725	88
-1	1729	120
-1	1732	88
-1	1735	88
-1	1738	88
-1	1742	120
-1	1745	88
-1	1748	88
-1	1751	88
-1	1755	120
-1	1758	88
-1	1761	88
-1	1764	88
-1	1768	120
-1	1771	88
-1	1774	88
-1	1777	88
-1	1781	120
-1	1784	88
-1	1787	88
-1	1790	88
-1	1794	120
-1	1797	88
-1	1800	88
-1	1803	88
-1	1807	120
-1	1810	88
-1	1813	88
-1	1816	88
-1	1820	120
-1	1823	88
-1	1826	88
-1	1829	88
-1	1833	120
-1	1836	88
-1	1839	88
-1	1842	88
-1	1846	120
-1	1849	88
-1	1852	88
-1	1855	88
-1	1859	120
-1	1862	88
-1	1865	88
-1	1868	88
-1	1872	120
-1	1875	88
-1	1878	88
-1	1881	88
-1	1885	120
-1	1888	88
-1	1891	88
-1	1894	88
-1	1898	120
-1	1901	88
-1	1904	88
-1	1907	88
-1	1911	120
-1	1914	88
-1	1917	88
-1	1920	88
-1	1924	120
-1	1927	88
-1	1930	88
-1	1933	88
-1	1937	120
-1	1940	88
-1	1943	88
-1	1946	88
-1	1950	120
-1	1953	88
-1	1956	88
-1	1959	88
-1	1963	120
-1	1966	88
-1	1969	88
-1	1972	88
-1	1976	120
-1	1979	88
-1	1982	88
-1	1985	88
-1	1989	120
-1	1992	88
-1	1995	88
-1	1998	88
-1	2002	120
-1	2005	88
-1	2008	88
-1	2011	88
-1	2015	120
-1	2018	88
-1	2021	88
-1	2024	88
-1	2028	120
-1	2031	88
-1	2034	88
-1	2037	88
-1	2041	120
-1	2044	88
-1	2047	88
-1	2050	88
-1	2054	120
-1	2057	88
-1	2060	88
-1	2063	88
-1	2067	120
-1	2070	88
-1	2073	88
-1	2076	88
-1	2080	120
-1	2083	88
-1	2086	88
-1	2089	88
-1	2093	88
-1	2096	88
-1	2099	88
-1	2102	88
-1	2106	88
-1	2109	88
-1	2112	88
-1	2115	88
-1	2119	88
-1	2122	88
-1	2125	88
-1	2128	88
-1	2132	88
-1	2135	88
-1	2138	88
-1	2141	88
-1	2145	88
-1	2148	88
-1	2151	88
-1	2154	88
-1	2158	88
-1	2161	88
-1	2164	88
-1	2167	88
-1	2171	88
-1	2174	88
-1	2177	88
-1	2180	88
-1	2184	88
-1	2187	88
-1	2190	88
-1	2193	88
-1	2197	88
-1	2200	88
-1	2203	88
-1	2206	88
-1	2210	88
-1	2213	88
-1	2216	88
-1	2219	88
-1	2223	88
-1	2226	88
-1	2229	88
-1	2232	88
-1	2236	88
-1	2239	88
-1	2242	88
-1	2245	88
-1	2249	88
-1	2252	88
-1	2255	88
-1	2258	88
-1	2262	88
-1	2265	88
-1	2268	88
-1	2271	88
-1	2275	88
-1	2278	88
-1	2281	88
-1	2284	88
-1	2288	88
-1	2291	88
-1	2294	88
-1	2297	88
-1	2301	88
-1	2304	88
-1	2307	88
-1	2310	88
-1	2314	88
-1	2317	88
-1	2320	88
-1	2323	88
-1	2327	88
-1	2330	88
-1	2333	88
-1	2336	88
-1	2340	88
-1	2343	88
-1	2346	88
-1	2349	88
-1	2353	88
-1	2356	88
-1	2359	88
-1	2362	88
-1	2366	88
-1	2369	88
-1	2372	88
-1	2375	88
-1	2379	88
-1	2382	88
-1	2385	88
-1	2388	88
-1	2392	88
-1	2395	88
-1	2398	88
-1	2401	88
-1	2405	88
-1	2408	88
-1	2411	88
-1	2414	88
-1	2418	88
-1	2421	88
-1	2424	88
-1	2427	88
-1	2431	88
-1	2434	88
-1	2437	88
-1	2440	88
-1	2444	88
-1	2447	88
-1	2450	88
-1	2453	88
-1	2457	88
-1	2460	88
-1	2463	88
-1	2466	88
-1	2470	88
-1	2473	88
-1	2476	88
-1	2479	88
-1	2483	88
-1	2486	88
-1	2489	88
-1	2492	88
-1	2496	88
-1	2499	88
-1	2502	88
-1	2506	120
-1	2509	88
-1	2512	88
-1	2515	88
-1	2519	120
-1	2522	88
-1	2525	88
-1	2528	88
-1	2532	120
-1	2535	88
-1	2538	88
-1	2541	88
-1	2545	120
-1	2548	88
-1	2551	88
-1	2554	88
-1	2558	120
-1	2561	88
-1	2564	88
-1	2567	88
-1	2571	120
-1	2574	88
-1	2577	88
-1	2580	88
-1	2584	120
-1	2587	88
-1	2590	88
-1	2593	88
-1	2597	120
-1	2600	88
-1	2603	88
-1	2606	88
-1	2610	120
-1	2613	88
-1	2616	88
-1	2619	88
-1	2623	120
-1	2626	88
-1	2629	88
-1	2632	88
-1	2636	120
-1	2639	88
-1	2642	88
-1	2645	88
-1	2649	120
-1	2652	88
-1	2655	88
-1	2658	88
-1	2662	120
-1	2665	88
-1	2668	88
-1	2671	88
-1	2675	120
-1	2678	88
-1	2681	88
-1	2684	88
-1	2688	120
-1	2691	88
-1	2694	88
-1	2697	88
-1	2701	120
-1	2704	88
-1	2707	88
-1	2710	88
-1	2714	120
-1	2717	88
-1	2720	88
-1	2723	88
-1	2727	120
-1	2730	88
-1	2733	88
-1	2736	88
-1	2740	120
-1	2743	88
-1	2746	88
-1	2749	88
-1	2753	120
-1	2756	88
-1	2759	88
-1	2762	88
-1	2766	120
-1	2769	88
-1	2772	88
-1	2775	88
-1	2779	120
-1	2782	88
-1	2785	88
-1	2788	88
-1	2792	120
-1	2795	88
-1	2798	88
-1	2801	88
-1	2805	120
-1	2808	88
-1	2811	88
-1	2814	88
-1	2818	120
-1	2821	88
-1	2824	88
-1	2827	88
-1	2831	120
-1	2834	88
-1	2837	88
-1	2840	88
-1	2844	120
-1	2847	88
-1	2850	88
-1	2853	88
-1	2857	120
-1	2860	88
-1	2863	88
-1	2866	88
-1	2870	120
-1	2873	88
-1	2876	88
-1	2879	88
-1	2883	120
-1	2886	88
-1	2889	88
-1	2892	88
-1	2896	120
-1	2899	88
-1	2902	88
-1	2905	88
-1	2909	120
-1	2912	88
-1	2915	88
-1	2918	88
-1	2922	88
-1	2925	88
-1	2928	88
-1	2931	88
-1	2935	88
-1	2938	88
-1	2941	88
-1	2944	88
-1	2948	88
-1	2951	88
-1	2954	88
-1	2957	88
-1	2961	88
-1	2964	88
-1	2967	88
-1	2970	88
-1	2974	88
-1	2977	88
-1	2980	88
-1	2983	88
-1	2987	88
-1	2990	88
-1	2993	88
-1	2996	88
-1	3000	88
-1	3003	88
-1	3006	88
-1	3009	88
-1	3013	88
-1	3016	88
-1	3019	88
-1	3022	88
-1	3026	88
-1	3029	88
-1	3032	88
-1	3035	88
-1	3039	88
-1	3042	88
-1	3045	88
-1	3048	88
-1	3052	88
-1	3055	88
-1	3058	88
-1	3061	88
-1	3065	88
-1	3068	88
-1	3071	88
-1	3074	88
-1	3078	88
-1	3081	88
-1	3084	88
-1	3087	88
-1	3091	88
-1	3094	88
-1	3097	88
-1	3100	88
-1	3104	88
-1	3107	88
-1	3110	88
-1	3113	88
-1	3117	88
-1	3120	88
-1	3123	88
-1	3126	88
-1	3130	88
-1	3133	88
-1	3136	88
-1	3139	88
-1	3143	88
-1	3146	88
-1	3149	88
-1	3152	88
-1	3156	88
-1	3159	88
-1	3162	88
-1	3165	88
-1	3169	88
-1	3172	88
-1	3175	88
-1	3178	88
-1	3182	88
-1	3185	88
-1	3188	88
-1	3191	88
-1	3195	88
-1	3198	88
-1	3201	88
-1	3204	88
-1	3208	88
-1	3211	88
-1	3214	88
-1	3217	88
-1	3221	88
-1	3224	88
-1	3227	88
-1	3230	88
-1	3234	88
-1	3237	88
-1	3240	88
-1	3243	88
-1	3247	88
-1	3250	88
-1	3253	88
-1	3256	88
-1	3260	88
-1	3263	88
-1	3266	88
-1	3269	88
-1	3273	88
-1	3276	88
-1	3279	88
-1	3282	88
-1	3286	88
-1	3289	88
-1	3292	88
-1	3295	88
-1	3299	88
-1	3302	88
-1	3305	88
-1	3308	88
-1	3312	88
-1	3315	88
-1	3318	88
-1	3321	88
-1	3325	88
-1	3328	88
0	0	319724
0	1	15
0	3	112
0	6	28
0	7	148
0	10	112
0	13	140
0	14	30
0	16	112
0	19	28
0	20	148
0	23	112
0	26	140
0	27	30
0	29	112
0	32	28
0	33	148
0	36	112
0	39	140
0	40	30
0	42	112
0	45	28
0	46	148
0	49	112
0	52	140
0	53	30
0	55	112
0	58	28
0	59	148
0	62	112
0	65	140
0	66	30
0	68	112
0	71	28
0	72	148
0	75	112
0	78	140
0	79	30
0	81	112
0	84	28
0	85	148
0	88	112
0	91	140
0	92	30
0	94	112
0	97	28
0	98	148
0	101	112
0	104	140
0	105	30
0	107	112
0	110	28
0	111	148
0	114	112
0	117	140
0	118	30
0	120	112
0	123	28
0	124	148
0	127	112
0	130	140
0	131	30
0	133	112
0	136	28
0	137	148
0	140	112
0	143	140
0	144	30
0	146	112
0	149	28
0	150	148
0	153	112
0	156	140
0	157	30
0	159	112
0	162	28
0	163	148
0	166	112
0	169	140
0	170	30
0	172	112
0	175	28
0	176	148
0	179	112
0	182	140
0	183	30
0	185	112
0	188	28
0	189	148
0	192	112
0	195	140
0	196	30
0	198	112
0	201	28
0	202	148
0	205	112
0	208	140
0	209	30
0	211	112
0	214	28
0	215	148
0	218	112
0	221	140
0	222	30
0	224	112
0	227	28
0	228	148
0	231	112
0	234	140
0	235	30
0	237	112
0	240	28
0	241	148
0	244	112
0	247	140
0	248	30
0	250	112
0	253	28
0	254	148
0	257	112
0	260	140
0	261	30
0	263	112
0	266	28
0	267	148
0	270	112
0	273	140
0	274	30
0	276	112
0	279	28
0	280	148
0	283	112
0	286	140
0	287	30
0	289	112
0	292	28
0	293	148
0	296	112
0	299	140
0	300	30
0	302	112
0	305	28
0	306	148
0	309	112
0	312	140
0	313	30
0	315	112
0	318	28
0	319	148
0	322	112
0	325	140
0	326	30
0	328	112
0	331	28
0	332	148
0	335	112
0	338	140
0	339	30
0	341	112
0	344	28
0	345	148
0	348	112
0	351	140
0	352	30
0	354	112
0	357	28
0	358	148
0	361	112
0	364	140
0	365	30
0	367	112
0	370	28
0	371	148
0	374	112
0	377	140
0	378	30
0	380	112
0	383	28
0	384	148
0	387	112
0	390	140
0	391	30
0	393	112
0	396	28
0	397	148
0	400	112
0	403	140
0	404	30
0	406	112
0	409	28
0	410	148
0	413	112
0	416	140
0	417	30
0	419	120
0	422	28
0	423	140
0	426	112
0	429	140
0	430	30
0	432	120
0	435	28
0	436	140
0	439	112
0	442	140
0	443	30
0	445	120
0	448	28
0	449	140
0	452	112
0	455	140
0	456	30
0	458	120
0	461	28
0	462	140
0	465	112
0	468	140
0	469	30
0	471	120
0	474	28
0	475	140
0	478	112
0	481	140
0	482	30
0	484	120
0	487	28
0	488	140
0	491	112
0	494	140
0	495	30
0	497	120
0	500	28
0	501	140
0	504	112
0	507	140
0	508	30
0	510	120
0	513	28
0	514	140
0	517	112
0	520	140
0	521	30
0	523	120
0	526	28
0	527	140
0	530	112
0	533	140
0	534	30
0	536	120
0	539	28
0	540	140
0	543	112
0	546	140
0	547	30
0	549	120
0	552	28
0	553	140
0	556	112
0	559	140
0	560	30
0	562	120
0	565	28
0	566	140
0	569	112
0	572	140
0	573	30
0	575	120
0	578	28
0	579	140
0	582	112
0	585	140
0	586	30
0	588	120
0	591	28
0	592	140
0	595	112
0	598	140
0	599	30
0	601	120
0	604	28
0	605	140
0	608	112
0	611	140
0	612	30
0	614	120
0	617	28
0	618	140
0	621	112
0	624	140
0	625	30
0	627	120
0	630	28
0	631	140
0	634	112
0	637	140
0	638	30
0	640	120
0	643	28
0	644	140
0	647	112
0	650	140
0	651	30
0	653	120
0	656	28
0	657	140
0	660	112
0	663	140
0	664	30
0	666	120
0	669	28
0	670	140
0	673	112
0	676	140
0	677	30
0	679	120
0	682	28
0	683	140
0	686	112
0	689	140
0	690	30
0	692	120
0	695	28
0	696	140
0	699	112
0	702	140
0	703	30
0	705	120
0	708	28
0	709	140
0	712	112
0	715	140
0	716	30
0	718	120
0	721	28
0	722	140
0	725	112
0	728	140
0	729	30
0	731	120
0	734	28
0	735	140
0	738	112
0	741	140
0	742	30
0	744	120
0	747	28
0	748	140
0	751	112
0	754	140
0	755	30
0	757	120
0	760	28
0	761	140
0	764	112
0	767	140
0	768	30
0	770	120
0	773	28
0	774	140
0	777	112
0	780	140
0	781	30
0	783	120
0	786	28
0	787	140
0	790	112
0	793	140
0	794	30
0	796	120
0	799	28
0	800	140
0	803	112
0	806	140
0	807	30
0	809	120
0	812	28
0	813	140
0	816	112
0	819	140
0	820	30
0	822	120
0	825	28
0	826	140
0	829	112
0	832	140
0	833	30
0	836	120
0	838	30
0	839	140
0	842	112
0	845	140
0	846	28
0	849	120
0	851	30
0	852	140
0	855	112
0	858	140
0	859	28
0	862	120
0	864	30
0	865	140
0	868	112
0	871	140
0	872	28
0	875	120
0	877	30
0	878	140
0	881	112
0	884	140
0	885	28
0	888	120
0	890	30
0	891	140
0	894	112
0	897	140
0	898	28
0	901	120
0	903	30
0	904	140
0	907	112
0	910	140
0	911	28
0	914	120
0	916	30
0	917	140
0	920	112
0	923	140
0	924	28
0	927	120
0	929	30
0	930	140
0	933	112
0	936	140
0	937	28
0	940	120
0	942	30
0	943	140
0	946	112
0	949	140
0	950	28
0	953	120
0	955	30
0	956	140
0	959	112
0	962	140
0	963	28
0	966	120
0	968	30
0	969	140
0	972	112
0	975	140
0	976	28
0	979	120
0	981	30
0	982	140
0	985	112
0	988	140
0	989	28
0	992	120
0	994	30
0	995	140
0	998	112
0	1001	140
0	1002	28
0	1005	120
0	1007	30
0	1008	140
0	1011	112
0	1014	140
0	1015	28
0	1018	120
0	1020	30
0	1021	140
0	1024	112
0	1027	140
0	1028	28
0	1031	120
0	1033	30
0	1034	140
0	1037	112
0	1040	140
0	1041	28
0	1044	120
0	1046	30
0	1047	140
0	1050	112
0	1053	140
0	1054	28
0	1057	120
0	1059	30
0	1060	140
0	1063	112
0	1066	140
0	1067	28
0	1070	120
0	1072	30
0	1073	140
0	1076	112
0	1079	140
0	1080	28
0	1083	120
0	1085	30
0	1086	140
0	1089	112
0	1092	140
0	1093	28
0	1096	120
0	1098	30
0	1099	140
0	1102	112
0	1105	140
0	1106	28
0	1109	120
0	1111	30
0	1112	140
0	1115	112
0	1118	140
0	1119	28
0	1122	120
0	1124	30
0	1125	140
0	1128	112
0	1131	140
0	1132	28
0	1135	120
0	1137	30
0	1138	140
0	1141	112
0	1144	140
0	1145	28
0	1148	120
0	1150	30
0	1151	140
0	1154	112
0	1157	140
0	1158	28
0	1161	120
0	1163	30
0	1164	140
0	1167	112
0	1170	140
0	1171	28
0	1174	120
0	1176	30
0	1177	140
0	1180	112
0	1183	140
0	1184	28
0	1187	120
0	1189	30
0	1190	140
0	1193	112
0	1196	140
0	1197	28
0	1200	120
0	1202	30
0	1203	140
0	1206	112
0	1209	140
0	1210	28
0	1213	120
0	1215	30
0	1216	140
0	1219	112
0	1222	140
0	1223	28
0	1226	120
0	1228	30
0	1229	140
0	1232	112
0	1235	140
0	1236	28
0	1239	120
0	1241	30
0	1242	140
0	1245	112
0	1248	148
0	1249	28
0	1252	112
0	1254	30
0	1255	140
0	1258	112
0	1261	148
0	1262	28
0	1265	112
0	1267	30
0	1268	140
0	1271	112
0	1274	148
0	1275	28
0	1278	112
0	1280	30
0	1281	140
0	1284	112
0	1287	148
0	1288	28
0	1291	112
0	1293	30
0	1294	140
0	1297	112
0	1300	148
0	1301	28
0	1304	112
0	1306	30
0	1307	140
0	1310	112
0	1313	148
0	1314	28
0	1317	112
0	1319	30
0	1320	140
0	1323	112
0	1326	148
0	1327	28
0	1330	112
0	1332	30
0	1333	140
0	1336	112
0	1339	148
0	1340	28
0	1343	112
0	1345	30
0	1346	140
0	1349	112
0	1352	148
0	1353	28
0	1356	112
0	1358	30
0	1359	140
0	1362	112
0	1365	148
0	1366	28
0	1369	112
0	1371	30
0	1372	140
0	1375	112
0	1378	148
0	1379	28
0	1382	112
0	1384	30
0	1385	140
0	1388	112
0	1391	148
0	1392	28
0	1395	112
0	1397	30
0	1398	140
0	1401	112
0	1404	148
0	1405	28
0	1408	112
0	1410	30
0	1411	140
0	1414	112
0	1417	148
0	1418	28
0	1421	112
0	1423	30
0	1424	140
0	1427	112
0	1430	148
0	1431	28
0	1434	112
0	1436	30
0	1437	140
0	1440	112
0	1443	148
0	1444	28
0	1447	112
0	1449	30
0	1450	140
0	1453	112
0	1456	148
0	1457	28
0	1460	112
0	1462	30
0	1463	140
0	1466	112
0	1469	148
0	1470	28
0	1473	112
0	1475	30
0	1476	140
0	1479	112
0	1482	148
0	1483	28
0	1486	112
0	1488	30
0	1489	140
0	1492	112
0	1495	148
0	1496	28
0	1499	112
0	1501	30
0	1502	140
0	1505	112
0	1508	148
0	1509	28
0	1512	112
0	1514	30
0	1515	140
0	1518	112
0	1521	148
0	1522	28
0	1525	112
0	1527	30
0	1528	140
0	1531	112
0	1534	148
0	1535	28
0	1538	112
0	1540	30
0	1541	140
0	1544	112
0	1547	148
0	1548	28
0	1551	112
0	1553	30
0	1554	140
0	1557	112
0	1560	148
0	1561	28
0	1564	112
0	1566	30
0	1567	140
0	1570	112
0	1573	148
0	1574	28
0	1577	112
0	1579	30
0	1580	140
0	1583	112
0	1586	148
0	1587	28
0	1590	112
0	1592	30
0	1593	140
0	1596	112
0	1599	148
0	1600	28
0	1603	112
0	1605	30
0	1606	140
0	1609	112
0	1612	148
0	1613	28
0	1616	112
0	1618	30
0	1619	140
0	1622	112
0	1625	148
0	1626	28
0	1629	112
0	1631	30
0	1632	140
0	1635	112
0	1638	148
0	1639	28
0	1642	112
0	1644	30
0	1645	140
0	1648	112
0	1651	148
0	1652	28
0	1655	112
0	1657	30
0	1658	140
0	1661	112
0	1664	88
0	1665	88
0	1668	112
0	1671	140
0	1672	30
0	1674	112
0	1677	28
0	1678	148
0	1681	112
0	1684	140
0	1685	30
0	1687	112
0	1690	28
0	1691	148
0	1694	112
0	1697	140
0	1698	30
0	1700	112
0	1703	28
0	1704	148
0	1707	112
0	1710	140
0	1711	30
0	1713	112
0	1716	28
0	1717	148
0	1720	112
0	1723	140
0	1724	30
0	1726	112
0	1729	28
0	1730	148
0	1733	112
0	1736	140
0	1737	30
0	1739	112
0	1742	28
0	1743	148
0	1746	112
0	1749	140
0	1750	30
0	1752	112
0	1755	28
0	1756	148
0	1759	112
0	1762	140
0	1763	30
0	1765	112
0	1768	28
0	1769	148
0	1772	112
0	1775	140
0	1776	30
0	1778	112
0	1781	28
0	1782	148
0	1785	112
0	1788	140
0	1789	30
0	1791	112
0	1794	28
0	1795	148
0	1798	112
0	1801	140
0	1802	30
0	1804	112
0	1807	28
0	1808	148
0	1811	112
0	1814	140
0	1815	30
0	1817	112
0	1820	28
0	1821	148
0	1824	112
0	1827	140
0	1828	30
0	1830	112
0	1833	28
0	1834	148
0	1837	112
0	1840	140
0	1841	30
0	1843	112
0	1846	28
0	1847	148
0	1850	112
0	1853	140
0	1854	30
0	1856	112
0	1859	28
0	1860	148
0	1863	112
0	1866	140
0	1867	30
0	1869	112
0	1872	28
0	1873	148
0	1876	112
0	1879	140
0	1880	30
0	1882	112
0	1885	28
0	1886	148
0	1889	112
0	1892	140
0	1893	30
0	1895	112
0	1898	28
0	1899	148
0	1902	112
0	1905	140
0	1906	30
0	1908	112
0	1911	28
0	1912	148
0	1915	112
0	1918	140
0	1919	30
0	1921	112
0	1924	28
0	1925	148
0	1928	112
0	1931	140
0	1932	30
0	1934	112
0	1937	28
0	1938	148
0	1941	112
0	1944	140
0	1945	30
0	1947	112
0	1950	28
0	1951	148
0	1954	112
0	1957	140
0	1958	30
0	1960	112
0	1963	28
0	1964	148
0	1967	112
0	1970	140
0	1971	30
0	1973	112
0	1976	28
0	1977	148
0	1980	112
0	1983	140
0	1984	30
0	1986	112
0	1989	28
0	1990	148
0	1993	112
0	1996	140
0	1997	30
0	1999	112
0	2002	28
0	2003	148
0	2006	112
0	2009	140
0	2010	30
0	2012	112
0	2015	28
0	2016	148
0	2019	112
0	2022	140
0	2023	30
0	2025	112
0	2028	28
0	2029	148
0	2032	112
0	2035	140
0	2036	30
0	2038	112
0	2041	28
0	2042	148
0	2045	112
0	2048	140
0	2049	30
0	2051	112
0	2054	28
0	2055	148
0	2058	112
0	2061	140
0	2062	30
0	2064	112
0	2067	28
0	2068	148
0	2071	112
0	2074	140
0	2075	30
0	2077	112
0	2080	28
0	2081	148
0	2084	112
0	2087	140
0	2088	30
0	2090	120
0	2093	28
0	2094	140
0	2097	112
0	2100	140
0	2101	30
0	2103	120
0	2106	28
0	2107	140
0	2110	112
0	2113	140
0	2114	30
0	2116	120
0	2119	28
0	2120	140
0	2123	112
0	2126	140
0	2127	30
0	2129	120
0	2132	28
0	2133	140
0	2136	112
0	2139	140
0	2140	30
0	2142	120
0	2145	28
0	2146	140
0	2149	112
0	2152	140
0	2153	30
0	2155	120
0	2158	28
0	2159	140
0	2162	112
0	2165	140
0	2166	30
0	2168	120
0	2171	28
0	2172	140
0	2175	112
0	2178	140
0	2179	30
0	2181	120
0	2184	28
0	2185	140
0	2188	112
0	2191	140
0	2192	30
0	2194	120
0	2197	28
0	2198	140
0	2201	112
0	2204	140
0	2205	30
0	2207	120
0	2210	28
0	2211	140
0	2214	112
0	2217	140
0	2218	30
0	2220	120
0	2223	28
0	2224	140
0	2227	112
0	2230	140
0	2231	30
0	2233	120
0	2236	28
0	2237	140
0	2240	112
0	2243	140
0	2244	30
0	2246	120
0	2249	28
0	2250	140
0	2253	112
0	2256	140
0	2257	30
0	2259	120
0	2262	28
0	2263	140
0	2266	112
0	2269	140
0	2270	30
0	2272	120
0	2275	28
0	2276	140
0	2279	112
0	2282	140
0	2283	30
0	2285	120
0	2288	28
0	2289	140
0	2292	112
0	2295	140
0	2296	30
0	2298	120
0	2301	28
0	2302	140
0	2305	112
0	2308	140
0	2309	30
0	2311	120
0	2314	28
0	2315	140
0	2318	112
0	2321	140
0	2322	30
0	2324	120
0	2327	28
0	2328	140
0	2331	112
0	2334	140
0	2335	30
0	2337	120
0	2340	28
0	2341	140
0	2344	112
0	2347	140
0	2348	30
0	2350	120
0	2353	28
0	2354	140
0	2357	112
0	2360	140
0	2361	30
0	2363	120
0	2366	28
0	2367	140
0	2370	112
0	2373	140
0	2374	30
0	2376	120
0	2379	28
0	2380	140
0	2383	112
0	2386	140
0	2387	30
0	2389	120
0	2392	28
0	2393	140
0	2396	112
0	2399	140
0	2400	30
0	2402	120
0	2405	28
0	2406	140
0	2409	112
0	2412	140
0	2413	30
0	2415	120
0	2418	28
0	2419	140
0	2422	112
0	2425	140
0	2426	30
0	2428	120
0	2431	28
0	2432	140
0	2435	112
0	2438	140
0	2439	30
0	2441	120
0	2444	28
0	2445	140
0	2448	112
0	2451	140
0	2452	30
0	2454	120
0	2457	28
0	2458	140
0	2461	112
0	2464	140
0	2465	30
0	2467	120
0	2470	28
0	2471	140
0	2474	112
0	2477	140
0	2478	30
0	2480	120
0	2483	28
0	2484	140
0	2487	112
0	2490	140
0	2491	30
0	2493	120
0	2496	30
0	2497	140
0	2500	112
0	2503	140
0	2504	28
0	2507	120
0	2509	30
0	2510	140
0	2513	112
0	2516	140
0	2517	28
0	2520	120
0	2522	30
0	2523	140
0	2526	112
0	2529	140
0	2530	28
0	2533	120
0	2535	30
0	2536	140
0	2539	112
0	2542	140
0	2543	28
0	2546	120
0	2548	30
0	2549	140
0	2552	112
0	2555	140
0	2556	28
0	2559	120
0	2561	30
0	2562	140
0	2565	112
0	2568	140
0	2569	28
0	2572	120
0	2574	30
0	2575	140
0	2578	112
0	2581	140
0	2582	28
0	2585	120
0	2587	30
0	2588	140
0	2591	112
0	2594	140
0	2595	28
0	2598	120
0	2600	30
0	2601	140
0	2604	112
0	2607	140
0	2608	28
0	2611	120
0	2613	30
0	2614	140
0	2617	112
0	2620	140
0	2621	28
0	2624	120
0	2626	30
0	2627	140
0	2630	112
0	2633	140
0	2634	28
0	2637	120
0	2639	30
0	2640	140
0	2643	112
0	2646	140
0	2647	28
0	2650	120
0	2652	30
0	2653	140
0	2656	112
0	2659	140
0	2660	28
0	2663	120
0	2665	30
0	2666	140
0	2669	112
0	2672	140
0	2673	28
0	2676	120
0	2678	30
0	2679	140
0	2682	112
0	2685	140
0	2686	28
0	2689	120
0	2691	30
0	2692	140
0	2695	112
0	2698	140
0	2699	28
0	2702	120
0	2704	30
0	2705	140
0	2708	112
0	2711	140
0	2712	28
0	2715	120
0	2717	30
0	2718	140
0	2721	112
0	2724	140
0	2725	28
0	2728	120
0	2730	30
0	2731	140
0	2734	112
0	2737	140
0	2738	28
0	2741	120
0	2743	30
0	2744	140
0	2747	112
0	2750	140
0	2751	28
0	2754	120
0	2756	30
0	2757	140
0	2760	112
0	2763	140
0	2764	28
0	2767	120
0	2769	30
0	2770	140
0	2773	112
0	2776	140
0	2777	28
0	2780	120
0	2782	30
0	2783	140
0	2786	112
0	2789	140
0	2790	28
0	2793	120
0	2795	30
0	2796	140
0	2799	112
0	2802	140
0	2803	28
0	2806	120
0	2808	30
0	2809	140
0	2812	112
0	2815	140
0	2816	28
0	2819	120
0	2821	30
0	2822	140
0	2825	112
0	2828	140
0	2829	28
0	2832	120
0	2834	30
0	2835	140
0	2838	112
0	2841	140
0	2842	28
0	2845	120
0	2847	30
0	2848	140
0	2851	112
0	2854	140
0	2855	28
0	2858	120
0	2860	30
0	2861	140
0	2864	112
0	2867	140
0	2868	28
0	2871	120
0	2873	30
0	2874	140
0	2877	112
0	2880	140
0	2881	28
0	2884	120
0	2886	30
0	2887	140
0	2890	112
0	2893	140
0	2894	28
0	2897	120
0	2899	30
0	2900	140
0	2903	112
0	2906	140
0	2907	28
0	2910	120
0	2912	30
0	2913	140
0	2916	112
0	2919	148
0	2920	28
0	2923	112
0	2925	30
0	2926	140
0	2929	112
0	2932	148
0	2933	28
0	2936	112
0	2938	30
0	2939	140
0	2942	112
0	2945	148
0	2946	28
0	2949	112
0	2951	30
0	2952	140
0	2955	112
0	2958	148
0	2959	28
0	2962	112
0	2964	30
0	2965	140
0	2968	112
0	2971	148
0	2972	28
0	2975	112
0	2977	30
0	2978	140
0	2981	112
0	2984	148
0	2985	28
0	2988	112
0	2990	30
0	2991	140
0	2994	112
0	2997	148
0	2998	28
0	3001	112
0	3003	30
0	3004	140
0	3007	112
0	3010	148
0	3011	28
0	3014	112
0	3016	30
0	3017	140
0	3020	112
0	3023	148
0	3024	28
0	3027	112
0	3029	30
0	3030	140
0	3033	112
0	3036	148
0	3037	28
0	3040	112
0	3042	30
0	3043	140
0	3046	112
0	3049	148
0	3050	28
0	3053	112
0	3055	30
0	3056	140
0	3059	112
0	3062	148
0	3063	28
0	3066	112
0	3068	30
0	3069	140
0	3072	112
0	3075	148
0	3076	28
0	3079	112
0	3081	30
0	3082	140
0	3085	112
0	3088	148
0	3089	28
0	3092	112
0	3094	30
0	3095	140
0	3098	112
0	3101	148
0	3102	28
0	3105	112
0	3107	30
0	3108	140
0	3111	112
0	3114	148
0	3115	28
0	3118	112
0	3120	30
0	3121	140
0	3124	112
0	3127	148
0	3128	28
0	3131	112
0	3133	30
0	3134	140
0	3137	112
0	3140	148
0	3141	28
0	3144	112
0	3146	30
0	3147	140
0	3150	112
0	3153	148
0	3154	28
0	3157	112
0	3159	30
0	3160	140
0	3163	112
0	3166	148
0	3167	28
0	3170	112
0	3172	30
0	3173	140
0	3176	112
0	3179	148
0	3180	28
0	3183	112
0	3185	30
0	3186	140
0	3189	112
0	3192	148
0	3193	28
0	3196	112
0	3198	30
0	3199	140
0	3202	112
0	3205	148
0	3206	28
0	3209	112
0	3211	30
0	3212	140
0	3215	112
0	3218	148
0	3219	28
0	3222	112
0	3224	30
0	3225	140
0	3228	112
0	3231	148
0	3232	28
0	3235	112
0	3237	30
0	3238	140
0	3241	112
0	3244	148
0	3245	28
0	3248	112
0	3250	30
0	3251	140
0	3254	112
0	3257	148
0	3258	28
0	3261	112
0	3263	30
0	3264	140
0	3267	112
0	3270	148
0	3271	28
0	3274	112
0	3276	30
0	3277	140
0	3280	112
0	3283	148
0	3284	28
0	3287	112
0	3289	30
0	3290	140
0	3293	112
0	3296	148
0	3297	28
0	3300	112
0	3302	30
0	3303	140
0	3306	112
0	3309	148
0	3310	28
0	3313	112
0	3315	30
0	3316	140
0	3319	112
0	3322	148
0	3323	28
0	3326	112
0	3328	15
1	1	88
1	4	88
1	8	88
1	11	88
1	14	88
1	17	88
1	21	88
1	24	88
1	27	88
1	30	88
1	34	88
1	37	88
1	40	88
1	43	88
1	47	88
1	50	88
1	53	88
1	56	88
1	60	88
1	63	88
1	66	88
1	69	88
1	73	88
1	76	88
1	79	88
1	82	88
1	86	88
1	89	88
1	92	88
1	95	88
1	99	88
1	102	88
1	105	88
1	108	88
1	112	88
1	115	88
1	118	88
1	121	88
1	125	88
1	128	88
1	131	88
1	134	88
1	138	88
1	141	88
1	144	88
1	147	88
1	151	88
1	154	88
1	157	88
1	160	88
1	164	88
1	167	88
1	170	88
1	173	88
1	177	88
1	180	88
1	183	88
1	186	88
1	190	88
1	193	88
1	196	88
1	199	88
1	203	88
1	206	88
1	209	88
1	212	88
1	216	88
1	219	88
1	222	88
1	225	88
1	229	88
1	232	88
1	235	88
1	238	88
1	242	88
1	245	88
1	248	88
1	251	88
1	255	88
1	258	88
1	261	88
1	264	88
1	268	88
1	271	88
1	274	88
1	277	88
1	281	88
1	284	88
1	287	88
1	290	88
1	294	88
1	297	88
1	300	88
1	303	88
1	307	88
1	310	88
1	313	88
1	316	88
1	320	88
1	323	88
1	326	88
1	329	88
1	333	88
1	336	88
1	339	88
1	342	88
1	346	88
1	349	88
1	352	88
1	355	88
1	359	88
1	362	88
1	365	88
1	368	88
1	372	88
1	375	88
1	378	88
1	381	88
1	385	88
1	388	88
1	391	88
1	394	88
1	398	88
1	401	88
1	404	88
1	407	88
1	411	88
1	414	88
1	417	88
1	420	120
1	424	88
1	427	88
1	430	88
1	433	120
1	437	88
1	440	88
1	443	88
1	446	120
1	450	88
1	453	88
1	456	88
1	459	120
1	463	88
1	466	88
1	469	88
1	472	120
1	476	88
1	479	88
1	482	88
1	485	120
1	489	88
1	492	88
1	495	88
1	498	120
1	502	88
1	505	88
1	508	88
1	511	120
1	515	88
1	518	88
1	521	88
1	524	120
1	528	88
1	531	88
1	534	88
1	537	120
1	541	88
1	544	88
1	547	88
1	550	120
1	554	88
1	557	88
1	560	88
1	563	120
1	567	88
1	570	88
1	573	88
1	576	120
1	580	88
1	583	88
1	586	88
1	589	120
1	593	88
1	596	88
1	599	88
1	602	120
1	606	88
1	609	88
1	612	88
1	615	120
1	619	88
1	622	88
1	625	88
1	628	120
1	632	88
1	635	88
1	638	88
1	641	120
1	645	88
1	648	88
1	651	88
1	654	120
1	658	88
1	661	88
1	664	88
1	667	120
1	671	88
1	674	88
1	677	88
1	680	120
1	684	88
1	687	88
1	690	88
1	693	120
1	697	88
1	700	88
1	703	88
1	706	120
1	710	88
1	713	88
1	716	88
1	719	120
1	723	88
1	726	88
1	729	88
1	732	120
1	736	88
1	739	88
1	742	88
1	745	120
1	749	88
1	752	88
1	755	88
1	758	120
1	762	88
1	765	88
1	768	88
1	771	120
1	775	88
1	778	88
1	781	88
1	784	120
1	788	88
1	791	88
1	794	88
1	797	120
1	801	88
1	804	88
1	807	88
1	810	120
1	814	88
1	817	88
1	820	88
1	823	120
1	827	88
1	830	88
1	833	88
1	837	88
1	840	88
1	843	88
1	846	88
1	850	88
1	853	88
1	856	88
1	859	88
1	863	88
1	866	88
1	869	88
1	872	88
1	876	88
1	879	88
1	882	88
1	885	88
1	889	88
1	892	88
1	895	88
1	898	88
1	902	88
1	905	88
1	908	88
1	911	88
1	915	88
1	918	88
1	921	88
1	924	88
1	928	88
1	931	88
1	934	88
1	937	88
1	941	88
1	944	88
1	947	88
1	950	88
1	954	88
1	957	88
1	960	88
1	963	88
1	967	88
1	970	88
1	973	88
1	976	88
1	980	88
1	983	88
1	986	88
1	989	88
1	993	88
1	996	88
1	999	88
1	1002	88
1	1006	88
1	1009	88
1	1012	88
1	1015	88
1	1019	88
1	1022	88
1	1025	88
1	1028	88
1	1032	88
1	1035	88
1	1038	88
1	1041	88
1	1045	88
1	1048	88
1	1051	88
1	1054	88
1	1058	88
1	1061	88
1	1064	88
1	1067	88
1	1071	88
1	1074	88
1	1077	88
1	1080	88
1	1084	88
1	1087	88
1	1090	88
1	1093	88
1	1097	88
1	1100	88
1	1103	88
1	1106	88
1	1110	88
1	1113	88
1	1116	88
1	1119	88
1	1123	88
1	1126	88
1	1129	88
1	1132	88
1	1136	88
1	1139	88
1	1142	88
1	1145	88
1	1149	88
1	1152	88
1	1155	88
1	1158	88
1	1162	88
1	1165	88
1	1168	88
1	1171	88
1	1175	88
1	1178	88
1	1181	88
1	1184	88
1	1188	88
1	1191	88
1	1194	88
1	1197	88
1	1201	88
1	1204	88
1	1207	88
1	1210	88
1	1214	88
1	1217	88
1	1220	88
1	1223	88
1	1227	88
1	1230	88
1	1233	88
1	1236	88
1	1240	88
1	1243	88
1	1246	88
1	1249	120
1	1253	88
1	1256	88
1	1259	88
1	1262	120
1	1266	88
1	1269	88
1	1272	88
1	1275	120
1	1279	88
1	1282	88
1	1285	88
1	1288	120
1	1292	88
1	1295	88
1	1298	88
1	1301	120
1	1305	88
1	1308	88
1	1311	88
1	1314	120
1	1318	88
1	1321	88
1	1324	88
1	1327	120
1	1331	88
1	1334	88
1	1337	88
1	1340	120
1	1344	88
1	1347	88
1	1350	88
1	1353	120
1	1357	88
1	1360	88
1	1363	88
1	1366	120
1	1370	88
1	1373	88
1	1376	88
1	1379	120
1	1383	88
1	1386	88
1	1389	88
1	1392	120
1	1396	88
1	1399	88
1	1402	88
1	1405	120
1	1409	88
1	1412	88
1	1415	88
1	1418	120
1	1422	88
1	1425	88
1	1428	88
1	1431	120
1	1435	88
1	1438	88
1	1441	88
1	1444	120
1	1448	88
1	1451	88
1	1454	88
1	1457	120
1	1461	88
1	1464	88
1	1467	88
1	1470	120
1	1474	88
1	1477	88
1	1480	88
1	1483	120
1	1487	88
1	1490	88
1	1493	88
1	1496	120
1	1500	88
1	1503	88
1	1506	88
1	1509	120
1	1513	88
1	1516	88
1	1519	88
1	1522	120
1	1526	88
1	1529	88
1	1532	88
1	1535	120
1	1539	88
1	1542	88
1	1545	88
1	1548	120
1	1552	88
1	1555	88
1	1558	88
1	1561	120
1	1565	88
1	1568	88
1	1571	88
1	1574	120
1	1578	88
1	1581	88
1	1584	88
1	1587	120
1	1591	88
1	1594	88
1	1597	88
1	1600	120
1	1604	88
1	1607	88
1	1610	88
1	1613	120
1	1617	88
1	1620	88
1	1623	88
1	1626	120
1	1630	88
1	1633	88
1	1636	88
1	1639	120
1	1643	88
1	1646	88
1	1649	88
1	1652	120
1	1656	88
1	1659	88
1	1662	88
1	1665	60
1	1666	44
1	1669	88
1	1672	88
1	1675	88
1	1679	88
1	1682	88
1	1685	88
1	1688	88
1	1692	88
1	1695	88
1	1698	88
1	1701	88
1	1705	88
1	1708	88
1	1711	88
1	1714	88
1	1718	88
1	1721	88
1	1724	88
1	1727	88
1	1731	88
1	1734	88
1	1737	88
1	1740	88
1	1744	88
1	1747	88
1	1750	88
1	1753	88
1	1757	88
1	1760	88
1	1763	88
1	1766	88
1	1770	88
1	1773	88
1	1776	88
1	1779	88
1	1783	88
1	1786	88
1	1789	88
1	1792	88
1	1796	88
1	1799	88
1	1802	88
1	1805	88
1	1809	88
1	1812	88
1	1815	88
1	1818	88
1	1822	88
1	1825	88
1	1828	88
1	1831	88
1	1835	88
1	1838	88
1	1841	88
1	1844	88
1	1848	88
1	1851	88
1	1854	88
1	1857	88
1	1861	88
1	1864	88
1	1867	88
1	1870	88
1	1874	88
1	1877	88
1	1880	88
1	1883	88
1	1887	88
1	1890	88
1	1893	88
1	1896	88
1	1900	88
1	1903	88
1	1906	88
1	1909	88
1	1913	88
1	1916	88
1	1919	88
1	1922	88
1	1926	88
1	1929	88
1	1932	88
1	1935	88
1	1939	88
1	1942	88
1	1945	88
1	1948	88
1	1952	88
1	1955	88
1	1958	88
1	1961	88
1	1965	88
1	1968	88
1	1971	88
1	1974	88
1	1978	88
1	1981	88
1	1984	88
1	1987	88
1	1991	88
1	1994	88
1	1997	88
1	2000	88
1	2004	88
1	2007	88
1	2010	88
1	2013	88
1	2017	88
1	2020	88
1	2023	88
1	2026	88
1	2030	88
1	2033	88
1	2036	88
1	2039	88
1	2043	88
1	2046	88
1	2049	88
1	2052	88
1	2056	88
1	2059	88
1	2062	88
1	2065	88
1	2069	88
1	2072	88
1	2075	88
1	2078	88
1	2082	88
1	2085	88
1	2088	88
1	2091	120
1	2095	88
1	2098	88
1	2101	88
1	2104	120
1	2108	88
1	2111	88
1	2114	88
1	2117	120
1	2121	88
1	2124	88
1	2127	88
1	2130	120
1	2134	88
1	2137	88
1	2140	88
1	2143	120
1	2147	88
1	2150	88
1	2153	88
1	2156	120
1	2160	88
1	2163	88
1	2166	88
1	2169	120
1	2173	88
1	2176	88
1	2179	88
1	2182	120
1	2186	88
1	2189	88
1	2192	88
1	2195	120
1	2199	88
1	2202	88
1	2205	88
1	2208	120
1	2212	88
1	2215	88
1	2218	88
1	2221	120
1	2225	88
1	2228	88
1	2231	88
1	2234	120
1	2238	88
1	2241	88
1	2244	88
1	2247	120
1	2251	88
1	2254	88
1	2257	88
1	2260	120
1	2264	88
1	2267	88
1	2270	88
1	2273	120
1	2277	88
1	2280	88
1	2283	88
1	2286	120
1	2290	88
1	2293	88
1	2296	88
1	2299	120
1	2303	88
1	2306	88
1	2309	88
1	2312	120
1	2316	88
1	2319	88
1	2322	88
1	2325	120
1	2329	88
1	2332	88
1	2335	88
1	2338	120
1	2342	88
1	2345	88
1	2348	88
1	2351	120
1	2355	88
1	2358	88
1	2361	88
1	2364	120
1	2368	88
1	2371	88
1	2374	88
1	2377	120
1	2381	88
1	2384	88
1	2387	88
1	2390	120
1	2394	88
1	2397	88
1	2400	88
1	2403	120
1	2407	88
1	2410	88
1	2413	88
1	2416	120
1	2420	88
1	2423	88
1	2426	88
1	2429	120
1	2433	88
1	2436	88
1	2439	88
1	2442	120
1	2446	88
1	2449	88
1	2452	88
1	2455	120
1	2459	88
1	2462	88
1	2465	88
1	2468	120
1	2472	88
1	2475	88
1	2478	88
1	2481	120
1	2485	88
1	2488	88
1	2491	88
1	2494	120
1	2498	88
1	2501	88
1	2504	88
1	2508	88
1	2511	88
1	2514	88
1	2517	88
1	2521	88
1	2524	88
1	2527	88
1	2530	88
1	2534	88
1	2537	88
1	2540	88
1	2543	88
1	2547	88
1	2550	88
1	2553	88
1	2556	88
1	2560	88
1	2563	88
1	2566	88
1	2569	88
1	2573	88
1	2576	88
1	2579	88
1	2582	88
1	2586	88
1	2589	88
1	2592	88
1	2595	88
1	2599	88
1	2602	88
1	2605	88
1	2608	88
1	2612	88
1	2615	88
1	2618	88
1	2621	88
1	2625	88
1	2628	88
1	2631	88
1	2634	88
1	2638	88
1	2641	88
1	2644	88
1	2647	88
1	2651	88
1	2654	88
1	2657	88
1	2660	88
1	2664	88
1	2667	88
1	2670	88
1	2673	88
1	2677	88
1	2680	88
1	2683	88
1	2686	88
1	2690	88
1	2693	88
1	2696	88
1	2699	88
1	2703	88
1	2706	88
1	2709	88
1	2712	88
1	2716	88
1	2719	88
1	2722	88
1	2725	88
1	2729	88
1	2732	88
1	2735	88
1	2738	88
1	2742	88
1	2745	88
1	2748	88
1	2751	88
1	2755	88
1	2758	88
1	2761	88
1	2764	88
1	2768	88
1	2771	88
1	2774	88
1	2777	88
1	2781	88
1	2784	88
1	2787	88
1	2790	88
1	2794	88
1	2797	88
1	2800	88
1	2803	88
1	2807	88
1	2810	88
1	2813	88
1	2816	88
1	2820	88
1	2823	88
1	2826	88
1	2829	88
1	2833	88
1	2836	88
1	2839	88
1	2842	88
1	2846	88
1	2849	88
1	2852	88
1	2855	88
1	2859	88
1	2862	88
1	2865	88
1	2868	88
1	2872	88
1	2875	88
1	2878	88
1	2881	88
1	2885	88
1	2888	88
1	2891	88
1	2894	88
1	2898	88
1	2901	88
1	2904	88
1	2907	88
1	2911	88
1	2914	88
1	2917	88
1	2920	120
1	2924	88
1	2927	88
1	2930	88
1	2933	120
1	2937	88
1	2940	88
1	2943	88
1	2946	120
1	2950	88
1	2953	88
1	2956	88
1	2959	120
1	2963	88
1	2966	88
1	2969	88
1	2972	120
1	2976	88
1	2979	88
1	2982	88
1	2985	120
1	2989	88
1	2992	88
1	2995	88
1	2998	120
1	3002	88
1	3005	88
1	3008	88
1	3011	120
1	3015	88
1	3018	88
1	3021	88
1	3024	120
1	3028	88
1	3031	88
1	3034	88
1	3037	120
1	3041	88
1	3044	88
1	3047	88
1	3050	120
1	3054	88
1	3057	88
1	3060	88
1	3063	120
1	3067	88
1	3070	88
1	3073	88
1	3076	120
1	3080	88
1	3083	88
1	3086	88
1	3089	120
1	3093	88
1	3096	88
1	3099	88
1	3102	120
1	3106	88
1	3109	88
1	3112	88
1	3115	120
1	3119	88
1	3122	88
1	3125	88
1	3128	120
1	3132	88
1	3135	88
1	3138	88
1	3141	120
1	3145	88
1	3148	88
1	3151	88
1	3154	120
1	3158	88
1	3161	88
1	3164	88
1	3167	120
1	3171	88
1	3174	88
1	3177	88
1	3180	120
1	3184	88
1	3187	88
1	3190	88
1	3193	120
1	3197	88
1	3200	88
1	3203	88
1	3206	120
1	3210	88
1	3213	88
1	3216	88
1	3219	120
1	3223	88
1	3226	88
1	3229	88
1	3232	120
1	3236	88
1	3239	88
1	3242	88
1	3245	120
1	3249	88
1	3252	88
1	3255	88
1	3258	120
1	3262	88
1	3265	88
1	3268	88
1	3271	120
1	3275	88
1	3278	88
1	3281	88
1	3284	120
1	3288	88
1	3291	88
1	3294	88
1	3297	120
1	3301	88
1	3304	88
1	3307	88
1	3310	120
1	3314	88
1	3317	88
1	3320	88
1	3323	120
1	3327	88
2	1	15
2	2	62
2	3	11
2	5	40
2	8	22
2	9	62
2	12	40
2	15	62
2	16	22
2	18	40
2	21	22
2	22	62
2	25	40
2	28	62
2	29	22
2	31	40
2	34	22
2	35	62
2	38	40
2	41	62
2	42	22
2	44	40
2	47	22
2	48	62
2	51	40
2	54	62
2	55	22
2	57	40
2	60	22
2	61	62
2	64	40
2	67	62
2	68	22
2	70	40
2	73	22
2	74	62
2	77	40
2	80	62
2	81	22
2	83	40
2	86	22
2	87	62
2	90	40
2	93	62
2	94	22
2	96	40
2	99	22
2	100	62
2	103	40
2	106	62
2	107	22
2	109	40
2	112	22
2	113	62
2	116	40
2	119	62
2	120	22
2	122	40
2	125	22
2	126	62
2	129	40
2	132	62
2	133	22
2	135	40
2	138	22
2	139	62
2	142	40
2	145	62
2	146	22
2	148	40
2	151	22
2	152	62
2	155	40
2	158	62
2	159	22
2	161	40
2	164	22
2	165	62
2	168	40
2	171	62
2	172	22
2	174	40
2	177	22
2	178	62
2	181	40
2	184	62
2	185	22
2	187	40
2	190	22
2	191	62
2	194	40
2	197	62
2	198	22
2	200	40
2	203	22
2	204	62
2	207	40
2	210	62
2	211	22
2	213	40
2	216	22
2	217	62
2	220	40
2	223	62
2	224	22
2	226	40
2	229	22
2	230	62
2	233	40
2	236	62
2	237	22
2	239	40
2	242	22
2	243	62
2	246	40
2	249	62
2	250	22
2	252	40
2	255	22
2	256	62
2	259	40
2	262	62
2	263	22
2	265	40
2	268	22
2	269	62
2	272	40
2	275	62
2	276	22
2	278	40
2	281	22
2	282	62
2	285	40
2	288	62
2	289	22
2	291	40
2	294	22
2	295	62
2	298	40
2	301	62
2	302	22
2	304	40
2	307	22
2	308	62
2	311	40
2	314	62
2	315	22
2	317	40
2	320	22
2	321	62
2	324	40
2	327	62
2	328	22
2	330	40
2	333	22
2	334	62
2	337	40
2	340	62
2	341	22
2	343	40
2	346	22
2	347	62
2	350	40
2	353	62
2	354	22
2	356	40
2	359	22
2	360	62
2	363	40
2	366	62
2	367	22
2	369	40
2	372	22
2	373	62
2	376	40
2	379	62
2	380	22
2	382	40
2	385	22
2	386	62
2	389	40
2	392	62
2	393	22
2	395	40
2	398	22
2	399	62
2	402	40
2	405	62
2	406	22
2	408	40
2	411	22
2	412	62
2	415	40
2	418	62
2	419	22
2	421	88
2	424	22
2	425	62
2	428	40
2	431	62
2	432	22
2	434	88
2	437	22
2	438	62
2	441	40
2	444	62
2	445	22
2	447	88
2	450	22
2	451	62
2	454	40
2	457	62
2	458	22
2	460	88
2	463	22
2	464	62
2	467	40
2	470	62
2	471	22
2	473	88
2	476	22
2	477	62
2	480	40
2	483	62
2	484	22
2	486	88
2	489	22
2	490	62
2	493	40
2	496	62
2	497	22
2	499	88
2	502	22
2	503	62
2	506	40
2	509	62
2	510	22
2	512	88
2	515	22
2	516	62
2	519	40
2	522	62
2	523	22
2	525	88
2	528	22
2	529	62
2	532	40
2	535	62
2	536	22
2	538	88
2	541	22
2	542	62
2	545	40
2	548	62
2	549	22
2	551	88
2	554	22
2	555	62
2	558	40
2	561	62
2	562	22
2	564	88
2	567	22
2	568	62
2	571	40
2	574	62
2	575	22
2	577	88
2	580	22
2	581	62
2	584	40
2	587	62
2	588	22
2	590	88
2	593	22
2	594	62
2	597	40
2	600	62
2	601	22
2	603	88
2	606	22
2	607	62
2	610	40
2	613	62
2	614	22
2	616	88
2	619	22
2	620	62
2	623	40
2	626	62
2	627	22
2	629	88
2	632	22
2	633	62
2	636	40
2	639	62
2	640	22
2	642	88
2	645	22
2	646	62
2	649	40
2	652	62
2	653	22
2	655	88
2	658	22
2	659	62
2	662	40
2	665	62
2	666	22
2	668	88
2	671	22
2	672	62
2	675	40
2	678	62
2	679	22
2	681	88
2	684	22
2	685	62
2	688	40
2	691	62
2	692	22
2	694	88
2	697	22
2	698	62
2	701	40
2	704	62
2	705	22
2	707	88
2	710	22
2	711	62
2	714	40
2	717	62
2	718	22
2	720	88
2	723	22
2	724	62
2	727	40
2	730	62
2	731	22
2	733	88
2	736	22
2	737	62
2	740	40
2	743	62
2	744	22
2	746	88
2	749	22
2	750	62
2	753	40
2	756	62
2	757	22
2	759	88
2	762	22
2	763	62
2	766	40
2	769	62
2	770	22
2	772	88
2	775	22
2	776	62
2	779	40
2	782	62
2	783	22
2	785	88
2	788	22
2	789	62
2	792	40
2	795	62
2	796	22
2	798	88
2	801	22
2	802	62
2	805	40
2	808	62
2	809	22
2	811	88
2	814	22
2	815	62
2	818	40
2	821	62
2	822	22
2	824	88
2	827	22
2	828	62
2	831	40
2	834	62
2	835	22
2	838	40
2	840	30
2	841	62
2	844	40
2	847	62
2	848	22
2	851	40
2	853	30
2	854	62
2	857	40
2	860	62
2	861	22
2	864	40
2	866	30
2	867	62
2	870	40
2	873	62
2	874	22
2	877	40
2	879	30
2	880	62
2	883	40
2	886	62
2	887	22
2	890	40
2	892	30
2	893	62
2	896	40
2	899	62
2	900	22
2	903	40
2	905	30
2	906	62
2	909	40
2	912	62
2	913	22
2	916	40
2	918	30
2	919	62
2	922	40
2	925	62
2	926	22
2	929	40
2	931	30
2	932	62
2	935	40
2	938	62
2	939	22
2	942	40
2	944	30
2	945	62
2	948	40
2	951	62
2	952	22
2	955	40
2	957	30
2	958	62
2	961	40
2	964	62
2	965	22
2	968	40
2	970	30
2	971	62
2	974	40
2	977	62
2	978	22
2	981	40
2	983	30
2	984	62
2	987	40
2	990	62
2	991	22
2	994	40
2	996	30
2	997	62
2	1000	40
2	1003	62
2	1004	22
2	1007	40
2	1009	30
2	1010	62
2	1013	40
2	1016	62
2	1017	22
2	1020	40
2	1022	30
2	1023	62
2	1026	40
2	1029	62
2	1030	22
2	1033	40
2	1035	30
2	1036	62
2	1039	40
2	1042	62
2	1043	22
2	1046	40
2	1048	30
2	1049	62
2	1052	40
2	1055	62
2	1056	22
2	1059	40
2	1061	30
2	1062	62
2	1065	40
2	1068	62
2	1069	22
2	1072	40
2	1074	30
2	1075	62
2	1078	40
2	1081	62
2	1082	22
2	1085	40
2	1087	30
2	1088	62
2	1091	40
2	1094	62
2	1095	22
2	1098	40
2	1100	30
2	1101	62
2	1104	40
2	1107	62
2	1108	22
2	1111	40
2	1113	30
2	1114	62
2	1117	40
2	1120	62
2	1121	22
2	1124	40
2	1126	30
2	1127	62
2	1130	40
2	1133	62
2	1134	22
2	1137	40
2	1139	30
2	1140	62
2	1143	40
2	1146	62
2	1147	22
2	1150	40
2	1152	30
2	1153	62
2	1156	40
2	1159	62
2	1160	22
2	1163	40
2	1165	30
2	1166	62
2	1169	40
2	1172	62
2	1173	22
2	1176	40
2	1178	30
2	1179	62
2	1182	40
2	1185	62
2	1186	22
2	1189	40
2	1191	30
2	1192	62
2	1195	40
2	1198	62
2	1199	22
2	1202	40
2	1204	30
2	1205	62
2	1208	40
2	1211	62
2	1212	22
2	1215	40
2	1217	30
2	1218	62
2	1221	40
2	1224	62
2	1225	22
2	1228	40
2	1230	30
2	1231	62
2	1234	40
2	1237	62
2	1238	22
2	1241	40
2	1243	30
2	1244	62
2	1247	40
2	1250	110
2	1251	22
2	1254	40
2	1256	30
2	1257	62
2	1260	40
2	1263	110
2	1264	22
2	1267	40
2	1269	30
2	1270	62
2	1273	40
2	1276	110
2	1277	22
2	1280	40
2	1282	30
2	1283	62
2	1286	40
2	1289	110
2	1290	22
2	1293	40
2	1295	30
2	1296	62
2	1299	40
2	1302	110
2	1303	22
2	1306	40
2	1308	30
2	1309	62
2	1312	40
2	1315	110
2	1316	22
2	1319	40
2	1321	30
2	1322	62
2	1325	40
2	1328	110
2	1329	22
2	1332	40
2	1334	30
2	1335	62
2	1338	40
2	1341	110
2	1342	22
2	1345	40
2	1347	30
2	1348	62
2	1351	40
2	1354	110
2	1355	22
2	1358	40
2	1360	30
2	1361	62
2	1364	40
2	1367	110
2	1368	22
2	1371	40
2	1373	30
2	1374	62
2	1377	40
2	1380	110
2	1381	22
2	1384	40
2	1386	30
2	1387	62
2	1390	40
2	1393	110
2	1394	22
2	1397	40
2	1399	30
2	1400	62
2	1403	40
2	1406	110
2	1407	22
2	1410	40
2	1412	30
2	1413	62
2	1416	40
2	1419	110
2	1420	22
2	1423	40
2	1425	30
2	1426	62
2	1429	40
2	1432	110
2	1433	22
2	1436	40
2	1438	30
2	1439	62
2	1442	40
2	1445	110
2	1446	22
2	1449	40
2	1451	30
2	1452	62
2	1455	40
2	1458	110
2	1459	22
2	1462	40
2	1464	30
2	1465	62
2	1468	40
2	1471	110
2	1472	22
2	1475	40
2	1477	30
2	1478	62
2	1481	40
2	1484	110
2	1485	22
2	1488	40
2	1490	30
2	1491	62
2	1494	40
2	1497	110
2	1498	22
2	1501	40
2	1503	30
2	1504	62
2	1507	40
2	1510	110
2	1511	22
2	1514	40
2	1516	30
2	1517	62
2	1520	40
2	1523	110
2	1524	22
2	1527	40
2	1529	30
2	1530	62
2	1533	40
2	1536	110
2	1537	22
2	1540	40
2	1542	30
2	1543	62
2	1546	40
2	1549	110
2	1550	22
2	1553	40
2	1555	30
2	1556	62
2	1559	40
2	1562	110
2	1563	22
2	1566	40
2	1568	30
2	1569	62
2	1572	40
2	1575	110
2	1576	22
2	1579	40
2	1581	30
2	1582	62
2	1585	40
2	1588	110
2	1589	22
2	1592	40
2	1594	30
2	1595	62
2	1598	40
2	1601	110
2	1602	22
2	1605	40
2	1607	30
2	1608	62
2	1611	40
2	1614	110
2	1615	22
2	1618	40
2	1620	30
2	1621	62
2	1624	40
2	1627	110
2	1628	22
2	1631	40
2	1633	30
2	1634	62
2	1637	40
2	1640	110
2	1641	22
2	1644	40
2	1646	30
2	1647	62
2	1650	40
2	1653	110
2	1654	22
2	1657	40
2	1659	30
2	1660	62
2	1663	40
2	1666	66
2	1667	42
2	1670	40
2	1673	62
2	1674	22
2	1676	40
2	1679	22
2	1680	62
2	1683	40
2	1686	62
2	1687	22
2	1689	40
2	1692	22
2	1693	62
2	1696	40
2	1699	62
2	1700	22
2	1702	40
2	1705	22
2	1706	62
2	1709	40
2	1712	62
2	1713	22
2	1715	40
2	1718	22
2	1719	62
2	1722	40
2	1725	62
2	1726	22
2	1728	40
2	1731	22
2	1732	62
2	1735	40
2	1738	62
2	1739	22
2	1741	40
2	1744	22
2	1745	62
2	1748	40
2	1751	62
2	1752	22
2	1754	40
2	1757	22
2	1758	62
2	1761	40
2	1764	62
2	1765	22
2	1767	40
2	1770	22
2	1771	62
2	1774	40
2	1777	62
2	1778	22
2	1780	40
2	1783	22
2	1784	62
2	1787	40
2	1790	62
2	1791	22
2	1793	40
2	1796	22
2	1797	62
2	1800	40
2	1803	62
2	1804	22
2	1806	40
2	1809	22
2	1810	62
2	1813	40
2	1816	62
2	1817	22
2	1819	40
2	1822	22
2	1823	62
2	1826	40
2	1829	62
2	1830	22
2	1832	40
2	1835	22
2	1836	62
2	1839	40
2	1842	62
2	1843	22
2	1845	40
2	1848	22
2	1849	62
2	1852	40
2	1855	62
2	1856	22
2	1858	40
2	1861	22
2	1862	62
2	1865	40
2	1868	62
2	1869	22
2	1871	40
2	1874	22
2	1875	62
2	1878	40
2	1881	62
2	1882	22
2	1884	40
2	1887	22
2	1888	62
2	1891	40
2	1894	62
2	1895	22
2	1897	40
2	1900	22
2	1901	62
2	1904	40
2	1907	62
2	1908	22
2	1910	40
2	1913	22
2	1914	62
2	1917	40
2	1920	62
2	1921	22
2	1923	40
2	1926	22
2	1927	62
2	1930	40
2	1933	62
2	1934	22
2	1936	40
2	1939	22
2	1940	62
2	1943	40
2	1946	62
2	1947	22
2	1949	40
2	1952	22
2	1953	62
2	1956	40
2	1959	62
2	1960	22
2	1962	40
2	1965	22
2	1966	62
2	1969	40
2	1972	62
2	1973	22
2	1975	40
2	1978	22
2	1979	62
2	1982	40
2	1985	62
2	1986	22
2	1988	40
2	1991	22
2	1992	62
2	1995	40
2	1998	62
2	1999	22
2	2001	40
2	2004	22
2	2005	62
2	2008	40
2	2011	62
2	2012	22
2	2014	40
2	2017	22
2	2018	62
2	2021	40
2	2024	62
2	2025	22
2	2027	40
2	2030	22
2	2031	62
2	2034	40
2	2037	62
2	2038	22
2	2040	40
2	2043	22
2	2044	62
2	2047	40
2	2050	62
2	2051	22
2	2053	40
2	2056	22
2	2057	62
2	2060	40
2	2063	62
2	2064	22
2	2066	40
2	2069	22
2	2070	62
2	2073	40
2	2076	62
2	2077	22
2	2079	40
2	2082	22
2	2083	62
2	2086	40
2	2089	62
2	2090	22
2	2092	88
2	2095	22
2	2096	62
2	2099	40
2	2102	62
2	2103	22
2	2105	88
2	2108	22
2	2109	62
2	2112	40
2	2115	62
2	2116	22
2	2118	88
2	2121	22
2	2122	62
2	2125	40
2	2128	62
2	2129	22
2	2131	88
2	2134	22
2	2135	62
2	2138	40
2	2141	62
2	2142	22
2	2144	88
2	2147	22
2	2148	62
2	2151	40
2	2154	62
2	2155	22
2	2157	88
2	2160	22
2	2161	62
2	2164	40
2	2167	62
2	2168	22
2	2170	88
2	2173	22
2	2174	62
2	2177	40
2	2180	62
2	2181	22
2	2183	88
2	2186	22
2	2187	62
2	2190	40
2	2193	62
2	2194	22
2	2196	88
2	2199	22
2	2200	62
2	2203	40
2	2206	62
2	2207	22
2	2209	88
2	2212	22
2	2213	62
2	2216	40
2	2219	62
2	2220	22
2	2222	88
2	2225	22
2	2226	62
2	2229	40
2	2232	62
2	2233	22
2	2235	88
2	2238	22
2	2239	62
2	2242	40
2	2245	62
2	2246	22
2	2248	88
2	2251	22
2	2252	62
2	2255	40
2	2258	62
2	2259	22
2	2261	88
2	2264	22
2	2265	62
2	2268	40
2	2271	62
2	2272	22
2	2274	88
2	2277	22
2	2278	62
2	2281	40
2	2284	62
2	2285	22
2	2287	88
2	2290	22
2	2291	62
2	2294	40
2	2297	62
2	2298	22
2	2300	88
2	2303	22
2	2304	62
2	2307	40
2	2310	62
2	2311	22
2	2313	88
2	2316	22
2	2317	62
2	2320	40
2	2323	62
2	2324	22
2	2326	88
2	2329	22
2	2330	62
2	2333	40
2	2336	62
2	2337	22
2	2339	88
2	2342	22
2	2343	62
2	2346	40
2	2349	62
2	2350	22
2	2352	88
2	2355	22
2	2356	62
2	2359	40
2	2362	62
2	2363	22
2	2365	88
2	2368	22
2	2369	62
2	2372	40
2	2375	62
2	2376	22
2	2378	88
2	2381	22
2	2382	62
2	2385	40
2	2388	62
2	2389	22
2	2391	88
2	2394	22
2	2395	62
2	2398	40
2	2401	62
2	2402	22
2	2404	88
2	2407	22
2	2408	62
2	2411	40
2	2414	62
2	2415	22
2	2417	88
2	2420	22
2	2421	62
2	2424	40
2	2427	62
2	2428	22
2	2430	88
2	2433	22
2	2434	62
2	2437	40
2	2440	62
2	2441	22
2	2443	88
2	2446	22
2	2447	62
2	2450	40
2	2453	62
2	2454	22
2	2456	88
2	2459	22
2	2460	62
2	2463	40
2	2466	62
2	2467	22
2	2469	88
2	2472	22
2	2473	62
2	2476	40
2	2479	62
2	2480	22
2	2482	88
2	2485	22
2	2486	62
2	2489	40
2	2492	62
2	2493	22
2	2495	88
2	2498	30
2	2499	62
2	2502	40
2	2505	62
2	2506	22
2	2509	40
2	2511	30
2	2512	62
2	2515	40
2	2518	62
2	2519	22
2	2522	40
2	2524	30
2	2525	62
2	2528	40
2	2531	62
2	2532	22
2	2535	40
2	2537	30
2	2538	62
2	2541	40
2	2544	62
2	2545	22
2	2548	40
2	2550	30
2	2551	62
2	2554	40
2	2557	62
2	2558	22
2	2561	40
2	2563	30
2	2564	62
2	2567	40
2	2570	62
2	2571	22
2	2574	40
2	2576	30
2	2577	62
2	2580	40
2	2583	62
2	2584	22
2	2587	40
2	2589	30
2	2590	62
2	2593	40
2	2596	62
2	2597	22
2	2600	40
2	2602	30
2	2603	62
2	2606	40
2	2609	62
2	2610	22
2	2613	40
2	2615	30
2	2616	62
2	2619	40
2	2622	62
2	2623	22
2	2626	40
2	2628	30
2	2629	62
2	2632	40
2	2635	62
2	2636	22
2	2639	40
2	2641	30
2	2642	62
2	2645	40
2	2648	62
2	2649	22
2	2652	40
2	2654	30
2	2655	62
2	2658	40
2	2661	62
2	2662	22
2	2665	40
2	2667	30
2	2668	62
2	2671	40
2	2674	62
2	2675	22
2	2678	40
2	2680	30
2	2681	62
2	2684	40
2	2687	62
2	2688	22
2	2691	40
2	2693	30
2	2694	62
2	2697	40
2	2700	62
2	2701	22
2	2704	40
2	2706	30
2	2707	62
2	2710	40
2	2713	62
2	2714	22
2	2717	40
2	2719	30
2	2720	62
2	2723	40
2	2726	62
2	2727	22
2	2730	40
2	2732	30
2	2733	62
2	2736	40
2	2739	62
2	2740	22
2	2743	40
2	2745	30
2	2746	62
2	2749	40
2	2752	62
2	2753	22
2	2756	40
2	2758	30
2	2759	62
2	2762	40
2	2765	62
2	2766	22
2	2769	40
2	2771	30
2	2772	62
2	2775	40
2	2778	62
2	2779	22
2	2782	40
2	2784	30
2	2785	62
2	2788	40
2	2791	62
2	2792	22
2	2795	40
2	2797	30
2	2798	62
2	2801	40
2	2804	62
2	2805	22
2	2808	40
2	2810	30
2	2811	62
2	2814	40
2	2817	62
2	2818	22
2	2821	40
2	2823	30
2	2824	62
2	2827	40
2	2830	62
2	2831	22
2	2834	40
2	2836	30
2	2837	62
2	2840	40
2	2843	62
2	2844	22
2	2847	40
2	2849	30
2	2850	62
2	2853	40
2	2856	62
2	2857	22
2	2860	40
2	2862	30
2	2863	62
2	2866	40
2	2869	62
2	2870	22
2	2873	40
2	2875	30
2	2876	62
2	2879	40
2	2882	62
2	2883	22
2	2886	40
2	2888	30
2	2889	62
2	2892	40
2	2895	62
2	2896	22
2	2899	40
2	2901	30
2	2902	62
2	2905	40
2	2908	62
2	2909	22
2	2912	40
2	2914	30
2	2915	62
2	2918	40
2	2921	110
2	2922	22
2	2925	40
2	2927	30
2	2928	62
2	2931	40
2	2934	110
2	2935	22
2	2938	40
2	2940	30
2	2941	62
2	2944	40
2	2947	110
2	2948	22
2	2951	40
2	2953	30
2	2954	62
2	2957	40
2	2960	110
2	2961	22
2	2964	40
2	2966	30
2	2967	62
2	2970	40
2	2973	110
2	2974	22
2	2977	40
2	2979	30
2	2980	62
2	2983	40
2	2986	110
2	2987	22
2	2990	40
2	2992	30
2	2993	62
2	2996	40
2	2999	110
2	3000	22
2	3003	40
2	3005	30
2	3006	62
2	3009	40
2	3012	110
2	3013	22
2	3016	40
2	3018	30
2	3019	62
2	3022	40
2	3025	110
2	3026	22
2	3029	40
2	3031	30
2	3032	62
2	3035	40
2	3038	110
2	3039	22
2	3042	40
2	3044	30
2	3045	62
2	3048	40
2	3051	110
2	3052	22
2	3055	40
2	3057	30
2	3058	62
2	3061	40
2	3064	110
2	3065	22
2	3068	40
2	3070	30
2	3071	62
2	3074	40
2	3077	110
2	3078	22
2	3081	40
2	3083	30
2	3084	62
2	3087	40
2	3090	110
2	3091	22
2	3094	40
2	3096	30
2	3097	62
2	3100	40
2	3103	110
2	3104	22
2	3107	40
2	3109	30
2	3110	62
2	3113	40
2	3116	110
2	3117	22
2	3120	40
2	3122	30
2	3123	62
2	3126	40
2	3129	110
2	3130	22
2	3133	40
2	3135	30
2	3136	62
2	3139	40
2	3142	110
2	3143	22
2	3146	40
2	3148	30
2	3149	62
2	3152	40
2	3155	110
2	3156	22
2	3159	40
2	3161	30
2	3162	62
2	3165	40
2	3168	110
2	3169	22
2	3172	40
2	3174	30
2	3175	62
2	3178	40
2	3181	110
2	3182	22
2	3185	40
2	3187	30
2	3188	62
2	3191	40
2	3194	110
2	3195	22
2	3198	40
2	3200	30
2	3201	62
2	3204	40
2	3207	110
2	3208	22
2	3211	40
2	3213	30
2	3214	62
2	3217	40
2	3220	110
2	3221	22
2	3224	40
2	3226	30
2	3227	62
2	3230	40
2	3233	110
2	3234	22
2	3237	40
2	3239	30
2	3240	62
2	3243	40
2	3246	110
2	3247	22
2	3250	40
2	3252	30
2	3253	62
2	3256	40
2	3259	110
2	3260	22
2	3263	40
2	3265	30
2	3266	62
2	3269	40
2	3272	110
2	3273	22
2	3276	40
2	3278	30
2	3279	62
2	3282	40
2	3285	110
2	3286	22
2	3289	40
2	3291	30
2	3292	62
2	3295	40
2	3298	110
2	3299	22
2	3302	40
2	3304	30
2	3305	62
2	3308	40
2	3311	110
2	3312	22
2	3315	40
2	3317	30
2	3318	62
2	3321	40
2	3324	110
2	3325	22
2	3328	40
3	0	8
3	3	8
3	6	8
3	10	8
3	13	8
3	16	8
3	19	8
3	23	8
3	26	8
3	29	8
3	32	8
3	36	8
3	39	8
3	42	8
3	45	8
3	49	8
3	52	8
3	55	8
3	58	8
3	62	8
3	65	8
3	68	8
3	71	8
3	75	8
3	78	8
3	81	8
3	84	8
3	88	8
3	91	8
3	94	8
3	97	8
3	101	8
3	104	8
3	107	8
3	110	8
3	114	8
3	117	8
3	120	8
3	123	8
3	127	8
3	130	8
3	133	8
3	136	8
3	140	8
3	143	8
3	146	8
3	149	8
3	153	8
3	156	8
3	159	8
3	162	8
3	166	8
3	169	8
3	172	8
3	175	8
3	179	8
3	182	8
3	185	8
3	188	8
3	192	8
3	195	8
3	198	8
3	201	8
3	205	8
3	208	8
3	211	8
3	214	8
3	218	8
3	221	8
3	224	8
3	227	8
3	231	8
3	234	8
3	237	8
3	240	8
3	244	8
3	247	8
3	250	8
3	253	8
3	257	8
3	260	8
3	263	8
3	266	8
3	270	8
3	273	8
3	276	8
3	279	8
3	283	8
3	286	8
3	289	8
3	292	8
3	296	8
3	299	8
3	302	8
3	305	8
3	309	8
3	312	8
3	315	8
3	318	8
3	322	8
3	325	8
3	328	8
3	331	8
3	335	8
3	338	8
3	341	8
3	344	8
3	348	8
3	351	8
3	354	8
3	357	8
3	361	8
3	364	8
3	367	8
3	370	8
3	374	8
3	377	8
3	380	8
3	383	8
3	387	8
3	390	8
3	393	8
3	396	8
3	400	8
3	403	8
3	406	8
3	409	8
3	413	8
3	416	8
3	419	8
3	422	40
3	426	8
3	429	8
3	432	8
3	435	40
3	439	8
3	442	8
3	445	8
3	448	40
3	452	8
3	455	8
3	458	8
3	461	40
3	465	8
3	468	8
3	471	8
3	474	40
3	478	8
3	481	8
3	484	8
3	487	40
3	491	8
3	494	8
3	497	8
3	500	40
3	504	8
3	507	8
3	510	8
3	513	40
3	517	8
3	520	8
3	523	8
3	526	40
3	530	8
3	533	8
3	536	8
3	539	40
3	543	8
3	546	8
3	549	8
3	552	40
3	556	8
3	559	8
3	562	8
3	565	40
3	569	8
3	572	8
3	575	8
3	578	40
3	582	8
3	585	8
3	588	8
3	591	40
3	595	8
3	598	8
3	601	8
3	604	40
3	608	8
3	611	8
3	614	8
3	617	40
3	621	8
3	624	8
3	627	8
3	630	40
3	634	8
3	637	8
3	640	8
3	643	40
3	647	8
3	650	8
3	653	8
3	656	40
3	660	8
3	663	8
3	666	8
3	669	40
3	673	8
3	676	8
3	679	8
3	682	40
3	686	8
3	689	8
3	692	8
3	695	40
3	699	8
3	702	8
3	705	8
3	708	40
3	712	8
3	715	8
3	718	8
3	721	40
3	725	8
3	728	8
3	731	8
3	734	40
3	738	8
3	741	8
3	744	8
3	747	40
3	751	8
3	754	8
3	757	8
3	760	40
3	764	8
3	767	8
3	770	8
3	773	40
3	777	8
3	780	8
3	783	8
3	786	40
3	790	8
3	793	8
3	796	8
3	799	40
3	803	8
3	806	8
3	809	8
3	812	40
3	816	8
3	819	8
3	822	8
3	825	40
3	829	8
3	832	8
3	835	8
3	839	8
3	842	8
3	845	8
3	848	8
3	852	8
3	855	8
3	858	8
3	861	8
3	865	8
3	868	8
3	871	8
3	874	8
3	878	8
3	881	8
3	884	8
3	887	8
3	891	8
3	894	8
3	897	8
3	900	8
3	904	8
3	907	8
3	910	8
3	913	8
3	917	8
3	920	8
3	923	8
3	926	8
3	930	8
3	933	8
3	936	8
3	939	8
3	943	8
3	946	8
3	949	8
3	952	8
3	956	8
3	959	8
3	962	8
3	965	8
3	969	8
3	972	8
3	975	8
3	978	8
3	982	8
3	985	8
3	988	8
3	991	8
3	995	8
3	998	8
3	1001	8
3	1004	8
3	1008	8
3	1011	8
3	1014	8
3	1017	8
3	1021	8
3	1024	8
3	1027	8
3	1030	8
3	1034	8
3	1037	8
3	1040	8
3	1043	8
3	1047	8
3	1050	8
3	1053	8
3	1056	8
3	1060	8
3	1063	8
3	1066	8
3	1069	8
3	1073	8
3	1076	8
3	1079	8
3	1082	8
3	1086	8
3	1089	8
3	1092	8
3	1095	8
3	1099	8
3	1102	8
3	1105	8
3	1108	8
3	1112	8
3	1115	8
3	1118	8
3	1121	8
3	1125	8
3	1128	8
3	1131	8
3	1134	8
3	1138	8
3	1141	8
3	1144	8
3	1147	8
3	1151	8
3	1154	8
3	1157	8
3	1160	8
3	1164	8
3	1167	8
3	1170	8
3	1173	8
3	1177	8
3	1180	8
3	1183	8
3	1186	8
3	1190	8
3	1193	8
3	1196	8
3	1199	8
3	1203	8
3	1206	8
3	1209	8
3	1212	8
3	1216	8
3	1219	8
3	1222	8
3	1225	8
3	1229	8
3	1232	8
3	1235	8
3	1238	8
3	1242	8
3	1245	8
3	1248	8
3	1251	40
3	1255	8
3	1258	8
3	1261	8
3	1264	40
3	1268	8
3	1271	8
3	1274	8
3	1277	40
3	1281	8
3	1284	8
3	1287	8
3	1290	40
3	1294	8
3	1297	8
3	1300	8
3	1303	40
3	1307	8
3	1310	8
3	1313	8
3	1316	40
3	1320	8
3	1323	8
3	1326	8
3	1329	40
3	1333	8
3	1336	8
3	1339	8
3	1342	40
3	1346	8
3	1349	8
3	1352	8
3	1355	40
3	1359	8
3	1362	8
3	1365	8
3	1368	40
3	1372	8
3	1375	8
3	1378	8
3	1381	40
3	1385	8
3	1388	8
3	1391	8
3	1394	40
3	1398	8
3	1401	8
3	1404	8
3	1407	40
3	1411	8
3	1414	8
3	1417	8
3	1420	40
3	1424	8
3	1427	8
3	1430	8
3	1433	40
3	1437	8
3	1440	8
3	1443	8
3	1446	40
3	1450	8
3	1453	8
3	1456	8
3	1459	40
3	1463	8
3	1466	8
3	1469	8
3	1472	40
3	1476	8
3	1479	8
3	1482	8
3	1485	40
3	1489	8
3	1492	8
3	1495	8
3	1498	40
3	1502	8
3	1505	8
3	1508	8
3	1511	40
3	1515	8
3	1518	8
3	1521	8
3	1524	40
3	1528	8
3	1531	8
3	1534	8
3	1537	40
3	1541	8
3	1544	8
3	1547	8
3	1550	40
3	1554	8
3	1557	8
3	1560	8
3	1563	40
3	1567	8
3	1570	8
3	1573	8
3	1576	40
3	1580	8
3	1583	8
3	1586	8
3	1589	40
3	1593	8
3	1596	8
3	1599	8
3	1602	40
3	1606	8
3	1609	8
3	1612	8
3	1615	40
3	1619	8
3	1622	8
3	1625	8
3	1628	40
3	1632	8
3	1635	8
3	1638	8
3	1641	40
3	1645	8
3	1648	8
3	1651	8
3	1654	40
3	1658	8
3	1661	8
3	1664	8
3	1667	20
3	1668	4
3	1671	8
3	1674	8
3	1677	8
3	1681	8
3	1684	8
3	1687	8
3	1690	8
3	1694	8
3	1697	8
3	1700	8
3	1703	8
3	1707	8
3	1710	8
3	1713	8
3	1716	8
3	1720	8
3	1723	8
3	1726	8
3	1729	8
3	1733	8
3	1736	8
3	1739	8
3	1742	8
3	1746	8
3	1749	8
3	1752	8
3	1755	8
3	1759	8
3	1762	8
3	1765	8
3	1768	8
3	1772	8
3	1775	8
3	1778	8
3	1781	8
3	1785	8
3	1788	8
3	1791	8
3	1794	8
3	1798	8
3	1801	8
3	1804	8
3	1807	8
3	1811	8
3	1814	8
3	1817	8
3	1820	8
3	1824	8
3	1827	8
3	1830	8
3	1833	8
3	1837	8
3	1840	8
3	1843	8
3	1846	8
3	1850	8
3	1853	8
3	1856	8
3	1859	8
3	1863	8
3	1866	8
3	1869	8
3	1872	8
3	1876	8
3	1879	8
3	1882	8
3	1885	8
3	1889	8
3	1892	8
3	1895	8
3	1898	8
3	1902	8
3	1905	8
3	1908	8
3	1911	8
3	1915	8
3	1918	8
3	1921	8
3	1924	8
3	1928	8
3	1931	8
3	1934	8
3	1937	8
3	1941	8
3	1944	8
3	1947	8
3	1950	8
3	1954	8
3	1957	8
3	1960	8
3	1963	8
3	1967	8
3	1970	8
3	1973	8
3	1976	8
3	1980	8
3	1983	8
3	1986	8
3	1989	8
3	1993	8
3	1996	8
3	1999	8
3	2002	8
3	2006	8
3	2009	8
3	2012	8
3	2015	8
3	2019	8
3	2022	8
3	2025	8
3	2028	8
3	2032	8
3	2035	8
3	2038	8
3	2041	8
3	2045	8
3	2048	8
3	2051	8
3	2054	8
3	2058	8
3	2061	8
3	2064	8
3	2067	8
3	2071	8
3	2074	8
3	2077	8
3	2080	8
3	2084	8
3	2087	8
3	2090	8
3	2093	40
3	2097	8
3	2100	8
3	2103	8
3	2106	40
3	2110	8
3	2113	8
3	2116	8
3	2119	40
3	2123	8
3	2126	8
3	2129	8
3	2132	40
3	2136	8
3	2139	8
3	2142	8
3	2145	40
3	2149	8
3	2152	8
3	2155	8
3	2158	40
3	2162	8
3	2165	8
3	2168	8
3	2171	40
3	2175	8
3	2178	8
3	2181	8
3	2184	40
3	2188	8
3	2191	8
3	2194	8
3	2197	40
3	2201	8
3	2204	8
3	2207	8
3	2210	40
3	2214	8
3	2217	8
3	2220	8
3	2223	40
3	2227	8
3	2230	8
3	2233	8
3	2236	40
3	2240	8
3	2243	8
3	2246	8
3	2249	40
3	2253	8
3	2256	8
3	2259	8
3	2262	40
3	2266	8
3	2269	8
3	2272	8
3	2275	40
3	2279	8
3	2282	8
3	2285	8
3	2288	40
3	2292	8
3	2295	8
3	2298	8
3	2301	40
3	2305	8
3	2308	8
3	2311	8
3	2314	40
3	2318	8
3	2321	8
3	2324	8
3	2327	40
3	2331	8
3	2334	8
3	2337	8
3	2340	40
3	2344	8
3	2347	8
3	2350	8
3	2353	40
3	2357	8
3	2360	8
3	2363	8
3	2366	40
3	2370	8
3	2373	8
3	2376	8
3	2379	40
3	2383	8
3	2386	8
3	2389	8
3	2392	40
3	2396	8
3	2399	8
3	2402	8
3	2405	40
3	2409	8
3	2412	8
3	2415	8
3	2418	40
3	2422	8
3	2425	8
3	2428	8
3	2431	40
3	2435	8
3	2438	8
3	2441	8
3	2444	40
3	2448	8
3	2451	8
3	2454	8
3	2457	40
3	2461	8
3	2464	8
3	2467	8
3	2470	40
3	2474	8
3	2477	8
3	2480	8
3	2483	40
3	2487	8
3	2490	8
3	2493	8
3	2496	40
3	2500	8
3	2503	8
3	2506	8
3	2510	8
3	2513	8
3	2516	8
3	2519	8
3	2523	8
3	2526	8
3	2529	8
3	2532	8
3	2536	8
3	2539	8
3	2542	8
3	2545	8
3	2549	8
3	2552	8
3	2555	8
3	2558	8
3	2562	8
3	2565	8
3	2568	8
3	2571	8
3	2575	8
3	2578	8
3	2581	8
3	2584	8
3	2588	8
3	2591	8
3	2594	8
3	2597	8
3	2601	8
3	2604	8
3	2607	8
3	2610	8
3	2614	8
3	2617	8
3	2620	8
3	2623	8
3	2627	8
3	2630	8
3	2633	8
3	2636	8
3	2640	8
3	2643	8
3	2646	8
3	2649	8
3	2653	8
3	2656	8
3	2659	8
3	2662	8
3	2666	8
3	2669	8
3	2672	8
3	2675	8
3	2679	8
3	2682	8
3	2685	8
3	2688	8
3	2692	8
3	2695	8
3	2698	8
3	2701	8
3	2705	8
3	2708	8
3	2711	8
3	2714	8
3	2718	8
3	2721	8
3	2724	8
3	2727	8
3	2731	8
3	2734	8
3	2737	8
3	2740	8
3	2744	8
3	2747	8
3	2750	8
3	2753	8
3	2757	8
3	2760	8
3	2763	8
3	2766	8
3	2770	8
3	2773	8
3	2776	8
3	2779	8
3	2783	8
3	2786	8
3	2789	8
3	2792	8
3	2796	8
3	2799	8
3	2802	8
3	2805	8
3	2809	8
3	2812	8
3	2815	8
3	2818	8
3	2822	8
3	2825	8
3	2828	8
3	2831	8
3	2835	8
3	2838	8
3	2841	8
3	2844	8
3	2848	8
3	2851	8
3	2854	8
3	2857	8
3	2861	8
3	2864	8
3	2867	8
3	2870	8
3	2874	8
3	2877	8
3	2880	8
3	2883	8
3	2887	8
3	2890	8
3	2893	8
3	2896	8
3	2900	8
3	2903	8
3	2906	8
3	2909	8
3	2913	8
3	2916	8
3	2919	8
3	2922	40
3	2926	8
3	2929	8
3	2932	8
3	2935	40
3	2939	8
3	2942	8
3	2945	8
3	2948	40
3	2952	8
3	2955	8
3	2958	8
3	2961	40
3	2965	8
3	2968	8
3	2971	8
3	2974	40
3	2978	8
3	2981	8
3	2984	8
3	2987	40
3	2991	8
3	2994	8
3	2997	8
3	3000	40
3	3004	8
3	3007	8
3	3010	8
3	3013	40
3	3017	8
3	3020	8
3	3023	8
3	3026	40
3	3030	8
3	3033	8
3	3036	8
3	3039	40
3	3043	8
3	3046	8
3	3049	8
3	3052	40
3	3056	8
3	3059	8
3	3062	8
3	3065	40
3	3069	8
3	3072	8
3	3075	8
3	3078	40
3	3082	8
3	3085	8
3	3088	8
3	3091	40
3	3095	8
3	3098	8
3	3101	8
3	3104	40
3	3108	8
3	3111	8
3	3114	8
3	3117	40
3	3121	8
3	3124	8
3	3127	8
3	3130	40
3	3134	8
3	3137	8
3	3140	8
3	3143	40
3	3147	8
3	3150	8
3	3153	8
3	3156	40
3	3160	8
3	3163	8
3	3166	8
3	3169	40
3	3173	8
3	3176	8
3	3179	8
3	3182	40
3	3186	8
3	3189	8
3	3192	8
3	3195	40
3	3199	8
3	3202	8
3	3205	8
3	3208	40
3	3212	8
3	3215	8
3	3218	8
3	3221	40
3	3225	8
3	3228	8
3	3231	8
3	3234	40
3	3238	8
3	3241	8
3	3244	8
3	3247	40
3	3251	8
3	3254	8
3	3257	8
3	3260	40
3	3264	8
3	3267	8
3	3270	8
3	3273	40
3	3277	8
3	3280	8
3	3283	8
3	3286	40
3	3290	8
3	3293	8
3	3296	8
3	3299	40
3	3303	8
3	3306	8
3	3309	8
3	3312	40
3	3316	8
3	3319	8
3	3322	8
3	3325	40
4	3	11
4	4	10
4	5	5
4	10	10
4	11	10
4	17	10
4	18	10
4	23	10
4	24	10
4	30	10
4	31	10
4	36	10
4	37	10
4	43	10
4	44	10
4	49	10
4	50	10
4	56	10
4	57	10
4	62	10
4	63	10
4	69	10
4	70	10
4	75	10
4	76	10
4	82	10
4	83	10
4	88	10
4	89	10
4	95	10
4	96	10
4	101	10
4	102	10
4	108	10
4	109	10
4	114	10
4	115	10
4	121	10
4	122	10
4	127	10
4	128	10
4	134	10
4	135	10
4	140	10
4	141	10
4	147	10
4	148	10
4	153	10
4	154	10
4	160	10
4	161	10
4	166	10
4	167	10
4	173	10
4	174	10
4	179	10
4	180	10
4	186	10
4	187	10
4	192	10
4	193	10
4	199	10
4	200	10
4	205	10
4	206	10
4	212	10
4	213	10
4	218	10
4	219	10
4	225	10
4	226	10
4	231	10
4	232	10
4	238	10
4	239	10
4	244	10
4	245	10
4	251	10
4	252	10
4	257	10
4	258	10
4	264	10
4	265	10
4	270	10
4	271	10
4	277	10
4	278	10
4	283	10
4	284	10
4	290	10
4	291	10
4	296	10
4	297	10
4	303	10
4	304	10
4	309	10
4	310	10
4	316	10
4	317	10
4	322	10
4	323	10
4	329	10
4	330	10
4	335	10
4	336	10
4	342	10
4	343	10
4	348	10
4	349	10
4	355	10
4	356	10
4	361	10
4	362	10
4	368	10
4	369	10
4	374	10
4	375	10
4	381	10
4	382	10
4	387	10
4	388	10
4	394	10
4	395	10
4	400	10
4	401	10
4	407	10
4	408	10
4	413	10
4	414	10
4	420	10
4	421	10
4	423	8
4	426	10
4	427	10
4	433	10
4	434	10
4	436	8
4	439	10
4	440	10
4	446	10
4	447	10
4	449	8
4	452	10
4	453	10
4	459	10
4	460	10
4	462	8
4	465	10
4	466	10
4	472	10
4	473	10
4	475	8
4	478	10
4	479	10
4	485	10
4	486	10
4	488	8
4	491	10
4	492	10
4	498	10
4	499	10
4	501	8
4	504	10
4	505	10
4	511	10
4	512	10
4	514	8
4	517	10
4	518	10
4	524	10
4	525	10
4	527	8
4	530	10
4	531	10
4	537	10
4	538	10
4	540	8
4	543	10
4	544	10
4	550	10
4	551	10
4	553	8
4	556	10
4	557	10
4	563	10
4	564	10
4	566	8
4	569	10
4	570	10
4	576	10
4	577	10
4	579	8
4	582	10
4	583	10
4	589	10
4	590	10
4	592	8
4	595	10
4	596	10
4	602	10
4	603	10
4	605	8
4	608	10
4	609	10
4	615	10
4	616	10
4	618	8
4	621	10
4	622	10
4	628	10
4	629	10
4	631	8
4	634	10
4	635	10
4	641	10
4	642	10
4	644	8
4	647	10
4	648	10
4	654	10
4	655	10
4	657	8
4	660	10
4	661	10
4	667	10
4	668	10
4	670	8
4	673	10
4	674	10
4	680	10
4	681	10
4	683	8
4	686	10
4	687	10
4	693	10
4	694	10
4	696	8
4	699	10
4	700	10
4	706	10
4	707	10
4	709	8
4	712	10
4	713	10
4	719	10
4	720	10
4	722	8
4	725	10
4	726	10
4	732	10
4	733	10
4	735	8
4	738	10
4	739	10
4	745	10
4	746	10
4	748	8
4	751	10
4	752	10
4	758	10
4	759	10
4	761	8
4	764	10
4	765	10
4	771	10
4	772	10
4	774	8
4	777	10
4	778	10
4	784	10
4	785	10
4	787	8
4	790	10
4	791	10
4	797	10
4	798	10
4	800	8
4	803	10
4	804	10
4	810	10
4	811	10
4	813	8
4	816	10
4	817	10
4	823	10
4	824	10
4	826	8
4	829	10
4	830	10
4	836	10
4	837	10
4	842	22
4	843	10
4	849	10
4	850	10
4	855	22
4	856	10
4	862	10
4	863	10
4	868	22
4	869	10
4	875	10
4	876	10
4	881	22
4	882	10
4	888	10
4	889	10
4	894	22
4	895	10
4	901	10
4	902	10
4	907	22
4	908	10
4	914	10
4	915	10
4	920	22
4	921	10
4	927	10
4	928	10
4	933	22
4	934	10
4	940	10
4	941	10
4	946	22
4	947	10
4	953	10
4	954	10
4	959	22
4	960	10
4	966	10
4	967	10
4	972	22
4	973	10
4	979	10
4	980	10
4	985	22
4	986	10
4	992	10
4	993	10
4	998	22
4	999	10
4	1005	10
4	1006	10
4	1011	22
4	1012	10
4	1018	10
4	1019	10
4	1024	22
4	1025	10
4	1031	10
4	1032	10
4	1037	22
4	1038	10
4	1044	10
4	1045	10
4	1050	22
4	1051	10
4	1057	10
4	1058	10
4	1063	22
4	1064	10
4	1070	10
4	1071	10
4	1076	22
4	1077	10
4	1083	10
4	1084	10
4	1089	22
4	1090	10
4	1096	10
4	1097	10
4	1102	22
4	1103	10
4	1109	10
4	1110	10
4	1115	22
4	1116	10
4	1122	10
4	1123	10
4	1128	22
4	1129	10
4	1135	10
4	1136	10
4	1141	22
4	1142	10
4	1148	10
4	1149	10
4	1154	22
4	1155	10
4	1161	10
4	1162	10
4	1167	22
4	1168	10
4	1174	10
4	1175	10
4	1180	22
4	1181	10
4	1187	10
4	1188	10
4	1193	22
4	1194	10
4	1200	10
4	1201	10
4	1206	22
4	1207	10
4	1213	10
4	1214	10
4	1219	22
4	1220	10
4	1226	10
4	1227	10
4	1232	22
4	1233	10
4	1239	10
4	1240	10
4	1245	22
4	1246	10
4	1252	18
4	1253	10
4	1258	22
4	1259	10
4	1265	18
4	1266	10
4	1271	22
4	1272	10
4	1278	18
4	1279	10
4	1284	22
4	1285	10
4	1291	18
4	1292	10
4	1297	22
4	1298	10
4	1304	18
4	1305	10
4	1310	22
4	1311	10
4	1317	18
4	1318	10
4	1323	22
4	1324	10
4	1330	18
4	1331	10
4	1336	22
4	1337	10
4	1343	18
4	1344	10
4	1349	22
4	1350	10
4	1356	18
4	1357	10
4	1362	22
4	1363	10
4	1369	18
4	1370	10
4	1375	22
4	1376	10
4	1382	18
4	1383	10
4	1388	22
4	1389	10
4	1395	18
4	1396	10
4	1401	22
4	1402	10
4	1408	18
4	1409	10
4	1414	22
4	1415	10
4	1421	18
4	1422	10
4	1427	22
4	1428	10
4	1434	18
4	1435	10
4	1440	22
4	1441	10
4	1447	18
4	1448	10
4	1453	22
4	1454	10
4	1460	18
4	1461	10
4	1466	22
4	1467	10
4	1473	18
4	1474	10
4	1479	22
4	1480	10
4	1486	18
4	1487	10
4	1492	22
4	1493	10
4	1499	18
4	1500	10
4	1505	22
4	1506	10
4	1512	18
4	1513	10
4	1518	22
4	1519	10
4	1525	18
4	1526	10
4	1531	22
4	1532	10
4	1538	18
4	1539	10
4	1544	22
4	1545	10
4	1551	18
4	1552	10
4	1557	22
4	1558	10
4	1564	18
4	1565	10
4	1570	22
4	1571	10
4	1577	18
4	1578	10
4	1583	22
4	1584	10
4	1590	18
4	1591	10
4	1596	22
4	1597	10
4	1603	18
4	1604	10
4	1609	22
4	1610	10
4	1616	18
4	1617	10
4	1622	22
4	1623	10
4	1629	18
4	1630	10
4	1635	22
4	1636	10
4	1642	18
4	1643	10
4	1648	22
4	1649	10
4	1655	18
4	1656	10
4	1661	22
4	1662	10
4	1668	14
4	1669	10
4	1675	10
4	1676	10
4	1681	10
4	1682	10
4	1688	10
4	1689	10
4	1694	10
4	1695	10
4	1701	10
4	1702	10
4	1707	10
4	1708	10
4	1714	10
4	1715	10
4	1720	10
4	1721	10
4	1727	10
4	1728	10
4	1733	10
4	1734	10
4	1740	10
4	1741	10
4	1746	10
4	1747	10
4	1753	10
4	1754	10
4	1759	10
4	1760	10
4	1766	10
4	1767	10
4	1772	10
4	1773	10
4	1779	10
4	1780	10
4	1785	10
4	1786	10
4	1792	10
4	1793	10
4	1798	10
4	1799	10
4	1805	10
4	1806	10
4	1811	10
4	1812	10
4	1818	10
4	1819	10
4	1824	10
4	1825	10
4	1831	10
4	1832	10
4	1837	10
4	1838	10
4	1844	10
4	1845	10
4	1850	10
4	1851	10
4	1857	10
4	1858	10
4	1863	10
4	1864	10
4	1870	10
4	1871	10
4	1876	10
4	1877	10
4	1883	10
4	1884	10
4	1889	10
4	1890	10
4	1896	10
4	1897	10
4	1902	10
4	1903	10
4	1909	10
4	1910	10
4	1915	10
4	1916	10
4	1922	10
4	1923	10
4	1928	10
4	1929	10
4	1935	10
4	1936	10
4	1941	10
4	1942	10
4	1948	10
4	1949	10
4	1954	10
4	1955	10
4	1961	10
4	1962	10
4	1967	10
4	1968	10
4	1974	10
4	1975	10
4	1980	10
4	1981	10
4	1987	10
4	1988	10
4	1993	10
4	1994	10
4	2000	10
4	2001	10
4	2006	10
4	2007	10
4	2013	10
4	2014	10
4	2019	10
4	2020	10
4	2026	10
4	2027	10
4	2032	10
4	2033	10
4	2039	10
4	2040	10
4	2045	10
4	2046	10
4	2052	10
4	2053	10
4	2058	10
4	2059	10
4	2065	10
4	2066	10
4	2071	10
4	2072	10
4	2078	10
4	2079	10
4	2084	10
4	2085	10
4	2091	10
4	2092	10
4	2094	8
4	2097	10
4	2098	10
4	2104	10
4	2105	10
4	2107	8
4	2110	10
4	2111	10
4	2117	10
4	2118	10
4	2120	8
4	2123	10
4	2124	10
4	2130	10
4	2131	10
4	2133	8
4	2136	10
4	2137	10
4	2143	10
4	2144	10
4	2146	8
4	2149	10
4	2150	10
4	2156	10
4	2157	10
4	2159	8
4	2162	10
4	2163	10
4	2169	10
4	2170	10
4	2172	8
4	2175	10
4	2176	10
4	2182	10
4	2183	10
4	2185	8
4	2188	10
4	2189	10
4	2195	10
4	2196	10
4	2198	8
4	2201	10
4	2202	10
4	2208	10
4	2209	10
4	2211	8
4	2214	10
4	2215	10
4	2221	10
4	2222	10
4	2224	8
4	2227	10
4	2228	10
4	2234	10
4	2235	10
4	2237	8
4	2240	10
4	2241	10
4	2247	10
4	2248	10
4	2250	8
4	2253	10
4	2254	10
4	2260	10
4	2261	10
4	2263	8
4	2266	10
4	2267	10
4	2273	10
4	2274	10
4	2276	8
4	2279	10
4	2280	10
4	2286	10
4	2287	10
4	2289	8
4	2292	10
4	2293	10
4	2299	10
4	2300	10
4	2302	8
4	2305	10
4	2306	10
4	2312	10
4	2313	10
4	2315	8
4	2318	10
4	2319	10
4	2325	10
4	2326	10
4	2328	8
4	2331	10
4	2332	10
4	2338	10
4	2339	10
4	2341	8
4	2344	10
4	2345	10
4	2351	10
4	2352	10
4	2354	8
4	2357	10
4	2358	10
4	2364	10
4	2365	10
4	2367	8
4	2370	10
4	2371	10
4	2377	10
4	2378	10
4	2380	8
4	2383	10
4	2384	10
4	2390	10
4	2391	10
4	2393	8
4	2396	10
4	2397	10
4	2403	10
4	2404	10
4	2406	8
4	2409	10
4	2410	10
4	2416	10
4	2417	10
4	2419	8
4	2422	10
4	2423	10
4	2429	10
4	2430	10
4	2432	8
4	2435	10
4	2436	10
4	2442	10
4	2443	10
4	2445	8
4	2448	10
4	2449	10
4	2455	10
4	2456	10
4	2458	8
4	2461	10
4	2462	10
4	2468	10
4	2469	10
4	2471	8
4	2474	10
4	2475	10
4	2481	10
4	2482	10
4	2484	8
4	2487	10
4	2488	10
4	2494	10
4	2495	10
4	2497	8
4	2500	22
4	2501	10
4	2507	10
4	2508	10
4	2513	22
4	2514	10
4	2520	10
4	2521	10
4	2526	22
4	2527	10
4	2533	10
4	2534	10
4	2539	22
4	2540	10
4	2546	10
4	2547	10
4	2552	22
4	2553	10
4	2559	10
4	2560	10
4	2565	22
4	2566	10
4	2572	10
4	2573	10
4	2578	22
4	2579	10
4	2585	10
4	2586	10
4	2591	22
4	2592	10
4	2598	10
4	2599	10
4	2604	22
4	2605	10
4	2611	10
4	2612	10
4	2617	22
4	2618	10
4	2624	10
4	2625	10
4	2630	22
4	2631	10
4	2637	10
4	2638	10
4	2643	22
4	2644	10
4	2650	10
4	2651	10
4	2656	22
4	2657	10
4	2663	10
4	2664	10
4	2669	22
4	2670	10
4	2676	10
4	2677	10
4	2682	22
4	2683	10
4	2689	10
4	2690	10
4	2695	22
4	2696	10
4	2702	10
4	2703	10
4	2708	22
4	2709	10
4	2715	10
4	2716	10
4	2721	22
4	2722	10
4	2728	10
4	2729	10
4	2734	22
4	2735	10
4	2741	10
4	2742	10
4	2747	22
4	2748	10
4	2754	10
4	2755	10
4	2760	22
4	2761	10
4	2767	10
4	2768	10
4	2773	22
4	2774	10
4	2780	10
4	2781	10
4	2786	22
4	2787	10
4	2793	10
4	2794	10
4	2799	22
4	2800	10
4	2806	10
4	2807	10
4	2812	22
4	2813	10
4	2819	10
4	2820	10
4	2825	22
4	2826	10
4	2832	10
4	2833	10
4	2838	22
4	2839	10
4	2845	10
4	2846	10
4	2851	22
4	2852	10
4	2858	10
4	2859	10
4	2864	22
4	2865	10
4	2871	10
4	2872	10
4	2877	22
4	2878	10
4	2884	10
4	2885	10
4	2890	22
4	2891	10
4	2897	10
4	2898	10
4	2903	22
4	2904	10
4	2910	10
4	2911	10
4	2916	22
4	2917	10
4	2923	18
4	2924	10
4	2929	22
4	2930	10
4	2936	18
4	2937	10
4	2942	22
4	2943	10
4	2949	18
4	2950	10
4	2955	22
4	2956	10
4	2962	18
4	2963	10
4	2968	22
4	2969	10
4	2975	18
4	2976	10
4	2981	22
4	2982	10
4	2988	18
4	2989	10
4	2994	22
4	2995	10
4	3001	18
4	3002	10
4	3007	22
4	3008	10
4	3014	18
4	3015	10
4	3020	22
4	3021	10
4	3027	18
4	3028	10
4	3033	22
4	3034	10
4	3040	18
4	3041	10
4	3046	22
4	3047	10
4	3053	18
4	3054	10
4	3059	22
4	3060	10
4	3066	18
4	3067	10
4	3072	22
4	3073	10
4	3079	18
4	3080	10
4	3085	22
4	3086	10
4	3092	18
4	3093	10
4	3098	22
4	3099	10
4	3105	18
4	3106	10
4	3111	22
4	3112	10
4	3118	18
4	3119	10
4	3124	22
4	3125	10
4	3131	18
4	3132	10
4	3137	22
4	3138	10
4	3144	18
4	3145	10
4	3150	22
4	3151	10
4	3157	18
4	3158	10
4	3163	22
4	3164	10
4	3170	18
4	3171	10
4	3176	22
4	3177	10
4	3183	18
4	3184	10
4	3189	22
4	3190	10
4	3196	18
4	3197	10
4	3202	22
4	3203	10
4	3209	18
4	3210	10
4	3215	22
4	3216	10
4	3222	18
4	3223	10
4	3228	22
4	3229	10
4	3235	18
4	3236	10
4	3241	22
4	3242	10
4	3248	18
4	3249	10
4	3254	22
4	3255	10
4	3261	18
4	3262	10
4	3267	22
4	3268	10
4	3274	18
4	3275	10
4	3280	22
4	3281	10
4	3287	18
4	3288	10
4	3293	22
4	3294	10
4	3300	18
4	3301	10
4	3306	22
4	3307	10
4	3313	18
4	3314	10
4	3319	22
4	3320	10
4	3326	18
4	3327	10
6	0	2
6	5	5
6	6	2
6	7	1
6	12	2
6	13	2
6	19	2
6	20	2
6	25	2
6	26	2
6	32	2
6	33	2
6	38	2
6	39	2
6	45	2
6	46	2
6	51	2
6	52	2
6	58	2
6	59	2
6	64	2
6	65	2
6	71	2
6	72	2
6	77	2
6	78	2
6	84	2
6	85	2
6	90	2
6	91	2
6	97	2
6	98	2
6	103	2
6	104	2
6	110	2
6	111	2
6	116	2
6	117	2
6	123	2
6	124	2
6	129	2
6	130	2
6	136	2
6	137	2
6	142	2
6	143	2
6	149	2
6	150	2
6	155	2
6	156	2
6	162	2
6	163	2
6	168	2
6	169	2
6	175	2
6	176	2
6	181	2
6	182	2
6	188	2
6	189	2
6	194	2
6	195	2
6	201	2
6	202	2
6	207	2
6	208	2
6	214	2
6	215	2
6	220	2
6	221	2
6	227	2
6	228	2
6	233	2
6	234	2
6	240	2
6	241	2
6	246	2
6	247	2
6	253	2
6	254	2
6	259	2
6	260	2
6	266	2
6	267	2
6	272	2
6	273	2
6	279	2
6	280	2
6	285	2
6	286	2
6	292	2
6	293	2
6	298	2
6	299	2
6	305	2
6	306	2
6	311	2
6	312	2
6	318	2
6	319	2
6	324	2
6	325	2
6	331	2
6	332	2
6	337	2
6	338	2
6	344	2
6	345	2
6	350	2
6	351	2
6	357	2
6	358	2
6	363	2
6	364	2
6	370	2
6	371	2
6	376	2
6	377	2
6	383	2
6	384	2
6	389	2
6	390	2
6	396	2
6	397	2
6	402	2
6	403	2
6	409	2
6	410	2
6	415	2
6	416	2
6	422	2
6	423	2
6	428	2
6	429	2
6	435	2
6	436	2
6	441	2
6	442	2
6	448	2
6	449	2
6	454	2
6	455	2
6	461	2
6	462	2
6	467	2
6	468	2
6	474	2
6	475	2
6	480	2
6	481	2
6	487	2
6	488	2
6	493	2
6	494	2
6	500	2
6	501	2
6	506	2
6	507	2
6	513	2
6	514	2
6	519	2
6	520	2
6	526	2
6	527	2
6	532	2
6	533	2
6	539	2
6	540	2
6	545	2
6	546	2
6	552	2
6	553	2
6	558	2
6	559	2
6	565	2
6	566	2
6	571	2
6	572	2
6	578	2
6	579	2
6	584	2
6	585	2
6	591	2
6	592	2
6	597	2
6	598	2
6	604	2
6	605	2
6	610	2
6	611	2
6	617	2
6	618	2
6	623	2
6	624	2
6	630	2
6	631	2
6	636	2
6	637	2
6	643	2
6	644	2
6	649	2
6	650	2
6	656	2
6	657	2
6	662	2
6	663	2
6	669	2
6	670	2
6	675	2
6	676	2
6	682	2
6	683	2
6	688	2
6	689	2
6	695	2
6	696	2
6	701	2
6	702	2
6	708	2
6	709	2
6	714	2
6	715	2
6	721	2
6	722	2
6	727	2
6	728	2
6	734	2
6	735	2
6	740	2
6	741	2
6	747	2
6	748	2
6	753	2
6	754	2
6	760	2
6	761	2
6	766	2
6	767	2
6	773	2
6	774	2
6	779	2
6	780	2
6	786	2
6	787	2
6	792	2
6	793	2
6	799	2
6	800	2
6	805	2
6	806	2
6	812	2
6	813	2
6	818	2
6	819	2
6	825	2
6	826	2
6	831	2
6	832	2
6	838	2
6	839	2
6	844	10
6	845	2
6	851	2
6	852	2
6	857	10
6	858	2
6	864	2
6	865	2
6	870	10
6	871	2
6	877	2
6	878	2
6	883	10
6	884	2
6	890	2
6	891	2
6	896	10
6	897	2
6	903	2
6	904	2
6	909	10
6	910	2
6	916	2
6	917	2
6	922	10
6	923	2
6	929	2
6	930	2
6	935	10
6	936	2
6	942	2
6	943	2
6	948	10
6	949	2
6	955	2
6	956	2
6	961	10
6	962	2
6	968	2
6	969	2
6	974	10
6	975	2
6	981	2
6	982	2
6	987	10
6	988	2
6	994	2
6	995	2
6	1000	10
6	1001	2
6	1007	2
6	1008	2
6	1013	10
6	1014	2
6	1020	2
6	1021	2
6	1026	10
6	1027	2
6	1033	2
6	1034	2
6	1039	10
6	1040	2
6	1046	2
6	1047	2
6	1052	10
6	1053	2
6	1059	2
6	1060	2
6	1065	10
6	1066	2
6	1072	2
6	1073	2
6	1078	10
6	1079	2
6	1085	2
6	1086	2
6	1091	10
6	1092	2
6	1098	2
6	1099	2
6	1104	10
6	1105	2
6	1111	2
6	1112	2
6	1117	10
6	1118	2
6	1124	2
6	1125	2
6	1130	10
6	1131	2
6	1137	2
6	1138	2
6	1143	10
6	1144	2
6	1150	2
6	1151	2
6	1156	10
6	1157	2
6	1163	2
6	1164	2
6	1169	10
6	1170	2
6	1176	2
6	1177	2
6	1182	10
6	1183	2
6	1189	2
6	1190	2
6	1195	10
6	1196	2
6	1202	2
6	1203	2
6	1208	10
6	1209	2
6	1215	2
6	1216	2
6	1221	10
6	1222	2
6	1228	2
6	1229	2
6	1234	10
6	1235	2
6	1241	2
6	1242	2
6	1247	10
6	1248	2
6	1254	2
6	1255	2
6	1260	10
6	1261	2
6	1267	2
6	1268	2
6	1273	10
6	1274	2
6	1280	2
6	1281	2
6	1286	10
6	1287	2
6	1293	2
6	1294	2
6	1299	10
6	1300	2
6	1306	2
6	1307	2
6	1312	10
6	1313	2
6	1319	2
6	1320	2
6	1325	10
6	1326	2
6	1332	2
6	1333	2
6	1338	10
6	1339	2
6	1345	2
6	1346	2
6	1351	10
6	1352	2
6	1358	2
6	1359	2
6	1364	10
6	1365	2
6	1371	2
6	1372	2
6	1377	10
6	1378	2
6	1384	2
6	1385	2
6	1390	10
6	1391	2
6	1397	2
6	1398	2
6	1403	10
6	1404	2
6	1410	2
6	1411	2
6	1416	10
6	1417	2
6	1423	2
6	1424	2
6	1429	10
6	1430	2
6	1436	2
6	1437	2
6	1442	10
6	1443	2
6	1449	2
6	1450	2
6	1455	10
6	1456	2
6	1462	2
6	1463	2
6	1468	10
6	1469	2
6	1475	2
6	1476	2
6	1481	10
6	1482	2
6	1488	2
6	1489	2
6	1494	10
6	1495	2
6	1501	2
6	1502	2
6	1507	10
6	1508	2
6	1514	2
6	1515	2
6	1520	10
6	1521	2
6	1527	2
6	1528	2
6	1533	10
6	1534	2
6	1540	2
6	1541	2
6	1546	10
6	1547	2
6	1553	2
6	1554	2
6	1559	10
6	1560	2
6	1566	2
6	1567	2
6	1572	10
6	1573	2
6	1579	2
6	1580	2
6	1585	10
6	1586	2
6	1592	2
6	1593	2
6	1598	10
6	1599	2
6	1605	2
6	1606	2
6	1611	10
6	1612	2
6	1618	2
6	1619	2
6	1624	10
6	1625	2
6	1631	2
6	1632	2
6	1637	10
6	1638	2
6	1644	2
6	1645	2
6	1650	10
6	1651	2
6	1657	2
6	1658	2
6	1663	10
6	1664	2
6	1670	2
6	1671	2
6	1677	2
6	1678	2
6	1683	2
6	1684	2
6	1690	2
6	1691	2
6	1696	2
6	1697	2
6	1703	2
6	1704	2
6	1709	2
6	1710	2
6	1716	2
6	1717	2
6	1722	2
6	1723	2
6	1729	2
6	1730	2
6	1735	2
6	1736	2
6	1742	2
6	1743	2
6	1748	2
6	1749	2
6	1755	2
6	1756	2
6	1761	2
6	1762	2
6	1768	2
6	1769	2
6	1774	2
6	1775	2
6	1781	2
6	1782	2
6	1787	2
6	1788	2
6	1794	2
6	1795	2
6	1800	2
6	1801	2
6	1807	2
6	1808	2
6	1813	2
6	1814	2
6	1820	2
6	1821	2
6	1826	2
6	1827	2
6	1833	2
6	1834	2
6	1839	2
6	1840	2
6	1846	2
6	1847	2
6	1852	2
6	1853	2
6	1859	2
6	1860	2
6	1865	2
6	1866	2
6	1872	2
6	1873	2
6	1878	2
6	1879	2
6	1885	2
6	1886	2
6	1891	2
6	1892	2
6	1898	2
6	1899	2
6	1904	2
6	1905	2
6	1911	2
6	1912	2
6	1917	2
6	1918	2
6	1924	2
6	1925	2
6	1930	2
6	1931	2
6	1937	2
6	1938	2
6	1943	2
6	1944	2
6	1950	2
6	1951	2
6	1956	2
6	1957	2
6	1963	2
6	1964	2
6	1969	2
6	1970	2
6	1976	2
6	1977	2
6	1982	2
6	1983	2
6	1989	2
6	1990	2
6	1995	2
6	1996	2
6	2002	2
6	2003	2
6	2008	2
6	2009	2
6	2015	2
6	2016	2
6	2021	2
6	2022	2
6	2028	2
6	2029	2
6	2034	2
6	2035	2
6	2041	2
6	2042	2
6	2047	2
6	2048	2
6	2054	2
6	2055	2
6	2060	2
6	2061	2
6	2067	2
6	2068	2
6	2073	2
6	2074	2
6	2080	2
6	2081	2
6	2086	2
6	2087	2
6	2093	2
6	2094	2
6	2099	2
6	2100	2
6	2106	2
6	2107	2
6	2112	2
6	2113	2
6	2119	2
6	2120	2
6	2125	2
6	2126	2
6	2132	2
6	2133	2
6	2138	2
6	2139	2
6	2145	2
6	2146	2
6	2151	2
6	2152	2
6	2158	2
6	2159	2
6	2164	2
6	2165	2
6	2171	2
6	2172	2
6	2177	2
6	2178	2
6	2184	2
6	2185	2
6	2190	2
6	2191	2
6	2197	2
6	2198	2
6	2203	2
6	2204	2
6	2210	2
6	2211	2
6	2216	2
6	2217	2
6	2223	2
6	2224	2
6	2229	2
6	2230	2
6	2236	2
6	2237	2
6	2242	2
6	2243	2
6	2249	2
6	2250	2
6	2255	2
6	2256	2
6	2262	2
6	2263	2
6	2268	2
6	2269	2
6	2275	2
6	2276	2
6	2281	2
6	2282	2
6	2288	2
6	2289	2
6	2294	2
6	2295	2
6	2301	2
6	2302	2
6	2307	2
6	2308	2
6	2314	2
6	2315	2
6	2320	2
6	2321	2
6	2327	2
6	2328	2
6	2333	2
6	2334	2
6	2340	2
6	2341	2
6	2346	2
6	2347	2
6	2353	2
6	2354	2
6	2359	2
6	2360	2
6	2366	2
6	2367	2
6	2372	2
6	2373	2
6	2379	2
6	2380	2
6	2385	2
6	2386	2
6	2392	2
6	2393	2
6	2398	2
6	2399	2
6	2405	2
6	2406	2
6	2411	2
6	2412	2
6	2418	2
6	2419	2
6	2424	2
6	2425	2
6	2431	2
6	2432	2
6	2437	2
6	2438	2
6	2444	2
6	2445	2
6	2450	2
6	2451	2
6	2457	2
6	2458	2
6	2463	2
6	2464	2
6	2470	2
6	2471	2
6	2476	2
6	2477	2
6	2483	2
6	2484	2
6	2489	2
6	2490	2
6	2496	2
6	2497	2
6	2502	10
6	2503	2
6	2509	2
6	2510	2
6	2515	10
6	2516	2
6	2522	2
6	2523	2
6	2528	10
6	2529	2
6	2535	2
6	2536	2
6	2541	10
6	2542	2
6	2548	2
6	2549	2
6	2554	10
6	2555	2
6	2561	2
6	2562	2
6	2567	10
6	2568	2
6	2574	2
6	2575	2
6	2580	10
6	2581	2
6	2587	2
6	2588	2
6	2593	10
6	2594	2
6	2600	2
6	2601	2
6	2606	10
6	2607	2
6	2613	2
6	2614	2
6	2619	10
6	2620	2
6	2626	2
6	2627	2
6	2632	10
6	2633	2
6	2639	2
6	2640	2
6	2645	10
6	2646	2
6	2652	2
6	2653	2
6	2658	10
6	2659	2
6	2665	2
6	2666	2
6	2671	10
6	2672	2
6	2678	2
6	2679	2
6	2684	10
6	2685	2
6	2691	2
6	2692	2
6	2697	10
6	2698	2
6	2704	2
6	2705	2
6	2710	10
6	2711	2
6	2717	2
6	2718	2
6	2723	10
6	2724	2
6	2730	2
6	2731	2
6	2736	10
6	2737	2
6	2743	2
6	2744	2
6	2749	10
6	2750	2
6	2756	2
6	2757	2
6	2762	10
6	2763	2
6	2769	2
6	2770	2
6	2775	10
6	2776	2
6	2782	2
6	2783	2
6	2788	10
6	2789	2
6	2795	2
6	2796	2
6	2801	10
6	2802	2
6	2808	2
6	2809	2
6	2814	10
6	2815	2
6	2821	2
6	2822	2
6	2827	10
6	2828	2
6	2834	2
6	2835	2
6	2840	10
6	2841	2
6	2847	2
6	2848	2
6	2853	10
6	2854	2
6	2860	2
6	2861	2
6	2866	10
6	2867	2
6	2873	2
6	2874	2
6	2879	10
6	2880	2
6	2886	2
6	2887	2
6	2892	10
6	2893	2
6	2899	2
6	2900	2
6	2905	10
6	2906	2
6	2912	2
6	2913	2
6	2918	10
6	2919	2
6	2925	2
6	2926	2
6	2931	10
6	2932	2
6	2938	2
6	2939	2
6	2944	10
6	2945	2
6	2951	2
6	2952	2
6	2957	10
6	2958	2
6	2964	2
6	2965	2
6	2970	10
6	2971	2
6	2977	2
6	2978	2
6	2983	10
6	2984	2
6	2990	2
6	2991	2
6	2996	10
6	2997	2
6	3003	2
6	3004	2
6	3009	10
6	3010	2
6	3016	2
6	3017	2
6	3022	10
6	3023	2
6	3029	2
6	3030	2
6	3035	10
6	3036	2
6	3042	2
6	3043	2
6	3048	10
6	3049	2
6	3055	2
6	3056	2
6	3061	10
6	3062	2
6	3068	2
6	3069	2
6	3074	10
6	3075	2
6	3081	2
6	3082	2
6	3087	10
6	3088	2
6	3094	2
6	3095	2
6	3100	10
6	3101	2
6	3107	2
6	3108	2
6	3113	10
6	3114	2
6	3120	2
6	3121	2
6	3126	10
6	3127	2
6	3133	2
6	3134	2
6	3139	10
6	3140	2
6	3146	2
6	3147	2
6	3152	10
6	3153	2
6	3159	2
6	3160	2
6	3165	10
6	3166	2
6	3172	2
6	3173	2
6	3178	10
6	3179	2
6	3185	2
6	3186	2
6	3191	10
6	3192	2
6	3198	2
6	3199	2
6	3204	10
6	3205	2
6	3211	2
6	3212	2
6	3217	10
6	3218	2
6	3224	2
6	3225	2
6	3230	10
6	3231	2
6	3237	2
6	3238	2
6	3243	10
6	3244	2
6	3250	2
6	3251	2
6	3256	10
6	3257	2
6	3263	2
6	3264	2
6	3269	10
6	3270	2
6	3276	2
6	3277	2
6	3282	10
6	3283	2
6	3289	2
6	3290	2
6	3295	10
6	3296	2
6	3302	2
6	3303	2
6	3308	10
6	3309	2
6	3315	2
6	3316	2
6	3321	10
6	3322	2
6	3328	2
8	7	1
8	846	2
8	859	2
8	872	2
8	885	2
8	898	2
8	911	2
8	924	2
8	937	2
8	950	2
8	963	2
8	976	2
8	989	2
8	1002	2
8	1015	2
8	1028	2
8	1041	2
8	1054	2
8	1067	2
8	1080	2
8	1093	2
8	1106	2
8	1119	2
8	1132	2
8	1145	2
8	1158	2
8	1171	2
8	1184	2
8	1197	2
8	1210	2
8	1223	2
8	1236	2
8	1249	2
8	1262	2
8	1275	2
8	1288	2
8	1301	2
8	1314	2
8	1327	2
8	1340	2
8	1353	2
8	1366	2
8	1379	2
8	1392	2
8	1405	2
8	1418	2
8	1431	2
8	1444	2
8	1457	2
8	1470	2
8	1483	2
8	1496	2
8	1509	2
8	1522	2
8	1535	2
8	1548	2
8	1561	2
8	1574	2
8	1587	2
8	1600	2
8	1613	2
8	1626	2
8	1639	2
8	1652	2
8	1665	2
8	2504	2
8	2517	2
8	2530	2
8	2543	2
8	2556	2
8	2569	2
8	2582	2
8	2595	2
8	2608	2
8	2621	2
8	2634	2
8	2647	2
8	2660	2
8	2673	2
8	2686	2
8	2699	2
8	2712	2
8	2725	2
8	2738	2
8	2751	2
8	2764	2
8	2777	2
8	2790	2
8	2803	2
8	2816	2
8	2829	2
8	2842	2
8	2855	2
8	2868	2
8	2881	2
8	2894	2
8	2907	2
8	2920	2
8	2933	2
8	2946	2
8	2959	2
8	2972	2
8	2985	2
8	2998	2
8	3011	2
8	3024	2
8	3037	2
8	3050	2
8	3063	2
8	3076	2
8	3089	2
8	3102	2
8	3115	2
8	3128	2
8	3141	2
8	3154	2
8	3167	2
8	3180	2
8	3193	2
8	3206	2
8	3219	2
8	3232	2
8	3245	2
8	3258	2
8	3271	2
8	3284	2
8	3297	2
8	3310	2
8	3323	2


==> anc/results/_c11b_primary_work/primitive_QZ.tsv <==
q	z	count
0	0	319724
0	3	8
0	6	2
0	3323	2
0	3326	8
1	0	88
1	1	15
1	3	40
1	7	2
1	3328	15
2	0	62
2	3	88
2	6	10
3	0	8
3	1	11
3	3	112
3	7	18
3	3328	11
4	0	10
4	3	88
4	6	22
4	7	40
5	1	5
5	3	40
5	7	110
5	3328	5
6	0	2
6	3	8
6	6	28
6	7	120
6	14	2
7	1	1
7	7	148
7	10	8
7	13	2
7	3328	1
8	6	22
8	7	88
8	10	40
8	14	10
9	7	62
9	10	88
9	13	10
10	6	10
10	7	8
10	10	112
10	13	8
10	14	22
11	7	10
11	10	88
11	13	62
12	6	2
12	10	40
12	13	88
12	14	30
13	7	2
13	10	8
13	13	140
13	16	8
13	19	2
14	13	88
14	14	30
14	16	40
14	20	2
15	13	62
15	16	88
15	19	10
16	13	8
16	14	22
16	16	112
16	20	18
17	13	10
17	16	88
17	19	22
17	20	40
18	14	10
18	16	40
18	20	110
19	13	2
19	16	8
19	19	28
19	20	120
19	27	2
20	14	2
20	20	148
20	23	8
20	26	2
21	19	22
21	20	88
21	23	40
21	27	10
22	20	62
22	23	88
22	26	10
23	19	10
23	20	8
23	23	112
23	26	8
23	27	22
24	20	10
24	23	88
24	26	62
25	19	2
25	23	40
25	26	88
25	27	30
26	20	2
26	23	8
26	26	140
26	29	8
26	32	2
27	26	88
27	27	30
27	29	40
27	33	2
28	26	62
28	29	88
28	32	10
29	26	8
29	27	22
29	29	112
29	33	18
30	26	10
30	29	88
30	32	22
30	33	40
31	27	10
31	29	40
31	33	110
32	26	2
32	29	8
32	32	28
32	33	120
32	40	2
33	27	2
33	33	148
33	36	8
33	39	2
34	32	22
34	33	88
34	36	40
34	40	10
35	33	62
35	36	88
35	39	10
36	32	10
36	33	8
36	36	112
36	39	8
36	40	22
37	33	10
37	36	88
37	39	62
38	32	2
38	36	40
38	39	88
38	40	30
39	33	2
39	36	8
39	39	140
39	42	8
39	45	2
40	39	88
40	40	30
40	42	40
40	46	2
41	39	62
41	42	88
41	45	10
42	39	8
42	40	22
42	42	112
42	46	18
43	39	10
43	42	88
43	45	22
43	46	40
44	40	10
44	42	40
44	46	110
45	39	2
45	42	8
45	45	28
45	46	120
45	53	2
46	40	2
46	46	148
46	49	8
46	52	2
47	45	22
47	46	88
47	49	40
47	53	10
48	46	62
48	49	88
48	52	10
49	45	10
49	46	8
49	49	112
49	52	8
49	53	22
50	46	10
50	49	88
50	52	62
51	45	2
51	49	40
51	52	88
51	53	30
52	46	2
52	49	8
52	52	140
52	55	8
52	58	2
53	52	88
53	53	30
53	55	40
53	59	2
54	52	62
54	55	88
54	58	10
55	52	8
55	53	22
55	55	112
55	59	18
56	52	10
56	55	88
56	58	22
56	59	40
57	53	10
57	55	40
57	59	110
58	52	2
58	55	8
58	58	28
58	59	120
58	66	2
59	53	2
59	59	148
59	62	8
59	65	2
60	58	22
60	59	88
60	62	40
60	66	10
61	59	62
61	62	88
61	65	10
62	58	10
62	59	8
62	62	112
62	65	8
62	66	22
63	59	10
63	62	88
63	65	62
64	58	2
64	62	40
64	65	88
64	66	30
65	59	2
65	62	8
65	65	140
65	68	8
65	71	2
66	65	88
66	66	30
66	68	40
66	72	2
67	65	62
67	68	88
67	71	10
68	65	8
68	66	22
68	68	112
68	72	18
69	65	10
69	68	88
69	71	22
69	72	40
70	66	10
70	68	40
70	72	110
71	65	2
71	68	8
71	71	28
71	72	120
71	79	2
72	66	2
72	72	148
72	75	8
72	78	2
73	71	22
73	72	88
73	75	40
73	79	10
74	72	62
74	75	88
74	78	10
75	71	10
75	72	8
75	75	112
75	78	8
75	79	22
76	72	10
76	75	88
76	78	62
77	71	2
77	75	40
77	78	88
77	79	30
78	72	2
78	75	8
78	78	140
78	81	8
78	84	2
79	78	88
79	79	30
79	81	40
79	85	2
80	78	62
80	81	88
80	84	10
81	78	8
81	79	22
81	81	112
81	85	18
82	78	10
82	81	88
82	84	22
82	85	40
83	79	10
83	81	40
83	85	110
84	78	2
84	81	8
84	84	28
84	85	120
84	92	2
85	79	2
85	85	148
85	88	8
85	91	2
86	84	22
86	85	88
86	88	40
86	92	10
87	85	62
87	88	88
87	91	10
88	84	10
88	85	8
88	88	112
88	91	8
88	92	22
89	85	10
89	88	88
89	91	62
90	84	2
90	88	40
90	91	88
90	92	30
91	85	2
91	88	8
91	91	140
91	94	8
91	97	2
92	91	88
92	92	30
92	94	40
92	98	2
93	91	62
93	94	88
93	97	10
94	91	8
94	92	22
94	94	112
94	98	18
95	91	10
95	94	88
95	97	22
95	98	40
96	92	10
96	94	40
96	98	110
97	91	2
97	94	8
97	97	28
97	98	120
97	105	2
98	92	2
98	98	148
98	101	8
98	104	2
99	97	22
99	98	88
99	101	40
99	105	10
100	98	62
100	101	88
100	104	10
101	97	10
101	98	8
101	101	112
101	104	8
101	105	22
102	98	10
102	101	88
102	104	62
103	97	2
103	101	40
103	104	88
103	105	30
104	98	2
104	101	8
104	104	140
104	107	8
104	110	2
105	104	88
105	105	30
105	107	40
105	111	2
106	104	62
106	107	88
106	110	10
107	104	8
107	105	22
107	107	112
107	111	18
108	104	10
108	107	88
108	110	22
108	111	40
109	105	10
109	107	40
109	111	110
110	104	2
110	107	8
110	110	28
110	111	120
110	118	2
111	105	2
111	111	148
111	114	8
111	117	2
112	110	22
112	111	88
112	114	40
112	118	10
113	111	62
113	114	88
113	117	10
114	110	10
114	111	8
114	114	112
114	117	8
114	118	22
115	111	10
115	114	88
115	117	62
116	110	2
116	114	40
116	117	88
116	118	30
117	111	2
117	114	8
117	117	140
117	120	8
117	123	2
118	117	88
118	118	30
118	120	40
118	124	2
119	117	62
119	120	88
119	123	10
120	117	8
120	118	22
120	120	112
120	124	18
121	117	10
121	120	88
121	123	22
121	124	40
122	118	10
122	120	40
122	124	110
123	117	2
123	120	8
123	123	28
123	124	120
123	131	2
124	118	2
124	124	148
124	127	8
124	130	2
125	123	22
125	124	88
125	127	40
125	131	10
126	124	62
126	127	88
126	130	10
127	123	10
127	124	8
127	127	112
127	130	8
127	131	22
128	124	10
128	127	88
128	130	62
129	123	2
129	127	40
129	130	88
129	131	30
130	124	2
130	127	8
130	130	140
130	133	8
130	136	2
131	130	88
131	131	30
131	133	40
131	137	2
132	130	62
132	133	88
132	136	10
133	130	8
133	131	22
133	133	112
133	137	18
134	130	10
134	133	88
134	136	22
134	137	40
135	131	10
135	133	40
135	137	110
136	130	2
136	133	8
136	136	28
136	137	120
136	144	2
137	131	2
137	137	148
137	140	8
137	143	2
138	136	22
138	137	88
138	140	40
138	144	10
139	137	62
139	140	88
139	143	10
140	136	10
140	137	8
140	140	112
140	143	8
140	144	22
141	137	10
141	140	88
141	143	62
142	136	2
142	140	40
142	143	88
142	144	30
143	137	2
143	140	8
143	143	140
143	146	8
143	149	2
144	143	88
144	144	30
144	146	40
144	150	2
145	143	62
145	146	88
145	149	10
146	143	8
146	144	22
146	146	112
146	150	18
147	143	10
147	146	88
147	149	22
147	150	40
148	144	10
148	146	40
148	150	110
149	143	2
149	146	8
149	149	28
149	150	120
149	157	2
150	144	2
150	150	148
150	153	8
150	156	2
151	149	22
151	150	88
151	153	40
151	157	10
152	150	62
152	153	88
152	156	10
153	149	10
153	150	8
153	153	112
153	156	8
153	157	22
154	150	10
154	153	88
154	156	62
155	149	2
155	153	40
155	156	88
155	157	30
156	150	2
156	153	8
156	156	140
156	159	8
156	162	2
157	156	88
157	157	30
157	159	40
157	163	2
158	156	62
158	159	88
158	162	10
159	156	8
159	157	22
159	159	112
159	163	18
160	156	10
160	159	88
160	162	22
160	163	40
161	157	10
161	159	40
161	163	110
162	156	2
162	159	8
162	162	28
162	163	120
162	170	2
163	157	2
163	163	148
163	166	8
163	169	2
164	162	22
164	163	88
164	166	40
164	170	10
165	163	62
165	166	88
165	169	10
166	162	10
166	163	8
166	166	112
166	169	8
166	170	22
167	163	10
167	166	88
167	169	62
168	162	2
168	166	40
168	169	88
168	170	30
169	163	2
169	166	8
169	169	140
169	172	8
169	175	2
170	169	88
170	170	30
170	172	40
170	176	2
171	169	62
171	172	88
171	175	10
172	169	8
172	170	22
172	172	112
172	176	18
173	169	10
173	172	88
173	175	22
173	176	40
174	170	10
174	172	40
174	176	110
175	169	2
175	172	8
175	175	28
175	176	120
175	183	2
176	170	2
176	176	148
176	179	8
176	182	2
177	175	22
177	176	88
177	179	40
177	183	10
178	176	62
178	179	88
178	182	10
179	175	10
179	176	8
179	179	112
179	182	8
179	183	22
180	176	10
180	179	88
180	182	62
181	175	2
181	179	40
181	182	88
181	183	30
182	176	2
182	179	8
182	182	140
182	185	8
182	188	2
183	182	88
183	183	30
183	185	40
183	189	2
184	182	62
184	185	88
184	188	10
185	182	8
185	183	22
185	185	112
185	189	18
186	182	10
186	185	88
186	188	22
186	189	40
187	183	10
187	185	40
187	189	110
188	182	2
188	185	8
188	188	28
188	189	120
188	196	2
189	183	2
189	189	148
189	192	8
189	195	2
190	188	22
190	189	88
190	192	40
190	196	10
191	189	62
191	192	88
191	195	10
192	188	10
192	189	8
192	192	112
192	195	8
192	196	22
193	189	10
193	192	88
193	195	62
194	188	2
194	192	40
194	195	88
194	196	30
195	189	2
195	192	8
195	195	140
195	198	8
195	201	2
196	195	88
196	196	30
196	198	40
196	202	2
197	195	62
197	198	88
197	201	10
198	195	8
198	196	22
198	198	112
198	202	18
199	195	10
199	198	88
199	201	22
199	202	40
200	196	10
200	198	40
200	202	110
201	195	2
201	198	8
201	201	28
201	202	120
201	209	2
202	196	2
202	202	148
202	205	8
202	208	2
203	201	22
203	202	88
203	205	40
203	209	10
204	202	62
204	205	88
204	208	10
205	201	10
205	202	8
205	205	112
205	208	8
205	209	22
206	202	10
206	205	88
206	208	62
207	201	2
207	205	40
207	208	88
207	209	30
208	202	2
208	205	8
208	208	140
208	211	8
208	214	2
209	208	88
209	209	30
209	211	40
209	215	2
210	208	62
210	211	88
210	214	10
211	208	8
211	209	22
211	211	112
211	215	18
212	208	10
212	211	88
212	214	22
212	215	40
213	209	10
213	211	40
213	215	110
214	208	2
214	211	8
214	214	28
214	215	120
214	222	2
215	209	2
215	215	148
215	218	8
215	221	2
216	214	22
216	215	88
216	218	40
216	222	10
217	215	62
217	218	88
217	221	10
218	214	10
218	215	8
218	218	112
218	221	8
218	222	22
219	215	10
219	218	88
219	221	62
220	214	2
220	218	40
220	221	88
220	222	30
221	215	2
221	218	8
221	221	140
221	224	8
221	227	2
222	221	88
222	222	30
222	224	40
222	228	2
223	221	62
223	224	88
223	227	10
224	221	8
224	222	22
224	224	112
224	228	18
225	221	10
225	224	88
225	227	22
225	228	40
226	222	10
226	224	40
226	228	110
227	221	2
227	224	8
227	227	28
227	228	120
227	235	2
228	222	2
228	228	148
228	231	8
228	234	2
229	227	22
229	228	88
229	231	40
229	235	10
230	228	62
230	231	88
230	234	10
231	227	10
231	228	8
231	231	112
231	234	8
231	235	22
232	228	10
232	231	88
232	234	62
233	227	2
233	231	40
233	234	88
233	235	30
234	228	2
234	231	8
234	234	140
234	237	8
234	240	2
235	234	88
235	235	30
235	237	40
235	241	2
236	234	62
236	237	88
236	240	10
237	234	8
237	235	22
237	237	112
237	241	18
238	234	10
238	237	88
238	240	22
238	241	40
239	235	10
239	237	40
239	241	110
240	234	2
240	237	8
240	240	28
240	241	120
240	248	2
241	235	2
241	241	148
241	244	8
241	247	2
242	240	22
242	241	88
242	244	40
242	248	10
243	241	62
243	244	88
243	247	10
244	240	10
244	241	8
244	244	112
244	247	8
244	248	22
245	241	10
245	244	88
245	247	62
246	240	2
246	244	40
246	247	88
246	248	30
247	241	2
247	244	8
247	247	140
247	250	8
247	253	2
248	247	88
248	248	30
248	250	40
248	254	2
249	247	62
249	250	88
249	253	10
250	247	8
250	248	22
250	250	112
250	254	18
251	247	10
251	250	88
251	253	22
251	254	40
252	248	10
252	250	40
252	254	110
253	247	2
253	250	8
253	253	28
253	254	120
253	261	2
254	248	2
254	254	148
254	257	8
254	260	2
255	253	22
255	254	88
255	257	40
255	261	10
256	254	62
256	257	88
256	260	10
257	253	10
257	254	8
257	257	112
257	260	8
257	261	22
258	254	10
258	257	88
258	260	62
259	253	2
259	257	40
259	260	88
259	261	30
260	254	2
260	257	8
260	260	140
260	263	8
260	266	2
261	260	88
261	261	30
261	263	40
261	267	2
262	260	62
262	263	88
262	266	10
263	260	8
263	261	22
263	263	112
263	267	18
264	260	10
264	263	88
264	266	22
264	267	40
265	261	10
265	263	40
265	267	110
266	260	2
266	263	8
266	266	28
266	267	120
266	274	2
267	261	2
267	267	148
267	270	8
267	273	2
268	266	22
268	267	88
268	270	40
268	274	10
269	267	62
269	270	88
269	273	10
270	266	10
270	267	8
270	270	112
270	273	8
270	274	22
271	267	10
271	270	88
271	273	62
272	266	2
272	270	40
272	273	88
272	274	30
273	267	2
273	270	8
273	273	140
273	276	8
273	279	2
274	273	88
274	274	30
274	276	40
274	280	2
275	273	62
275	276	88
275	279	10
276	273	8
276	274	22
276	276	112
276	280	18
277	273	10
277	276	88
277	279	22
277	280	40
278	274	10
278	276	40
278	280	110
279	273	2
279	276	8
279	279	28
279	280	120
279	287	2
280	274	2
280	280	148
280	283	8
280	286	2
281	279	22
281	280	88
281	283	40
281	287	10
282	280	62
282	283	88
282	286	10
283	279	10
283	280	8
283	283	112
283	286	8
283	287	22
284	280	10
284	283	88
284	286	62
285	279	2
285	283	40
285	286	88
285	287	30
286	280	2
286	283	8
286	286	140
286	289	8
286	292	2
287	286	88
287	287	30
287	289	40
287	293	2
288	286	62
288	289	88
288	292	10
289	286	8
289	287	22
289	289	112
289	293	18
290	286	10
290	289	88
290	292	22
290	293	40
291	287	10
291	289	40
291	293	110
292	286	2
292	289	8
292	292	28
292	293	120
292	300	2
293	287	2
293	293	148
293	296	8
293	299	2
294	292	22
294	293	88
294	296	40
294	300	10
295	293	62
295	296	88
295	299	10
296	292	10
296	293	8
296	296	112
296	299	8
296	300	22
297	293	10
297	296	88
297	299	62
298	292	2
298	296	40
298	299	88
298	300	30
299	293	2
299	296	8
299	299	140
299	302	8
299	305	2
300	299	88
300	300	30
300	302	40
300	306	2
301	299	62
301	302	88
301	305	10
302	299	8
302	300	22
302	302	112
302	306	18
303	299	10
303	302	88
303	305	22
303	306	40
304	300	10
304	302	40
304	306	110
305	299	2
305	302	8
305	305	28
305	306	120
305	313	2
306	300	2
306	306	148
306	309	8
306	312	2
307	305	22
307	306	88
307	309	40
307	313	10
308	306	62
308	309	88
308	312	10
309	305	10
309	306	8
309	309	112
309	312	8
309	313	22
310	306	10
310	309	88
310	312	62
311	305	2
311	309	40
311	312	88
311	313	30
312	306	2
312	309	8
312	312	140
312	315	8
312	318	2
313	312	88
313	313	30
313	315	40
313	319	2
314	312	62
314	315	88
314	318	10
315	312	8
315	313	22
315	315	112
315	319	18
316	312	10
316	315	88
316	318	22
316	319	40
317	313	10
317	315	40
317	319	110
318	312	2
318	315	8
318	318	28
318	319	120
318	326	2
319	313	2
319	319	148
319	322	8
319	325	2
320	318	22
320	319	88
320	322	40
320	326	10
321	319	62
321	322	88
321	325	10
322	318	10
322	319	8
322	322	112
322	325	8
322	326	22
323	319	10
323	322	88
323	325	62
324	318	2
324	322	40
324	325	88
324	326	30
325	319	2
325	322	8
325	325	140
325	328	8
325	331	2
326	325	88
326	326	30
326	328	40
326	332	2
327	325	62
327	328	88
327	331	10
328	325	8
328	326	22
328	328	112
328	332	18
329	325	10
329	328	88
329	331	22
329	332	40
330	326	10
330	328	40
330	332	110
331	325	2
331	328	8
331	331	28
331	332	120
331	339	2
332	326	2
332	332	148
332	335	8
332	338	2
333	331	22
333	332	88
333	335	40
333	339	10
334	332	62
334	335	88
334	338	10
335	331	10
335	332	8
335	335	112
335	338	8
335	339	22
336	332	10
336	335	88
336	338	62
337	331	2
337	335	40
337	338	88
337	339	30
338	332	2
338	335	8
338	338	140
338	341	8
338	344	2
339	338	88
339	339	30
339	341	40
339	345	2
340	338	62
340	341	88
340	344	10
341	338	8
341	339	22
341	341	112
341	345	18
342	338	10
342	341	88
342	344	22
342	345	40
343	339	10
343	341	40
343	345	110
344	338	2
344	341	8
344	344	28
344	345	120
344	352	2
345	339	2
345	345	148
345	348	8
345	351	2
346	344	22
346	345	88
346	348	40
346	352	10
347	345	62
347	348	88
347	351	10
348	344	10
348	345	8
348	348	112
348	351	8
348	352	22
349	345	10
349	348	88
349	351	62
350	344	2
350	348	40
350	351	88
350	352	30
351	345	2
351	348	8
351	351	140
351	354	8
351	357	2
352	351	88
352	352	30
352	354	40
352	358	2
353	351	62
353	354	88
353	357	10
354	351	8
354	352	22
354	354	112
354	358	18
355	351	10
355	354	88
355	357	22
355	358	40
356	352	10
356	354	40
356	358	110
357	351	2
357	354	8
357	357	28
357	358	120
357	365	2
358	352	2
358	358	148
358	361	8
358	364	2
359	357	22
359	358	88
359	361	40
359	365	10
360	358	62
360	361	88
360	364	10
361	357	10
361	358	8
361	361	112
361	364	8
361	365	22
362	358	10
362	361	88
362	364	62
363	357	2
363	361	40
363	364	88
363	365	30
364	358	2
364	361	8
364	364	140
364	367	8
364	370	2
365	364	88
365	365	30
365	367	40
365	371	2
366	364	62
366	367	88
366	370	10
367	364	8
367	365	22
367	367	112
367	371	18
368	364	10
368	367	88
368	370	22
368	371	40
369	365	10
369	367	40
369	371	110
370	364	2
370	367	8
370	370	28
370	371	120
370	378	2
371	365	2
371	371	148
371	374	8
371	377	2
372	370	22
372	371	88
372	374	40
372	378	10
373	371	62
373	374	88
373	377	10
374	370	10
374	371	8
374	374	112
374	377	8
374	378	22
375	371	10
375	374	88
375	377	62
376	370	2
376	374	40
376	377	88
376	378	30
377	371	2
377	374	8
377	377	140
377	380	8
377	383	2
378	377	88
378	378	30
378	380	40
378	384	2
379	377	62
379	380	88
379	383	10
380	377	8
380	378	22
380	380	112
380	384	18
381	377	10
381	380	88
381	383	22
381	384	40
382	378	10
382	380	40
382	384	110
383	377	2
383	380	8
383	383	28
383	384	120
383	391	2
384	378	2
384	384	148
384	387	8
384	390	2
385	383	22
385	384	88
385	387	40
385	391	10
386	384	62
386	387	88
386	390	10
387	383	10
387	384	8
387	387	112
387	390	8
387	391	22
388	384	10
388	387	88
388	390	62
389	383	2
389	387	40
389	390	88
389	391	30
390	384	2
390	387	8
390	390	140
390	393	8
390	396	2
391	390	88
391	391	30
391	393	40
391	397	2
392	390	62
392	393	88
392	396	10
393	390	8
393	391	22
393	393	112
393	397	18
394	390	10
394	393	88
394	396	22
394	397	40
395	391	10
395	393	40
395	397	110
396	390	2
396	393	8
396	396	28
396	397	120
396	404	2
397	391	2
397	397	148
397	400	8
397	403	2
398	396	22
398	397	88
398	400	40
398	404	10
399	397	62
399	400	88
399	403	10
400	396	10
400	397	8
400	400	112
400	403	8
400	404	22
401	397	10
401	400	88
401	403	62
402	396	2
402	400	40
402	403	88
402	404	30
403	397	2
403	400	8
403	403	140
403	406	8
403	409	2
404	403	88
404	404	30
404	406	40
404	410	2
405	403	62
405	406	88
405	409	10
406	403	8
406	404	22
406	406	112
406	410	18
407	403	10
407	406	88
407	409	22
407	410	40
408	404	10
408	406	40
408	410	110
409	403	2
409	406	8
409	409	28
409	410	120
409	417	2
410	404	2
410	410	148
410	413	8
410	416	2
411	409	22
411	410	88
411	413	40
411	417	10
412	410	62
412	413	88
412	416	10
413	409	10
413	410	8
413	413	112
413	416	8
413	417	22
414	410	10
414	413	88
414	416	62
415	409	2
415	413	40
415	416	88
415	417	30
416	410	2
416	413	8
416	416	140
416	419	8
416	422	2
417	416	88
417	417	30
417	419	40
417	423	2
418	416	62
418	419	88
418	422	10
419	416	8
419	417	22
419	419	120
419	423	10
420	416	10
420	419	120
420	422	22
420	423	8
421	417	10
421	419	88
421	423	62
422	416	2
422	419	40
422	422	28
422	423	88
422	430	2
423	417	2
423	419	8
423	423	140
423	426	8
423	429	2
424	422	22
424	423	88
424	426	40
424	430	10
425	423	62
425	426	88
425	429	10
426	422	10
426	423	8
426	426	112
426	429	8
426	430	22
427	423	10
427	426	88
427	429	62
428	422	2
428	426	40
428	429	88
428	430	30
429	423	2
429	426	8
429	429	140
429	432	8
429	435	2
430	429	88
430	430	30
430	432	40
430	436	2
431	429	62
431	432	88
431	435	10
432	429	8
432	430	22
432	432	120
432	436	10
433	429	10
433	432	120
433	435	22
433	436	8
434	430	10
434	432	88
434	436	62
435	429	2
435	432	40
435	435	28
435	436	88
435	443	2
436	430	2
436	432	8
436	436	140
436	439	8
436	442	2
437	435	22
437	436	88
437	439	40
437	443	10
438	436	62
438	439	88
438	442	10
439	435	10
439	436	8
439	439	112
439	442	8
439	443	22
440	436	10
440	439	88
440	442	62
441	435	2
441	439	40
441	442	88
441	443	30
442	436	2
442	439	8
442	442	140
442	445	8
442	448	2
443	442	88
443	443	30
443	445	40
443	449	2
444	442	62
444	445	88
444	448	10
445	442	8
445	443	22
445	445	120
445	449	10
446	442	10
446	445	120
446	448	22
446	449	8
447	443	10
447	445	88
447	449	62
448	442	2
448	445	40
448	448	28
448	449	88
448	456	2
449	443	2
449	445	8
449	449	140
449	452	8
449	455	2
450	448	22
450	449	88
450	452	40
450	456	10
451	449	62
451	452	88
451	455	10
452	448	10
452	449	8
452	452	112
452	455	8
452	456	22
453	449	10
453	452	88
453	455	62
454	448	2
454	452	40
454	455	88
454	456	30
455	449	2
455	452	8
455	455	140
455	458	8
455	461	2
456	455	88
456	456	30
456	458	40
456	462	2
457	455	62
457	458	88
457	461	10
458	455	8
458	456	22
458	458	120
458	462	10
459	455	10
459	458	120
459	461	22
459	462	8
460	456	10
460	458	88
460	462	62
461	455	2
461	458	40
461	461	28
461	462	88
461	469	2
462	456	2
462	458	8
462	462	140
462	465	8
462	468	2
463	461	22
463	462	88
463	465	40
463	469	10
464	462	62
464	465	88
464	468	10
465	461	10
465	462	8
465	465	112
465	468	8
465	469	22
466	462	10
466	465	88
466	468	62
467	461	2
467	465	40
467	468	88
467	469	30
468	462	2
468	465	8
468	468	140
468	471	8
468	474	2
469	468	88
469	469	30
469	471	40
469	475	2
470	468	62
470	471	88
470	474	10
471	468	8
471	469	22
471	471	120
471	475	10
472	468	10
472	471	120
472	474	22
472	475	8
473	469	10
473	471	88
473	475	62
474	468	2
474	471	40
474	474	28
474	475	88
474	482	2
475	469	2
475	471	8
475	475	140
475	478	8
475	481	2
476	474	22
476	475	88
476	478	40
476	482	10
477	475	62
477	478	88
477	481	10
478	474	10
478	475	8
478	478	112
478	481	8
478	482	22
479	475	10
479	478	88
479	481	62
480	474	2
480	478	40
480	481	88
480	482	30
481	475	2
481	478	8
481	481	140
481	484	8
481	487	2
482	481	88
482	482	30
482	484	40
482	488	2
483	481	62
483	484	88
483	487	10
484	481	8
484	482	22
484	484	120
484	488	10
485	481	10
485	484	120
485	487	22
485	488	8
486	482	10
486	484	88
486	488	62
487	481	2
487	484	40
487	487	28
487	488	88
487	495	2
488	482	2
488	484	8
488	488	140
488	491	8
488	494	2
489	487	22
489	488	88
489	491	40
489	495	10
490	488	62
490	491	88
490	494	10
491	487	10
491	488	8
491	491	112
491	494	8
491	495	22
492	488	10
492	491	88
492	494	62
493	487	2
493	491	40
493	494	88
493	495	30
494	488	2
494	491	8
494	494	140
494	497	8
494	500	2
495	494	88
495	495	30
495	497	40
495	501	2
496	494	62
496	497	88
496	500	10
497	494	8
497	495	22
497	497	120
497	501	10
498	494	10
498	497	120
498	500	22
498	501	8
499	495	10
499	497	88
499	501	62
500	494	2
500	497	40
500	500	28
500	501	88
500	508	2
501	495	2
501	497	8
501	501	140
501	504	8
501	507	2
502	500	22
502	501	88
502	504	40
502	508	10
503	501	62
503	504	88
503	507	10
504	500	10
504	501	8
504	504	112
504	507	8
504	508	22
505	501	10
505	504	88
505	507	62
506	500	2
506	504	40
506	507	88
506	508	30
507	501	2
507	504	8
507	507	140
507	510	8
507	513	2
508	507	88
508	508	30
508	510	40
508	514	2
509	507	62
509	510	88
509	513	10
510	507	8
510	508	22
510	510	120
510	514	10
511	507	10
511	510	120
511	513	22
511	514	8
512	508	10
512	510	88
512	514	62
513	507	2
513	510	40
513	513	28
513	514	88
513	521	2
514	508	2
514	510	8
514	514	140
514	517	8
514	520	2
515	513	22
515	514	88
515	517	40
515	521	10
516	514	62
516	517	88
516	520	10
517	513	10
517	514	8
517	517	112
517	520	8
517	521	22
518	514	10
518	517	88
518	520	62
519	513	2
519	517	40
519	520	88
519	521	30
520	514	2
520	517	8
520	520	140
520	523	8
520	526	2
521	520	88
521	521	30
521	523	40
521	527	2
522	520	62
522	523	88
522	526	10
523	520	8
523	521	22
523	523	120
523	527	10
524	520	10
524	523	120
524	526	22
524	527	8
525	521	10
525	523	88
525	527	62
526	520	2
526	523	40
526	526	28
526	527	88
526	534	2
527	521	2
527	523	8
527	527	140
527	530	8
527	533	2
528	526	22
528	527	88
528	530	40
528	534	10
529	527	62
529	530	88
529	533	10
530	526	10
530	527	8
530	530	112
530	533	8
530	534	22
531	527	10
531	530	88
531	533	62
532	526	2
532	530	40
532	533	88
532	534	30
533	527	2
533	530	8
533	533	140
533	536	8
533	539	2
534	533	88
534	534	30
534	536	40
534	540	2
535	533	62
535	536	88
535	539	10
536	533	8
536	534	22
536	536	120
536	540	10
537	533	10
537	536	120
537	539	22
537	540	8
538	534	10
538	536	88
538	540	62
539	533	2
539	536	40
539	539	28
539	540	88
539	547	2
540	534	2
540	536	8
540	540	140
540	543	8
540	546	2
541	539	22
541	540	88
541	543	40
541	547	10
542	540	62
542	543	88
542	546	10
543	539	10
543	540	8
543	543	112
543	546	8
543	547	22
544	540	10
544	543	88
544	546	62
545	539	2
545	543	40
545	546	88
545	547	30
546	540	2
546	543	8
546	546	140
546	549	8
546	552	2
547	546	88
547	547	30
547	549	40
547	553	2
548	546	62
548	549	88
548	552	10
549	546	8
549	547	22
549	549	120
549	553	10
550	546	10
550	549	120
550	552	22
550	553	8
551	547	10
551	549	88
551	553	62
552	546	2
552	549	40
552	552	28
552	553	88
552	560	2
553	547	2
553	549	8
553	553	140
553	556	8
553	559	2
554	552	22
554	553	88
554	556	40
554	560	10
555	553	62
555	556	88
555	559	10
556	552	10
556	553	8
556	556	112
556	559	8
556	560	22
557	553	10
557	556	88
557	559	62
558	552	2
558	556	40
558	559	88
558	560	30
559	553	2
559	556	8
559	559	140
559	562	8
559	565	2
560	559	88
560	560	30
560	562	40
560	566	2
561	559	62
561	562	88
561	565	10
562	559	8
562	560	22
562	562	120
562	566	10
563	559	10
563	562	120
563	565	22
563	566	8
564	560	10
564	562	88
564	566	62
565	559	2
565	562	40
565	565	28
565	566	88
565	573	2
566	560	2
566	562	8
566	566	140
566	569	8
566	572	2
567	565	22
567	566	88
567	569	40
567	573	10
568	566	62
568	569	88
568	572	10
569	565	10
569	566	8
569	569	112
569	572	8
569	573	22
570	566	10
570	569	88
570	572	62
571	565	2
571	569	40
571	572	88
571	573	30
572	566	2
572	569	8
572	572	140
572	575	8
572	578	2
573	572	88
573	573	30
573	575	40
573	579	2
574	572	62
574	575	88
574	578	10
575	572	8
575	573	22
575	575	120
575	579	10
576	572	10
576	575	120
576	578	22
576	579	8
577	573	10
577	575	88
577	579	62
578	572	2
578	575	40
578	578	28
578	579	88
578	586	2
579	573	2
579	575	8
579	579	140
579	582	8
579	585	2
580	578	22
580	579	88
580	582	40
580	586	10
581	579	62
581	582	88
581	585	10
582	578	10
582	579	8
582	582	112
582	585	8
582	586	22
583	579	10
583	582	88
583	585	62
584	578	2
584	582	40
584	585	88
584	586	30
585	579	2
585	582	8
585	585	140
585	588	8
585	591	2
586	585	88
586	586	30
586	588	40
586	592	2
587	585	62
587	588	88
587	591	10
588	585	8
588	586	22
588	588	120
588	592	10
589	585	10
589	588	120
589	591	22
589	592	8
590	586	10
590	588	88
590	592	62
591	585	2
591	588	40
591	591	28
591	592	88
591	599	2
592	586	2
592	588	8
592	592	140
592	595	8
592	598	2
593	591	22
593	592	88
593	595	40
593	599	10
594	592	62
594	595	88
594	598	10
595	591	10
595	592	8
595	595	112
595	598	8
595	599	22
596	592	10
596	595	88
596	598	62
597	591	2
597	595	40
597	598	88
597	599	30
598	592	2
598	595	8
598	598	140
598	601	8
598	604	2
599	598	88
599	599	30
599	601	40
599	605	2
600	598	62
600	601	88
600	604	10
601	598	8
601	599	22
601	601	120
601	605	10
602	598	10
602	601	120
602	604	22
602	605	8
603	599	10
603	601	88
603	605	62
604	598	2
604	601	40
604	604	28
604	605	88
604	612	2
605	599	2
605	601	8
605	605	140
605	608	8
605	611	2
606	604	22
606	605	88
606	608	40
606	612	10
607	605	62
607	608	88
607	611	10
608	604	10
608	605	8
608	608	112
608	611	8
608	612	22
609	605	10
609	608	88
609	611	62
610	604	2
610	608	40
610	611	88
610	612	30
611	605	2
611	608	8
611	611	140
611	614	8
611	617	2
612	611	88
612	612	30
612	614	40
612	618	2
613	611	62
613	614	88
613	617	10
614	611	8
614	612	22
614	614	120
614	618	10
615	611	10
615	614	120
615	617	22
615	618	8
616	612	10
616	614	88
616	618	62
617	611	2
617	614	40
617	617	28
617	618	88
617	625	2
618	612	2
618	614	8
618	618	140
618	621	8
618	624	2
619	617	22
619	618	88
619	621	40
619	625	10
620	618	62
620	621	88
620	624	10
621	617	10
621	618	8
621	621	112
621	624	8
621	625	22
622	618	10
622	621	88
622	624	62
623	617	2
623	621	40
623	624	88
623	625	30
624	618	2
624	621	8
624	624	140
624	627	8
624	630	2
625	624	88
625	625	30
625	627	40
625	631	2
626	624	62
626	627	88
626	630	10
627	624	8
627	625	22
627	627	120
627	631	10
628	624	10
628	627	120
628	630	22
628	631	8
629	625	10
629	627	88
629	631	62
630	624	2
630	627	40
630	630	28
630	631	88
630	638	2
631	625	2
631	627	8
631	631	140
631	634	8
631	637	2
632	630	22
632	631	88
632	634	40
632	638	10
633	631	62
633	634	88
633	637	10
634	630	10
634	631	8
634	634	112
634	637	8
634	638	22
635	631	10
635	634	88
635	637	62
636	630	2
636	634	40
636	637	88
636	638	30
637	631	2
637	634	8
637	637	140
637	640	8
637	643	2
638	637	88
638	638	30
638	640	40
638	644	2
639	637	62
639	640	88
639	643	10
640	637	8
640	638	22
640	640	120
640	644	10
641	637	10
641	640	120
641	643	22
641	644	8
642	638	10
642	640	88
642	644	62
643	637	2
643	640	40
643	643	28
643	644	88
643	651	2
644	638	2
644	640	8
644	644	140
644	647	8
644	650	2
645	643	22
645	644	88
645	647	40
645	651	10
646	644	62
646	647	88
646	650	10
647	643	10
647	644	8
647	647	112
647	650	8
647	651	22
648	644	10
648	647	88
648	650	62
649	643	2
649	647	40
649	650	88
649	651	30
650	644	2
650	647	8
650	650	140
650	653	8
650	656	2
651	650	88
651	651	30
651	653	40
651	657	2
652	650	62
652	653	88
652	656	10
653	650	8
653	651	22
653	653	120
653	657	10
654	650	10
654	653	120
654	656	22
654	657	8
655	651	10
655	653	88
655	657	62
656	650	2
656	653	40
656	656	28
656	657	88
656	664	2
657	651	2
657	653	8
657	657	140
657	660	8
657	663	2
658	656	22
658	657	88
658	660	40
658	664	10
659	657	62
659	660	88
659	663	10
660	656	10
660	657	8
660	660	112
660	663	8
660	664	22
661	657	10
661	660	88
661	663	62
662	656	2
662	660	40
662	663	88
662	664	30
663	657	2
663	660	8
663	663	140
663	666	8
663	669	2
664	663	88
664	664	30
664	666	40
664	670	2
665	663	62
665	666	88
665	669	10
666	663	8
666	664	22
666	666	120
666	670	10
667	663	10
667	666	120
667	669	22
667	670	8
668	664	10
668	666	88
668	670	62
669	663	2
669	666	40
669	669	28
669	670	88
669	677	2
670	664	2
670	666	8
670	670	140
670	673	8
670	676	2
671	669	22
671	670	88
671	673	40
671	677	10
672	670	62
672	673	88
672	676	10
673	669	10
673	670	8
673	673	112
673	676	8
673	677	22
674	670	10
674	673	88
674	676	62
675	669	2
675	673	40
675	676	88
675	677	30
676	670	2
676	673	8
676	676	140
676	679	8
676	682	2
677	676	88
677	677	30
677	679	40
677	683	2
678	676	62
678	679	88
678	682	10
679	676	8
679	677	22
679	679	120
679	683	10
680	676	10
680	679	120
680	682	22
680	683	8
681	677	10
681	679	88
681	683	62
682	676	2
682	679	40
682	682	28
682	683	88
682	690	2
683	677	2
683	679	8
683	683	140
683	686	8
683	689	2
684	682	22
684	683	88
684	686	40
684	690	10
685	683	62
685	686	88
685	689	10
686	682	10
686	683	8
686	686	112
686	689	8
686	690	22
687	683	10
687	686	88
687	689	62
688	682	2
688	686	40
688	689	88
688	690	30
689	683	2
689	686	8
689	689	140
689	692	8
689	695	2
690	689	88
690	690	30
690	692	40
690	696	2
691	689	62
691	692	88
691	695	10
692	689	8
692	690	22
692	692	120
692	696	10
693	689	10
693	692	120
693	695	22
693	696	8
694	690	10
694	692	88
694	696	62
695	689	2
695	692	40
695	695	28
695	696	88
695	703	2
696	690	2
696	692	8
696	696	140
696	699	8
696	702	2
697	695	22
697	696	88
697	699	40
697	703	10
698	696	62
698	699	88
698	702	10
699	695	10
699	696	8
699	699	112
699	702	8
699	703	22
700	696	10
700	699	88
700	702	62
701	695	2
701	699	40
701	702	88
701	703	30
702	696	2
702	699	8
702	702	140
702	705	8
702	708	2
703	702	88
703	703	30
703	705	40
703	709	2
704	702	62
704	705	88
704	708	10
705	702	8
705	703	22
705	705	120
705	709	10
706	702	10
706	705	120
706	708	22
706	709	8
707	703	10
707	705	88
707	709	62
708	702	2
708	705	40
708	708	28
708	709	88
708	716	2
709	703	2
709	705	8
709	709	140
709	712	8
709	715	2
710	708	22
710	709	88
710	712	40
710	716	10
711	709	62
711	712	88
711	715	10
712	708	10
712	709	8
712	712	112
712	715	8
712	716	22
713	709	10
713	712	88
713	715	62
714	708	2
714	712	40
714	715	88
714	716	30
715	709	2
715	712	8
715	715	140
715	718	8
715	721	2
716	715	88
716	716	30
716	718	40
716	722	2
717	715	62
717	718	88
717	721	10
718	715	8
718	716	22
718	718	120
718	722	10
719	715	10
719	718	120
719	721	22
719	722	8
720	716	10
720	718	88
720	722	62
721	715	2
721	718	40
721	721	28
721	722	88
721	729	2
722	716	2
722	718	8
722	722	140
722	725	8
722	728	2
723	721	22
723	722	88
723	725	40
723	729	10
724	722	62
724	725	88
724	728	10
725	721	10
725	722	8
725	725	112
725	728	8
725	729	22
726	722	10
726	725	88
726	728	62
727	721	2
727	725	40
727	728	88
727	729	30
728	722	2
728	725	8
728	728	140
728	731	8
728	734	2
729	728	88
729	729	30
729	731	40
729	735	2
730	728	62
730	731	88
730	734	10
731	728	8
731	729	22
731	731	120
731	735	10
732	728	10
732	731	120
732	734	22
732	735	8
733	729	10
733	731	88
733	735	62
734	728	2
734	731	40
734	734	28
734	735	88
734	742	2
735	729	2
735	731	8
735	735	140
735	738	8
735	741	2
736	734	22
736	735	88
736	738	40
736	742	10
737	735	62
737	738	88
737	741	10
738	734	10
738	735	8
738	738	112
738	741	8
738	742	22
739	735	10
739	738	88
739	741	62
740	734	2
740	738	40
740	741	88
740	742	30
741	735	2
741	738	8
741	741	140
741	744	8
741	747	2
742	741	88
742	742	30
742	744	40
742	748	2
743	741	62
743	744	88
743	747	10
744	741	8
744	742	22
744	744	120
744	748	10
745	741	10
745	744	120
745	747	22
745	748	8
746	742	10
746	744	88
746	748	62
747	741	2
747	744	40
747	747	28
747	748	88
747	755	2
748	742	2
748	744	8
748	748	140
748	751	8
748	754	2
749	747	22
749	748	88
749	751	40
749	755	10
750	748	62
750	751	88
750	754	10
751	747	10
751	748	8
751	751	112
751	754	8
751	755	22
752	748	10
752	751	88
752	754	62
753	747	2
753	751	40
753	754	88
753	755	30
754	748	2
754	751	8
754	754	140
754	757	8
754	760	2
755	754	88
755	755	30
755	757	40
755	761	2
756	754	62
756	757	88
756	760	10
757	754	8
757	755	22
757	757	120
757	761	10
758	754	10
758	757	120
758	760	22
758	761	8
759	755	10
759	757	88
759	761	62
760	754	2
760	757	40
760	760	28
760	761	88
760	768	2
761	755	2
761	757	8
761	761	140
761	764	8
761	767	2
762	760	22
762	761	88
762	764	40
762	768	10
763	761	62
763	764	88
763	767	10
764	760	10
764	761	8
764	764	112
764	767	8
764	768	22
765	761	10
765	764	88
765	767	62
766	760	2
766	764	40
766	767	88
766	768	30
767	761	2
767	764	8
767	767	140
767	770	8
767	773	2
768	767	88
768	768	30
768	770	40
768	774	2
769	767	62
769	770	88
769	773	10
770	767	8
770	768	22
770	770	120
770	774	10
771	767	10
771	770	120
771	773	22
771	774	8
772	768	10
772	770	88
772	774	62
773	767	2
773	770	40
773	773	28
773	774	88
773	781	2
774	768	2
774	770	8
774	774	140
774	777	8
774	780	2
775	773	22
775	774	88
775	777	40
775	781	10
776	774	62
776	777	88
776	780	10
777	773	10
777	774	8
777	777	112
777	780	8
777	781	22
778	774	10
778	777	88
778	780	62
779	773	2
779	777	40
779	780	88
779	781	30
780	774	2
780	777	8
780	780	140
780	783	8
780	786	2
781	780	88
781	781	30
781	783	40
781	787	2
782	780	62
782	783	88
782	786	10
783	780	8
783	781	22
783	783	120
783	787	10
784	780	10
784	783	120
784	786	22
784	787	8
785	781	10
785	783	88
785	787	62
786	780	2
786	783	40
786	786	28
786	787	88
786	794	2
787	781	2
787	783	8
787	787	140
787	790	8
787	793	2
788	786	22
788	787	88
788	790	40
788	794	10
789	787	62
789	790	88
789	793	10
790	786	10
790	787	8
790	790	112
790	793	8
790	794	22
791	787	10
791	790	88
791	793	62
792	786	2
792	790	40
792	793	88
792	794	30
793	787	2
793	790	8
793	793	140
793	796	8
793	799	2
794	793	88
794	794	30
794	796	40
794	800	2
795	793	62
795	796	88
795	799	10
796	793	8
796	794	22
796	796	120
796	800	10
797	793	10
797	796	120
797	799	22
797	800	8
798	794	10
798	796	88
798	800	62
799	793	2
799	796	40
799	799	28
799	800	88
799	807	2
800	794	2
800	796	8
800	800	140
800	803	8
800	806	2
801	799	22
801	800	88
801	803	40
801	807	10
802	800	62
802	803	88
802	806	10
803	799	10
803	800	8
803	803	112
803	806	8
803	807	22
804	800	10
804	803	88
804	806	62
805	799	2
805	803	40
805	806	88
805	807	30
806	800	2
806	803	8
806	806	140
806	809	8
806	812	2
807	806	88
807	807	30
807	809	40
807	813	2
808	806	62
808	809	88
808	812	10
809	806	8
809	807	22
809	809	120
809	813	10
810	806	10
810	809	120
810	812	22
810	813	8
811	807	10
811	809	88
811	813	62
812	806	2
812	809	40
812	812	28
812	813	88
812	820	2
813	807	2
813	809	8
813	813	140
813	816	8
813	819	2
814	812	22
814	813	88
814	816	40
814	820	10
815	813	62
815	816	88
815	819	10
816	812	10
816	813	8
816	816	112
816	819	8
816	820	22
817	813	10
817	816	88
817	819	62
818	812	2
818	816	40
818	819	88
818	820	30
819	813	2
819	816	8
819	819	140
819	822	8
819	825	2
820	819	88
820	820	30
820	822	40
820	826	2
821	819	62
821	822	88
821	825	10
822	819	8
822	820	22
822	822	120
822	826	10
823	819	10
823	822	120
823	825	22
823	826	8
824	820	10
824	822	88
824	826	62
825	819	2
825	822	40
825	825	28
825	826	88
825	833	2
826	820	2
826	822	8
826	826	140
826	829	8
826	832	2
827	825	22
827	826	88
827	829	40
827	833	10
828	826	62
828	829	88
828	832	10
829	825	10
829	826	8
829	829	112
829	832	8
829	833	22
830	826	10
830	829	88
830	832	62
831	825	2
831	829	40
831	832	88
831	833	30
832	826	2
832	829	8
832	832	140
832	836	8
832	838	2
833	832	88
833	833	30
833	836	40
833	839	2
834	832	62
834	836	88
834	838	10
835	832	8
835	833	22
835	836	120
835	839	10
836	832	10
836	836	120
836	838	22
836	839	8
837	833	10
837	836	88
837	839	62
838	832	2
838	836	40
838	838	30
838	839	88
839	833	2
839	836	8
839	839	140
839	842	8
839	845	2
840	838	30
840	839	88
840	842	40
840	846	2
841	839	62
841	842	88
841	845	10
842	838	22
842	839	8
842	842	112
842	845	8
842	846	10
843	839	10
843	842	88
843	845	62
844	838	10
844	842	40
844	845	88
844	846	22
845	839	2
845	842	8
845	845	140
845	849	8
845	851	2
846	838	2
846	845	88
846	846	28
846	849	40
846	852	2
847	845	62
847	849	88
847	851	10
848	845	8
848	846	22
848	849	120
848	852	10
849	845	10
849	849	120
849	851	22
849	852	8
850	846	10
850	849	88
850	852	62
851	845	2
851	849	40
851	851	30
851	852	88
852	846	2
852	849	8
852	852	140
852	855	8
852	858	2
853	851	30
853	852	88
853	855	40
853	859	2
854	852	62
854	855	88
854	858	10
855	851	22
855	852	8
855	855	112
855	858	8
855	859	10
856	852	10
856	855	88
856	858	62
857	851	10
857	855	40
857	858	88
857	859	22
858	852	2
858	855	8
858	858	140
858	862	8
858	864	2
859	851	2
859	858	88
859	859	28
859	862	40
859	865	2
860	858	62
860	862	88
860	864	10
861	858	8
861	859	22
861	862	120
861	865	10
862	858	10
862	862	120
862	864	22
862	865	8
863	859	10
863	862	88
863	865	62
864	858	2
864	862	40
864	864	30
864	865	88
865	859	2
865	862	8
865	865	140
865	868	8
865	871	2
866	864	30
866	865	88
866	868	40
866	872	2
867	865	62
867	868	88
867	871	10
868	864	22
868	865	8
868	868	112
868	871	8
868	872	10
869	865	10
869	868	88
869	871	62
870	864	10
870	868	40
870	871	88
870	872	22
871	865	2
871	868	8
871	871	140
871	875	8
871	877	2
872	864	2
872	871	88
872	872	28
872	875	40
872	878	2
873	871	62
873	875	88
873	877	10
874	871	8
874	872	22
874	875	120
874	878	10
875	871	10
875	875	120
875	877	22
875	878	8
876	872	10
876	875	88
876	878	62
877	871	2
877	875	40
877	877	30
877	878	88
878	872	2
878	875	8
878	878	140
878	881	8
878	884	2
879	877	30
879	878	88
879	881	40
879	885	2
880	878	62
880	881	88
880	884	10
881	877	22
881	878	8
881	881	112
881	884	8
881	885	10
882	878	10
882	881	88
882	884	62
883	877	10
883	881	40
883	884	88
883	885	22
884	878	2
884	881	8
884	884	140
884	888	8
884	890	2
885	877	2
885	884	88
885	885	28
885	888	40
885	891	2
886	884	62
886	888	88
886	890	10
887	884	8
887	885	22
887	888	120
887	891	10
888	884	10
888	888	120
888	890	22
888	891	8
889	885	10
889	888	88
889	891	62
890	884	2
890	888	40
890	890	30
890	891	88
891	885	2
891	888	8
891	891	140
891	894	8
891	897	2
892	890	30
892	891	88
892	894	40
892	898	2
893	891	62
893	894	88
893	897	10
894	890	22
894	891	8
894	894	112
894	897	8
894	898	10
895	891	10
895	894	88
895	897	62
896	890	10
896	894	40
896	897	88
896	898	22
897	891	2
897	894	8
897	897	140
897	901	8
897	903	2
898	890	2
898	897	88
898	898	28
898	901	40
898	904	2
899	897	62
899	901	88
899	903	10
900	897	8
900	898	22
900	901	120
900	904	10
901	897	10
901	901	120
901	903	22
901	904	8
902	898	10
902	901	88
902	904	62
903	897	2
903	901	40
903	903	30
903	904	88
904	898	2
904	901	8
904	904	140
904	907	8
904	910	2
905	903	30
905	904	88
905	907	40
905	911	2
906	904	62
906	907	88
906	910	10
907	903	22
907	904	8
907	907	112
907	910	8
907	911	10
908	904	10
908	907	88
908	910	62
909	903	10
909	907	40
909	910	88
909	911	22
910	904	2
910	907	8
910	910	140
910	914	8
910	916	2
911	903	2
911	910	88
911	911	28
911	914	40
911	917	2
912	910	62
912	914	88
912	916	10
913	910	8
913	911	22
913	914	120
913	917	10
914	910	10
914	914	120
914	916	22
914	917	8
915	911	10
915	914	88
915	917	62
916	910	2
916	914	40
916	916	30
916	917	88
917	911	2
917	914	8
917	917	140
917	920	8
917	923	2
918	916	30
918	917	88
918	920	40
918	924	2
919	917	62
919	920	88
919	923	10
920	916	22
920	917	8
920	920	112
920	923	8
920	924	10
921	917	10
921	920	88
921	923	62
922	916	10
922	920	40
922	923	88
922	924	22
923	917	2
923	920	8
923	923	140
923	927	8
923	929	2
924	916	2
924	923	88
924	924	28
924	927	40
924	930	2
925	923	62
925	927	88
925	929	10
926	923	8
926	924	22
926	927	120
926	930	10
927	923	10
927	927	120
927	929	22
927	930	8
928	924	10
928	927	88
928	930	62
929	923	2
929	927	40
929	929	30
929	930	88
930	924	2
930	927	8
930	930	140
930	933	8
930	936	2
931	929	30
931	930	88
931	933	40
931	937	2
932	930	62
932	933	88
932	936	10
933	929	22
933	930	8
933	933	112
933	936	8
933	937	10
934	930	10
934	933	88
934	936	62
935	929	10
935	933	40
935	936	88
935	937	22
936	930	2
936	933	8
936	936	140
936	940	8
936	942	2
937	929	2
937	936	88
937	937	28
937	940	40
937	943	2
938	936	62
938	940	88
938	942	10
939	936	8
939	937	22
939	940	120
939	943	10
940	936	10
940	940	120
940	942	22
940	943	8
941	937	10
941	940	88
941	943	62
942	936	2
942	940	40
942	942	30
942	943	88
943	937	2
943	940	8
943	943	140
943	946	8
943	949	2
944	942	30
944	943	88
944	946	40
944	950	2
945	943	62
945	946	88
945	949	10
946	942	22
946	943	8
946	946	112
946	949	8
946	950	10
947	943	10
947	946	88
947	949	62
948	942	10
948	946	40
948	949	88
948	950	22
949	943	2
949	946	8
949	949	140
949	953	8
949	955	2
950	942	2
950	949	88
950	950	28
950	953	40
950	956	2
951	949	62
951	953	88
951	955	10
952	949	8
952	950	22
952	953	120
952	956	10
953	949	10
953	953	120
953	955	22
953	956	8
954	950	10
954	953	88
954	956	62
955	949	2
955	953	40
955	955	30
955	956	88
956	950	2
956	953	8
956	956	140
956	959	8
956	962	2
957	955	30
957	956	88
957	959	40
957	963	2
958	956	62
958	959	88
958	962	10
959	955	22
959	956	8
959	959	112
959	962	8
959	963	10
960	956	10
960	959	88
960	962	62
961	955	10
961	959	40
961	962	88
961	963	22
962	956	2
962	959	8
962	962	140
962	966	8
962	968	2
963	955	2
963	962	88
963	963	28
963	966	40
963	969	2
964	962	62
964	966	88
964	968	10
965	962	8
965	963	22
965	966	120
965	969	10
966	962	10
966	966	120
966	968	22
966	969	8
967	963	10
967	966	88
967	969	62
968	962	2
968	966	40
968	968	30
968	969	88
969	963	2
969	966	8
969	969	140
969	972	8
969	975	2
970	968	30
970	969	88
970	972	40
970	976	2
971	969	62
971	972	88
971	975	10
972	968	22
972	969	8
972	972	112
972	975	8
972	976	10
973	969	10
973	972	88
973	975	62
974	968	10
974	972	40
974	975	88
974	976	22
975	969	2
975	972	8
975	975	140
975	979	8
975	981	2
976	968	2
976	975	88
976	976	28
976	979	40
976	982	2
977	975	62
977	979	88
977	981	10
978	975	8
978	976	22
978	979	120
978	982	10
979	975	10
979	979	120
979	981	22
979	982	8
980	976	10
980	979	88
980	982	62
981	975	2
981	979	40
981	981	30
981	982	88
982	976	2
982	979	8
982	982	140
982	985	8
982	988	2
983	981	30
983	982	88
983	985	40
983	989	2
984	982	62
984	985	88
984	988	10
985	981	22
985	982	8
985	985	112
985	988	8
985	989	10
986	982	10
986	985	88
986	988	62
987	981	10
987	985	40
987	988	88
987	989	22
988	982	2
988	985	8
988	988	140
988	992	8
988	994	2
989	981	2
989	988	88
989	989	28
989	992	40
989	995	2
990	988	62
990	992	88
990	994	10
991	988	8
991	989	22
991	992	120
991	995	10
992	988	10
992	992	120
992	994	22
992	995	8
993	989	10
993	992	88
993	995	62
994	988	2
994	992	40
994	994	30
994	995	88
995	989	2
995	992	8
995	995	140
995	998	8
995	1001	2
996	994	30
996	995	88
996	998	40
996	1002	2
997	995	62
997	998	88
997	1001	10
998	994	22
998	995	8
998	998	112
998	1001	8
998	1002	10
999	995	10
999	998	88
999	1001	62
1000	994	10
1000	998	40
1000	1001	88
1000	1002	22
1001	995	2
1001	998	8
1001	1001	140
1001	1005	8
1001	1007	2
1002	994	2
1002	1001	88
1002	1002	28
1002	1005	40
1002	1008	2
1003	1001	62
1003	1005	88
1003	1007	10
1004	1001	8
1004	1002	22
1004	1005	120
1004	1008	10
1005	1001	10
1005	1005	120
1005	1007	22
1005	1008	8
1006	1002	10
1006	1005	88
1006	1008	62
1007	1001	2
1007	1005	40
1007	1007	30
1007	1008	88
1008	1002	2
1008	1005	8
1008	1008	140
1008	1011	8
1008	1014	2
1009	1007	30
1009	1008	88
1009	1011	40
1009	1015	2
1010	1008	62
1010	1011	88
1010	1014	10
1011	1007	22
1011	1008	8
1011	1011	112
1011	1014	8
1011	1015	10
1012	1008	10
1012	1011	88
1012	1014	62
1013	1007	10
1013	1011	40
1013	1014	88
1013	1015	22
1014	1008	2
1014	1011	8
1014	1014	140
1014	1018	8
1014	1020	2
1015	1007	2
1015	1014	88
1015	1015	28
1015	1018	40
1015	1021	2
1016	1014	62
1016	1018	88
1016	1020	10
1017	1014	8
1017	1015	22
1017	1018	120
1017	1021	10
1018	1014	10
1018	1018	120
1018	1020	22
1018	1021	8
1019	1015	10
1019	1018	88
1019	1021	62
1020	1014	2
1020	1018	40
1020	1020	30
1020	1021	88
1021	1015	2
1021	1018	8
1021	1021	140
1021	1024	8
1021	1027	2
1022	1020	30
1022	1021	88
1022	1024	40
1022	1028	2
1023	1021	62
1023	1024	88
1023	1027	10
1024	1020	22
1024	1021	8
1024	1024	112
1024	1027	8
1024	1028	10
1025	1021	10
1025	1024	88
1025	1027	62
1026	1020	10
1026	1024	40
1026	1027	88
1026	1028	22
1027	1021	2
1027	1024	8
1027	1027	140
1027	1031	8
1027	1033	2
1028	1020	2
1028	1027	88
1028	1028	28
1028	1031	40
1028	1034	2
1029	1027	62
1029	1031	88
1029	1033	10
1030	1027	8
1030	1028	22
1030	1031	120
1030	1034	10
1031	1027	10
1031	1031	120
1031	1033	22
1031	1034	8
1032	1028	10
1032	1031	88
1032	1034	62
1033	1027	2
1033	1031	40
1033	1033	30
1033	1034	88
1034	1028	2
1034	1031	8
1034	1034	140
1034	1037	8
1034	1040	2
1035	1033	30
1035	1034	88
1035	1037	40
1035	1041	2
1036	1034	62
1036	1037	88
1036	1040	10
1037	1033	22
1037	1034	8
1037	1037	112
1037	1040	8
1037	1041	10
1038	1034	10
1038	1037	88
1038	1040	62
1039	1033	10
1039	1037	40
1039	1040	88
1039	1041	22
1040	1034	2
1040	1037	8
1040	1040	140
1040	1044	8
1040	1046	2
1041	1033	2
1041	1040	88
1041	1041	28
1041	1044	40
1041	1047	2
1042	1040	62
1042	1044	88
1042	1046	10
1043	1040	8
1043	1041	22
1043	1044	120
1043	1047	10
1044	1040	10
1044	1044	120
1044	1046	22
1044	1047	8
1045	1041	10
1045	1044	88
1045	1047	62
1046	1040	2
1046	1044	40
1046	1046	30
1046	1047	88
1047	1041	2
1047	1044	8
1047	1047	140
1047	1050	8
1047	1053	2
1048	1046	30
1048	1047	88
1048	1050	40
1048	1054	2
1049	1047	62
1049	1050	88
1049	1053	10
1050	1046	22
1050	1047	8
1050	1050	112
1050	1053	8
1050	1054	10
1051	1047	10
1051	1050	88
1051	1053	62
1052	1046	10
1052	1050	40
1052	1053	88
1052	1054	22
1053	1047	2
1053	1050	8
1053	1053	140
1053	1057	8
1053	1059	2
1054	1046	2
1054	1053	88
1054	1054	28
1054	1057	40
1054	1060	2
1055	1053	62
1055	1057	88
1055	1059	10
1056	1053	8
1056	1054	22
1056	1057	120
1056	1060	10
1057	1053	10
1057	1057	120
1057	1059	22
1057	1060	8
1058	1054	10
1058	1057	88
1058	1060	62
1059	1053	2
1059	1057	40
1059	1059	30
1059	1060	88
1060	1054	2
1060	1057	8
1060	1060	140
1060	1063	8
1060	1066	2
1061	1059	30
1061	1060	88
1061	1063	40
1061	1067	2
1062	1060	62
1062	1063	88
1062	1066	10
1063	1059	22
1063	1060	8
1063	1063	112
1063	1066	8
1063	1067	10
1064	1060	10
1064	1063	88
1064	1066	62
1065	1059	10
1065	1063	40
1065	1066	88
1065	1067	22
1066	1060	2
1066	1063	8
1066	1066	140
1066	1070	8
1066	1072	2
1067	1059	2
1067	1066	88
1067	1067	28
1067	1070	40
1067	1073	2
1068	1066	62
1068	1070	88
1068	1072	10
1069	1066	8
1069	1067	22
1069	1070	120
1069	1073	10
1070	1066	10
1070	1070	120
1070	1072	22
1070	1073	8
1071	1067	10
1071	1070	88
1071	1073	62
1072	1066	2
1072	1070	40
1072	1072	30
1072	1073	88
1073	1067	2
1073	1070	8
1073	1073	140
1073	1076	8
1073	1079	2
1074	1072	30
1074	1073	88
1074	1076	40
1074	1080	2
1075	1073	62
1075	1076	88
1075	1079	10
1076	1072	22
1076	1073	8
1076	1076	112
1076	1079	8
1076	1080	10
1077	1073	10
1077	1076	88
1077	1079	62
1078	1072	10
1078	1076	40
1078	1079	88
1078	1080	22
1079	1073	2
1079	1076	8
1079	1079	140
1079	1083	8
1079	1085	2
1080	1072	2
1080	1079	88
1080	1080	28
1080	1083	40
1080	1086	2
1081	1079	62
1081	1083	88
1081	1085	10
1082	1079	8
1082	1080	22
1082	1083	120
1082	1086	10
1083	1079	10
1083	1083	120
1083	1085	22
1083	1086	8
1084	1080	10
1084	1083	88
1084	1086	62
1085	1079	2
1085	1083	40
1085	1085	30
1085	1086	88
1086	1080	2
1086	1083	8
1086	1086	140
1086	1089	8
1086	1092	2
1087	1085	30
1087	1086	88
1087	1089	40
1087	1093	2
1088	1086	62
1088	1089	88
1088	1092	10
1089	1085	22
1089	1086	8
1089	1089	112
1089	1092	8
1089	1093	10
1090	1086	10
1090	1089	88
1090	1092	62
1091	1085	10
1091	1089	40
1091	1092	88
1091	1093	22
1092	1086	2
1092	1089	8
1092	1092	140
1092	1096	8
1092	1098	2
1093	1085	2
1093	1092	88
1093	1093	28
1093	1096	40
1093	1099	2
1094	1092	62
1094	1096	88
1094	1098	10
1095	1092	8
1095	1093	22
1095	1096	120
1095	1099	10
1096	1092	10
1096	1096	120
1096	1098	22
1096	1099	8
1097	1093	10
1097	1096	88
1097	1099	62
1098	1092	2
1098	1096	40
1098	1098	30
1098	1099	88
1099	1093	2
1099	1096	8
1099	1099	140
1099	1102	8
1099	1105	2
1100	1098	30
1100	1099	88
1100	1102	40
1100	1106	2
1101	1099	62
1101	1102	88
1101	1105	10
1102	1098	22
1102	1099	8
1102	1102	112
1102	1105	8
1102	1106	10
1103	1099	10
1103	1102	88
1103	1105	62
1104	1098	10
1104	1102	40
1104	1105	88
1104	1106	22
1105	1099	2
1105	1102	8
1105	1105	140
1105	1109	8
1105	1111	2
1106	1098	2
1106	1105	88
1106	1106	28
1106	1109	40
1106	1112	2
1107	1105	62
1107	1109	88
1107	1111	10
1108	1105	8
1108	1106	22
1108	1109	120
1108	1112	10
1109	1105	10
1109	1109	120
1109	1111	22
1109	1112	8
1110	1106	10
1110	1109	88
1110	1112	62
1111	1105	2
1111	1109	40
1111	1111	30
1111	1112	88
1112	1106	2
1112	1109	8
1112	1112	140
1112	1115	8
1112	1118	2
1113	1111	30
1113	1112	88
1113	1115	40
1113	1119	2
1114	1112	62
1114	1115	88
1114	1118	10
1115	1111	22
1115	1112	8
1115	1115	112
1115	1118	8
1115	1119	10
1116	1112	10
1116	1115	88
1116	1118	62
1117	1111	10
1117	1115	40
1117	1118	88
1117	1119	22
1118	1112	2
1118	1115	8
1118	1118	140
1118	1122	8
1118	1124	2
1119	1111	2
1119	1118	88
1119	1119	28
1119	1122	40
1119	1125	2
1120	1118	62
1120	1122	88
1120	1124	10
1121	1118	8
1121	1119	22
1121	1122	120
1121	1125	10
1122	1118	10
1122	1122	120
1122	1124	22
1122	1125	8
1123	1119	10
1123	1122	88
1123	1125	62
1124	1118	2
1124	1122	40
1124	1124	30
1124	1125	88
1125	1119	2
1125	1122	8
1125	1125	140
1125	1128	8
1125	1131	2
1126	1124	30
1126	1125	88
1126	1128	40
1126	1132	2
1127	1125	62
1127	1128	88
1127	1131	10
1128	1124	22
1128	1125	8
1128	1128	112
1128	1131	8
1128	1132	10
1129	1125	10
1129	1128	88
1129	1131	62
1130	1124	10
1130	1128	40
1130	1131	88
1130	1132	22
1131	1125	2
1131	1128	8
1131	1131	140
1131	1135	8
1131	1137	2
1132	1124	2
1132	1131	88
1132	1132	28
1132	1135	40
1132	1138	2
1133	1131	62
1133	1135	88
1133	1137	10
1134	1131	8
1134	1132	22
1134	1135	120
1134	1138	10
1135	1131	10
1135	1135	120
1135	1137	22
1135	1138	8
1136	1132	10
1136	1135	88
1136	1138	62
1137	1131	2
1137	1135	40
1137	1137	30
1137	1138	88
1138	1132	2
1138	1135	8
1138	1138	140
1138	1141	8
1138	1144	2
1139	1137	30
1139	1138	88
1139	1141	40
1139	1145	2
1140	1138	62
1140	1141	88
1140	1144	10
1141	1137	22
1141	1138	8
1141	1141	112
1141	1144	8
1141	1145	10
1142	1138	10
1142	1141	88
1142	1144	62
1143	1137	10
1143	1141	40
1143	1144	88
1143	1145	22
1144	1138	2
1144	1141	8
1144	1144	140
1144	1148	8
1144	1150	2
1145	1137	2
1145	1144	88
1145	1145	28
1145	1148	40
1145	1151	2
1146	1144	62
1146	1148	88
1146	1150	10
1147	1144	8
1147	1145	22
1147	1148	120
1147	1151	10
1148	1144	10
1148	1148	120
1148	1150	22
1148	1151	8
1149	1145	10
1149	1148	88
1149	1151	62
1150	1144	2
1150	1148	40
1150	1150	30
1150	1151	88
1151	1145	2
1151	1148	8
1151	1151	140
1151	1154	8
1151	1157	2
1152	1150	30
1152	1151	88
1152	1154	40
1152	1158	2
1153	1151	62
1153	1154	88
1153	1157	10
1154	1150	22
1154	1151	8
1154	1154	112
1154	1157	8
1154	1158	10
1155	1151	10
1155	1154	88
1155	1157	62
1156	1150	10
1156	1154	40
1156	1157	88
1156	1158	22
1157	1151	2
1157	1154	8
1157	1157	140
1157	1161	8
1157	1163	2
1158	1150	2
1158	1157	88
1158	1158	28
1158	1161	40
1158	1164	2
1159	1157	62
1159	1161	88
1159	1163	10
1160	1157	8
1160	1158	22
1160	1161	120
1160	1164	10
1161	1157	10
1161	1161	120
1161	1163	22
1161	1164	8
1162	1158	10
1162	1161	88
1162	1164	62
1163	1157	2
1163	1161	40
1163	1163	30
1163	1164	88
1164	1158	2
1164	1161	8
1164	1164	140
1164	1167	8
1164	1170	2
1165	1163	30
1165	1164	88
1165	1167	40
1165	1171	2
1166	1164	62
1166	1167	88
1166	1170	10
1167	1163	22
1167	1164	8
1167	1167	112
1167	1170	8
1167	1171	10
1168	1164	10
1168	1167	88
1168	1170	62
1169	1163	10
1169	1167	40
1169	1170	88
1169	1171	22
1170	1164	2
1170	1167	8
1170	1170	140
1170	1174	8
1170	1176	2
1171	1163	2
1171	1170	88
1171	1171	28
1171	1174	40
1171	1177	2
1172	1170	62
1172	1174	88
1172	1176	10
1173	1170	8
1173	1171	22
1173	1174	120
1173	1177	10
1174	1170	10
1174	1174	120
1174	1176	22
1174	1177	8
1175	1171	10
1175	1174	88
1175	1177	62
1176	1170	2
1176	1174	40
1176	1176	30
1176	1177	88
1177	1171	2
1177	1174	8
1177	1177	140
1177	1180	8
1177	1183	2
1178	1176	30
1178	1177	88
1178	1180	40
1178	1184	2
1179	1177	62
1179	1180	88
1179	1183	10
1180	1176	22
1180	1177	8
1180	1180	112
1180	1183	8
1180	1184	10
1181	1177	10
1181	1180	88
1181	1183	62
1182	1176	10
1182	1180	40
1182	1183	88
1182	1184	22
1183	1177	2
1183	1180	8
1183	1183	140
1183	1187	8
1183	1189	2
1184	1176	2
1184	1183	88
1184	1184	28
1184	1187	40
1184	1190	2
1185	1183	62
1185	1187	88
1185	1189	10
1186	1183	8
1186	1184	22
1186	1187	120
1186	1190	10
1187	1183	10
1187	1187	120
1187	1189	22
1187	1190	8
1188	1184	10
1188	1187	88
1188	1190	62
1189	1183	2
1189	1187	40
1189	1189	30
1189	1190	88
1190	1184	2
1190	1187	8
1190	1190	140
1190	1193	8
1190	1196	2
1191	1189	30
1191	1190	88
1191	1193	40
1191	1197	2
1192	1190	62
1192	1193	88
1192	1196	10
1193	1189	22
1193	1190	8
1193	1193	112
1193	1196	8
1193	1197	10
1194	1190	10
1194	1193	88
1194	1196	62
1195	1189	10
1195	1193	40
1195	1196	88
1195	1197	22
1196	1190	2
1196	1193	8
1196	1196	140
1196	1200	8
1196	1202	2
1197	1189	2
1197	1196	88
1197	1197	28
1197	1200	40
1197	1203	2
1198	1196	62
1198	1200	88
1198	1202	10
1199	1196	8
1199	1197	22
1199	1200	120
1199	1203	10
1200	1196	10
1200	1200	120
1200	1202	22
1200	1203	8
1201	1197	10
1201	1200	88
1201	1203	62
1202	1196	2
1202	1200	40
1202	1202	30
1202	1203	88
1203	1197	2
1203	1200	8
1203	1203	140
1203	1206	8
1203	1209	2
1204	1202	30
1204	1203	88
1204	1206	40
1204	1210	2
1205	1203	62
1205	1206	88
1205	1209	10
1206	1202	22
1206	1203	8
1206	1206	112
1206	1209	8
1206	1210	10
1207	1203	10
1207	1206	88
1207	1209	62
1208	1202	10
1208	1206	40
1208	1209	88
1208	1210	22
1209	1203	2
1209	1206	8
1209	1209	140
1209	1213	8
1209	1215	2
1210	1202	2
1210	1209	88
1210	1210	28
1210	1213	40
1210	1216	2
1211	1209	62
1211	1213	88
1211	1215	10
1212	1209	8
1212	1210	22
1212	1213	120
1212	1216	10
1213	1209	10
1213	1213	120
1213	1215	22
1213	1216	8
1214	1210	10
1214	1213	88
1214	1216	62
1215	1209	2
1215	1213	40
1215	1215	30
1215	1216	88
1216	1210	2
1216	1213	8
1216	1216	140
1216	1219	8
1216	1222	2
1217	1215	30
1217	1216	88
1217	1219	40
1217	1223	2
1218	1216	62
1218	1219	88
1218	1222	10
1219	1215	22
1219	1216	8
1219	1219	112
1219	1222	8
1219	1223	10
1220	1216	10
1220	1219	88
1220	1222	62
1221	1215	10
1221	1219	40
1221	1222	88
1221	1223	22
1222	1216	2
1222	1219	8
1222	1222	140
1222	1226	8
1222	1228	2
1223	1215	2
1223	1222	88
1223	1223	28
1223	1226	40
1223	1229	2
1224	1222	62
1224	1226	88
1224	1228	10
1225	1222	8
1225	1223	22
1225	1226	120
1225	1229	10
1226	1222	10
1226	1226	120
1226	1228	22
1226	1229	8
1227	1223	10
1227	1226	88
1227	1229	62
1228	1222	2
1228	1226	40
1228	1228	30
1228	1229	88
1229	1223	2
1229	1226	8
1229	1229	140
1229	1232	8
1229	1235	2
1230	1228	30
1230	1229	88
1230	1232	40
1230	1236	2
1231	1229	62
1231	1232	88
1231	1235	10
1232	1228	22
1232	1229	8
1232	1232	112
1232	1235	8
1232	1236	10
1233	1229	10
1233	1232	88
1233	1235	62
1234	1228	10
1234	1232	40
1234	1235	88
1234	1236	22
1235	1229	2
1235	1232	8
1235	1235	140
1235	1239	8
1235	1241	2
1236	1228	2
1236	1235	88
1236	1236	28
1236	1239	40
1236	1242	2
1237	1235	62
1237	1239	88
1237	1241	10
1238	1235	8
1238	1236	22
1238	1239	120
1238	1242	10
1239	1235	10
1239	1239	120
1239	1241	22
1239	1242	8
1240	1236	10
1240	1239	88
1240	1242	62
1241	1235	2
1241	1239	40
1241	1241	30
1241	1242	88
1242	1236	2
1242	1239	8
1242	1242	140
1242	1245	8
1242	1248	2
1243	1241	30
1243	1242	88
1243	1245	40
1243	1249	2
1244	1242	62
1244	1245	88
1244	1248	10
1245	1241	22
1245	1242	8
1245	1245	112
1245	1248	8
1245	1249	10
1246	1242	10
1246	1245	88
1246	1248	62
1247	1241	10
1247	1245	40
1247	1248	88
1247	1249	22
1248	1242	2
1248	1245	8
1248	1248	148
1248	1254	2
1249	1241	2
1249	1248	120
1249	1249	28
1249	1252	8
1249	1255	2
1250	1248	110
1250	1252	40
1250	1254	10
1251	1248	40
1251	1249	22
1251	1252	88
1251	1255	10
1252	1248	18
1252	1252	112
1252	1254	22
1252	1255	8
1253	1249	10
1253	1252	88
1253	1255	62
1254	1248	2
1254	1252	40
1254	1254	30
1254	1255	88
1255	1249	2
1255	1252	8
1255	1255	140
1255	1258	8
1255	1261	2
1256	1254	30
1256	1255	88
1256	1258	40
1256	1262	2
1257	1255	62
1257	1258	88
1257	1261	10
1258	1254	22
1258	1255	8
1258	1258	112
1258	1261	8
1258	1262	10
1259	1255	10
1259	1258	88
1259	1261	62
1260	1254	10
1260	1258	40
1260	1261	88
1260	1262	22
1261	1255	2
1261	1258	8
1261	1261	148
1261	1267	2
1262	1254	2
1262	1261	120
1262	1262	28
1262	1265	8
1262	1268	2
1263	1261	110
1263	1265	40
1263	1267	10
1264	1261	40
1264	1262	22
1264	1265	88
1264	1268	10
1265	1261	18
1265	1265	112
1265	1267	22
1265	1268	8
1266	1262	10
1266	1265	88
1266	1268	62
1267	1261	2
1267	1265	40
1267	1267	30
1267	1268	88
1268	1262	2
1268	1265	8
1268	1268	140
1268	1271	8
1268	1274	2
1269	1267	30
1269	1268	88
1269	1271	40
1269	1275	2
1270	1268	62
1270	1271	88
1270	1274	10
1271	1267	22
1271	1268	8
1271	1271	112
1271	1274	8
1271	1275	10
1272	1268	10
1272	1271	88
1272	1274	62
1273	1267	10
1273	1271	40
1273	1274	88
1273	1275	22
1274	1268	2
1274	1271	8
1274	1274	148
1274	1280	2
1275	1267	2
1275	1274	120
1275	1275	28
1275	1278	8
1275	1281	2
1276	1274	110
1276	1278	40
1276	1280	10
1277	1274	40
1277	1275	22
1277	1278	88
1277	1281	10
1278	1274	18
1278	1278	112
1278	1280	22
1278	1281	8
1279	1275	10
1279	1278	88
1279	1281	62
1280	1274	2
1280	1278	40
1280	1280	30
1280	1281	88
1281	1275	2
1281	1278	8
1281	1281	140
1281	1284	8
1281	1287	2
1282	1280	30
1282	1281	88
1282	1284	40
1282	1288	2
1283	1281	62
1283	1284	88
1283	1287	10
1284	1280	22
1284	1281	8
1284	1284	112
1284	1287	8
1284	1288	10
1285	1281	10
1285	1284	88
1285	1287	62
1286	1280	10
1286	1284	40
1286	1287	88
1286	1288	22
1287	1281	2
1287	1284	8
1287	1287	148
1287	1293	2
1288	1280	2
1288	1287	120
1288	1288	28
1288	1291	8
1288	1294	2
1289	1287	110
1289	1291	40
1289	1293	10
1290	1287	40
1290	1288	22
1290	1291	88
1290	1294	10
1291	1287	18
1291	1291	112
1291	1293	22
1291	1294	8
1292	1288	10
1292	1291	88
1292	1294	62
1293	1287	2
1293	1291	40
1293	1293	30
1293	1294	88
1294	1288	2
1294	1291	8
1294	1294	140
1294	1297	8
1294	1300	2
1295	1293	30
1295	1294	88
1295	1297	40
1295	1301	2
1296	1294	62
1296	1297	88
1296	1300	10
1297	1293	22
1297	1294	8
1297	1297	112
1297	1300	8
1297	1301	10
1298	1294	10
1298	1297	88
1298	1300	62
1299	1293	10
1299	1297	40
1299	1300	88
1299	1301	22
1300	1294	2
1300	1297	8
1300	1300	148
1300	1306	2
1301	1293	2
1301	1300	120
1301	1301	28
1301	1304	8
1301	1307	2
1302	1300	110
1302	1304	40
1302	1306	10
1303	1300	40
1303	1301	22
1303	1304	88
1303	1307	10
1304	1300	18
1304	1304	112
1304	1306	22
1304	1307	8
1305	1301	10
1305	1304	88
1305	1307	62
1306	1300	2
1306	1304	40
1306	1306	30
1306	1307	88
1307	1301	2
1307	1304	8
1307	1307	140
1307	1310	8
1307	1313	2
1308	1306	30
1308	1307	88
1308	1310	40
1308	1314	2
1309	1307	62
1309	1310	88
1309	1313	10
1310	1306	22
1310	1307	8
1310	1310	112
1310	1313	8
1310	1314	10
1311	1307	10
1311	1310	88
1311	1313	62
1312	1306	10
1312	1310	40
1312	1313	88
1312	1314	22
1313	1307	2
1313	1310	8
1313	1313	148
1313	1319	2
1314	1306	2
1314	1313	120
1314	1314	28
1314	1317	8
1314	1320	2
1315	1313	110
1315	1317	40
1315	1319	10
1316	1313	40
1316	1314	22
1316	1317	88
1316	1320	10
1317	1313	18
1317	1317	112
1317	1319	22
1317	1320	8
1318	1314	10
1318	1317	88
1318	1320	62
1319	1313	2
1319	1317	40
1319	1319	30
1319	1320	88
1320	1314	2
1320	1317	8
1320	1320	140
1320	1323	8
1320	1326	2
1321	1319	30
1321	1320	88
1321	1323	40
1321	1327	2
1322	1320	62
1322	1323	88
1322	1326	10
1323	1319	22
1323	1320	8
1323	1323	112
1323	1326	8
1323	1327	10
1324	1320	10
1324	1323	88
1324	1326	62
1325	1319	10
1325	1323	40
1325	1326	88
1325	1327	22
1326	1320	2
1326	1323	8
1326	1326	148
1326	1332	2
1327	1319	2
1327	1326	120
1327	1327	28
1327	1330	8
1327	1333	2
1328	1326	110
1328	1330	40
1328	1332	10
1329	1326	40
1329	1327	22
1329	1330	88
1329	1333	10
1330	1326	18
1330	1330	112
1330	1332	22
1330	1333	8
1331	1327	10
1331	1330	88
1331	1333	62
1332	1326	2
1332	1330	40
1332	1332	30
1332	1333	88
1333	1327	2
1333	1330	8
1333	1333	140
1333	1336	8
1333	1339	2
1334	1332	30
1334	1333	88
1334	1336	40
1334	1340	2
1335	1333	62
1335	1336	88
1335	1339	10
1336	1332	22
1336	1333	8
1336	1336	112
1336	1339	8
1336	1340	10
1337	1333	10
1337	1336	88
1337	1339	62
1338	1332	10
1338	1336	40
1338	1339	88
1338	1340	22
1339	1333	2
1339	1336	8
1339	1339	148
1339	1345	2
1340	1332	2
1340	1339	120
1340	1340	28
1340	1343	8
1340	1346	2
1341	1339	110
1341	1343	40
1341	1345	10
1342	1339	40
1342	1340	22
1342	1343	88
1342	1346	10
1343	1339	18
1343	1343	112
1343	1345	22
1343	1346	8
1344	1340	10
1344	1343	88
1344	1346	62
1345	1339	2
1345	1343	40
1345	1345	30
1345	1346	88
1346	1340	2
1346	1343	8
1346	1346	140
1346	1349	8
1346	1352	2
1347	1345	30
1347	1346	88
1347	1349	40
1347	1353	2
1348	1346	62
1348	1349	88
1348	1352	10
1349	1345	22
1349	1346	8
1349	1349	112
1349	1352	8
1349	1353	10
1350	1346	10
1350	1349	88
1350	1352	62
1351	1345	10
1351	1349	40
1351	1352	88
1351	1353	22
1352	1346	2
1352	1349	8
1352	1352	148
1352	1358	2
1353	1345	2
1353	1352	120
1353	1353	28
1353	1356	8
1353	1359	2
1354	1352	110
1354	1356	40
1354	1358	10
1355	1352	40
1355	1353	22
1355	1356	88
1355	1359	10
1356	1352	18
1356	1356	112
1356	1358	22
1356	1359	8
1357	1353	10
1357	1356	88
1357	1359	62
1358	1352	2
1358	1356	40
1358	1358	30
1358	1359	88
1359	1353	2
1359	1356	8
1359	1359	140
1359	1362	8
1359	1365	2
1360	1358	30
1360	1359	88
1360	1362	40
1360	1366	2
1361	1359	62
1361	1362	88
1361	1365	10
1362	1358	22
1362	1359	8
1362	1362	112
1362	1365	8
1362	1366	10
1363	1359	10
1363	1362	88
1363	1365	62
1364	1358	10
1364	1362	40
1364	1365	88
1364	1366	22
1365	1359	2
1365	1362	8
1365	1365	148
1365	1371	2
1366	1358	2
1366	1365	120
1366	1366	28
1366	1369	8
1366	1372	2
1367	1365	110
1367	1369	40
1367	1371	10
1368	1365	40
1368	1366	22
1368	1369	88
1368	1372	10
1369	1365	18
1369	1369	112
1369	1371	22
1369	1372	8
1370	1366	10
1370	1369	88
1370	1372	62
1371	1365	2
1371	1369	40
1371	1371	30
1371	1372	88
1372	1366	2
1372	1369	8
1372	1372	140
1372	1375	8
1372	1378	2
1373	1371	30
1373	1372	88
1373	1375	40
1373	1379	2
1374	1372	62
1374	1375	88
1374	1378	10
1375	1371	22
1375	1372	8
1375	1375	112
1375	1378	8
1375	1379	10
1376	1372	10
1376	1375	88
1376	1378	62
1377	1371	10
1377	1375	40
1377	1378	88
1377	1379	22
1378	1372	2
1378	1375	8
1378	1378	148
1378	1384	2
1379	1371	2
1379	1378	120
1379	1379	28
1379	1382	8
1379	1385	2
1380	1378	110
1380	1382	40
1380	1384	10
1381	1378	40
1381	1379	22
1381	1382	88
1381	1385	10
1382	1378	18
1382	1382	112
1382	1384	22
1382	1385	8
1383	1379	10
1383	1382	88
1383	1385	62
1384	1378	2
1384	1382	40
1384	1384	30
1384	1385	88
1385	1379	2
1385	1382	8
1385	1385	140
1385	1388	8
1385	1391	2
1386	1384	30
1386	1385	88
1386	1388	40
1386	1392	2
1387	1385	62
1387	1388	88
1387	1391	10
1388	1384	22
1388	1385	8
1388	1388	112
1388	1391	8
1388	1392	10
1389	1385	10
1389	1388	88
1389	1391	62
1390	1384	10
1390	1388	40
1390	1391	88
1390	1392	22
1391	1385	2
1391	1388	8
1391	1391	148
1391	1397	2
1392	1384	2
1392	1391	120
1392	1392	28
1392	1395	8
1392	1398	2
1393	1391	110
1393	1395	40
1393	1397	10
1394	1391	40
1394	1392	22
1394	1395	88
1394	1398	10
1395	1391	18
1395	1395	112
1395	1397	22
1395	1398	8
1396	1392	10
1396	1395	88
1396	1398	62
1397	1391	2
1397	1395	40
1397	1397	30
1397	1398	88
1398	1392	2
1398	1395	8
1398	1398	140
1398	1401	8
1398	1404	2
1399	1397	30
1399	1398	88
1399	1401	40
1399	1405	2
1400	1398	62
1400	1401	88
1400	1404	10
1401	1397	22
1401	1398	8
1401	1401	112
1401	1404	8
1401	1405	10
1402	1398	10
1402	1401	88
1402	1404	62
1403	1397	10
1403	1401	40
1403	1404	88
1403	1405	22
1404	1398	2
1404	1401	8
1404	1404	148
1404	1410	2
1405	1397	2
1405	1404	120
1405	1405	28
1405	1408	8
1405	1411	2
1406	1404	110
1406	1408	40
1406	1410	10
1407	1404	40
1407	1405	22
1407	1408	88
1407	1411	10
1408	1404	18
1408	1408	112
1408	1410	22
1408	1411	8
1409	1405	10
1409	1408	88
1409	1411	62
1410	1404	2
1410	1408	40
1410	1410	30
1410	1411	88
1411	1405	2
1411	1408	8
1411	1411	140
1411	1414	8
1411	1417	2
1412	1410	30
1412	1411	88
1412	1414	40
1412	1418	2
1413	1411	62
1413	1414	88
1413	1417	10
1414	1410	22
1414	1411	8
1414	1414	112
1414	1417	8
1414	1418	10
1415	1411	10
1415	1414	88
1415	1417	62
1416	1410	10
1416	1414	40
1416	1417	88
1416	1418	22
1417	1411	2
1417	1414	8
1417	1417	148
1417	1423	2
1418	1410	2
1418	1417	120
1418	1418	28
1418	1421	8
1418	1424	2
1419	1417	110
1419	1421	40
1419	1423	10
1420	1417	40
1420	1418	22
1420	1421	88
1420	1424	10
1421	1417	18
1421	1421	112
1421	1423	22
1421	1424	8
1422	1418	10
1422	1421	88
1422	1424	62
1423	1417	2
1423	1421	40
1423	1423	30
1423	1424	88
1424	1418	2
1424	1421	8
1424	1424	140
1424	1427	8
1424	1430	2
1425	1423	30
1425	1424	88
1425	1427	40
1425	1431	2
1426	1424	62
1426	1427	88
1426	1430	10
1427	1423	22
1427	1424	8
1427	1427	112
1427	1430	8
1427	1431	10
1428	1424	10
1428	1427	88
1428	1430	62
1429	1423	10
1429	1427	40
1429	1430	88
1429	1431	22
1430	1424	2
1430	1427	8
1430	1430	148
1430	1436	2
1431	1423	2
1431	1430	120
1431	1431	28
1431	1434	8
1431	1437	2
1432	1430	110
1432	1434	40
1432	1436	10
1433	1430	40
1433	1431	22
1433	1434	88
1433	1437	10
1434	1430	18
1434	1434	112
1434	1436	22
1434	1437	8
1435	1431	10
1435	1434	88
1435	1437	62
1436	1430	2
1436	1434	40
1436	1436	30
1436	1437	88
1437	1431	2
1437	1434	8
1437	1437	140
1437	1440	8
1437	1443	2
1438	1436	30
1438	1437	88
1438	1440	40
1438	1444	2
1439	1437	62
1439	1440	88
1439	1443	10
1440	1436	22
1440	1437	8
1440	1440	112
1440	1443	8
1440	1444	10
1441	1437	10
1441	1440	88
1441	1443	62
1442	1436	10
1442	1440	40
1442	1443	88
1442	1444	22
1443	1437	2
1443	1440	8
1443	1443	148
1443	1449	2
1444	1436	2
1444	1443	120
1444	1444	28
1444	1447	8
1444	1450	2
1445	1443	110
1445	1447	40
1445	1449	10
1446	1443	40
1446	1444	22
1446	1447	88
1446	1450	10
1447	1443	18
1447	1447	112
1447	1449	22
1447	1450	8
1448	1444	10
1448	1447	88
1448	1450	62
1449	1443	2
1449	1447	40
1449	1449	30
1449	1450	88
1450	1444	2
1450	1447	8
1450	1450	140
1450	1453	8
1450	1456	2
1451	1449	30
1451	1450	88
1451	1453	40
1451	1457	2
1452	1450	62
1452	1453	88
1452	1456	10
1453	1449	22
1453	1450	8
1453	1453	112
1453	1456	8
1453	1457	10
1454	1450	10
1454	1453	88
1454	1456	62
1455	1449	10
1455	1453	40
1455	1456	88
1455	1457	22
1456	1450	2
1456	1453	8
1456	1456	148
1456	1462	2
1457	1449	2
1457	1456	120
1457	1457	28
1457	1460	8
1457	1463	2
1458	1456	110
1458	1460	40
1458	1462	10
1459	1456	40
1459	1457	22
1459	1460	88
1459	1463	10
1460	1456	18
1460	1460	112
1460	1462	22
1460	1463	8
1461	1457	10
1461	1460	88
1461	1463	62
1462	1456	2
1462	1460	40
1462	1462	30
1462	1463	88
1463	1457	2
1463	1460	8
1463	1463	140
1463	1466	8
1463	1469	2
1464	1462	30
1464	1463	88
1464	1466	40
1464	1470	2
1465	1463	62
1465	1466	88
1465	1469	10
1466	1462	22
1466	1463	8
1466	1466	112
1466	1469	8
1466	1470	10
1467	1463	10
1467	1466	88
1467	1469	62
1468	1462	10
1468	1466	40
1468	1469	88
1468	1470	22
1469	1463	2
1469	1466	8
1469	1469	148
1469	1475	2
1470	1462	2
1470	1469	120
1470	1470	28
1470	1473	8
1470	1476	2
1471	1469	110
1471	1473	40
1471	1475	10
1472	1469	40
1472	1470	22
1472	1473	88
1472	1476	10
1473	1469	18
1473	1473	112
1473	1475	22
1473	1476	8
1474	1470	10
1474	1473	88
1474	1476	62
1475	1469	2
1475	1473	40
1475	1475	30
1475	1476	88
1476	1470	2
1476	1473	8
1476	1476	140
1476	1479	8
1476	1482	2
1477	1475	30
1477	1476	88
1477	1479	40
1477	1483	2
1478	1476	62
1478	1479	88
1478	1482	10
1479	1475	22
1479	1476	8
1479	1479	112
1479	1482	8
1479	1483	10
1480	1476	10
1480	1479	88
1480	1482	62
1481	1475	10
1481	1479	40
1481	1482	88
1481	1483	22
1482	1476	2
1482	1479	8
1482	1482	148
1482	1488	2
1483	1475	2
1483	1482	120
1483	1483	28
1483	1486	8
1483	1489	2
1484	1482	110
1484	1486	40
1484	1488	10
1485	1482	40
1485	1483	22
1485	1486	88
1485	1489	10
1486	1482	18
1486	1486	112
1486	1488	22
1486	1489	8
1487	1483	10
1487	1486	88
1487	1489	62
1488	1482	2
1488	1486	40
1488	1488	30
1488	1489	88
1489	1483	2
1489	1486	8
1489	1489	140
1489	1492	8
1489	1495	2
1490	1488	30
1490	1489	88
1490	1492	40
1490	1496	2
1491	1489	62
1491	1492	88
1491	1495	10
1492	1488	22
1492	1489	8
1492	1492	112
1492	1495	8
1492	1496	10
1493	1489	10
1493	1492	88
1493	1495	62
1494	1488	10
1494	1492	40
1494	1495	88
1494	1496	22
1495	1489	2
1495	1492	8
1495	1495	148
1495	1501	2
1496	1488	2
1496	1495	120
1496	1496	28
1496	1499	8
1496	1502	2
1497	1495	110
1497	1499	40
1497	1501	10
1498	1495	40
1498	1496	22
1498	1499	88
1498	1502	10
1499	1495	18
1499	1499	112
1499	1501	22
1499	1502	8
1500	1496	10
1500	1499	88
1500	1502	62
1501	1495	2
1501	1499	40
1501	1501	30
1501	1502	88
1502	1496	2
1502	1499	8
1502	1502	140
1502	1505	8
1502	1508	2
1503	1501	30
1503	1502	88
1503	1505	40
1503	1509	2
1504	1502	62
1504	1505	88
1504	1508	10
1505	1501	22
1505	1502	8
1505	1505	112
1505	1508	8
1505	1509	10
1506	1502	10
1506	1505	88
1506	1508	62
1507	1501	10
1507	1505	40
1507	1508	88
1507	1509	22
1508	1502	2
1508	1505	8
1508	1508	148
1508	1514	2
1509	1501	2
1509	1508	120
1509	1509	28
1509	1512	8
1509	1515	2
1510	1508	110
1510	1512	40
1510	1514	10
1511	1508	40
1511	1509	22
1511	1512	88
1511	1515	10
1512	1508	18
1512	1512	112
1512	1514	22
1512	1515	8
1513	1509	10
1513	1512	88
1513	1515	62
1514	1508	2
1514	1512	40
1514	1514	30
1514	1515	88
1515	1509	2
1515	1512	8
1515	1515	140
1515	1518	8
1515	1521	2
1516	1514	30
1516	1515	88
1516	1518	40
1516	1522	2
1517	1515	62
1517	1518	88
1517	1521	10
1518	1514	22
1518	1515	8
1518	1518	112
1518	1521	8
1518	1522	10
1519	1515	10
1519	1518	88
1519	1521	62
1520	1514	10
1520	1518	40
1520	1521	88
1520	1522	22
1521	1515	2
1521	1518	8
1521	1521	148
1521	1527	2
1522	1514	2
1522	1521	120
1522	1522	28
1522	1525	8
1522	1528	2
1523	1521	110
1523	1525	40
1523	1527	10
1524	1521	40
1524	1522	22
1524	1525	88
1524	1528	10
1525	1521	18
1525	1525	112
1525	1527	22
1525	1528	8
1526	1522	10
1526	1525	88
1526	1528	62
1527	1521	2
1527	1525	40
1527	1527	30
1527	1528	88
1528	1522	2
1528	1525	8
1528	1528	140
1528	1531	8
1528	1534	2
1529	1527	30
1529	1528	88
1529	1531	40
1529	1535	2
1530	1528	62
1530	1531	88
1530	1534	10
1531	1527	22
1531	1528	8
1531	1531	112
1531	1534	8
1531	1535	10
1532	1528	10
1532	1531	88
1532	1534	62
1533	1527	10
1533	1531	40
1533	1534	88
1533	1535	22
1534	1528	2
1534	1531	8
1534	1534	148
1534	1540	2
1535	1527	2
1535	1534	120
1535	1535	28
1535	1538	8
1535	1541	2
1536	1534	110
1536	1538	40
1536	1540	10
1537	1534	40
1537	1535	22
1537	1538	88
1537	1541	10
1538	1534	18
1538	1538	112
1538	1540	22
1538	1541	8
1539	1535	10
1539	1538	88
1539	1541	62
1540	1534	2
1540	1538	40
1540	1540	30
1540	1541	88
1541	1535	2
1541	1538	8
1541	1541	140
1541	1544	8
1541	1547	2
1542	1540	30
1542	1541	88
1542	1544	40
1542	1548	2
1543	1541	62
1543	1544	88
1543	1547	10
1544	1540	22
1544	1541	8
1544	1544	112
1544	1547	8
1544	1548	10
1545	1541	10
1545	1544	88
1545	1547	62
1546	1540	10
1546	1544	40
1546	1547	88
1546	1548	22
1547	1541	2
1547	1544	8
1547	1547	148
1547	1553	2
1548	1540	2
1548	1547	120
1548	1548	28
1548	1551	8
1548	1554	2
1549	1547	110
1549	1551	40
1549	1553	10
1550	1547	40
1550	1548	22
1550	1551	88
1550	1554	10
1551	1547	18
1551	1551	112
1551	1553	22
1551	1554	8
1552	1548	10
1552	1551	88
1552	1554	62
1553	1547	2
1553	1551	40
1553	1553	30
1553	1554	88
1554	1548	2
1554	1551	8
1554	1554	140
1554	1557	8
1554	1560	2
1555	1553	30
1555	1554	88
1555	1557	40
1555	1561	2
1556	1554	62
1556	1557	88
1556	1560	10
1557	1553	22
1557	1554	8
1557	1557	112
1557	1560	8
1557	1561	10
1558	1554	10
1558	1557	88
1558	1560	62
1559	1553	10
1559	1557	40
1559	1560	88
1559	1561	22
1560	1554	2
1560	1557	8
1560	1560	148
1560	1566	2
1561	1553	2
1561	1560	120
1561	1561	28
1561	1564	8
1561	1567	2
1562	1560	110
1562	1564	40
1562	1566	10
1563	1560	40
1563	1561	22
1563	1564	88
1563	1567	10
1564	1560	18
1564	1564	112
1564	1566	22
1564	1567	8
1565	1561	10
1565	1564	88
1565	1567	62
1566	1560	2
1566	1564	40
1566	1566	30
1566	1567	88
1567	1561	2
1567	1564	8
1567	1567	140
1567	1570	8
1567	1573	2
1568	1566	30
1568	1567	88
1568	1570	40
1568	1574	2
1569	1567	62
1569	1570	88
1569	1573	10
1570	1566	22
1570	1567	8
1570	1570	112
1570	1573	8
1570	1574	10
1571	1567	10
1571	1570	88
1571	1573	62
1572	1566	10
1572	1570	40
1572	1573	88
1572	1574	22
1573	1567	2
1573	1570	8
1573	1573	148
1573	1579	2
1574	1566	2
1574	1573	120
1574	1574	28
1574	1577	8
1574	1580	2
1575	1573	110
1575	1577	40
1575	1579	10
1576	1573	40
1576	1574	22
1576	1577	88
1576	1580	10
1577	1573	18
1577	1577	112
1577	1579	22
1577	1580	8
1578	1574	10
1578	1577	88
1578	1580	62
1579	1573	2
1579	1577	40
1579	1579	30
1579	1580	88
1580	1574	2
1580	1577	8
1580	1580	140
1580	1583	8
1580	1586	2
1581	1579	30
1581	1580	88
1581	1583	40
1581	1587	2
1582	1580	62
1582	1583	88
1582	1586	10
1583	1579	22
1583	1580	8
1583	1583	112
1583	1586	8
1583	1587	10
1584	1580	10
1584	1583	88
1584	1586	62
1585	1579	10
1585	1583	40
1585	1586	88
1585	1587	22
1586	1580	2
1586	1583	8
1586	1586	148
1586	1592	2
1587	1579	2
1587	1586	120
1587	1587	28
1587	1590	8
1587	1593	2
1588	1586	110
1588	1590	40
1588	1592	10
1589	1586	40
1589	1587	22
1589	1590	88
1589	1593	10
1590	1586	18
1590	1590	112
1590	1592	22
1590	1593	8
1591	1587	10
1591	1590	88
1591	1593	62
1592	1586	2
1592	1590	40
1592	1592	30
1592	1593	88
1593	1587	2
1593	1590	8
1593	1593	140
1593	1596	8
1593	1599	2
1594	1592	30
1594	1593	88
1594	1596	40
1594	1600	2
1595	1593	62
1595	1596	88
1595	1599	10
1596	1592	22
1596	1593	8
1596	1596	112
1596	1599	8
1596	1600	10
1597	1593	10
1597	1596	88
1597	1599	62
1598	1592	10
1598	1596	40
1598	1599	88
1598	1600	22
1599	1593	2
1599	1596	8
1599	1599	148
1599	1605	2
1600	1592	2
1600	1599	120
1600	1600	28
1600	1603	8
1600	1606	2
1601	1599	110
1601	1603	40
1601	1605	10
1602	1599	40
1602	1600	22
1602	1603	88
1602	1606	10
1603	1599	18
1603	1603	112
1603	1605	22
1603	1606	8
1604	1600	10
1604	1603	88
1604	1606	62
1605	1599	2
1605	1603	40
1605	1605	30
1605	1606	88
1606	1600	2
1606	1603	8
1606	1606	140
1606	1609	8
1606	1612	2
1607	1605	30
1607	1606	88
1607	1609	40
1607	1613	2
1608	1606	62
1608	1609	88
1608	1612	10
1609	1605	22
1609	1606	8
1609	1609	112
1609	1612	8
1609	1613	10
1610	1606	10
1610	1609	88
1610	1612	62
1611	1605	10
1611	1609	40
1611	1612	88
1611	1613	22
1612	1606	2
1612	1609	8
1612	1612	148
1612	1618	2
1613	1605	2
1613	1612	120
1613	1613	28
1613	1616	8
1613	1619	2
1614	1612	110
1614	1616	40
1614	1618	10
1615	1612	40
1615	1613	22
1615	1616	88
1615	1619	10
1616	1612	18
1616	1616	112
1616	1618	22
1616	1619	8
1617	1613	10
1617	1616	88
1617	1619	62
1618	1612	2
1618	1616	40
1618	1618	30
1618	1619	88
1619	1613	2
1619	1616	8
1619	1619	140
1619	1622	8
1619	1625	2
1620	1618	30
1620	1619	88
1620	1622	40
1620	1626	2
1621	1619	62
1621	1622	88
1621	1625	10
1622	1618	22
1622	1619	8
1622	1622	112
1622	1625	8
1622	1626	10
1623	1619	10
1623	1622	88
1623	1625	62
1624	1618	10
1624	1622	40
1624	1625	88
1624	1626	22
1625	1619	2
1625	1622	8
1625	1625	148
1625	1631	2
1626	1618	2
1626	1625	120
1626	1626	28
1626	1629	8
1626	1632	2
1627	1625	110
1627	1629	40
1627	1631	10
1628	1625	40
1628	1626	22
1628	1629	88
1628	1632	10
1629	1625	18
1629	1629	112
1629	1631	22
1629	1632	8
1630	1626	10
1630	1629	88
1630	1632	62
1631	1625	2
1631	1629	40
1631	1631	30
1631	1632	88
1632	1626	2
1632	1629	8
1632	1632	140
1632	1635	8
1632	1638	2
1633	1631	30
1633	1632	88
1633	1635	40
1633	1639	2
1634	1632	62
1634	1635	88
1634	1638	10
1635	1631	22
1635	1632	8
1635	1635	112
1635	1638	8
1635	1639	10
1636	1632	10
1636	1635	88
1636	1638	62
1637	1631	10
1637	1635	40
1637	1638	88
1637	1639	22
1638	1632	2
1638	1635	8
1638	1638	148
1638	1644	2
1639	1631	2
1639	1638	120
1639	1639	28
1639	1642	8
1639	1645	2
1640	1638	110
1640	1642	40
1640	1644	10
1641	1638	40
1641	1639	22
1641	1642	88
1641	1645	10
1642	1638	18
1642	1642	112
1642	1644	22
1642	1645	8
1643	1639	10
1643	1642	88
1643	1645	62
1644	1638	2
1644	1642	40
1644	1644	30
1644	1645	88
1645	1639	2
1645	1642	8
1645	1645	140
1645	1648	8
1645	1651	2
1646	1644	30
1646	1645	88
1646	1648	40
1646	1652	2
1647	1645	62
1647	1648	88
1647	1651	10
1648	1644	22
1648	1645	8
1648	1648	112
1648	1651	8
1648	1652	10
1649	1645	10
1649	1648	88
1649	1651	62
1650	1644	10
1650	1648	40
1650	1651	88
1650	1652	22
1651	1645	2
1651	1648	8
1651	1651	148
1651	1657	2
1652	1644	2
1652	1651	120
1652	1652	28
1652	1655	8
1652	1658	2
1653	1651	110
1653	1655	40
1653	1657	10
1654	1651	40
1654	1652	22
1654	1655	88
1654	1658	10
1655	1651	18
1655	1655	112
1655	1657	22
1655	1658	8
1656	1652	10
1656	1655	88
1656	1658	62
1657	1651	2
1657	1655	40
1657	1657	30
1657	1658	88
1658	1652	2
1658	1655	8
1658	1658	140
1658	1661	8
1658	1664	2
1659	1657	30
1659	1658	88
1659	1661	40
1659	1665	2
1660	1658	62
1660	1661	88
1660	1664	10
1661	1657	22
1661	1658	8
1661	1661	112
1661	1664	4
1661	1665	14
1662	1658	10
1662	1661	88
1662	1664	42
1662	1665	20
1663	1657	10
1663	1661	40
1663	1664	44
1663	1665	66
1664	1658	2
1664	1661	8
1664	1664	88
1664	1665	60
1664	1672	2
1665	1657	2
1665	1664	60
1665	1665	88
1665	1668	8
1665	1671	2
1666	1664	66
1666	1665	44
1666	1668	40
1666	1672	10
1667	1664	20
1667	1665	42
1667	1668	88
1667	1671	10
1668	1664	14
1668	1665	4
1668	1668	112
1668	1671	8
1668	1672	22
1669	1665	10
1669	1668	88
1669	1671	62
1670	1664	2
1670	1668	40
1670	1671	88
1670	1672	30
1671	1665	2
1671	1668	8
1671	1671	140
1671	1674	8
1671	1677	2
1672	1671	88
1672	1672	30
1672	1674	40
1672	1678	2
1673	1671	62
1673	1674	88
1673	1677	10
1674	1671	8
1674	1672	22
1674	1674	112
1674	1678	18
1675	1671	10
1675	1674	88
1675	1677	22
1675	1678	40
1676	1672	10
1676	1674	40
1676	1678	110
1677	1671	2
1677	1674	8
1677	1677	28
1677	1678	120
1677	1685	2
1678	1672	2
1678	1678	148
1678	1681	8
1678	1684	2
1679	1677	22
1679	1678	88
1679	1681	40
1679	1685	10
1680	1678	62
1680	1681	88
1680	1684	10
1681	1677	10
1681	1678	8
1681	1681	112
1681	1684	8
1681	1685	22
1682	1678	10
1682	1681	88
1682	1684	62
1683	1677	2
1683	1681	40
1683	1684	88
1683	1685	30
1684	1678	2
1684	1681	8
1684	1684	140
1684	1687	8
1684	1690	2
1685	1684	88
1685	1685	30
1685	1687	40
1685	1691	2
1686	1684	62
1686	1687	88
1686	1690	10
1687	1684	8
1687	1685	22
1687	1687	112
1687	1691	18
1688	1684	10
1688	1687	88
1688	1690	22
1688	1691	40
1689	1685	10
1689	1687	40
1689	1691	110
1690	1684	2
1690	1687	8
1690	1690	28
1690	1691	120
1690	1698	2
1691	1685	2
1691	1691	148
1691	1694	8
1691	1697	2
1692	1690	22
1692	1691	88
1692	1694	40
1692	1698	10
1693	1691	62
1693	1694	88
1693	1697	10
1694	1690	10
1694	1691	8
1694	1694	112
1694	1697	8
1694	1698	22
1695	1691	10
1695	1694	88
1695	1697	62
1696	1690	2
1696	1694	40
1696	1697	88
1696	1698	30
1697	1691	2
1697	1694	8
1697	1697	140
1697	1700	8
1697	1703	2
1698	1697	88
1698	1698	30
1698	1700	40
1698	1704	2
1699	1697	62
1699	1700	88
1699	1703	10
1700	1697	8
1700	1698	22
1700	1700	112
1700	1704	18
1701	1697	10
1701	1700	88
1701	1703	22
1701	1704	40
1702	1698	10
1702	1700	40
1702	1704	110
1703	1697	2
1703	1700	8
1703	1703	28
1703	1704	120
1703	1711	2
1704	1698	2
1704	1704	148
1704	1707	8
1704	1710	2
1705	1703	22
1705	1704	88
1705	1707	40
1705	1711	10
1706	1704	62
1706	1707	88
1706	1710	10
1707	1703	10
1707	1704	8
1707	1707	112
1707	1710	8
1707	1711	22
1708	1704	10
1708	1707	88
1708	1710	62
1709	1703	2
1709	1707	40
1709	1710	88
1709	1711	30
1710	1704	2
1710	1707	8
1710	1710	140
1710	1713	8
1710	1716	2
1711	1710	88
1711	1711	30
1711	1713	40
1711	1717	2
1712	1710	62
1712	1713	88
1712	1716	10
1713	1710	8
1713	1711	22
1713	1713	112
1713	1717	18
1714	1710	10
1714	1713	88
1714	1716	22
1714	1717	40
1715	1711	10
1715	1713	40
1715	1717	110
1716	1710	2
1716	1713	8
1716	1716	28
1716	1717	120
1716	1724	2
1717	1711	2
1717	1717	148
1717	1720	8
1717	1723	2
1718	1716	22
1718	1717	88
1718	1720	40
1718	1724	10
1719	1717	62
1719	1720	88
1719	1723	10
1720	1716	10
1720	1717	8
1720	1720	112
1720	1723	8
1720	1724	22
1721	1717	10
1721	1720	88
1721	1723	62
1722	1716	2
1722	1720	40
1722	1723	88
1722	1724	30
1723	1717	2
1723	1720	8
1723	1723	140
1723	1726	8
1723	1729	2
1724	1723	88
1724	1724	30
1724	1726	40
1724	1730	2
1725	1723	62
1725	1726	88
1725	1729	10
1726	1723	8
1726	1724	22
1726	1726	112
1726	1730	18
1727	1723	10
1727	1726	88
1727	1729	22
1727	1730	40
1728	1724	10
1728	1726	40
1728	1730	110
1729	1723	2
1729	1726	8
1729	1729	28
1729	1730	120
1729	1737	2
1730	1724	2
1730	1730	148
1730	1733	8
1730	1736	2
1731	1729	22
1731	1730	88
1731	1733	40
1731	1737	10
1732	1730	62
1732	1733	88
1732	1736	10
1733	1729	10
1733	1730	8
1733	1733	112
1733	1736	8
1733	1737	22
1734	1730	10
1734	1733	88
1734	1736	62
1735	1729	2
1735	1733	40
1735	1736	88
1735	1737	30
1736	1730	2
1736	1733	8
1736	1736	140
1736	1739	8
1736	1742	2
1737	1736	88
1737	1737	30
1737	1739	40
1737	1743	2
1738	1736	62
1738	1739	88
1738	1742	10
1739	1736	8
1739	1737	22
1739	1739	112
1739	1743	18
1740	1736	10
1740	1739	88
1740	1742	22
1740	1743	40
1741	1737	10
1741	1739	40
1741	1743	110
1742	1736	2
1742	1739	8
1742	1742	28
1742	1743	120
1742	1750	2
1743	1737	2
1743	1743	148
1743	1746	8
1743	1749	2
1744	1742	22
1744	1743	88
1744	1746	40
1744	1750	10
1745	1743	62
1745	1746	88
1745	1749	10
1746	1742	10
1746	1743	8
1746	1746	112
1746	1749	8
1746	1750	22
1747	1743	10
1747	1746	88
1747	1749	62
1748	1742	2
1748	1746	40
1748	1749	88
1748	1750	30
1749	1743	2
1749	1746	8
1749	1749	140
1749	1752	8
1749	1755	2
1750	1749	88
1750	1750	30
1750	1752	40
1750	1756	2
1751	1749	62
1751	1752	88
1751	1755	10
1752	1749	8
1752	1750	22
1752	1752	112
1752	1756	18
1753	1749	10
1753	1752	88
1753	1755	22
1753	1756	40
1754	1750	10
1754	1752	40
1754	1756	110
1755	1749	2
1755	1752	8
1755	1755	28
1755	1756	120
1755	1763	2
1756	1750	2
1756	1756	148
1756	1759	8
1756	1762	2
1757	1755	22
1757	1756	88
1757	1759	40
1757	1763	10
1758	1756	62
1758	1759	88
1758	1762	10
1759	1755	10
1759	1756	8
1759	1759	112
1759	1762	8
1759	1763	22
1760	1756	10
1760	1759	88
1760	1762	62
1761	1755	2
1761	1759	40
1761	1762	88
1761	1763	30
1762	1756	2
1762	1759	8
1762	1762	140
1762	1765	8
1762	1768	2
1763	1762	88
1763	1763	30
1763	1765	40
1763	1769	2
1764	1762	62
1764	1765	88
1764	1768	10
1765	1762	8
1765	1763	22
1765	1765	112
1765	1769	18
1766	1762	10
1766	1765	88
1766	1768	22
1766	1769	40
1767	1763	10
1767	1765	40
1767	1769	110
1768	1762	2
1768	1765	8
1768	1768	28
1768	1769	120
1768	1776	2
1769	1763	2
1769	1769	148
1769	1772	8
1769	1775	2
1770	1768	22
1770	1769	88
1770	1772	40
1770	1776	10
1771	1769	62
1771	1772	88
1771	1775	10
1772	1768	10
1772	1769	8
1772	1772	112
1772	1775	8
1772	1776	22
1773	1769	10
1773	1772	88
1773	1775	62
1774	1768	2
1774	1772	40
1774	1775	88
1774	1776	30
1775	1769	2
1775	1772	8
1775	1775	140
1775	1778	8
1775	1781	2
1776	1775	88
1776	1776	30
1776	1778	40
1776	1782	2
1777	1775	62
1777	1778	88
1777	1781	10
1778	1775	8
1778	1776	22
1778	1778	112
1778	1782	18
1779	1775	10
1779	1778	88
1779	1781	22
1779	1782	40
1780	1776	10
1780	1778	40
1780	1782	110
1781	1775	2
1781	1778	8
1781	1781	28
1781	1782	120
1781	1789	2
1782	1776	2
1782	1782	148
1782	1785	8
1782	1788	2
1783	1781	22
1783	1782	88
1783	1785	40
1783	1789	10
1784	1782	62
1784	1785	88
1784	1788	10
1785	1781	10
1785	1782	8
1785	1785	112
1785	1788	8
1785	1789	22
1786	1782	10
1786	1785	88
1786	1788	62
1787	1781	2
1787	1785	40
1787	1788	88
1787	1789	30
1788	1782	2
1788	1785	8
1788	1788	140
1788	1791	8
1788	1794	2
1789	1788	88
1789	1789	30
1789	1791	40
1789	1795	2
1790	1788	62
1790	1791	88
1790	1794	10
1791	1788	8
1791	1789	22
1791	1791	112
1791	1795	18
1792	1788	10
1792	1791	88
1792	1794	22
1792	1795	40
1793	1789	10
1793	1791	40
1793	1795	110
1794	1788	2
1794	1791	8
1794	1794	28
1794	1795	120
1794	1802	2
1795	1789	2
1795	1795	148
1795	1798	8
1795	1801	2
1796	1794	22
1796	1795	88
1796	1798	40
1796	1802	10
1797	1795	62
1797	1798	88
1797	1801	10
1798	1794	10
1798	1795	8
1798	1798	112
1798	1801	8
1798	1802	22
1799	1795	10
1799	1798	88
1799	1801	62
1800	1794	2
1800	1798	40
1800	1801	88
1800	1802	30
1801	1795	2
1801	1798	8
1801	1801	140
1801	1804	8
1801	1807	2
1802	1801	88
1802	1802	30
1802	1804	40
1802	1808	2
1803	1801	62
1803	1804	88
1803	1807	10
1804	1801	8
1804	1802	22
1804	1804	112
1804	1808	18
1805	1801	10
1805	1804	88
1805	1807	22
1805	1808	40
1806	1802	10
1806	1804	40
1806	1808	110
1807	1801	2
1807	1804	8
1807	1807	28
1807	1808	120
1807	1815	2
1808	1802	2
1808	1808	148
1808	1811	8
1808	1814	2
1809	1807	22
1809	1808	88
1809	1811	40
1809	1815	10
1810	1808	62
1810	1811	88
1810	1814	10
1811	1807	10
1811	1808	8
1811	1811	112
1811	1814	8
1811	1815	22
1812	1808	10
1812	1811	88
1812	1814	62
1813	1807	2
1813	1811	40
1813	1814	88
1813	1815	30
1814	1808	2
1814	1811	8
1814	1814	140
1814	1817	8
1814	1820	2
1815	1814	88
1815	1815	30
1815	1817	40
1815	1821	2
1816	1814	62
1816	1817	88
1816	1820	10
1817	1814	8
1817	1815	22
1817	1817	112
1817	1821	18
1818	1814	10
1818	1817	88
1818	1820	22
1818	1821	40
1819	1815	10
1819	1817	40
1819	1821	110
1820	1814	2
1820	1817	8
1820	1820	28
1820	1821	120
1820	1828	2
1821	1815	2
1821	1821	148
1821	1824	8
1821	1827	2
1822	1820	22
1822	1821	88
1822	1824	40
1822	1828	10
1823	1821	62
1823	1824	88
1823	1827	10
1824	1820	10
1824	1821	8
1824	1824	112
1824	1827	8
1824	1828	22
1825	1821	10
1825	1824	88
1825	1827	62
1826	1820	2
1826	1824	40
1826	1827	88
1826	1828	30
1827	1821	2
1827	1824	8
1827	1827	140
1827	1830	8
1827	1833	2
1828	1827	88
1828	1828	30
1828	1830	40
1828	1834	2
1829	1827	62
1829	1830	88
1829	1833	10
1830	1827	8
1830	1828	22
1830	1830	112
1830	1834	18
1831	1827	10
1831	1830	88
1831	1833	22
1831	1834	40
1832	1828	10
1832	1830	40
1832	1834	110
1833	1827	2
1833	1830	8
1833	1833	28
1833	1834	120
1833	1841	2
1834	1828	2
1834	1834	148
1834	1837	8
1834	1840	2
1835	1833	22
1835	1834	88
1835	1837	40
1835	1841	10
1836	1834	62
1836	1837	88
1836	1840	10
1837	1833	10
1837	1834	8
1837	1837	112
1837	1840	8
1837	1841	22
1838	1834	10
1838	1837	88
1838	1840	62
1839	1833	2
1839	1837	40
1839	1840	88
1839	1841	30
1840	1834	2
1840	1837	8
1840	1840	140
1840	1843	8
1840	1846	2
1841	1840	88
1841	1841	30
1841	1843	40
1841	1847	2
1842	1840	62
1842	1843	88
1842	1846	10
1843	1840	8
1843	1841	22
1843	1843	112
1843	1847	18
1844	1840	10
1844	1843	88
1844	1846	22
1844	1847	40
1845	1841	10
1845	1843	40
1845	1847	110
1846	1840	2
1846	1843	8
1846	1846	28
1846	1847	120
1846	1854	2
1847	1841	2
1847	1847	148
1847	1850	8
1847	1853	2
1848	1846	22
1848	1847	88
1848	1850	40
1848	1854	10
1849	1847	62
1849	1850	88
1849	1853	10
1850	1846	10
1850	1847	8
1850	1850	112
1850	1853	8
1850	1854	22
1851	1847	10
1851	1850	88
1851	1853	62
1852	1846	2
1852	1850	40
1852	1853	88
1852	1854	30
1853	1847	2
1853	1850	8
1853	1853	140
1853	1856	8
1853	1859	2
1854	1853	88
1854	1854	30
1854	1856	40
1854	1860	2
1855	1853	62
1855	1856	88
1855	1859	10
1856	1853	8
1856	1854	22
1856	1856	112
1856	1860	18
1857	1853	10
1857	1856	88
1857	1859	22
1857	1860	40
1858	1854	10
1858	1856	40
1858	1860	110
1859	1853	2
1859	1856	8
1859	1859	28
1859	1860	120
1859	1867	2
1860	1854	2
1860	1860	148
1860	1863	8
1860	1866	2
1861	1859	22
1861	1860	88
1861	1863	40
1861	1867	10
1862	1860	62
1862	1863	88
1862	1866	10
1863	1859	10
1863	1860	8
1863	1863	112
1863	1866	8
1863	1867	22
1864	1860	10
1864	1863	88
1864	1866	62
1865	1859	2
1865	1863	40
1865	1866	88
1865	1867	30
1866	1860	2
1866	1863	8
1866	1866	140
1866	1869	8
1866	1872	2
1867	1866	88
1867	1867	30
1867	1869	40
1867	1873	2
1868	1866	62
1868	1869	88
1868	1872	10
1869	1866	8
1869	1867	22
1869	1869	112
1869	1873	18
1870	1866	10
1870	1869	88
1870	1872	22
1870	1873	40
1871	1867	10
1871	1869	40
1871	1873	110
1872	1866	2
1872	1869	8
1872	1872	28
1872	1873	120
1872	1880	2
1873	1867	2
1873	1873	148
1873	1876	8
1873	1879	2
1874	1872	22
1874	1873	88
1874	1876	40
1874	1880	10
1875	1873	62
1875	1876	88
1875	1879	10
1876	1872	10
1876	1873	8
1876	1876	112
1876	1879	8
1876	1880	22
1877	1873	10
1877	1876	88
1877	1879	62
1878	1872	2
1878	1876	40
1878	1879	88
1878	1880	30
1879	1873	2
1879	1876	8
1879	1879	140
1879	1882	8
1879	1885	2
1880	1879	88
1880	1880	30
1880	1882	40
1880	1886	2
1881	1879	62
1881	1882	88
1881	1885	10
1882	1879	8
1882	1880	22
1882	1882	112
1882	1886	18
1883	1879	10
1883	1882	88
1883	1885	22
1883	1886	40
1884	1880	10
1884	1882	40
1884	1886	110
1885	1879	2
1885	1882	8
1885	1885	28
1885	1886	120
1885	1893	2
1886	1880	2
1886	1886	148
1886	1889	8
1886	1892	2
1887	1885	22
1887	1886	88
1887	1889	40
1887	1893	10
1888	1886	62
1888	1889	88
1888	1892	10
1889	1885	10
1889	1886	8
1889	1889	112
1889	1892	8
1889	1893	22
1890	1886	10
1890	1889	88
1890	1892	62
1891	1885	2
1891	1889	40
1891	1892	88
1891	1893	30
1892	1886	2
1892	1889	8
1892	1892	140
1892	1895	8
1892	1898	2
1893	1892	88
1893	1893	30
1893	1895	40
1893	1899	2
1894	1892	62
1894	1895	88
1894	1898	10
1895	1892	8
1895	1893	22
1895	1895	112
1895	1899	18
1896	1892	10
1896	1895	88
1896	1898	22
1896	1899	40
1897	1893	10
1897	1895	40
1897	1899	110
1898	1892	2
1898	1895	8
1898	1898	28
1898	1899	120
1898	1906	2
1899	1893	2
1899	1899	148
1899	1902	8
1899	1905	2
1900	1898	22
1900	1899	88
1900	1902	40
1900	1906	10
1901	1899	62
1901	1902	88
1901	1905	10
1902	1898	10
1902	1899	8
1902	1902	112
1902	1905	8
1902	1906	22
1903	1899	10
1903	1902	88
1903	1905	62
1904	1898	2
1904	1902	40
1904	1905	88
1904	1906	30
1905	1899	2
1905	1902	8
1905	1905	140
1905	1908	8
1905	1911	2
1906	1905	88
1906	1906	30
1906	1908	40
1906	1912	2
1907	1905	62
1907	1908	88
1907	1911	10
1908	1905	8
1908	1906	22
1908	1908	112
1908	1912	18
1909	1905	10
1909	1908	88
1909	1911	22
1909	1912	40
1910	1906	10
1910	1908	40
1910	1912	110
1911	1905	2
1911	1908	8
1911	1911	28
1911	1912	120
1911	1919	2
1912	1906	2
1912	1912	148
1912	1915	8
1912	1918	2
1913	1911	22
1913	1912	88
1913	1915	40
1913	1919	10
1914	1912	62
1914	1915	88
1914	1918	10
1915	1911	10
1915	1912	8
1915	1915	112
1915	1918	8
1915	1919	22
1916	1912	10
1916	1915	88
1916	1918	62
1917	1911	2
1917	1915	40
1917	1918	88
1917	1919	30
1918	1912	2
1918	1915	8
1918	1918	140
1918	1921	8
1918	1924	2
1919	1918	88
1919	1919	30
1919	1921	40
1919	1925	2
1920	1918	62
1920	1921	88
1920	1924	10
1921	1918	8
1921	1919	22
1921	1921	112
1921	1925	18
1922	1918	10
1922	1921	88
1922	1924	22
1922	1925	40
1923	1919	10
1923	1921	40
1923	1925	110
1924	1918	2
1924	1921	8
1924	1924	28
1924	1925	120
1924	1932	2
1925	1919	2
1925	1925	148
1925	1928	8
1925	1931	2
1926	1924	22
1926	1925	88
1926	1928	40
1926	1932	10
1927	1925	62
1927	1928	88
1927	1931	10
1928	1924	10
1928	1925	8
1928	1928	112
1928	1931	8
1928	1932	22
1929	1925	10
1929	1928	88
1929	1931	62
1930	1924	2
1930	1928	40
1930	1931	88
1930	1932	30
1931	1925	2
1931	1928	8
1931	1931	140
1931	1934	8
1931	1937	2
1932	1931	88
1932	1932	30
1932	1934	40
1932	1938	2
1933	1931	62
1933	1934	88
1933	1937	10
1934	1931	8
1934	1932	22
1934	1934	112
1934	1938	18
1935	1931	10
1935	1934	88
1935	1937	22
1935	1938	40
1936	1932	10
1936	1934	40
1936	1938	110
1937	1931	2
1937	1934	8
1937	1937	28
1937	1938	120
1937	1945	2
1938	1932	2
1938	1938	148
1938	1941	8
1938	1944	2
1939	1937	22
1939	1938	88
1939	1941	40
1939	1945	10
1940	1938	62
1940	1941	88
1940	1944	10
1941	1937	10
1941	1938	8
1941	1941	112
1941	1944	8
1941	1945	22
1942	1938	10
1942	1941	88
1942	1944	62
1943	1937	2
1943	1941	40
1943	1944	88
1943	1945	30
1944	1938	2
1944	1941	8
1944	1944	140
1944	1947	8
1944	1950	2
1945	1944	88
1945	1945	30
1945	1947	40
1945	1951	2
1946	1944	62
1946	1947	88
1946	1950	10
1947	1944	8
1947	1945	22
1947	1947	112
1947	1951	18
1948	1944	10
1948	1947	88
1948	1950	22
1948	1951	40
1949	1945	10
1949	1947	40
1949	1951	110
1950	1944	2
1950	1947	8
1950	1950	28
1950	1951	120
1950	1958	2
1951	1945	2
1951	1951	148
1951	1954	8
1951	1957	2
1952	1950	22
1952	1951	88
1952	1954	40
1952	1958	10
1953	1951	62
1953	1954	88
1953	1957	10
1954	1950	10
1954	1951	8
1954	1954	112
1954	1957	8
1954	1958	22
1955	1951	10
1955	1954	88
1955	1957	62
1956	1950	2
1956	1954	40
1956	1957	88
1956	1958	30
1957	1951	2
1957	1954	8
1957	1957	140
1957	1960	8
1957	1963	2
1958	1957	88
1958	1958	30
1958	1960	40
1958	1964	2
1959	1957	62
1959	1960	88
1959	1963	10
1960	1957	8
1960	1958	22
1960	1960	112
1960	1964	18
1961	1957	10
1961	1960	88
1961	1963	22
1961	1964	40
1962	1958	10
1962	1960	40
1962	1964	110
1963	1957	2
1963	1960	8
1963	1963	28
1963	1964	120
1963	1971	2
1964	1958	2
1964	1964	148
1964	1967	8
1964	1970	2
1965	1963	22
1965	1964	88
1965	1967	40
1965	1971	10
1966	1964	62
1966	1967	88
1966	1970	10
1967	1963	10
1967	1964	8
1967	1967	112
1967	1970	8
1967	1971	22
1968	1964	10
1968	1967	88
1968	1970	62
1969	1963	2
1969	1967	40
1969	1970	88
1969	1971	30
1970	1964	2
1970	1967	8
1970	1970	140
1970	1973	8
1970	1976	2
1971	1970	88
1971	1971	30
1971	1973	40
1971	1977	2
1972	1970	62
1972	1973	88
1972	1976	10
1973	1970	8
1973	1971	22
1973	1973	112
1973	1977	18
1974	1970	10
1974	1973	88
1974	1976	22
1974	1977	40
1975	1971	10
1975	1973	40
1975	1977	110
1976	1970	2
1976	1973	8
1976	1976	28
1976	1977	120
1976	1984	2
1977	1971	2
1977	1977	148
1977	1980	8
1977	1983	2
1978	1976	22
1978	1977	88
1978	1980	40
1978	1984	10
1979	1977	62
1979	1980	88
1979	1983	10
1980	1976	10
1980	1977	8
1980	1980	112
1980	1983	8
1980	1984	22
1981	1977	10
1981	1980	88
1981	1983	62
1982	1976	2
1982	1980	40
1982	1983	88
1982	1984	30
1983	1977	2
1983	1980	8
1983	1983	140
1983	1986	8
1983	1989	2
1984	1983	88
1984	1984	30
1984	1986	40
1984	1990	2
1985	1983	62
1985	1986	88
1985	1989	10
1986	1983	8
1986	1984	22
1986	1986	112
1986	1990	18
1987	1983	10
1987	1986	88
1987	1989	22
1987	1990	40
1988	1984	10
1988	1986	40
1988	1990	110
1989	1983	2
1989	1986	8
1989	1989	28
1989	1990	120
1989	1997	2
1990	1984	2
1990	1990	148
1990	1993	8
1990	1996	2
1991	1989	22
1991	1990	88
1991	1993	40
1991	1997	10
1992	1990	62
1992	1993	88
1992	1996	10
1993	1989	10
1993	1990	8
1993	1993	112
1993	1996	8
1993	1997	22
1994	1990	10
1994	1993	88
1994	1996	62
1995	1989	2
1995	1993	40
1995	1996	88
1995	1997	30
1996	1990	2
1996	1993	8
1996	1996	140
1996	1999	8
1996	2002	2
1997	1996	88
1997	1997	30
1997	1999	40
1997	2003	2
1998	1996	62
1998	1999	88
1998	2002	10
1999	1996	8
1999	1997	22
1999	1999	112
1999	2003	18
2000	1996	10
2000	1999	88
2000	2002	22
2000	2003	40
2001	1997	10
2001	1999	40
2001	2003	110
2002	1996	2
2002	1999	8
2002	2002	28
2002	2003	120
2002	2010	2
2003	1997	2
2003	2003	148
2003	2006	8
2003	2009	2
2004	2002	22
2004	2003	88
2004	2006	40
2004	2010	10
2005	2003	62
2005	2006	88
2005	2009	10
2006	2002	10
2006	2003	8
2006	2006	112
2006	2009	8
2006	2010	22
2007	2003	10
2007	2006	88
2007	2009	62
2008	2002	2
2008	2006	40
2008	2009	88
2008	2010	30
2009	2003	2
2009	2006	8
2009	2009	140
2009	2012	8
2009	2015	2
2010	2009	88
2010	2010	30
2010	2012	40
2010	2016	2
2011	2009	62
2011	2012	88
2011	2015	10
2012	2009	8
2012	2010	22
2012	2012	112
2012	2016	18
2013	2009	10
2013	2012	88
2013	2015	22
2013	2016	40
2014	2010	10
2014	2012	40
2014	2016	110
2015	2009	2
2015	2012	8
2015	2015	28
2015	2016	120
2015	2023	2
2016	2010	2
2016	2016	148
2016	2019	8
2016	2022	2
2017	2015	22
2017	2016	88
2017	2019	40
2017	2023	10
2018	2016	62
2018	2019	88
2018	2022	10
2019	2015	10
2019	2016	8
2019	2019	112
2019	2022	8
2019	2023	22
2020	2016	10
2020	2019	88
2020	2022	62
2021	2015	2
2021	2019	40
2021	2022	88
2021	2023	30
2022	2016	2
2022	2019	8
2022	2022	140
2022	2025	8
2022	2028	2
2023	2022	88
2023	2023	30
2023	2025	40
2023	2029	2
2024	2022	62
2024	2025	88
2024	2028	10
2025	2022	8
2025	2023	22
2025	2025	112
2025	2029	18
2026	2022	10
2026	2025	88
2026	2028	22
2026	2029	40
2027	2023	10
2027	2025	40
2027	2029	110
2028	2022	2
2028	2025	8
2028	2028	28
2028	2029	120
2028	2036	2
2029	2023	2
2029	2029	148
2029	2032	8
2029	2035	2
2030	2028	22
2030	2029	88
2030	2032	40
2030	2036	10
2031	2029	62
2031	2032	88
2031	2035	10
2032	2028	10
2032	2029	8
2032	2032	112
2032	2035	8
2032	2036	22
2033	2029	10
2033	2032	88
2033	2035	62
2034	2028	2
2034	2032	40
2034	2035	88
2034	2036	30
2035	2029	2
2035	2032	8
2035	2035	140
2035	2038	8
2035	2041	2
2036	2035	88
2036	2036	30
2036	2038	40
2036	2042	2
2037	2035	62
2037	2038	88
2037	2041	10
2038	2035	8
2038	2036	22
2038	2038	112
2038	2042	18
2039	2035	10
2039	2038	88
2039	2041	22
2039	2042	40
2040	2036	10
2040	2038	40
2040	2042	110
2041	2035	2
2041	2038	8
2041	2041	28
2041	2042	120
2041	2049	2
2042	2036	2
2042	2042	148
2042	2045	8
2042	2048	2
2043	2041	22
2043	2042	88
2043	2045	40
2043	2049	10
2044	2042	62
2044	2045	88
2044	2048	10
2045	2041	10
2045	2042	8
2045	2045	112
2045	2048	8
2045	2049	22
2046	2042	10
2046	2045	88
2046	2048	62
2047	2041	2
2047	2045	40
2047	2048	88
2047	2049	30
2048	2042	2
2048	2045	8
2048	2048	140
2048	2051	8
2048	2054	2
2049	2048	88
2049	2049	30
2049	2051	40
2049	2055	2
2050	2048	62
2050	2051	88
2050	2054	10
2051	2048	8
2051	2049	22
2051	2051	112
2051	2055	18
2052	2048	10
2052	2051	88
2052	2054	22
2052	2055	40
2053	2049	10
2053	2051	40
2053	2055	110
2054	2048	2
2054	2051	8
2054	2054	28
2054	2055	120
2054	2062	2
2055	2049	2
2055	2055	148
2055	2058	8
2055	2061	2
2056	2054	22
2056	2055	88
2056	2058	40
2056	2062	10
2057	2055	62
2057	2058	88
2057	2061	10
2058	2054	10
2058	2055	8
2058	2058	112
2058	2061	8
2058	2062	22
2059	2055	10
2059	2058	88
2059	2061	62
2060	2054	2
2060	2058	40
2060	2061	88
2060	2062	30
2061	2055	2
2061	2058	8
2061	2061	140
2061	2064	8
2061	2067	2
2062	2061	88
2062	2062	30
2062	2064	40
2062	2068	2
2063	2061	62
2063	2064	88
2063	2067	10
2064	2061	8
2064	2062	22
2064	2064	112
2064	2068	18
2065	2061	10
2065	2064	88
2065	2067	22
2065	2068	40
2066	2062	10
2066	2064	40
2066	2068	110
2067	2061	2
2067	2064	8
2067	2067	28
2067	2068	120
2067	2075	2
2068	2062	2
2068	2068	148
2068	2071	8
2068	2074	2
2069	2067	22
2069	2068	88
2069	2071	40
2069	2075	10
2070	2068	62
2070	2071	88
2070	2074	10
2071	2067	10
2071	2068	8
2071	2071	112
2071	2074	8
2071	2075	22
2072	2068	10
2072	2071	88
2072	2074	62
2073	2067	2
2073	2071	40
2073	2074	88
2073	2075	30
2074	2068	2
2074	2071	8
2074	2074	140
2074	2077	8
2074	2080	2
2075	2074	88
2075	2075	30
2075	2077	40
2075	2081	2
2076	2074	62
2076	2077	88
2076	2080	10
2077	2074	8
2077	2075	22
2077	2077	112
2077	2081	18
2078	2074	10
2078	2077	88
2078	2080	22
2078	2081	40
2079	2075	10
2079	2077	40
2079	2081	110
2080	2074	2
2080	2077	8
2080	2080	28
2080	2081	120
2080	2088	2
2081	2075	2
2081	2081	148
2081	2084	8
2081	2087	2
2082	2080	22
2082	2081	88
2082	2084	40
2082	2088	10
2083	2081	62
2083	2084	88
2083	2087	10
2084	2080	10
2084	2081	8
2084	2084	112
2084	2087	8
2084	2088	22
2085	2081	10
2085	2084	88
2085	2087	62
2086	2080	2
2086	2084	40
2086	2087	88
2086	2088	30
2087	2081	2
2087	2084	8
2087	2087	140
2087	2090	8
2087	2093	2
2088	2087	88
2088	2088	30
2088	2090	40
2088	2094	2
2089	2087	62
2089	2090	88
2089	2093	10
2090	2087	8
2090	2088	22
2090	2090	120
2090	2094	10
2091	2087	10
2091	2090	120
2091	2093	22
2091	2094	8
2092	2088	10
2092	2090	88
2092	2094	62
2093	2087	2
2093	2090	40
2093	2093	28
2093	2094	88
2093	2101	2
2094	2088	2
2094	2090	8
2094	2094	140
2094	2097	8
2094	2100	2
2095	2093	22
2095	2094	88
2095	2097	40
2095	2101	10
2096	2094	62
2096	2097	88
2096	2100	10
2097	2093	10
2097	2094	8
2097	2097	112
2097	2100	8
2097	2101	22
2098	2094	10
2098	2097	88
2098	2100	62
2099	2093	2
2099	2097	40
2099	2100	88
2099	2101	30
2100	2094	2
2100	2097	8
2100	2100	140
2100	2103	8
2100	2106	2
2101	2100	88
2101	2101	30
2101	2103	40
2101	2107	2
2102	2100	62
2102	2103	88
2102	2106	10
2103	2100	8
2103	2101	22
2103	2103	120
2103	2107	10
2104	2100	10
2104	2103	120
2104	2106	22
2104	2107	8
2105	2101	10
2105	2103	88
2105	2107	62
2106	2100	2
2106	2103	40
2106	2106	28
2106	2107	88
2106	2114	2
2107	2101	2
2107	2103	8
2107	2107	140
2107	2110	8
2107	2113	2
2108	2106	22
2108	2107	88
2108	2110	40
2108	2114	10
2109	2107	62
2109	2110	88
2109	2113	10
2110	2106	10
2110	2107	8
2110	2110	112
2110	2113	8
2110	2114	22
2111	2107	10
2111	2110	88
2111	2113	62
2112	2106	2
2112	2110	40
2112	2113	88
2112	2114	30
2113	2107	2
2113	2110	8
2113	2113	140
2113	2116	8
2113	2119	2
2114	2113	88
2114	2114	30
2114	2116	40
2114	2120	2
2115	2113	62
2115	2116	88
2115	2119	10
2116	2113	8
2116	2114	22
2116	2116	120
2116	2120	10
2117	2113	10
2117	2116	120
2117	2119	22
2117	2120	8
2118	2114	10
2118	2116	88
2118	2120	62
2119	2113	2
2119	2116	40
2119	2119	28
2119	2120	88
2119	2127	2
2120	2114	2
2120	2116	8
2120	2120	140
2120	2123	8
2120	2126	2
2121	2119	22
2121	2120	88
2121	2123	40
2121	2127	10
2122	2120	62
2122	2123	88
2122	2126	10
2123	2119	10
2123	2120	8
2123	2123	112
2123	2126	8
2123	2127	22
2124	2120	10
2124	2123	88
2124	2126	62
2125	2119	2
2125	2123	40
2125	2126	88
2125	2127	30
2126	2120	2
2126	2123	8
2126	2126	140
2126	2129	8
2126	2132	2
2127	2126	88
2127	2127	30
2127	2129	40
2127	2133	2
2128	2126	62
2128	2129	88
2128	2132	10
2129	2126	8
2129	2127	22
2129	2129	120
2129	2133	10
2130	2126	10
2130	2129	120
2130	2132	22
2130	2133	8
2131	2127	10
2131	2129	88
2131	2133	62
2132	2126	2
2132	2129	40
2132	2132	28
2132	2133	88
2132	2140	2
2133	2127	2
2133	2129	8
2133	2133	140
2133	2136	8
2133	2139	2
2134	2132	22
2134	2133	88
2134	2136	40
2134	2140	10
2135	2133	62
2135	2136	88
2135	2139	10
2136	2132	10
2136	2133	8
2136	2136	112
2136	2139	8
2136	2140	22
2137	2133	10
2137	2136	88
2137	2139	62
2138	2132	2
2138	2136	40
2138	2139	88
2138	2140	30
2139	2133	2
2139	2136	8
2139	2139	140
2139	2142	8
2139	2145	2
2140	2139	88
2140	2140	30
2140	2142	40
2140	2146	2
2141	2139	62
2141	2142	88
2141	2145	10
2142	2139	8
2142	2140	22
2142	2142	120
2142	2146	10
2143	2139	10
2143	2142	120
2143	2145	22
2143	2146	8
2144	2140	10
2144	2142	88
2144	2146	62
2145	2139	2
2145	2142	40
2145	2145	28
2145	2146	88
2145	2153	2
2146	2140	2
2146	2142	8
2146	2146	140
2146	2149	8
2146	2152	2
2147	2145	22
2147	2146	88
2147	2149	40
2147	2153	10
2148	2146	62
2148	2149	88
2148	2152	10
2149	2145	10
2149	2146	8
2149	2149	112
2149	2152	8
2149	2153	22
2150	2146	10
2150	2149	88
2150	2152	62
2151	2145	2
2151	2149	40
2151	2152	88
2151	2153	30
2152	2146	2
2152	2149	8
2152	2152	140
2152	2155	8
2152	2158	2
2153	2152	88
2153	2153	30
2153	2155	40
2153	2159	2
2154	2152	62
2154	2155	88
2154	2158	10
2155	2152	8
2155	2153	22
2155	2155	120
2155	2159	10
2156	2152	10
2156	2155	120
2156	2158	22
2156	2159	8
2157	2153	10
2157	2155	88
2157	2159	62
2158	2152	2
2158	2155	40
2158	2158	28
2158	2159	88
2158	2166	2
2159	2153	2
2159	2155	8
2159	2159	140
2159	2162	8
2159	2165	2
2160	2158	22
2160	2159	88
2160	2162	40
2160	2166	10
2161	2159	62
2161	2162	88
2161	2165	10
2162	2158	10
2162	2159	8
2162	2162	112
2162	2165	8
2162	2166	22
2163	2159	10
2163	2162	88
2163	2165	62
2164	2158	2
2164	2162	40
2164	2165	88
2164	2166	30
2165	2159	2
2165	2162	8
2165	2165	140
2165	2168	8
2165	2171	2
2166	2165	88
2166	2166	30
2166	2168	40
2166	2172	2
2167	2165	62
2167	2168	88
2167	2171	10
2168	2165	8
2168	2166	22
2168	2168	120
2168	2172	10
2169	2165	10
2169	2168	120
2169	2171	22
2169	2172	8
2170	2166	10
2170	2168	88
2170	2172	62
2171	2165	2
2171	2168	40
2171	2171	28
2171	2172	88
2171	2179	2
2172	2166	2
2172	2168	8
2172	2172	140
2172	2175	8
2172	2178	2
2173	2171	22
2173	2172	88
2173	2175	40
2173	2179	10
2174	2172	62
2174	2175	88
2174	2178	10
2175	2171	10
2175	2172	8
2175	2175	112
2175	2178	8
2175	2179	22
2176	2172	10
2176	2175	88
2176	2178	62
2177	2171	2
2177	2175	40
2177	2178	88
2177	2179	30
2178	2172	2
2178	2175	8
2178	2178	140
2178	2181	8
2178	2184	2
2179	2178	88
2179	2179	30
2179	2181	40
2179	2185	2
2180	2178	62
2180	2181	88
2180	2184	10
2181	2178	8
2181	2179	22
2181	2181	120
2181	2185	10
2182	2178	10
2182	2181	120
2182	2184	22
2182	2185	8
2183	2179	10
2183	2181	88
2183	2185	62
2184	2178	2
2184	2181	40
2184	2184	28
2184	2185	88
2184	2192	2
2185	2179	2
2185	2181	8
2185	2185	140
2185	2188	8
2185	2191	2
2186	2184	22
2186	2185	88
2186	2188	40
2186	2192	10
2187	2185	62
2187	2188	88
2187	2191	10
2188	2184	10
2188	2185	8
2188	2188	112
2188	2191	8
2188	2192	22
2189	2185	10
2189	2188	88
2189	2191	62
2190	2184	2
2190	2188	40
2190	2191	88
2190	2192	30
2191	2185	2
2191	2188	8
2191	2191	140
2191	2194	8
2191	2197	2
2192	2191	88
2192	2192	30
2192	2194	40
2192	2198	2
2193	2191	62
2193	2194	88
2193	2197	10
2194	2191	8
2194	2192	22
2194	2194	120
2194	2198	10
2195	2191	10
2195	2194	120
2195	2197	22
2195	2198	8
2196	2192	10
2196	2194	88
2196	2198	62
2197	2191	2
2197	2194	40
2197	2197	28
2197	2198	88
2197	2205	2
2198	2192	2
2198	2194	8
2198	2198	140
2198	2201	8
2198	2204	2
2199	2197	22
2199	2198	88
2199	2201	40
2199	2205	10
2200	2198	62
2200	2201	88
2200	2204	10
2201	2197	10
2201	2198	8
2201	2201	112
2201	2204	8
2201	2205	22
2202	2198	10
2202	2201	88
2202	2204	62
2203	2197	2
2203	2201	40
2203	2204	88
2203	2205	30
2204	2198	2
2204	2201	8
2204	2204	140
2204	2207	8
2204	2210	2
2205	2204	88
2205	2205	30
2205	2207	40
2205	2211	2
2206	2204	62
2206	2207	88
2206	2210	10
2207	2204	8
2207	2205	22
2207	2207	120
2207	2211	10
2208	2204	10
2208	2207	120
2208	2210	22
2208	2211	8
2209	2205	10
2209	2207	88
2209	2211	62
2210	2204	2
2210	2207	40
2210	2210	28
2210	2211	88
2210	2218	2
2211	2205	2
2211	2207	8
2211	2211	140
2211	2214	8
2211	2217	2
2212	2210	22
2212	2211	88
2212	2214	40
2212	2218	10
2213	2211	62
2213	2214	88
2213	2217	10
2214	2210	10
2214	2211	8
2214	2214	112
2214	2217	8
2214	2218	22
2215	2211	10
2215	2214	88
2215	2217	62
2216	2210	2
2216	2214	40
2216	2217	88
2216	2218	30
2217	2211	2
2217	2214	8
2217	2217	140
2217	2220	8
2217	2223	2
2218	2217	88
2218	2218	30
2218	2220	40
2218	2224	2
2219	2217	62
2219	2220	88
2219	2223	10
2220	2217	8
2220	2218	22
2220	2220	120
2220	2224	10
2221	2217	10
2221	2220	120
2221	2223	22
2221	2224	8
2222	2218	10
2222	2220	88
2222	2224	62
2223	2217	2
2223	2220	40
2223	2223	28
2223	2224	88
2223	2231	2
2224	2218	2
2224	2220	8
2224	2224	140
2224	2227	8
2224	2230	2
2225	2223	22
2225	2224	88
2225	2227	40
2225	2231	10
2226	2224	62
2226	2227	88
2226	2230	10
2227	2223	10
2227	2224	8
2227	2227	112
2227	2230	8
2227	2231	22
2228	2224	10
2228	2227	88
2228	2230	62
2229	2223	2
2229	2227	40
2229	2230	88
2229	2231	30
2230	2224	2
2230	2227	8
2230	2230	140
2230	2233	8
2230	2236	2
2231	2230	88
2231	2231	30
2231	2233	40
2231	2237	2
2232	2230	62
2232	2233	88
2232	2236	10
2233	2230	8
2233	2231	22
2233	2233	120
2233	2237	10
2234	2230	10
2234	2233	120
2234	2236	22
2234	2237	8
2235	2231	10
2235	2233	88
2235	2237	62
2236	2230	2
2236	2233	40
2236	2236	28
2236	2237	88
2236	2244	2
2237	2231	2
2237	2233	8
2237	2237	140
2237	2240	8
2237	2243	2
2238	2236	22
2238	2237	88
2238	2240	40
2238	2244	10
2239	2237	62
2239	2240	88
2239	2243	10
2240	2236	10
2240	2237	8
2240	2240	112
2240	2243	8
2240	2244	22
2241	2237	10
2241	2240	88
2241	2243	62
2242	2236	2
2242	2240	40
2242	2243	88
2242	2244	30
2243	2237	2
2243	2240	8
2243	2243	140
2243	2246	8
2243	2249	2
2244	2243	88
2244	2244	30
2244	2246	40
2244	2250	2
2245	2243	62
2245	2246	88
2245	2249	10
2246	2243	8
2246	2244	22
2246	2246	120
2246	2250	10
2247	2243	10
2247	2246	120
2247	2249	22
2247	2250	8
2248	2244	10
2248	2246	88
2248	2250	62
2249	2243	2
2249	2246	40
2249	2249	28
2249	2250	88
2249	2257	2
2250	2244	2
2250	2246	8
2250	2250	140
2250	2253	8
2250	2256	2
2251	2249	22
2251	2250	88
2251	2253	40
2251	2257	10
2252	2250	62
2252	2253	88
2252	2256	10
2253	2249	10
2253	2250	8
2253	2253	112
2253	2256	8
2253	2257	22
2254	2250	10
2254	2253	88
2254	2256	62
2255	2249	2
2255	2253	40
2255	2256	88
2255	2257	30
2256	2250	2
2256	2253	8
2256	2256	140
2256	2259	8
2256	2262	2
2257	2256	88
2257	2257	30
2257	2259	40
2257	2263	2
2258	2256	62
2258	2259	88
2258	2262	10
2259	2256	8
2259	2257	22
2259	2259	120
2259	2263	10
2260	2256	10
2260	2259	120
2260	2262	22
2260	2263	8
2261	2257	10
2261	2259	88
2261	2263	62
2262	2256	2
2262	2259	40
2262	2262	28
2262	2263	88
2262	2270	2
2263	2257	2
2263	2259	8
2263	2263	140
2263	2266	8
2263	2269	2
2264	2262	22
2264	2263	88
2264	2266	40
2264	2270	10
2265	2263	62
2265	2266	88
2265	2269	10
2266	2262	10
2266	2263	8
2266	2266	112
2266	2269	8
2266	2270	22
2267	2263	10
2267	2266	88
2267	2269	62
2268	2262	2
2268	2266	40
2268	2269	88
2268	2270	30
2269	2263	2
2269	2266	8
2269	2269	140
2269	2272	8
2269	2275	2
2270	2269	88
2270	2270	30
2270	2272	40
2270	2276	2
2271	2269	62
2271	2272	88
2271	2275	10
2272	2269	8
2272	2270	22
2272	2272	120
2272	2276	10
2273	2269	10
2273	2272	120
2273	2275	22
2273	2276	8
2274	2270	10
2274	2272	88
2274	2276	62
2275	2269	2
2275	2272	40
2275	2275	28
2275	2276	88
2275	2283	2
2276	2270	2
2276	2272	8
2276	2276	140
2276	2279	8
2276	2282	2
2277	2275	22
2277	2276	88
2277	2279	40
2277	2283	10
2278	2276	62
2278	2279	88
2278	2282	10
2279	2275	10
2279	2276	8
2279	2279	112
2279	2282	8
2279	2283	22
2280	2276	10
2280	2279	88
2280	2282	62
2281	2275	2
2281	2279	40
2281	2282	88
2281	2283	30
2282	2276	2
2282	2279	8
2282	2282	140
2282	2285	8
2282	2288	2
2283	2282	88
2283	2283	30
2283	2285	40
2283	2289	2
2284	2282	62
2284	2285	88
2284	2288	10
2285	2282	8
2285	2283	22
2285	2285	120
2285	2289	10
2286	2282	10
2286	2285	120
2286	2288	22
2286	2289	8
2287	2283	10
2287	2285	88
2287	2289	62
2288	2282	2
2288	2285	40
2288	2288	28
2288	2289	88
2288	2296	2
2289	2283	2
2289	2285	8
2289	2289	140
2289	2292	8
2289	2295	2
2290	2288	22
2290	2289	88
2290	2292	40
2290	2296	10
2291	2289	62
2291	2292	88
2291	2295	10
2292	2288	10
2292	2289	8
2292	2292	112
2292	2295	8
2292	2296	22
2293	2289	10
2293	2292	88
2293	2295	62
2294	2288	2
2294	2292	40
2294	2295	88
2294	2296	30
2295	2289	2
2295	2292	8
2295	2295	140
2295	2298	8
2295	2301	2
2296	2295	88
2296	2296	30
2296	2298	40
2296	2302	2
2297	2295	62
2297	2298	88
2297	2301	10
2298	2295	8
2298	2296	22
2298	2298	120
2298	2302	10
2299	2295	10
2299	2298	120
2299	2301	22
2299	2302	8
2300	2296	10
2300	2298	88
2300	2302	62
2301	2295	2
2301	2298	40
2301	2301	28
2301	2302	88
2301	2309	2
2302	2296	2
2302	2298	8
2302	2302	140
2302	2305	8
2302	2308	2
2303	2301	22
2303	2302	88
2303	2305	40
2303	2309	10
2304	2302	62
2304	2305	88
2304	2308	10
2305	2301	10
2305	2302	8
2305	2305	112
2305	2308	8
2305	2309	22
2306	2302	10
2306	2305	88
2306	2308	62
2307	2301	2
2307	2305	40
2307	2308	88
2307	2309	30
2308	2302	2
2308	2305	8
2308	2308	140
2308	2311	8
2308	2314	2
2309	2308	88
2309	2309	30
2309	2311	40
2309	2315	2
2310	2308	62
2310	2311	88
2310	2314	10
2311	2308	8
2311	2309	22
2311	2311	120
2311	2315	10
2312	2308	10
2312	2311	120
2312	2314	22
2312	2315	8
2313	2309	10
2313	2311	88
2313	2315	62
2314	2308	2
2314	2311	40
2314	2314	28
2314	2315	88
2314	2322	2
2315	2309	2
2315	2311	8
2315	2315	140
2315	2318	8
2315	2321	2
2316	2314	22
2316	2315	88
2316	2318	40
2316	2322	10
2317	2315	62
2317	2318	88
2317	2321	10
2318	2314	10
2318	2315	8
2318	2318	112
2318	2321	8
2318	2322	22
2319	2315	10
2319	2318	88
2319	2321	62
2320	2314	2
2320	2318	40
2320	2321	88
2320	2322	30
2321	2315	2
2321	2318	8
2321	2321	140
2321	2324	8
2321	2327	2
2322	2321	88
2322	2322	30
2322	2324	40
2322	2328	2
2323	2321	62
2323	2324	88
2323	2327	10
2324	2321	8
2324	2322	22
2324	2324	120
2324	2328	10
2325	2321	10
2325	2324	120
2325	2327	22
2325	2328	8
2326	2322	10
2326	2324	88
2326	2328	62
2327	2321	2
2327	2324	40
2327	2327	28
2327	2328	88
2327	2335	2
2328	2322	2
2328	2324	8
2328	2328	140
2328	2331	8
2328	2334	2
2329	2327	22
2329	2328	88
2329	2331	40
2329	2335	10
2330	2328	62
2330	2331	88
2330	2334	10
2331	2327	10
2331	2328	8
2331	2331	112
2331	2334	8
2331	2335	22
2332	2328	10
2332	2331	88
2332	2334	62
2333	2327	2
2333	2331	40
2333	2334	88
2333	2335	30
2334	2328	2
2334	2331	8
2334	2334	140
2334	2337	8
2334	2340	2
2335	2334	88
2335	2335	30
2335	2337	40
2335	2341	2
2336	2334	62
2336	2337	88
2336	2340	10
2337	2334	8
2337	2335	22
2337	2337	120
2337	2341	10
2338	2334	10
2338	2337	120
2338	2340	22
2338	2341	8
2339	2335	10
2339	2337	88
2339	2341	62
2340	2334	2
2340	2337	40
2340	2340	28
2340	2341	88
2340	2348	2
2341	2335	2
2341	2337	8
2341	2341	140
2341	2344	8
2341	2347	2
2342	2340	22
2342	2341	88
2342	2344	40
2342	2348	10
2343	2341	62
2343	2344	88
2343	2347	10
2344	2340	10
2344	2341	8
2344	2344	112
2344	2347	8
2344	2348	22
2345	2341	10
2345	2344	88
2345	2347	62
2346	2340	2
2346	2344	40
2346	2347	88
2346	2348	30
2347	2341	2
2347	2344	8
2347	2347	140
2347	2350	8
2347	2353	2
2348	2347	88
2348	2348	30
2348	2350	40
2348	2354	2
2349	2347	62
2349	2350	88
2349	2353	10
2350	2347	8
2350	2348	22
2350	2350	120
2350	2354	10
2351	2347	10
2351	2350	120
2351	2353	22
2351	2354	8
2352	2348	10
2352	2350	88
2352	2354	62
2353	2347	2
2353	2350	40
2353	2353	28
2353	2354	88
2353	2361	2
2354	2348	2
2354	2350	8
2354	2354	140
2354	2357	8
2354	2360	2
2355	2353	22
2355	2354	88
2355	2357	40
2355	2361	10
2356	2354	62
2356	2357	88
2356	2360	10
2357	2353	10
2357	2354	8
2357	2357	112
2357	2360	8
2357	2361	22
2358	2354	10
2358	2357	88
2358	2360	62
2359	2353	2
2359	2357	40
2359	2360	88
2359	2361	30
2360	2354	2
2360	2357	8
2360	2360	140
2360	2363	8
2360	2366	2
2361	2360	88
2361	2361	30
2361	2363	40
2361	2367	2
2362	2360	62
2362	2363	88
2362	2366	10
2363	2360	8
2363	2361	22
2363	2363	120
2363	2367	10
2364	2360	10
2364	2363	120
2364	2366	22
2364	2367	8
2365	2361	10
2365	2363	88
2365	2367	62
2366	2360	2
2366	2363	40
2366	2366	28
2366	2367	88
2366	2374	2
2367	2361	2
2367	2363	8
2367	2367	140
2367	2370	8
2367	2373	2
2368	2366	22
2368	2367	88
2368	2370	40
2368	2374	10
2369	2367	62
2369	2370	88
2369	2373	10
2370	2366	10
2370	2367	8
2370	2370	112
2370	2373	8
2370	2374	22
2371	2367	10
2371	2370	88
2371	2373	62
2372	2366	2
2372	2370	40
2372	2373	88
2372	2374	30
2373	2367	2
2373	2370	8
2373	2373	140
2373	2376	8
2373	2379	2
2374	2373	88
2374	2374	30
2374	2376	40
2374	2380	2
2375	2373	62
2375	2376	88
2375	2379	10
2376	2373	8
2376	2374	22
2376	2376	120
2376	2380	10
2377	2373	10
2377	2376	120
2377	2379	22
2377	2380	8
2378	2374	10
2378	2376	88
2378	2380	62
2379	2373	2
2379	2376	40
2379	2379	28
2379	2380	88
2379	2387	2
2380	2374	2
2380	2376	8
2380	2380	140
2380	2383	8
2380	2386	2
2381	2379	22
2381	2380	88
2381	2383	40
2381	2387	10
2382	2380	62
2382	2383	88
2382	2386	10
2383	2379	10
2383	2380	8
2383	2383	112
2383	2386	8
2383	2387	22
2384	2380	10
2384	2383	88
2384	2386	62
2385	2379	2
2385	2383	40
2385	2386	88
2385	2387	30
2386	2380	2
2386	2383	8
2386	2386	140
2386	2389	8
2386	2392	2
2387	2386	88
2387	2387	30
2387	2389	40
2387	2393	2
2388	2386	62
2388	2389	88
2388	2392	10
2389	2386	8
2389	2387	22
2389	2389	120
2389	2393	10
2390	2386	10
2390	2389	120
2390	2392	22
2390	2393	8
2391	2387	10
2391	2389	88
2391	2393	62
2392	2386	2
2392	2389	40
2392	2392	28
2392	2393	88
2392	2400	2
2393	2387	2
2393	2389	8
2393	2393	140
2393	2396	8
2393	2399	2
2394	2392	22
2394	2393	88
2394	2396	40
2394	2400	10
2395	2393	62
2395	2396	88
2395	2399	10
2396	2392	10
2396	2393	8
2396	2396	112
2396	2399	8
2396	2400	22
2397	2393	10
2397	2396	88
2397	2399	62
2398	2392	2
2398	2396	40
2398	2399	88
2398	2400	30
2399	2393	2
2399	2396	8
2399	2399	140
2399	2402	8
2399	2405	2
2400	2399	88
2400	2400	30
2400	2402	40
2400	2406	2
2401	2399	62
2401	2402	88
2401	2405	10
2402	2399	8
2402	2400	22
2402	2402	120
2402	2406	10
2403	2399	10
2403	2402	120
2403	2405	22
2403	2406	8
2404	2400	10
2404	2402	88
2404	2406	62
2405	2399	2
2405	2402	40
2405	2405	28
2405	2406	88
2405	2413	2
2406	2400	2
2406	2402	8
2406	2406	140
2406	2409	8
2406	2412	2
2407	2405	22
2407	2406	88
2407	2409	40
2407	2413	10
2408	2406	62
2408	2409	88
2408	2412	10
2409	2405	10
2409	2406	8
2409	2409	112
2409	2412	8
2409	2413	22
2410	2406	10
2410	2409	88
2410	2412	62
2411	2405	2
2411	2409	40
2411	2412	88
2411	2413	30
2412	2406	2
2412	2409	8
2412	2412	140
2412	2415	8
2412	2418	2
2413	2412	88
2413	2413	30
2413	2415	40
2413	2419	2
2414	2412	62
2414	2415	88
2414	2418	10
2415	2412	8
2415	2413	22
2415	2415	120
2415	2419	10
2416	2412	10
2416	2415	120
2416	2418	22
2416	2419	8
2417	2413	10
2417	2415	88
2417	2419	62
2418	2412	2
2418	2415	40
2418	2418	28
2418	2419	88
2418	2426	2
2419	2413	2
2419	2415	8
2419	2419	140
2419	2422	8
2419	2425	2
2420	2418	22
2420	2419	88
2420	2422	40
2420	2426	10
2421	2419	62
2421	2422	88
2421	2425	10
2422	2418	10
2422	2419	8
2422	2422	112
2422	2425	8
2422	2426	22
2423	2419	10
2423	2422	88
2423	2425	62
2424	2418	2
2424	2422	40
2424	2425	88
2424	2426	30
2425	2419	2
2425	2422	8
2425	2425	140
2425	2428	8
2425	2431	2
2426	2425	88
2426	2426	30
2426	2428	40
2426	2432	2
2427	2425	62
2427	2428	88
2427	2431	10
2428	2425	8
2428	2426	22
2428	2428	120
2428	2432	10
2429	2425	10
2429	2428	120
2429	2431	22
2429	2432	8
2430	2426	10
2430	2428	88
2430	2432	62
2431	2425	2
2431	2428	40
2431	2431	28
2431	2432	88
2431	2439	2
2432	2426	2
2432	2428	8
2432	2432	140
2432	2435	8
2432	2438	2
2433	2431	22
2433	2432	88
2433	2435	40
2433	2439	10
2434	2432	62
2434	2435	88
2434	2438	10
2435	2431	10
2435	2432	8
2435	2435	112
2435	2438	8
2435	2439	22
2436	2432	10
2436	2435	88
2436	2438	62
2437	2431	2
2437	2435	40
2437	2438	88
2437	2439	30
2438	2432	2
2438	2435	8
2438	2438	140
2438	2441	8
2438	2444	2
2439	2438	88
2439	2439	30
2439	2441	40
2439	2445	2
2440	2438	62
2440	2441	88
2440	2444	10
2441	2438	8
2441	2439	22
2441	2441	120
2441	2445	10
2442	2438	10
2442	2441	120
2442	2444	22
2442	2445	8
2443	2439	10
2443	2441	88
2443	2445	62
2444	2438	2
2444	2441	40
2444	2444	28
2444	2445	88
2444	2452	2
2445	2439	2
2445	2441	8
2445	2445	140
2445	2448	8
2445	2451	2
2446	2444	22
2446	2445	88
2446	2448	40
2446	2452	10
2447	2445	62
2447	2448	88
2447	2451	10
2448	2444	10
2448	2445	8
2448	2448	112
2448	2451	8
2448	2452	22
2449	2445	10
2449	2448	88
2449	2451	62
2450	2444	2
2450	2448	40
2450	2451	88
2450	2452	30
2451	2445	2
2451	2448	8
2451	2451	140
2451	2454	8
2451	2457	2
2452	2451	88
2452	2452	30
2452	2454	40
2452	2458	2
2453	2451	62
2453	2454	88
2453	2457	10
2454	2451	8
2454	2452	22
2454	2454	120
2454	2458	10
2455	2451	10
2455	2454	120
2455	2457	22
2455	2458	8
2456	2452	10
2456	2454	88
2456	2458	62
2457	2451	2
2457	2454	40
2457	2457	28
2457	2458	88
2457	2465	2
2458	2452	2
2458	2454	8
2458	2458	140
2458	2461	8
2458	2464	2
2459	2457	22
2459	2458	88
2459	2461	40
2459	2465	10
2460	2458	62
2460	2461	88
2460	2464	10
2461	2457	10
2461	2458	8
2461	2461	112
2461	2464	8
2461	2465	22
2462	2458	10
2462	2461	88
2462	2464	62
2463	2457	2
2463	2461	40
2463	2464	88
2463	2465	30
2464	2458	2
2464	2461	8
2464	2464	140
2464	2467	8
2464	2470	2
2465	2464	88
2465	2465	30
2465	2467	40
2465	2471	2
2466	2464	62
2466	2467	88
2466	2470	10
2467	2464	8
2467	2465	22
2467	2467	120
2467	2471	10
2468	2464	10
2468	2467	120
2468	2470	22
2468	2471	8
2469	2465	10
2469	2467	88
2469	2471	62
2470	2464	2
2470	2467	40
2470	2470	28
2470	2471	88
2470	2478	2
2471	2465	2
2471	2467	8
2471	2471	140
2471	2474	8
2471	2477	2
2472	2470	22
2472	2471	88
2472	2474	40
2472	2478	10
2473	2471	62
2473	2474	88
2473	2477	10
2474	2470	10
2474	2471	8
2474	2474	112
2474	2477	8
2474	2478	22
2475	2471	10
2475	2474	88
2475	2477	62
2476	2470	2
2476	2474	40
2476	2477	88
2476	2478	30
2477	2471	2
2477	2474	8
2477	2477	140
2477	2480	8
2477	2483	2
2478	2477	88
2478	2478	30
2478	2480	40
2478	2484	2
2479	2477	62
2479	2480	88
2479	2483	10
2480	2477	8
2480	2478	22
2480	2480	120
2480	2484	10
2481	2477	10
2481	2480	120
2481	2483	22
2481	2484	8
2482	2478	10
2482	2480	88
2482	2484	62
2483	2477	2
2483	2480	40
2483	2483	28
2483	2484	88
2483	2491	2
2484	2478	2
2484	2480	8
2484	2484	140
2484	2487	8
2484	2490	2
2485	2483	22
2485	2484	88
2485	2487	40
2485	2491	10
2486	2484	62
2486	2487	88
2486	2490	10
2487	2483	10
2487	2484	8
2487	2487	112
2487	2490	8
2487	2491	22
2488	2484	10
2488	2487	88
2488	2490	62
2489	2483	2
2489	2487	40
2489	2490	88
2489	2491	30
2490	2484	2
2490	2487	8
2490	2490	140
2490	2493	8
2490	2496	2
2491	2490	88
2491	2491	30
2491	2493	40
2491	2497	2
2492	2490	62
2492	2493	88
2492	2496	10
2493	2490	8
2493	2491	22
2493	2493	120
2493	2497	10
2494	2490	10
2494	2493	120
2494	2496	22
2494	2497	8
2495	2491	10
2495	2493	88
2495	2497	62
2496	2490	2
2496	2493	40
2496	2496	30
2496	2497	88
2497	2491	2
2497	2493	8
2497	2497	140
2497	2500	8
2497	2503	2
2498	2496	30
2498	2497	88
2498	2500	40
2498	2504	2
2499	2497	62
2499	2500	88
2499	2503	10
2500	2496	22
2500	2497	8
2500	2500	112
2500	2503	8
2500	2504	10
2501	2497	10
2501	2500	88
2501	2503	62
2502	2496	10
2502	2500	40
2502	2503	88
2502	2504	22
2503	2497	2
2503	2500	8
2503	2503	140
2503	2507	8
2503	2509	2
2504	2496	2
2504	2503	88
2504	2504	28
2504	2507	40
2504	2510	2
2505	2503	62
2505	2507	88
2505	2509	10
2506	2503	8
2506	2504	22
2506	2507	120
2506	2510	10
2507	2503	10
2507	2507	120
2507	2509	22
2507	2510	8
2508	2504	10
2508	2507	88
2508	2510	62
2509	2503	2
2509	2507	40
2509	2509	30
2509	2510	88
2510	2504	2
2510	2507	8
2510	2510	140
2510	2513	8
2510	2516	2
2511	2509	30
2511	2510	88
2511	2513	40
2511	2517	2
2512	2510	62
2512	2513	88
2512	2516	10
2513	2509	22
2513	2510	8
2513	2513	112
2513	2516	8
2513	2517	10
2514	2510	10
2514	2513	88
2514	2516	62
2515	2509	10
2515	2513	40
2515	2516	88
2515	2517	22
2516	2510	2
2516	2513	8
2516	2516	140
2516	2520	8
2516	2522	2
2517	2509	2
2517	2516	88
2517	2517	28
2517	2520	40
2517	2523	2
2518	2516	62
2518	2520	88
2518	2522	10
2519	2516	8
2519	2517	22
2519	2520	120
2519	2523	10
2520	2516	10
2520	2520	120
2520	2522	22
2520	2523	8
2521	2517	10
2521	2520	88
2521	2523	62
2522	2516	2
2522	2520	40
2522	2522	30
2522	2523	88
2523	2517	2
2523	2520	8
2523	2523	140
2523	2526	8
2523	2529	2
2524	2522	30
2524	2523	88
2524	2526	40
2524	2530	2
2525	2523	62
2525	2526	88
2525	2529	10
2526	2522	22
2526	2523	8
2526	2526	112
2526	2529	8
2526	2530	10
2527	2523	10
2527	2526	88
2527	2529	62
2528	2522	10
2528	2526	40
2528	2529	88
2528	2530	22
2529	2523	2
2529	2526	8
2529	2529	140
2529	2533	8
2529	2535	2
2530	2522	2
2530	2529	88
2530	2530	28
2530	2533	40
2530	2536	2
2531	2529	62
2531	2533	88
2531	2535	10
2532	2529	8
2532	2530	22
2532	2533	120
2532	2536	10
2533	2529	10
2533	2533	120
2533	2535	22
2533	2536	8
2534	2530	10
2534	2533	88
2534	2536	62
2535	2529	2
2535	2533	40
2535	2535	30
2535	2536	88
2536	2530	2
2536	2533	8
2536	2536	140
2536	2539	8
2536	2542	2
2537	2535	30
2537	2536	88
2537	2539	40
2537	2543	2
2538	2536	62
2538	2539	88
2538	2542	10
2539	2535	22
2539	2536	8
2539	2539	112
2539	2542	8
2539	2543	10
2540	2536	10
2540	2539	88
2540	2542	62
2541	2535	10
2541	2539	40
2541	2542	88
2541	2543	22
2542	2536	2
2542	2539	8
2542	2542	140
2542	2546	8
2542	2548	2
2543	2535	2
2543	2542	88
2543	2543	28
2543	2546	40
2543	2549	2
2544	2542	62
2544	2546	88
2544	2548	10
2545	2542	8
2545	2543	22
2545	2546	120
2545	2549	10
2546	2542	10
2546	2546	120
2546	2548	22
2546	2549	8
2547	2543	10
2547	2546	88
2547	2549	62
2548	2542	2
2548	2546	40
2548	2548	30
2548	2549	88
2549	2543	2
2549	2546	8
2549	2549	140
2549	2552	8
2549	2555	2
2550	2548	30
2550	2549	88
2550	2552	40
2550	2556	2
2551	2549	62
2551	2552	88
2551	2555	10
2552	2548	22
2552	2549	8
2552	2552	112
2552	2555	8
2552	2556	10
2553	2549	10
2553	2552	88
2553	2555	62
2554	2548	10
2554	2552	40
2554	2555	88
2554	2556	22
2555	2549	2
2555	2552	8
2555	2555	140
2555	2559	8
2555	2561	2
2556	2548	2
2556	2555	88
2556	2556	28
2556	2559	40
2556	2562	2
2557	2555	62
2557	2559	88
2557	2561	10
2558	2555	8
2558	2556	22
2558	2559	120
2558	2562	10
2559	2555	10
2559	2559	120
2559	2561	22
2559	2562	8
2560	2556	10
2560	2559	88
2560	2562	62
2561	2555	2
2561	2559	40
2561	2561	30
2561	2562	88
2562	2556	2
2562	2559	8
2562	2562	140
2562	2565	8
2562	2568	2
2563	2561	30
2563	2562	88
2563	2565	40
2563	2569	2
2564	2562	62
2564	2565	88
2564	2568	10
2565	2561	22
2565	2562	8
2565	2565	112
2565	2568	8
2565	2569	10
2566	2562	10
2566	2565	88
2566	2568	62
2567	2561	10
2567	2565	40
2567	2568	88
2567	2569	22
2568	2562	2
2568	2565	8
2568	2568	140
2568	2572	8
2568	2574	2
2569	2561	2
2569	2568	88
2569	2569	28
2569	2572	40
2569	2575	2
2570	2568	62
2570	2572	88
2570	2574	10
2571	2568	8
2571	2569	22
2571	2572	120
2571	2575	10
2572	2568	10
2572	2572	120
2572	2574	22
2572	2575	8
2573	2569	10
2573	2572	88
2573	2575	62
2574	2568	2
2574	2572	40
2574	2574	30
2574	2575	88
2575	2569	2
2575	2572	8
2575	2575	140
2575	2578	8
2575	2581	2
2576	2574	30
2576	2575	88
2576	2578	40
2576	2582	2
2577	2575	62
2577	2578	88
2577	2581	10
2578	2574	22
2578	2575	8
2578	2578	112
2578	2581	8
2578	2582	10
2579	2575	10
2579	2578	88
2579	2581	62
2580	2574	10
2580	2578	40
2580	2581	88
2580	2582	22
2581	2575	2
2581	2578	8
2581	2581	140
2581	2585	8
2581	2587	2
2582	2574	2
2582	2581	88
2582	2582	28
2582	2585	40
2582	2588	2
2583	2581	62
2583	2585	88
2583	2587	10
2584	2581	8
2584	2582	22
2584	2585	120
2584	2588	10
2585	2581	10
2585	2585	120
2585	2587	22
2585	2588	8
2586	2582	10
2586	2585	88
2586	2588	62
2587	2581	2
2587	2585	40
2587	2587	30
2587	2588	88
2588	2582	2
2588	2585	8
2588	2588	140
2588	2591	8
2588	2594	2
2589	2587	30
2589	2588	88
2589	2591	40
2589	2595	2
2590	2588	62
2590	2591	88
2590	2594	10
2591	2587	22
2591	2588	8
2591	2591	112
2591	2594	8
2591	2595	10
2592	2588	10
2592	2591	88
2592	2594	62
2593	2587	10
2593	2591	40
2593	2594	88
2593	2595	22
2594	2588	2
2594	2591	8
2594	2594	140
2594	2598	8
2594	2600	2
2595	2587	2
2595	2594	88
2595	2595	28
2595	2598	40
2595	2601	2
2596	2594	62
2596	2598	88
2596	2600	10
2597	2594	8
2597	2595	22
2597	2598	120
2597	2601	10
2598	2594	10
2598	2598	120
2598	2600	22
2598	2601	8
2599	2595	10
2599	2598	88
2599	2601	62
2600	2594	2
2600	2598	40
2600	2600	30
2600	2601	88
2601	2595	2
2601	2598	8
2601	2601	140
2601	2604	8
2601	2607	2
2602	2600	30
2602	2601	88
2602	2604	40
2602	2608	2
2603	2601	62
2603	2604	88
2603	2607	10
2604	2600	22
2604	2601	8
2604	2604	112
2604	2607	8
2604	2608	10
2605	2601	10
2605	2604	88
2605	2607	62
2606	2600	10
2606	2604	40
2606	2607	88
2606	2608	22
2607	2601	2
2607	2604	8
2607	2607	140
2607	2611	8
2607	2613	2
2608	2600	2
2608	2607	88
2608	2608	28
2608	2611	40
2608	2614	2
2609	2607	62
2609	2611	88
2609	2613	10
2610	2607	8
2610	2608	22
2610	2611	120
2610	2614	10
2611	2607	10
2611	2611	120
2611	2613	22
2611	2614	8
2612	2608	10
2612	2611	88
2612	2614	62
2613	2607	2
2613	2611	40
2613	2613	30
2613	2614	88
2614	2608	2
2614	2611	8
2614	2614	140
2614	2617	8
2614	2620	2
2615	2613	30
2615	2614	88
2615	2617	40
2615	2621	2
2616	2614	62
2616	2617	88
2616	2620	10
2617	2613	22
2617	2614	8
2617	2617	112
2617	2620	8
2617	2621	10
2618	2614	10
2618	2617	88
2618	2620	62
2619	2613	10
2619	2617	40
2619	2620	88
2619	2621	22
2620	2614	2
2620	2617	8
2620	2620	140
2620	2624	8
2620	2626	2
2621	2613	2
2621	2620	88
2621	2621	28
2621	2624	40
2621	2627	2
2622	2620	62
2622	2624	88
2622	2626	10
2623	2620	8
2623	2621	22
2623	2624	120
2623	2627	10
2624	2620	10
2624	2624	120
2624	2626	22
2624	2627	8
2625	2621	10
2625	2624	88
2625	2627	62
2626	2620	2
2626	2624	40
2626	2626	30
2626	2627	88
2627	2621	2
2627	2624	8
2627	2627	140
2627	2630	8
2627	2633	2
2628	2626	30
2628	2627	88
2628	2630	40
2628	2634	2
2629	2627	62
2629	2630	88
2629	2633	10
2630	2626	22
2630	2627	8
2630	2630	112
2630	2633	8
2630	2634	10
2631	2627	10
2631	2630	88
2631	2633	62
2632	2626	10
2632	2630	40
2632	2633	88
2632	2634	22
2633	2627	2
2633	2630	8
2633	2633	140
2633	2637	8
2633	2639	2
2634	2626	2
2634	2633	88
2634	2634	28
2634	2637	40
2634	2640	2
2635	2633	62
2635	2637	88
2635	2639	10
2636	2633	8
2636	2634	22
2636	2637	120
2636	2640	10
2637	2633	10
2637	2637	120
2637	2639	22
2637	2640	8
2638	2634	10
2638	2637	88
2638	2640	62
2639	2633	2
2639	2637	40
2639	2639	30
2639	2640	88
2640	2634	2
2640	2637	8
2640	2640	140
2640	2643	8
2640	2646	2
2641	2639	30
2641	2640	88
2641	2643	40
2641	2647	2
2642	2640	62
2642	2643	88
2642	2646	10
2643	2639	22
2643	2640	8
2643	2643	112
2643	2646	8
2643	2647	10
2644	2640	10
2644	2643	88
2644	2646	62
2645	2639	10
2645	2643	40
2645	2646	88
2645	2647	22
2646	2640	2
2646	2643	8
2646	2646	140
2646	2650	8
2646	2652	2
2647	2639	2
2647	2646	88
2647	2647	28
2647	2650	40
2647	2653	2
2648	2646	62
2648	2650	88
2648	2652	10
2649	2646	8
2649	2647	22
2649	2650	120
2649	2653	10
2650	2646	10
2650	2650	120
2650	2652	22
2650	2653	8
2651	2647	10
2651	2650	88
2651	2653	62
2652	2646	2
2652	2650	40
2652	2652	30
2652	2653	88
2653	2647	2
2653	2650	8
2653	2653	140
2653	2656	8
2653	2659	2
2654	2652	30
2654	2653	88
2654	2656	40
2654	2660	2
2655	2653	62
2655	2656	88
2655	2659	10
2656	2652	22
2656	2653	8
2656	2656	112
2656	2659	8
2656	2660	10
2657	2653	10
2657	2656	88
2657	2659	62
2658	2652	10
2658	2656	40
2658	2659	88
2658	2660	22
2659	2653	2
2659	2656	8
2659	2659	140
2659	2663	8
2659	2665	2
2660	2652	2
2660	2659	88
2660	2660	28
2660	2663	40
2660	2666	2
2661	2659	62
2661	2663	88
2661	2665	10
2662	2659	8
2662	2660	22
2662	2663	120
2662	2666	10
2663	2659	10
2663	2663	120
2663	2665	22
2663	2666	8
2664	2660	10
2664	2663	88
2664	2666	62
2665	2659	2
2665	2663	40
2665	2665	30
2665	2666	88
2666	2660	2
2666	2663	8
2666	2666	140
2666	2669	8
2666	2672	2
2667	2665	30
2667	2666	88
2667	2669	40
2667	2673	2
2668	2666	62
2668	2669	88
2668	2672	10
2669	2665	22
2669	2666	8
2669	2669	112
2669	2672	8
2669	2673	10
2670	2666	10
2670	2669	88
2670	2672	62
2671	2665	10
2671	2669	40
2671	2672	88
2671	2673	22
2672	2666	2
2672	2669	8
2672	2672	140
2672	2676	8
2672	2678	2
2673	2665	2
2673	2672	88
2673	2673	28
2673	2676	40
2673	2679	2
2674	2672	62
2674	2676	88
2674	2678	10
2675	2672	8
2675	2673	22
2675	2676	120
2675	2679	10
2676	2672	10
2676	2676	120
2676	2678	22
2676	2679	8
2677	2673	10
2677	2676	88
2677	2679	62
2678	2672	2
2678	2676	40
2678	2678	30
2678	2679	88
2679	2673	2
2679	2676	8
2679	2679	140
2679	2682	8
2679	2685	2
2680	2678	30
2680	2679	88
2680	2682	40
2680	2686	2
2681	2679	62
2681	2682	88
2681	2685	10
2682	2678	22
2682	2679	8
2682	2682	112
2682	2685	8
2682	2686	10
2683	2679	10
2683	2682	88
2683	2685	62
2684	2678	10
2684	2682	40
2684	2685	88
2684	2686	22
2685	2679	2
2685	2682	8
2685	2685	140
2685	2689	8
2685	2691	2
2686	2678	2
2686	2685	88
2686	2686	28
2686	2689	40
2686	2692	2
2687	2685	62
2687	2689	88
2687	2691	10
2688	2685	8
2688	2686	22
2688	2689	120
2688	2692	10
2689	2685	10
2689	2689	120
2689	2691	22
2689	2692	8
2690	2686	10
2690	2689	88
2690	2692	62
2691	2685	2
2691	2689	40
2691	2691	30
2691	2692	88
2692	2686	2
2692	2689	8
2692	2692	140
2692	2695	8
2692	2698	2
2693	2691	30
2693	2692	88
2693	2695	40
2693	2699	2
2694	2692	62
2694	2695	88
2694	2698	10
2695	2691	22
2695	2692	8
2695	2695	112
2695	2698	8
2695	2699	10
2696	2692	10
2696	2695	88
2696	2698	62
2697	2691	10
2697	2695	40
2697	2698	88
2697	2699	22
2698	2692	2
2698	2695	8
2698	2698	140
2698	2702	8
2698	2704	2
2699	2691	2
2699	2698	88
2699	2699	28
2699	2702	40
2699	2705	2
2700	2698	62
2700	2702	88
2700	2704	10
2701	2698	8
2701	2699	22
2701	2702	120
2701	2705	10
2702	2698	10
2702	2702	120
2702	2704	22
2702	2705	8
2703	2699	10
2703	2702	88
2703	2705	62
2704	2698	2
2704	2702	40
2704	2704	30
2704	2705	88
2705	2699	2
2705	2702	8
2705	2705	140
2705	2708	8
2705	2711	2
2706	2704	30
2706	2705	88
2706	2708	40
2706	2712	2
2707	2705	62
2707	2708	88
2707	2711	10
2708	2704	22
2708	2705	8
2708	2708	112
2708	2711	8
2708	2712	10
2709	2705	10
2709	2708	88
2709	2711	62
2710	2704	10
2710	2708	40
2710	2711	88
2710	2712	22
2711	2705	2
2711	2708	8
2711	2711	140
2711	2715	8
2711	2717	2
2712	2704	2
2712	2711	88
2712	2712	28
2712	2715	40
2712	2718	2
2713	2711	62
2713	2715	88
2713	2717	10
2714	2711	8
2714	2712	22
2714	2715	120
2714	2718	10
2715	2711	10
2715	2715	120
2715	2717	22
2715	2718	8
2716	2712	10
2716	2715	88
2716	2718	62
2717	2711	2
2717	2715	40
2717	2717	30
2717	2718	88
2718	2712	2
2718	2715	8
2718	2718	140
2718	2721	8
2718	2724	2
2719	2717	30
2719	2718	88
2719	2721	40
2719	2725	2
2720	2718	62
2720	2721	88
2720	2724	10
2721	2717	22
2721	2718	8
2721	2721	112
2721	2724	8
2721	2725	10
2722	2718	10
2722	2721	88
2722	2724	62
2723	2717	10
2723	2721	40
2723	2724	88
2723	2725	22
2724	2718	2
2724	2721	8
2724	2724	140
2724	2728	8
2724	2730	2
2725	2717	2
2725	2724	88
2725	2725	28
2725	2728	40
2725	2731	2
2726	2724	62
2726	2728	88
2726	2730	10
2727	2724	8
2727	2725	22
2727	2728	120
2727	2731	10
2728	2724	10
2728	2728	120
2728	2730	22
2728	2731	8
2729	2725	10
2729	2728	88
2729	2731	62
2730	2724	2
2730	2728	40
2730	2730	30
2730	2731	88
2731	2725	2
2731	2728	8
2731	2731	140
2731	2734	8
2731	2737	2
2732	2730	30
2732	2731	88
2732	2734	40
2732	2738	2
2733	2731	62
2733	2734	88
2733	2737	10
2734	2730	22
2734	2731	8
2734	2734	112
2734	2737	8
2734	2738	10
2735	2731	10
2735	2734	88
2735	2737	62
2736	2730	10
2736	2734	40
2736	2737	88
2736	2738	22
2737	2731	2
2737	2734	8
2737	2737	140
2737	2741	8
2737	2743	2
2738	2730	2
2738	2737	88
2738	2738	28
2738	2741	40
2738	2744	2
2739	2737	62
2739	2741	88
2739	2743	10
2740	2737	8
2740	2738	22
2740	2741	120
2740	2744	10
2741	2737	10
2741	2741	120
2741	2743	22
2741	2744	8
2742	2738	10
2742	2741	88
2742	2744	62
2743	2737	2
2743	2741	40
2743	2743	30
2743	2744	88
2744	2738	2
2744	2741	8
2744	2744	140
2744	2747	8
2744	2750	2
2745	2743	30
2745	2744	88
2745	2747	40
2745	2751	2
2746	2744	62
2746	2747	88
2746	2750	10
2747	2743	22
2747	2744	8
2747	2747	112
2747	2750	8
2747	2751	10
2748	2744	10
2748	2747	88
2748	2750	62
2749	2743	10
2749	2747	40
2749	2750	88
2749	2751	22
2750	2744	2
2750	2747	8
2750	2750	140
2750	2754	8
2750	2756	2
2751	2743	2
2751	2750	88
2751	2751	28
2751	2754	40
2751	2757	2
2752	2750	62
2752	2754	88
2752	2756	10
2753	2750	8
2753	2751	22
2753	2754	120
2753	2757	10
2754	2750	10
2754	2754	120
2754	2756	22
2754	2757	8
2755	2751	10
2755	2754	88
2755	2757	62
2756	2750	2
2756	2754	40
2756	2756	30
2756	2757	88
2757	2751	2
2757	2754	8
2757	2757	140
2757	2760	8
2757	2763	2
2758	2756	30
2758	2757	88
2758	2760	40
2758	2764	2
2759	2757	62
2759	2760	88
2759	2763	10
2760	2756	22
2760	2757	8
2760	2760	112
2760	2763	8
2760	2764	10
2761	2757	10
2761	2760	88
2761	2763	62
2762	2756	10
2762	2760	40
2762	2763	88
2762	2764	22
2763	2757	2
2763	2760	8
2763	2763	140
2763	2767	8
2763	2769	2
2764	2756	2
2764	2763	88
2764	2764	28
2764	2767	40
2764	2770	2
2765	2763	62
2765	2767	88
2765	2769	10
2766	2763	8
2766	2764	22
2766	2767	120
2766	2770	10
2767	2763	10
2767	2767	120
2767	2769	22
2767	2770	8
2768	2764	10
2768	2767	88
2768	2770	62
2769	2763	2
2769	2767	40
2769	2769	30
2769	2770	88
2770	2764	2
2770	2767	8
2770	2770	140
2770	2773	8
2770	2776	2
2771	2769	30
2771	2770	88
2771	2773	40
2771	2777	2
2772	2770	62
2772	2773	88
2772	2776	10
2773	2769	22
2773	2770	8
2773	2773	112
2773	2776	8
2773	2777	10
2774	2770	10
2774	2773	88
2774	2776	62
2775	2769	10
2775	2773	40
2775	2776	88
2775	2777	22
2776	2770	2
2776	2773	8
2776	2776	140
2776	2780	8
2776	2782	2
2777	2769	2
2777	2776	88
2777	2777	28
2777	2780	40
2777	2783	2
2778	2776	62
2778	2780	88
2778	2782	10
2779	2776	8
2779	2777	22
2779	2780	120
2779	2783	10
2780	2776	10
2780	2780	120
2780	2782	22
2780	2783	8
2781	2777	10
2781	2780	88
2781	2783	62
2782	2776	2
2782	2780	40
2782	2782	30
2782	2783	88
2783	2777	2
2783	2780	8
2783	2783	140
2783	2786	8
2783	2789	2
2784	2782	30
2784	2783	88
2784	2786	40
2784	2790	2
2785	2783	62
2785	2786	88
2785	2789	10
2786	2782	22
2786	2783	8
2786	2786	112
2786	2789	8
2786	2790	10
2787	2783	10
2787	2786	88
2787	2789	62
2788	2782	10
2788	2786	40
2788	2789	88
2788	2790	22
2789	2783	2
2789	2786	8
2789	2789	140
2789	2793	8
2789	2795	2
2790	2782	2
2790	2789	88
2790	2790	28
2790	2793	40
2790	2796	2
2791	2789	62
2791	2793	88
2791	2795	10
2792	2789	8
2792	2790	22
2792	2793	120
2792	2796	10
2793	2789	10
2793	2793	120
2793	2795	22
2793	2796	8
2794	2790	10
2794	2793	88
2794	2796	62
2795	2789	2
2795	2793	40
2795	2795	30
2795	2796	88
2796	2790	2
2796	2793	8
2796	2796	140
2796	2799	8
2796	2802	2
2797	2795	30
2797	2796	88
2797	2799	40
2797	2803	2
2798	2796	62
2798	2799	88
2798	2802	10
2799	2795	22
2799	2796	8
2799	2799	112
2799	2802	8
2799	2803	10
2800	2796	10
2800	2799	88
2800	2802	62
2801	2795	10
2801	2799	40
2801	2802	88
2801	2803	22
2802	2796	2
2802	2799	8
2802	2802	140
2802	2806	8
2802	2808	2
2803	2795	2
2803	2802	88
2803	2803	28
2803	2806	40
2803	2809	2
2804	2802	62
2804	2806	88
2804	2808	10
2805	2802	8
2805	2803	22
2805	2806	120
2805	2809	10
2806	2802	10
2806	2806	120
2806	2808	22
2806	2809	8
2807	2803	10
2807	2806	88
2807	2809	62
2808	2802	2
2808	2806	40
2808	2808	30
2808	2809	88
2809	2803	2
2809	2806	8
2809	2809	140
2809	2812	8
2809	2815	2
2810	2808	30
2810	2809	88
2810	2812	40
2810	2816	2
2811	2809	62
2811	2812	88
2811	2815	10
2812	2808	22
2812	2809	8
2812	2812	112
2812	2815	8
2812	2816	10
2813	2809	10
2813	2812	88
2813	2815	62
2814	2808	10
2814	2812	40
2814	2815	88
2814	2816	22
2815	2809	2
2815	2812	8
2815	2815	140
2815	2819	8
2815	2821	2
2816	2808	2
2816	2815	88
2816	2816	28
2816	2819	40
2816	2822	2
2817	2815	62
2817	2819	88
2817	2821	10
2818	2815	8
2818	2816	22
2818	2819	120
2818	2822	10
2819	2815	10
2819	2819	120
2819	2821	22
2819	2822	8
2820	2816	10
2820	2819	88
2820	2822	62
2821	2815	2
2821	2819	40
2821	2821	30
2821	2822	88
2822	2816	2
2822	2819	8
2822	2822	140
2822	2825	8
2822	2828	2
2823	2821	30
2823	2822	88
2823	2825	40
2823	2829	2
2824	2822	62
2824	2825	88
2824	2828	10
2825	2821	22
2825	2822	8
2825	2825	112
2825	2828	8
2825	2829	10
2826	2822	10
2826	2825	88
2826	2828	62
2827	2821	10
2827	2825	40
2827	2828	88
2827	2829	22
2828	2822	2
2828	2825	8
2828	2828	140
2828	2832	8
2828	2834	2
2829	2821	2
2829	2828	88
2829	2829	28
2829	2832	40
2829	2835	2
2830	2828	62
2830	2832	88
2830	2834	10
2831	2828	8
2831	2829	22
2831	2832	120
2831	2835	10
2832	2828	10
2832	2832	120
2832	2834	22
2832	2835	8
2833	2829	10
2833	2832	88
2833	2835	62
2834	2828	2
2834	2832	40
2834	2834	30
2834	2835	88
2835	2829	2
2835	2832	8
2835	2835	140
2835	2838	8
2835	2841	2
2836	2834	30
2836	2835	88
2836	2838	40
2836	2842	2
2837	2835	62
2837	2838	88
2837	2841	10
2838	2834	22
2838	2835	8
2838	2838	112
2838	2841	8
2838	2842	10
2839	2835	10
2839	2838	88
2839	2841	62
2840	2834	10
2840	2838	40
2840	2841	88
2840	2842	22
2841	2835	2
2841	2838	8
2841	2841	140
2841	2845	8
2841	2847	2
2842	2834	2
2842	2841	88
2842	2842	28
2842	2845	40
2842	2848	2
2843	2841	62
2843	2845	88
2843	2847	10
2844	2841	8
2844	2842	22
2844	2845	120
2844	2848	10
2845	2841	10
2845	2845	120
2845	2847	22
2845	2848	8
2846	2842	10
2846	2845	88
2846	2848	62
2847	2841	2
2847	2845	40
2847	2847	30
2847	2848	88
2848	2842	2
2848	2845	8
2848	2848	140
2848	2851	8
2848	2854	2
2849	2847	30
2849	2848	88
2849	2851	40
2849	2855	2
2850	2848	62
2850	2851	88
2850	2854	10
2851	2847	22
2851	2848	8
2851	2851	112
2851	2854	8
2851	2855	10
2852	2848	10
2852	2851	88
2852	2854	62
2853	2847	10
2853	2851	40
2853	2854	88
2853	2855	22
2854	2848	2
2854	2851	8
2854	2854	140
2854	2858	8
2854	2860	2
2855	2847	2
2855	2854	88
2855	2855	28
2855	2858	40
2855	2861	2
2856	2854	62
2856	2858	88
2856	2860	10
2857	2854	8
2857	2855	22
2857	2858	120
2857	2861	10
2858	2854	10
2858	2858	120
2858	2860	22
2858	2861	8
2859	2855	10
2859	2858	88
2859	2861	62
2860	2854	2
2860	2858	40
2860	2860	30
2860	2861	88
2861	2855	2
2861	2858	8
2861	2861	140
2861	2864	8
2861	2867	2
2862	2860	30
2862	2861	88
2862	2864	40
2862	2868	2
2863	2861	62
2863	2864	88
2863	2867	10
2864	2860	22
2864	2861	8
2864	2864	112
2864	2867	8
2864	2868	10
2865	2861	10
2865	2864	88
2865	2867	62
2866	2860	10
2866	2864	40
2866	2867	88
2866	2868	22
2867	2861	2
2867	2864	8
2867	2867	140
2867	2871	8
2867	2873	2
2868	2860	2
2868	2867	88
2868	2868	28
2868	2871	40
2868	2874	2
2869	2867	62
2869	2871	88
2869	2873	10
2870	2867	8
2870	2868	22
2870	2871	120
2870	2874	10
2871	2867	10
2871	2871	120
2871	2873	22
2871	2874	8
2872	2868	10
2872	2871	88
2872	2874	62
2873	2867	2
2873	2871	40
2873	2873	30
2873	2874	88
2874	2868	2
2874	2871	8
2874	2874	140
2874	2877	8
2874	2880	2
2875	2873	30
2875	2874	88
2875	2877	40
2875	2881	2
2876	2874	62
2876	2877	88
2876	2880	10
2877	2873	22
2877	2874	8
2877	2877	112
2877	2880	8
2877	2881	10
2878	2874	10
2878	2877	88
2878	2880	62
2879	2873	10
2879	2877	40
2879	2880	88
2879	2881	22
2880	2874	2
2880	2877	8
2880	2880	140
2880	2884	8
2880	2886	2
2881	2873	2
2881	2880	88
2881	2881	28
2881	2884	40
2881	2887	2
2882	2880	62
2882	2884	88
2882	2886	10
2883	2880	8
2883	2881	22
2883	2884	120
2883	2887	10
2884	2880	10
2884	2884	120
2884	2886	22
2884	2887	8
2885	2881	10
2885	2884	88
2885	2887	62
2886	2880	2
2886	2884	40
2886	2886	30
2886	2887	88
2887	2881	2
2887	2884	8
2887	2887	140
2887	2890	8
2887	2893	2
2888	2886	30
2888	2887	88
2888	2890	40
2888	2894	2
2889	2887	62
2889	2890	88
2889	2893	10
2890	2886	22
2890	2887	8
2890	2890	112
2890	2893	8
2890	2894	10
2891	2887	10
2891	2890	88
2891	2893	62
2892	2886	10
2892	2890	40
2892	2893	88
2892	2894	22
2893	2887	2
2893	2890	8
2893	2893	140
2893	2897	8
2893	2899	2
2894	2886	2
2894	2893	88
2894	2894	28
2894	2897	40
2894	2900	2
2895	2893	62
2895	2897	88
2895	2899	10
2896	2893	8
2896	2894	22
2896	2897	120
2896	2900	10
2897	2893	10
2897	2897	120
2897	2899	22
2897	2900	8
2898	2894	10
2898	2897	88
2898	2900	62
2899	2893	2
2899	2897	40
2899	2899	30
2899	2900	88
2900	2894	2
2900	2897	8
2900	2900	140
2900	2903	8
2900	2906	2
2901	2899	30
2901	2900	88
2901	2903	40
2901	2907	2
2902	2900	62
2902	2903	88
2902	2906	10
2903	2899	22
2903	2900	8
2903	2903	112
2903	2906	8
2903	2907	10
2904	2900	10
2904	2903	88
2904	2906	62
2905	2899	10
2905	2903	40
2905	2906	88
2905	2907	22
2906	2900	2
2906	2903	8
2906	2906	140
2906	2910	8
2906	2912	2
2907	2899	2
2907	2906	88
2907	2907	28
2907	2910	40
2907	2913	2
2908	2906	62
2908	2910	88
2908	2912	10
2909	2906	8
2909	2907	22
2909	2910	120
2909	2913	10
2910	2906	10
2910	2910	120
2910	2912	22
2910	2913	8
2911	2907	10
2911	2910	88
2911	2913	62
2912	2906	2
2912	2910	40
2912	2912	30
2912	2913	88
2913	2907	2
2913	2910	8
2913	2913	140
2913	2916	8
2913	2919	2
2914	2912	30
2914	2913	88
2914	2916	40
2914	2920	2
2915	2913	62
2915	2916	88
2915	2919	10
2916	2912	22
2916	2913	8
2916	2916	112
2916	2919	8
2916	2920	10
2917	2913	10
2917	2916	88
2917	2919	62
2918	2912	10
2918	2916	40
2918	2919	88
2918	2920	22
2919	2913	2
2919	2916	8
2919	2919	148
2919	2925	2
2920	2912	2
2920	2919	120
2920	2920	28
2920	2923	8
2920	2926	2
2921	2919	110
2921	2923	40
2921	2925	10
2922	2919	40
2922	2920	22
2922	2923	88
2922	2926	10
2923	2919	18
2923	2923	112
2923	2925	22
2923	2926	8
2924	2920	10
2924	2923	88
2924	2926	62
2925	2919	2
2925	2923	40
2925	2925	30
2925	2926	88
2926	2920	2
2926	2923	8
2926	2926	140
2926	2929	8
2926	2932	2
2927	2925	30
2927	2926	88
2927	2929	40
2927	2933	2
2928	2926	62
2928	2929	88
2928	2932	10
2929	2925	22
2929	2926	8
2929	2929	112
2929	2932	8
2929	2933	10
2930	2926	10
2930	2929	88
2930	2932	62
2931	2925	10
2931	2929	40
2931	2932	88
2931	2933	22
2932	2926	2
2932	2929	8
2932	2932	148
2932	2938	2
2933	2925	2
2933	2932	120
2933	2933	28
2933	2936	8
2933	2939	2
2934	2932	110
2934	2936	40
2934	2938	10
2935	2932	40
2935	2933	22
2935	2936	88
2935	2939	10
2936	2932	18
2936	2936	112
2936	2938	22
2936	2939	8
2937	2933	10
2937	2936	88
2937	2939	62
2938	2932	2
2938	2936	40
2938	2938	30
2938	2939	88
2939	2933	2
2939	2936	8
2939	2939	140
2939	2942	8
2939	2945	2
2940	2938	30
2940	2939	88
2940	2942	40
2940	2946	2
2941	2939	62
2941	2942	88
2941	2945	10
2942	2938	22
2942	2939	8
2942	2942	112
2942	2945	8
2942	2946	10
2943	2939	10
2943	2942	88
2943	2945	62
2944	2938	10
2944	2942	40
2944	2945	88
2944	2946	22
2945	2939	2
2945	2942	8
2945	2945	148
2945	2951	2
2946	2938	2
2946	2945	120
2946	2946	28
2946	2949	8
2946	2952	2
2947	2945	110
2947	2949	40
2947	2951	10
2948	2945	40
2948	2946	22
2948	2949	88
2948	2952	10
2949	2945	18
2949	2949	112
2949	2951	22
2949	2952	8
2950	2946	10
2950	2949	88
2950	2952	62
2951	2945	2
2951	2949	40
2951	2951	30
2951	2952	88
2952	2946	2
2952	2949	8
2952	2952	140
2952	2955	8
2952	2958	2
2953	2951	30
2953	2952	88
2953	2955	40
2953	2959	2
2954	2952	62
2954	2955	88
2954	2958	10
2955	2951	22
2955	2952	8
2955	2955	112
2955	2958	8
2955	2959	10
2956	2952	10
2956	2955	88
2956	2958	62
2957	2951	10
2957	2955	40
2957	2958	88
2957	2959	22
2958	2952	2
2958	2955	8
2958	2958	148
2958	2964	2
2959	2951	2
2959	2958	120
2959	2959	28
2959	2962	8
2959	2965	2
2960	2958	110
2960	2962	40
2960	2964	10
2961	2958	40
2961	2959	22
2961	2962	88
2961	2965	10
2962	2958	18
2962	2962	112
2962	2964	22
2962	2965	8
2963	2959	10
2963	2962	88
2963	2965	62
2964	2958	2
2964	2962	40
2964	2964	30
2964	2965	88
2965	2959	2
2965	2962	8
2965	2965	140
2965	2968	8
2965	2971	2
2966	2964	30
2966	2965	88
2966	2968	40
2966	2972	2
2967	2965	62
2967	2968	88
2967	2971	10
2968	2964	22
2968	2965	8
2968	2968	112
2968	2971	8
2968	2972	10
2969	2965	10
2969	2968	88
2969	2971	62
2970	2964	10
2970	2968	40
2970	2971	88
2970	2972	22
2971	2965	2
2971	2968	8
2971	2971	148
2971	2977	2
2972	2964	2
2972	2971	120
2972	2972	28
2972	2975	8
2972	2978	2
2973	2971	110
2973	2975	40
2973	2977	10
2974	2971	40
2974	2972	22
2974	2975	88
2974	2978	10
2975	2971	18
2975	2975	112
2975	2977	22
2975	2978	8
2976	2972	10
2976	2975	88
2976	2978	62
2977	2971	2
2977	2975	40
2977	2977	30
2977	2978	88
2978	2972	2
2978	2975	8
2978	2978	140
2978	2981	8
2978	2984	2
2979	2977	30
2979	2978	88
2979	2981	40
2979	2985	2
2980	2978	62
2980	2981	88
2980	2984	10
2981	2977	22
2981	2978	8
2981	2981	112
2981	2984	8
2981	2985	10
2982	2978	10
2982	2981	88
2982	2984	62
2983	2977	10
2983	2981	40
2983	2984	88
2983	2985	22
2984	2978	2
2984	2981	8
2984	2984	148
2984	2990	2
2985	2977	2
2985	2984	120
2985	2985	28
2985	2988	8
2985	2991	2
2986	2984	110
2986	2988	40
2986	2990	10
2987	2984	40
2987	2985	22
2987	2988	88
2987	2991	10
2988	2984	18
2988	2988	112
2988	2990	22
2988	2991	8
2989	2985	10
2989	2988	88
2989	2991	62
2990	2984	2
2990	2988	40
2990	2990	30
2990	2991	88
2991	2985	2
2991	2988	8
2991	2991	140
2991	2994	8
2991	2997	2
2992	2990	30
2992	2991	88
2992	2994	40
2992	2998	2
2993	2991	62
2993	2994	88
2993	2997	10
2994	2990	22
2994	2991	8
2994	2994	112
2994	2997	8
2994	2998	10
2995	2991	10
2995	2994	88
2995	2997	62
2996	2990	10
2996	2994	40
2996	2997	88
2996	2998	22
2997	2991	2
2997	2994	8
2997	2997	148
2997	3003	2
2998	2990	2
2998	2997	120
2998	2998	28
2998	3001	8
2998	3004	2
2999	2997	110
2999	3001	40
2999	3003	10
3000	2997	40
3000	2998	22
3000	3001	88
3000	3004	10
3001	2997	18
3001	3001	112
3001	3003	22
3001	3004	8
3002	2998	10
3002	3001	88
3002	3004	62
3003	2997	2
3003	3001	40
3003	3003	30
3003	3004	88
3004	2998	2
3004	3001	8
3004	3004	140
3004	3007	8
3004	3010	2
3005	3003	30
3005	3004	88
3005	3007	40
3005	3011	2
3006	3004	62
3006	3007	88
3006	3010	10
3007	3003	22
3007	3004	8
3007	3007	112
3007	3010	8
3007	3011	10
3008	3004	10
3008	3007	88
3008	3010	62
3009	3003	10
3009	3007	40
3009	3010	88
3009	3011	22
3010	3004	2
3010	3007	8
3010	3010	148
3010	3016	2
3011	3003	2
3011	3010	120
3011	3011	28
3011	3014	8
3011	3017	2
3012	3010	110
3012	3014	40
3012	3016	10
3013	3010	40
3013	3011	22
3013	3014	88
3013	3017	10
3014	3010	18
3014	3014	112
3014	3016	22
3014	3017	8
3015	3011	10
3015	3014	88
3015	3017	62
3016	3010	2
3016	3014	40
3016	3016	30
3016	3017	88
3017	3011	2
3017	3014	8
3017	3017	140
3017	3020	8
3017	3023	2
3018	3016	30
3018	3017	88
3018	3020	40
3018	3024	2
3019	3017	62
3019	3020	88
3019	3023	10
3020	3016	22
3020	3017	8
3020	3020	112
3020	3023	8
3020	3024	10
3021	3017	10
3021	3020	88
3021	3023	62
3022	3016	10
3022	3020	40
3022	3023	88
3022	3024	22
3023	3017	2
3023	3020	8
3023	3023	148
3023	3029	2
3024	3016	2
3024	3023	120
3024	3024	28
3024	3027	8
3024	3030	2
3025	3023	110
3025	3027	40
3025	3029	10
3026	3023	40
3026	3024	22
3026	3027	88
3026	3030	10
3027	3023	18
3027	3027	112
3027	3029	22
3027	3030	8
3028	3024	10
3028	3027	88
3028	3030	62
3029	3023	2
3029	3027	40
3029	3029	30
3029	3030	88
3030	3024	2
3030	3027	8
3030	3030	140
3030	3033	8
3030	3036	2
3031	3029	30
3031	3030	88
3031	3033	40
3031	3037	2
3032	3030	62
3032	3033	88
3032	3036	10
3033	3029	22
3033	3030	8
3033	3033	112
3033	3036	8
3033	3037	10
3034	3030	10
3034	3033	88
3034	3036	62
3035	3029	10
3035	3033	40
3035	3036	88
3035	3037	22
3036	3030	2
3036	3033	8
3036	3036	148
3036	3042	2
3037	3029	2
3037	3036	120
3037	3037	28
3037	3040	8
3037	3043	2
3038	3036	110
3038	3040	40
3038	3042	10
3039	3036	40
3039	3037	22
3039	3040	88
3039	3043	10
3040	3036	18
3040	3040	112
3040	3042	22
3040	3043	8
3041	3037	10
3041	3040	88
3041	3043	62
3042	3036	2
3042	3040	40
3042	3042	30
3042	3043	88
3043	3037	2
3043	3040	8
3043	3043	140
3043	3046	8
3043	3049	2
3044	3042	30
3044	3043	88
3044	3046	40
3044	3050	2
3045	3043	62
3045	3046	88
3045	3049	10
3046	3042	22
3046	3043	8
3046	3046	112
3046	3049	8
3046	3050	10
3047	3043	10
3047	3046	88
3047	3049	62
3048	3042	10
3048	3046	40
3048	3049	88
3048	3050	22
3049	3043	2
3049	3046	8
3049	3049	148
3049	3055	2
3050	3042	2
3050	3049	120
3050	3050	28
3050	3053	8
3050	3056	2
3051	3049	110
3051	3053	40
3051	3055	10
3052	3049	40
3052	3050	22
3052	3053	88
3052	3056	10
3053	3049	18
3053	3053	112
3053	3055	22
3053	3056	8
3054	3050	10
3054	3053	88
3054	3056	62
3055	3049	2
3055	3053	40
3055	3055	30
3055	3056	88
3056	3050	2
3056	3053	8
3056	3056	140
3056	3059	8
3056	3062	2
3057	3055	30
3057	3056	88
3057	3059	40
3057	3063	2
3058	3056	62
3058	3059	88
3058	3062	10
3059	3055	22
3059	3056	8
3059	3059	112
3059	3062	8
3059	3063	10
3060	3056	10
3060	3059	88
3060	3062	62
3061	3055	10
3061	3059	40
3061	3062	88
3061	3063	22
3062	3056	2
3062	3059	8
3062	3062	148
3062	3068	2
3063	3055	2
3063	3062	120
3063	3063	28
3063	3066	8
3063	3069	2
3064	3062	110
3064	3066	40
3064	3068	10
3065	3062	40
3065	3063	22
3065	3066	88
3065	3069	10
3066	3062	18
3066	3066	112
3066	3068	22
3066	3069	8
3067	3063	10
3067	3066	88
3067	3069	62
3068	3062	2
3068	3066	40
3068	3068	30
3068	3069	88
3069	3063	2
3069	3066	8
3069	3069	140
3069	3072	8
3069	3075	2
3070	3068	30
3070	3069	88
3070	3072	40
3070	3076	2
3071	3069	62
3071	3072	88
3071	3075	10
3072	3068	22
3072	3069	8
3072	3072	112
3072	3075	8
3072	3076	10
3073	3069	10
3073	3072	88
3073	3075	62
3074	3068	10
3074	3072	40
3074	3075	88
3074	3076	22
3075	3069	2
3075	3072	8
3075	3075	148
3075	3081	2
3076	3068	2
3076	3075	120
3076	3076	28
3076	3079	8
3076	3082	2
3077	3075	110
3077	3079	40
3077	3081	10
3078	3075	40
3078	3076	22
3078	3079	88
3078	3082	10
3079	3075	18
3079	3079	112
3079	3081	22
3079	3082	8
3080	3076	10
3080	3079	88
3080	3082	62
3081	3075	2
3081	3079	40
3081	3081	30
3081	3082	88
3082	3076	2
3082	3079	8
3082	3082	140
3082	3085	8
3082	3088	2
3083	3081	30
3083	3082	88
3083	3085	40
3083	3089	2
3084	3082	62
3084	3085	88
3084	3088	10
3085	3081	22
3085	3082	8
3085	3085	112
3085	3088	8
3085	3089	10
3086	3082	10
3086	3085	88
3086	3088	62
3087	3081	10
3087	3085	40
3087	3088	88
3087	3089	22
3088	3082	2
3088	3085	8
3088	3088	148
3088	3094	2
3089	3081	2
3089	3088	120
3089	3089	28
3089	3092	8
3089	3095	2
3090	3088	110
3090	3092	40
3090	3094	10
3091	3088	40
3091	3089	22
3091	3092	88
3091	3095	10
3092	3088	18
3092	3092	112
3092	3094	22
3092	3095	8
3093	3089	10
3093	3092	88
3093	3095	62
3094	3088	2
3094	3092	40
3094	3094	30
3094	3095	88
3095	3089	2
3095	3092	8
3095	3095	140
3095	3098	8
3095	3101	2
3096	3094	30
3096	3095	88
3096	3098	40
3096	3102	2
3097	3095	62
3097	3098	88
3097	3101	10
3098	3094	22
3098	3095	8
3098	3098	112
3098	3101	8
3098	3102	10
3099	3095	10
3099	3098	88
3099	3101	62
3100	3094	10
3100	3098	40
3100	3101	88
3100	3102	22
3101	3095	2
3101	3098	8
3101	3101	148
3101	3107	2
3102	3094	2
3102	3101	120
3102	3102	28
3102	3105	8
3102	3108	2
3103	3101	110
3103	3105	40
3103	3107	10
3104	3101	40
3104	3102	22
3104	3105	88
3104	3108	10
3105	3101	18
3105	3105	112
3105	3107	22
3105	3108	8
3106	3102	10
3106	3105	88
3106	3108	62
3107	3101	2
3107	3105	40
3107	3107	30
3107	3108	88
3108	3102	2
3108	3105	8
3108	3108	140
3108	3111	8
3108	3114	2
3109	3107	30
3109	3108	88
3109	3111	40
3109	3115	2
3110	3108	62
3110	3111	88
3110	3114	10
3111	3107	22
3111	3108	8
3111	3111	112
3111	3114	8
3111	3115	10
3112	3108	10
3112	3111	88
3112	3114	62
3113	3107	10
3113	3111	40
3113	3114	88
3113	3115	22
3114	3108	2
3114	3111	8
3114	3114	148
3114	3120	2
3115	3107	2
3115	3114	120
3115	3115	28
3115	3118	8
3115	3121	2
3116	3114	110
3116	3118	40
3116	3120	10
3117	3114	40
3117	3115	22
3117	3118	88
3117	3121	10
3118	3114	18
3118	3118	112
3118	3120	22
3118	3121	8
3119	3115	10
3119	3118	88
3119	3121	62
3120	3114	2
3120	3118	40
3120	3120	30
3120	3121	88
3121	3115	2
3121	3118	8
3121	3121	140
3121	3124	8
3121	3127	2
3122	3120	30
3122	3121	88
3122	3124	40
3122	3128	2
3123	3121	62
3123	3124	88
3123	3127	10
3124	3120	22
3124	3121	8
3124	3124	112
3124	3127	8
3124	3128	10
3125	3121	10
3125	3124	88
3125	3127	62
3126	3120	10
3126	3124	40
3126	3127	88
3126	3128	22
3127	3121	2
3127	3124	8
3127	3127	148
3127	3133	2
3128	3120	2
3128	3127	120
3128	3128	28
3128	3131	8
3128	3134	2
3129	3127	110
3129	3131	40
3129	3133	10
3130	3127	40
3130	3128	22
3130	3131	88
3130	3134	10
3131	3127	18
3131	3131	112
3131	3133	22
3131	3134	8
3132	3128	10
3132	3131	88
3132	3134	62
3133	3127	2
3133	3131	40
3133	3133	30
3133	3134	88
3134	3128	2
3134	3131	8
3134	3134	140
3134	3137	8
3134	3140	2
3135	3133	30
3135	3134	88
3135	3137	40
3135	3141	2
3136	3134	62
3136	3137	88
3136	3140	10
3137	3133	22
3137	3134	8
3137	3137	112
3137	3140	8
3137	3141	10
3138	3134	10
3138	3137	88
3138	3140	62
3139	3133	10
3139	3137	40
3139	3140	88
3139	3141	22
3140	3134	2
3140	3137	8
3140	3140	148
3140	3146	2
3141	3133	2
3141	3140	120
3141	3141	28
3141	3144	8
3141	3147	2
3142	3140	110
3142	3144	40
3142	3146	10
3143	3140	40
3143	3141	22
3143	3144	88
3143	3147	10
3144	3140	18
3144	3144	112
3144	3146	22
3144	3147	8
3145	3141	10
3145	3144	88
3145	3147	62
3146	3140	2
3146	3144	40
3146	3146	30
3146	3147	88
3147	3141	2
3147	3144	8
3147	3147	140
3147	3150	8
3147	3153	2
3148	3146	30
3148	3147	88
3148	3150	40
3148	3154	2
3149	3147	62
3149	3150	88
3149	3153	10
3150	3146	22
3150	3147	8
3150	3150	112
3150	3153	8
3150	3154	10
3151	3147	10
3151	3150	88
3151	3153	62
3152	3146	10
3152	3150	40
3152	3153	88
3152	3154	22
3153	3147	2
3153	3150	8
3153	3153	148
3153	3159	2
3154	3146	2
3154	3153	120
3154	3154	28
3154	3157	8
3154	3160	2
3155	3153	110
3155	3157	40
3155	3159	10
3156	3153	40
3156	3154	22
3156	3157	88
3156	3160	10
3157	3153	18
3157	3157	112
3157	3159	22
3157	3160	8
3158	3154	10
3158	3157	88
3158	3160	62
3159	3153	2
3159	3157	40
3159	3159	30
3159	3160	88
3160	3154	2
3160	3157	8
3160	3160	140
3160	3163	8
3160	3166	2
3161	3159	30
3161	3160	88
3161	3163	40
3161	3167	2
3162	3160	62
3162	3163	88
3162	3166	10
3163	3159	22
3163	3160	8
3163	3163	112
3163	3166	8
3163	3167	10
3164	3160	10
3164	3163	88
3164	3166	62
3165	3159	10
3165	3163	40
3165	3166	88
3165	3167	22
3166	3160	2
3166	3163	8
3166	3166	148
3166	3172	2
3167	3159	2
3167	3166	120
3167	3167	28
3167	3170	8
3167	3173	2
3168	3166	110
3168	3170	40
3168	3172	10
3169	3166	40
3169	3167	22
3169	3170	88
3169	3173	10
3170	3166	18
3170	3170	112
3170	3172	22
3170	3173	8
3171	3167	10
3171	3170	88
3171	3173	62
3172	3166	2
3172	3170	40
3172	3172	30
3172	3173	88
3173	3167	2
3173	3170	8
3173	3173	140
3173	3176	8
3173	3179	2
3174	3172	30
3174	3173	88
3174	3176	40
3174	3180	2
3175	3173	62
3175	3176	88
3175	3179	10
3176	3172	22
3176	3173	8
3176	3176	112
3176	3179	8
3176	3180	10
3177	3173	10
3177	3176	88
3177	3179	62
3178	3172	10
3178	3176	40
3178	3179	88
3178	3180	22
3179	3173	2
3179	3176	8
3179	3179	148
3179	3185	2
3180	3172	2
3180	3179	120
3180	3180	28
3180	3183	8
3180	3186	2
3181	3179	110
3181	3183	40
3181	3185	10
3182	3179	40
3182	3180	22
3182	3183	88
3182	3186	10
3183	3179	18
3183	3183	112
3183	3185	22
3183	3186	8
3184	3180	10
3184	3183	88
3184	3186	62
3185	3179	2
3185	3183	40
3185	3185	30
3185	3186	88
3186	3180	2
3186	3183	8
3186	3186	140
3186	3189	8
3186	3192	2
3187	3185	30
3187	3186	88
3187	3189	40
3187	3193	2
3188	3186	62
3188	3189	88
3188	3192	10
3189	3185	22
3189	3186	8
3189	3189	112
3189	3192	8
3189	3193	10
3190	3186	10
3190	3189	88
3190	3192	62
3191	3185	10
3191	3189	40
3191	3192	88
3191	3193	22
3192	3186	2
3192	3189	8
3192	3192	148
3192	3198	2
3193	3185	2
3193	3192	120
3193	3193	28
3193	3196	8
3193	3199	2
3194	3192	110
3194	3196	40
3194	3198	10
3195	3192	40
3195	3193	22
3195	3196	88
3195	3199	10
3196	3192	18
3196	3196	112
3196	3198	22
3196	3199	8
3197	3193	10
3197	3196	88
3197	3199	62
3198	3192	2
3198	3196	40
3198	3198	30
3198	3199	88
3199	3193	2
3199	3196	8
3199	3199	140
3199	3202	8
3199	3205	2
3200	3198	30
3200	3199	88
3200	3202	40
3200	3206	2
3201	3199	62
3201	3202	88
3201	3205	10
3202	3198	22
3202	3199	8
3202	3202	112
3202	3205	8
3202	3206	10
3203	3199	10
3203	3202	88
3203	3205	62
3204	3198	10
3204	3202	40
3204	3205	88
3204	3206	22
3205	3199	2
3205	3202	8
3205	3205	148
3205	3211	2
3206	3198	2
3206	3205	120
3206	3206	28
3206	3209	8
3206	3212	2
3207	3205	110
3207	3209	40
3207	3211	10
3208	3205	40
3208	3206	22
3208	3209	88
3208	3212	10
3209	3205	18
3209	3209	112
3209	3211	22
3209	3212	8
3210	3206	10
3210	3209	88
3210	3212	62
3211	3205	2
3211	3209	40
3211	3211	30
3211	3212	88
3212	3206	2
3212	3209	8
3212	3212	140
3212	3215	8
3212	3218	2
3213	3211	30
3213	3212	88
3213	3215	40
3213	3219	2
3214	3212	62
3214	3215	88
3214	3218	10
3215	3211	22
3215	3212	8
3215	3215	112
3215	3218	8
3215	3219	10
3216	3212	10
3216	3215	88
3216	3218	62
3217	3211	10
3217	3215	40
3217	3218	88
3217	3219	22
3218	3212	2
3218	3215	8
3218	3218	148
3218	3224	2
3219	3211	2
3219	3218	120
3219	3219	28
3219	3222	8
3219	3225	2
3220	3218	110
3220	3222	40
3220	3224	10
3221	3218	40
3221	3219	22
3221	3222	88
3221	3225	10
3222	3218	18
3222	3222	112
3222	3224	22
3222	3225	8
3223	3219	10
3223	3222	88
3223	3225	62
3224	3218	2
3224	3222	40
3224	3224	30
3224	3225	88
3225	3219	2
3225	3222	8
3225	3225	140
3225	3228	8
3225	3231	2
3226	3224	30
3226	3225	88
3226	3228	40
3226	3232	2
3227	3225	62
3227	3228	88
3227	3231	10
3228	3224	22
3228	3225	8
3228	3228	112
3228	3231	8
3228	3232	10
3229	3225	10
3229	3228	88
3229	3231	62
3230	3224	10
3230	3228	40
3230	3231	88
3230	3232	22
3231	3225	2
3231	3228	8
3231	3231	148
3231	3237	2
3232	3224	2
3232	3231	120
3232	3232	28
3232	3235	8
3232	3238	2
3233	3231	110
3233	3235	40
3233	3237	10
3234	3231	40
3234	3232	22
3234	3235	88
3234	3238	10
3235	3231	18
3235	3235	112
3235	3237	22
3235	3238	8
3236	3232	10
3236	3235	88
3236	3238	62
3237	3231	2
3237	3235	40
3237	3237	30
3237	3238	88
3238	3232	2
3238	3235	8
3238	3238	140
3238	3241	8
3238	3244	2
3239	3237	30
3239	3238	88
3239	3241	40
3239	3245	2
3240	3238	62
3240	3241	88
3240	3244	10
3241	3237	22
3241	3238	8
3241	3241	112
3241	3244	8
3241	3245	10
3242	3238	10
3242	3241	88
3242	3244	62
3243	3237	10
3243	3241	40
3243	3244	88
3243	3245	22
3244	3238	2
3244	3241	8
3244	3244	148
3244	3250	2
3245	3237	2
3245	3244	120
3245	3245	28
3245	3248	8
3245	3251	2
3246	3244	110
3246	3248	40
3246	3250	10
3247	3244	40
3247	3245	22
3247	3248	88
3247	3251	10
3248	3244	18
3248	3248	112
3248	3250	22
3248	3251	8
3249	3245	10
3249	3248	88
3249	3251	62
3250	3244	2
3250	3248	40
3250	3250	30
3250	3251	88
3251	3245	2
3251	3248	8
3251	3251	140
3251	3254	8
3251	3257	2
3252	3250	30
3252	3251	88
3252	3254	40
3252	3258	2
3253	3251	62
3253	3254	88
3253	3257	10
3254	3250	22
3254	3251	8
3254	3254	112
3254	3257	8
3254	3258	10
3255	3251	10
3255	3254	88
3255	3257	62
3256	3250	10
3256	3254	40
3256	3257	88
3256	3258	22
3257	3251	2
3257	3254	8
3257	3257	148
3257	3263	2
3258	3250	2
3258	3257	120
3258	3258	28
3258	3261	8
3258	3264	2
3259	3257	110
3259	3261	40
3259	3263	10
3260	3257	40
3260	3258	22
3260	3261	88
3260	3264	10
3261	3257	18
3261	3261	112
3261	3263	22
3261	3264	8
3262	3258	10
3262	3261	88
3262	3264	62
3263	3257	2
3263	3261	40
3263	3263	30
3263	3264	88
3264	3258	2
3264	3261	8
3264	3264	140
3264	3267	8
3264	3270	2
3265	3263	30
3265	3264	88
3265	3267	40
3265	3271	2
3266	3264	62
3266	3267	88
3266	3270	10
3267	3263	22
3267	3264	8
3267	3267	112
3267	3270	8
3267	3271	10
3268	3264	10
3268	3267	88
3268	3270	62
3269	3263	10
3269	3267	40
3269	3270	88
3269	3271	22
3270	3264	2
3270	3267	8
3270	3270	148
3270	3276	2
3271	3263	2
3271	3270	120
3271	3271	28
3271	3274	8
3271	3277	2
3272	3270	110
3272	3274	40
3272	3276	10
3273	3270	40
3273	3271	22
3273	3274	88
3273	3277	10
3274	3270	18
3274	3274	112
3274	3276	22
3274	3277	8
3275	3271	10
3275	3274	88
3275	3277	62
3276	3270	2
3276	3274	40
3276	3276	30
3276	3277	88
3277	3271	2
3277	3274	8
3277	3277	140
3277	3280	8
3277	3283	2
3278	3276	30
3278	3277	88
3278	3280	40
3278	3284	2
3279	3277	62
3279	3280	88
3279	3283	10
3280	3276	22
3280	3277	8
3280	3280	112
3280	3283	8
3280	3284	10
3281	3277	10
3281	3280	88
3281	3283	62
3282	3276	10
3282	3280	40
3282	3283	88
3282	3284	22
3283	3277	2
3283	3280	8
3283	3283	148
3283	3289	2
3284	3276	2
3284	3283	120
3284	3284	28
3284	3287	8
3284	3290	2
3285	3283	110
3285	3287	40
3285	3289	10
3286	3283	40
3286	3284	22
3286	3287	88
3286	3290	10
3287	3283	18
3287	3287	112
3287	3289	22
3287	3290	8
3288	3284	10
3288	3287	88
3288	3290	62
3289	3283	2
3289	3287	40
3289	3289	30
3289	3290	88
3290	3284	2
3290	3287	8
3290	3290	140
3290	3293	8
3290	3296	2
3291	3289	30
3291	3290	88
3291	3293	40
3291	3297	2
3292	3290	62
3292	3293	88
3292	3296	10
3293	3289	22
3293	3290	8
3293	3293	112
3293	3296	8
3293	3297	10
3294	3290	10
3294	3293	88
3294	3296	62
3295	3289	10
3295	3293	40
3295	3296	88
3295	3297	22
3296	3290	2
3296	3293	8
3296	3296	148
3296	3302	2
3297	3289	2
3297	3296	120
3297	3297	28
3297	3300	8
3297	3303	2
3298	3296	110
3298	3300	40
3298	3302	10
3299	3296	40
3299	3297	22
3299	3300	88
3299	3303	10
3300	3296	18
3300	3300	112
3300	3302	22
3300	3303	8
3301	3297	10
3301	3300	88
3301	3303	62
3302	3296	2
3302	3300	40
3302	3302	30
3302	3303	88
3303	3297	2
3303	3300	8
3303	3303	140
3303	3306	8
3303	3309	2
3304	3302	30
3304	3303	88
3304	3306	40
3304	3310	2
3305	3303	62
3305	3306	88
3305	3309	10
3306	3302	22
3306	3303	8
3306	3306	112
3306	3309	8
3306	3310	10
3307	3303	10
3307	3306	88
3307	3309	62
3308	3302	10
3308	3306	40
3308	3309	88
3308	3310	22
3309	3303	2
3309	3306	8
3309	3309	148
3309	3315	2
3310	3302	2
3310	3309	120
3310	3310	28
3310	3313	8
3310	3316	2
3311	3309	110
3311	3313	40
3311	3315	10
3312	3309	40
3312	3310	22
3312	3313	88
3312	3316	10
3313	3309	18
3313	3313	112
3313	3315	22
3313	3316	8
3314	3310	10
3314	3313	88
3314	3316	62
3315	3309	2
3315	3313	40
3315	3315	30
3315	3316	88
3316	3310	2
3316	3313	8
3316	3316	140
3316	3319	8
3316	3322	2
3317	3315	30
3317	3316	88
3317	3319	40
3317	3323	2
3318	3316	62
3318	3319	88
3318	3322	10
3319	3315	22
3319	3316	8
3319	3319	112
3319	3322	8
3319	3323	10
3320	3316	10
3320	3319	88
3320	3322	62
3321	3315	10
3321	3319	40
3321	3322	88
3321	3323	22
3322	1	1
3322	3316	2
3322	3319	8
3322	3322	148
3322	3328	1
3323	0	2
3323	3315	2
3323	3322	120
3323	3323	28
3323	3326	8
3324	1	5
3324	3322	110
3324	3326	40
3324	3328	5
3325	0	10
3325	3322	40
3325	3323	22
3325	3326	88
3326	0	8
3326	1	11
3326	3322	18
3326	3326	112
3326	3328	11
3327	0	62
3327	3323	10
3327	3326	88
3328	0	88
3328	1	15
3328	3322	2
3328	3326	40
3328	3328	15


==> anc/results/_c11b_primary_work/trig_machin.tsv <==
# scale=1099511627776
# pi_lo=13755196522865364771819678102867924328244153703227060880483903448534510518254787180466697071655133394828/4378415039628947459937727997546211954686766813220456686890896640107495585425567696802318096160888671875
# pi_hi=532685139378028814326177513839944885121108267588049626044467293602640619401307288173318260619135934122056/169558946087217022277357939625652320721127326873197089092810106426834071413622950785793364048004150390625
k	cos_lo	cos_hi	sin_lo	sin_hi
0	1099511627776	1099511627776	0	0
1	1099509669367	1099509669381	2075227149	2075227164
2	1099503794168	1099503794182	4150446913	4150446928
3	1099494002193	1099494002207	6225651891	6225651906
4	1099480293476	1099480293490	8300834692	8300834707
5	1099462668067	1099462668081	10375987922	10375987937
6	1099441126029	1099441126043	12451104189	12451104204
7	1099415667437	1099415667451	14526176103	14526176118
8	1099386292384	1099386292398	16601196270	16601196285
9	1099353000973	1099353000987	18676157297	18676157312
10	1099315793322	1099315793336	20751051795	20751051810
11	1099274669566	1099274669580	22825872371	22825872386
12	1099229629850	1099229629864	24900611634	24900611649
13	1099180674334	1099180674348	26975262194	26975262209
14	1099127803193	1099127803207	29049816659	29049816674
15	1099071016615	1099071016629	31124267638	31124267653
16	1099010314803	1099010314817	33198607745	33198607760
17	1098945697973	1098945697987	35272829587	35272829602
18	1098877166354	1098877166368	37346925775	37346925790
19	1098804720191	1098804720205	39420888924	39420888939
20	1098728359744	1098728359758	41494711642	41494711657
21	1098648085282	1098648085296	43568386543	43568386558
22	1098563897092	1098563897107	45641906240	45641906255
23	1098475795474	1098475795489	47715263347	47715263362
24	1098383780742	1098383780756	49788450476	49788450491
25	1098287853225	1098287853239	51861460244	51861460259
26	1098188013262	1098188013276	53934285265	53934285280
27	1098084261211	1098084261225	56006918154	56006918169
28	1097976597439	1097976597453	58079351530	58079351545
29	1097865022333	1097865022347	60151578011	60151578026
30	1097749536287	1097749536301	62223590210	62223590225
31	1097630139716	1097630139730	64295380751	64295380766
32	1097506833042	1097506833056	66366942252	66366942267
33	1097379616707	1097379616721	68438267332	68438267347
34	1097248491163	1097248491177	70509348615	70509348630
35	1097113456875	1097113456889	72580178720	72580178735
36	1096974514326	1096974514340	74650750272	74650750287
37	1096831664012	1096831664027	76721055895	76721055910
38	1096684906442	1096684906456	78791088214	78791088229
39	1096534242137	1096534242150	80860839855	80860839870
40	1096379671634	1096379671648	82930303442	82930303457
41	1096221195483	1096221195497	84999471609	84999471624
42	1096058814250	1096058814264	87068336979	87068336994
43	1095892528513	1095892528527	89136892183	89136892198
44	1095722338865	1095722338879	91205129857	91205129872
45	1095548245910	1095548245924	93273042627	93273042642
46	1095370250271	1095370250286	95340623129	95340623144
47	1095188352580	1095188352595	97407864000	97407864016
48	1095002553487	1095002553501	99474757874	99474757889
49	1094812853653	1094812853667	101541297387	101541297402
50	1094619253753	1094619253767	103607475177	103607475192
51	1094421754477	1094421754491	105673283887	105673283902
52	1094220356528	1094220356542	107738716153	107738716168
53	1094015060624	1094015060638	109803764622	109803764637
54	1093805867497	1093805867512	111868421936	111868421951
55	1093592777893	1093592777907	113932680738	113932680753
56	1093375792567	1093375792581	115996533676	115996533691
57	1093154912296	1093154912310	118059973401	118059973416
58	1092930137866	1092930137880	120122992556	120122992571
59	1092701470078	1092701470092	122185583797	122185583812
60	1092468909744	1092468909758	124247739776	124247739791
61	1092232457696	1092232457710	126309453145	126309453160
62	1091992114773	1091992114787	128370716559	128370716574
63	1091747881834	1091747881849	130431522677	130431522692
64	1091499759748	1091499759762	132491864158	132491864173
65	1091247749399	1091247749413	134551733660	134551733675
66	1090991851683	1090991851697	136611123848	136611123863
67	1090732067514	1090732067528	138670027385	138670027400
68	1090468397817	1090468397831	140728436934	140728436949
69	1090200843529	1090200843543	142786345166	142786345181
70	1089929405607	1089929405621	144843744747	144843744762
71	1089654085013	1089654085027	146900628350	146900628365
72	1089374882734	1089374882748	148956988647	148956988663
73	1089091799759	1089091799773	151012818314	151012818329
74	1088804837099	1088804837114	153068110023	153068110038
75	1088513995777	1088513995791	155122856459	155122856474
76	1088219276826	1088219276840	157177050298	157177050313
77	1087920681299	1087920681313	159230684223	159230684238
78	1087618210260	1087618210273	161283750917	161283750932
79	1087311864783	1087311864797	163336243069	163336243084
80	1087001645962	1087001645976	165388153366	165388153381
81	1086687554901	1086687554915	167439474500	167439474515
82	1086369592719	1086369592733	169490199161	169490199176
83	1086047760549	1086047760563	171540320045	171540320060
84	1085722059539	1085722059553	173589829849	173589829864
85	1085392490846	1085392490860	175638721273	175638721288
86	1085059055648	1085059055662	177686987014	177686987029
87	1084721755128	1084721755142	179734619780	179734619795
88	1084380590492	1084380590506	181781612277	181781612292
89	1084035562953	1084035562967	183827957208	183827957223
90	1083686673739	1083686673753	185873647288	185873647303
91	1083333924095	1083333924109	187918675228	187918675243
92	1082977315278	1082977315292	189963033742	189963033757
93	1082616848557	1082616848571	192006715550	192006715565
94	1082252525216	1082252525231	194049713367	194049713383
95	1081884346555	1081884346569	196092019922	196092019937
96	1081512313882	1081512313896	198133627934	198133627949
97	1081136428524	1081136428538	200174530132	200174530148
98	1080756691821	1080756691835	202214719247	202214719262
99	1080373105124	1080373105139	204254188008	204254188023
100	1079985669801	1079985669815	206292929153	206292929167
101	1079594387232	1079594387246	208330935419	208330935434
102	1079199258811	1079199258825	210368199543	210368199558
103	1078800285943	1078800285957	212404714271	212404714286
104	1078397470052	1078397470066	214440472347	214440472362
105	1077990812573	1077990812587	216475466519	216475466534
106	1077580314953	1077580314966	218509689538	218509689553
107	1077165978656	1077165978670	220543134157	220543134172
108	1076747805156	1076747805171	222575793131	222575793146
109	1076325795944	1076325795958	224607659223	224607659238
110	1075899952523	1075899952537	226638725190	226638725205
111	1075470276411	1075470276426	228668983800	228668983815
112	1075036769136	1075036769151	230698427820	230698427835
113	1074599432247	1074599432261	232727050020	232727050035
114	1074158267298	1074158267312	234754843173	234754843188
115	1073713275860	1073713275874	236781800056	236781800071
116	1073264459520	1073264459534	238807913449	238807913464
117	1072811819879	1072811819893	240833176133	240833176148
118	1072355358545	1072355358559	242857580893	242857580908
119	1071895077145	1071895077160	244881120519	244881120535
120	1071430977322	1071430977336	246903787803	246903787818
121	1070963060726	1070963060740	248925575538	248925575553
122	1070491329025	1070491329039	250946476522	250946476537
123	1070015783899	1070015783914	252966483556	252966483571
124	1069536427043	1069536427057	254985589445	254985589460
125	1069053260163	1069053260178	257003786994	257003787009
126	1068566284981	1068566284996	259021069018	259021069033
127	1068075503234	1068075503249	261037428326	261037428341
128	1067580916667	1067580916681	263052857737	263052857752
129	1067082527042	1067082527057	265067350073	265067350088
130	1066580336139	1066580336153	267080898155	267080898170
131	1066074345740	1066074345754	269093494811	269093494826
132	1065564557653	1065564557667	271105132873	271105132888
133	1065050973691	1065050973706	273115805173	273115805188
134	1064533595685	1064533595699	275125504550	275125504565
135	1064012425477	1064012425491	277134223844	277134223859
136	1063487464925	1063487464940	279141955899	279141955914
137	1062958715898	1062958715913	281148693563	281148693577
138	1062426180280	1062426180294	283154429687	283154429702
139	1061889859968	1061889859983	285159157126	285159157141
140	1061349756874	1061349756888	287162868740	287162868755
141	1060805872918	1060805872932	289165557390	289165557406
142	1060258210040	1060258210054	291167215943	291167215958
143	1059706770191	1059706770206	293167837266	293167837281
144	1059151555336	1059151555350	295167414232	295167414248
145	1058592567453	1058592567467	297165939723	297165939738
146	1058029808531	1058029808545	299163406613	299163406628
147	1057463280577	1057463280591	301159807790	301159807805
148	1056892985607	1056892985622	303155136143	303155136158
149	1056318925655	1056318925669	305149384562	305149384577
150	1055741102764	1055741102779	307142545944	307142545959
151	1055159518993	1055159519007	309134613188	309134613203
152	1054574176417	1054574176431	311125579198	311125579213
153	1053985077116	1053985077130	313115436881	313115436896
154	1053392223191	1053392223205	315104179148	315104179163
155	1052795616753	1052795616768	317091798918	317091798933
156	1052195259930	1052195259944	319078289106	319078289121
157	1051591154857	1051591154872	321063642638	321063642653
158	1050983303688	1050983303702	323047852440	323047852455
159	1050371708587	1050371708602	325030911445	325030911460
160	1049756371736	1049756371750	327012812590	327012812605
161	1049137295322	1049137295336	328993548810	328993548825
162	1048514481555	1048514481569	330973113055	330973113070
163	1047887932651	1047887932666	332951498268	332951498284
164	1047257650843	1047257650858	334928697407	334928697422
165	1046623638376	1046623638390	336904703423	336904703438
166	1045985897509	1045985897523	338879509280	338879509296
167	1045344430513	1045344430527	340853107942	340853107957
168	1044699239671	1044699239686	342825492378	342825492393
169	1044050327287	1044050327302	344796655562	344796655578
170	1043397695669	1043397695683	346766590474	346766590489
171	1042741347142	1042741347156	348735290095	348735290110
172	1042081284044	1042081284058	350702747411	350702747426
173	1041417508726	1041417508740	352668955415	352668955430
174	1040750023554	1040750023568	354633907102	354633907117
175	1040078830906	1040078830920	356597595471	356597595486
176	1039403933173	1039403933187	358560013531	358560013545
177	1038725332756	1038725332770	360521154285	360521154300
178	1038043032076	1038043032091	362481010750	362481010765
179	1037357033561	1037357033576	364439575945	364439575960
180	1036667339658	1036667339672	366396842893	366396842908
181	1035973952821	1035973952835	368352804621	368352804636
182	1035276875521	1035276875536	370307454161	370307454176
183	1034576110241	1034576110255	372260784548	372260784563
184	1033871659479	1033871659493	374212788828	374212788843
185	1033163525740	1033163525755	376163460045	376163460060
186	1032451711553	1032451711567	378112791251	378112791266
187	1031736219448	1031736219463	380060775499	380060775514
188	1031017051977	1031017051991	382007405853	382007405869
189	1030294211701	1030294211716	383952675377	383952675392
190	1029567701196	1029567701211	385896577142	385896577157
191	1028837523048	1028837523063	387839104222	387839104238
192	1028103679859	1028103679873	389780249697	389780249712
193	1027366174245	1027366174259	391720006655	391720006670
194	1026625008828	1026625008843	393658368183	393658368199
195	1025880186256	1025880186270	395595327377	395595327392
196	1025131709176	1025131709191	397530877337	397530877352
197	1024379580257	1024379580271	399465011167	399465011181
198	1023623802177	1023623802192	401397721978	401397721993
199	1022864377632	1022864377646	403329002887	403329002901
200	1022101309322	1022101309336	405258847010	405258847024
201	1021334599968	1021334599982	407187247476	407187247490
202	1020564252301	1020564252315	409114197410	409114197425
203	1019790269065	1019790269080	411039689955	411039689970
204	1019012653016	1019012653031	412963718247	412963718262
205	1018231406928	1018231406942	414886275431	414886275446
206	1017446533581	1017446533595	416807354664	416807354679
207	1016658035769	1016658035783	418726949098	418726949113
208	1015865916306	1015865916320	420645051895	420645051910
209	1015070178010	1015070178024	422561656222	422561656237
210	1014270823718	1014270823733	424476755252	424476755268
211	1013467856275	1013467856289	426390342166	426390342181
212	1012661278545	1012661278558	428302410142	428302410157
213	1011851093395	1011851093410	430212952372	430212952388
214	1011037303718	1011037303733	432121962048	432121962063
215	1010219912411	1010219912425	434029432373	434029432387
216	1009398922382	1009398922397	435935356547	435935356563
217	1008574336560	1008574336575	437839727785	437839727800
218	1007746157882	1007746157896	439742539299	439742539314
219	1006914389296	1006914389311	441643784313	441643784328
220	1006079033767	1006079033781	443543456055	443543456069
221	1005240094270	1005240094284	445441547757	445441547771
222	1004397573793	1004397573807	447338052655	447338052670
223	1003551475339	1003551475353	449232963996	449232964011
224	1002701801920	1002701801935	451126275028	451126275043
225	1001848556565	1001848556579	453017979008	453017979023
226	1000991742310	1000991742325	454908069197	454908069212
227	1000131362211	1000131362225	456796538859	456796538874
228	999267419334	999267419348	458683381272	458683381287
229	998399916751	998399916765	460568589710	460568589725
230	997528857555	997528857569	462452157459	462452157474
231	996654244851	996654244865	464334077809	464334077824
232	995776081753	995776081768	466214344056	466214344071
233	994894371390	994894371404	468092949500	468092949515
234	994009116902	994009116917	469969887453	469969887468
235	993120321441	993120321456	471845151225	471845151240
236	992227988176	992227988190	473718734139	473718734154
237	991332120286	991332120300	475590629516	475590629531
238	990432720960	990432720975	477460830692	477460830708
239	989529793405	989529793420	479329331004	479329331019
240	988623340832	988623340847	481196123793	481196123808
241	987713366477	987713366492	483061202413	483061202429
242	986799873578	986799873592	484924560218	484924560233
243	985882865387	985882865402	486786190568	486786190583
244	984962345175	984962345189	488646086836	488646086851
245	984038316219	984038316234	490504242395	490504242410
246	983110781811	983110781826	492360650621	492360650636
247	982179745256	982179745271	494215304906	494215304920
248	981245209868	981245209883	496068198643	496068198657
249	980307178980	980307178994	497919325227	497919325242
250	979365655931	979365655945	499768678069	499768678084
251	978420644073	978420644088	501616250578	501616250593
252	977472146777	977472146792	503462036173	503462036188
253	976520167420	976520167434	505306028279	505306028294
254	975564709392	975564709406	507148220329	507148220343
255	974605776098	974605776112	508988605756	508988605771
256	973643370953	973643370967	510827178008	510827178023
257	972677497388	972677497403	512663930532	512663930547
258	971708158840	971708158854	514498856788	514498856802
259	970735358764	970735358778	516331950238	516331950253
260	969759100627	969759100641	518163204355	518163204371
261	968779387903	968779387917	519992612609	519992612624
262	967796224085	967796224100	521820168489	521820168504
263	966809612673	966809612688	523645865481	523645865496
264	965819557184	965819557198	525469697084	525469697099
265	964826061145	964826061159	527291656799	527291656814
266	963829128091	963829128106	529111738135	529111738151
267	962828761579	962828761593	530929934613	530929934628
268	961824965171	961824965185	532746239750	532746239764
269	960817742440	960817742454	534560647081	534560647095
270	959807096975	959807096990	536373150136	536373150151
271	958793032380	958793032395	538183742464	538183742479
272	957775552262	957775552277	539992417615	539992417630
273	956754660250	956754660265	541799169143	541799169158
274	955730359978	955730359993	543603990612	543603990626
275	954702655097	954702655111	545406875594	545406875609
276	953671549265	953671549280	547207817667	547207817682
277	952637046157	952637046171	549006810415	549006810430
278	951599149457	951599149472	550803847429	550803847444
279	950557862867	950557862882	552598922308	552598922323
280	949513190091	949513190106	554392028657	554392028671
281	948465134852	948465134867	556183160086	556183160101
282	947413700884	947413700899	557972310218	557972310234
283	946358891933	946358891947	559759472679	559759472694
284	945300711754	945300711769	561544641102	561544641117
285	944239164120	944239164135	563327809125	563327809141
286	943174252811	943174252825	565108970402	565108970417
287	942105981620	942105981635	566888118581	566888118596
288	941034354352	941034354367	568665247329	568665247345
289	939959374828	939959374842	570440350314	570440350329
290	938881046873	938881046887	572213421212	572213421227
291	937799374331	937799374346	573984453706	573984453722
292	936714361055	936714361069	575753441489	575753441504
293	935626010909	935626010924	577520378258	577520378273
294	934534327770	934534327785	579285257718	579285257733
295	933439315530	933439315545	581048073586	581048073601
296	932340978086	932340978100	582808819576	582808819591
297	931239319352	931239319366	584567489419	584567489434
298	930134343254	930134343268	586324076851	586324076866
299	929026053724	929026053738	588078575614	588078575629
300	927914454714	927914454728	589830979455	589830979470
301	926799550182	926799550197	591581282136	591581282151
302	925681344103	925681344117	593329477418	593329477433
303	924559840455	924559840470	595075559077	595075559092
304	923435043237	923435043252	596819520887	596819520903
305	922306956456	922306956471	598561356644	598561356659
306	921175584128	921175584143	600301060136	600301060151
307	920040930285	920040930300	602038625166	602038625182
308	918902998968	918902998982	603774045550	603774045565
309	917761794232	917761794246	605507315101	605507315116
310	916617320140	916617320156	607238427646	607238427662
311	915469580773	915469580788	608967377017	608967377032
312	914318580217	914318580231	610694157056	610694157070
313	913164322572	913164322587	612418761611	612418761627
314	912006811951	912006811966	614141184541	614141184556
315	910846052475	910846052490	615861419706	615861419721
316	909682048281	909682048296	617579460982	617579460997
317	908514803515	908514803530	619295302247	619295302262
318	907344322338	907344322352	621008937386	621008937401
319	906170608916	906170608930	622720360298	622720360313
320	904993667428	904993667443	624429564887	624429564902
321	903813502072	903813502087	626136545062	626136545077
322	902630117051	902630117065	627841294742	627841294757
323	901443516578	901443516593	629543807857	629543807872
324	900253704882	900253704896	631244078339	631244078354
325	899060686201	899060686215	632942100133	632942100147
326	897864464784	897864464799	634637867190	634637867205
327	896665044895	896665044909	636331373466	636331373481
328	895462430802	895462430817	638022612933	638022612948
329	894256626794	894256626809	639711579564	639711579580
330	893047637164	893047637178	641398267342	641398267357
331	891835466220	891835466234	643082670259	643082670274
332	890620118279	890620118294	644764782312	644764782328
333	889401597669	889401597684	646444597515	646444597530
334	888179908734	888179908749	648122109878	648122109893
335	886955055824	886955055839	649797313429	649797313445
336	885727043303	885727043318	651470202199	651470202214
337	884495875548	884495875563	653140770227	653140770242
338	883261556939	883261556954	654809011564	654809011580
339	882024091876	882024091891	656474920268	656474920283
340	880783484771	880783484786	658138490400	658138490415
341	879539740037	879539740051	659799716040	659799716055
342	878292862109	878292862122	661458591266	661458591281
343	877042855427	877042855442	663115110172	663115110187
344	875789724443	875789724458	664769266850	664769266865
345	874533473623	874533473637	666421055417	666421055432
346	873274107444	873274107458	668070469983	668070469998
347	872011630387	872011630402	669717504671	669717504685
348	870746046952	870746046967	671362153616	671362153631
349	869477361648	869477361663	673004410961	673004410976
350	868205578994	868205579009	674644270854	674644270868
351	866930703520	866930703537	676281727451	676281727467
352	865652739768	865652739783	677916774923	677916774938
353	864371692291	864371692306	679549407444	679549407458
354	863087565652	863087565667	681179619196	681179619211
355	861800364425	861800364439	682807404375	682807404389
356	860510093196	860510093210	684432757179	684432757194
357	859216756560	859216756576	686055671821	686055671836
358	857920359126	857920359141	687676142518	687676142533
359	856620905513	856620905527	689294163497	689294163512
360	855318400346	855318400362	690909728995	690909729011
361	854012848269	854012848284	692522833258	692522833273
362	852704253931	852704253945	694133470536	694133470551
363	851392621994	851392622010	695741635094	695741635109
364	850077957132	850077957146	697347321204	697347321219
365	848760264025	848760264039	698950523144	698950523159
366	847439547370	847439547385	700551235204	700551235219
367	846115811870	846115811884	702149451682	702149451697
368	844789062239	844789062253	703745166884	703745166899
369	843459303206	843459303220	705338375125	705338375139
370	842126539508	842126539523	706929070732	706929070747
371	840790775893	840790775907	708517248036	708517248051
372	839452017117	839452017132	710102901379	710102901394
373	838110267952	838110267967	711686025115	711686025131
374	836765533176	836765533191	713266613602	713266613617
375	835417817580	835417817595	714844661210	714844661225
376	834067125963	834067125979	716420162320	716420162335
377	832713463139	832713463153	717993111316	717993111331
378	831356833930	831356833945	719563502597	719563502612
379	829997243168	829997243184	721131330567	721131330583
380	828634695695	828634695710	722696589644	722696589658
381	827269196369	827269196383	724259274246	724259274260
382	825900750050	825900750065	725819378813	725819378828
383	824529361613	824529361628	727376897784	727376897799
384	823155035947	823155035962	728931825610	728931825625
385	821777777945	821777777959	730484156753	730484156769
386	820397592513	820397592528	732033885685	732033885700
387	819014484568	819014484583	733581006883	733581006897
388	817628459038	817628459053	735125514836	735125514852
389	816239520861	816239520875	736667404041	736667404056
390	814847674984	814847674998	738206669008	738206669022
391	813452926363	813452926378	739743304252	739743304266
392	812055279968	812055279983	741277304298	741277304313
393	810654740780	810654740795	742808663683	742808663697
394	809251313788	809251313802	744337376950	744337376965
395	807845003987	807845004001	745863438657	745863438671
396	806435816389	806435816404	747386843367	747386843382
397	805023756016	805023756031	748907585648	748907585662
398	803608827899	803608827913	750425660087	750425660102
399	802191037074	802191037088	751941061276	751941061292
400	800770388593	800770388607	753453783814	753453783829
401	799346887519	799346887534	754963822316	754963822331
402	797920538920	797920538935	756471171401	756471171416
403	796491347881	796491347895	757975825699	757975825714
404	795059319489	795059319504	759477779850	759477779866
405	793624458849	793624458863	760977028503	760977028518
406	792186771069	792186771084	762473566320	762473566334
407	790746261272	790746261288	763967387966	763967387982
408	789302934590	789302934605	765458488122	765458488136
409	787856796165	787856796179	766946861476	766946861491
410	786407851147	786407851162	768432502725	768432502741
411	784956104700	784956104715	769915406579	769915406593
412	783501561994	783501562008	771395567751	771395567766
413	782044228208	782044228224	772872980972	772872980988
414	780584108538	780584108553	774347640979	774347640993
415	779121208185	779121208199	775819542517	775819542532
416	777655532357	777655532372	777288680342	777288680357
417	776187086276	776187086290	778755049223	778755049238
418	774715875175	774715875190	780218643936	780218643950
419	773241904295	773241904310	781679459265	781679459279
420	771765178883	771765178899	783137490007	783137490022
421	770285704203	770285704217	784592730970	784592730985
422	768803485526	768803485541	786045176968	786045176983
423	767318528131	767318528146	787494822828	787494822843
424	765830837307	765830837321	788941663385	788941663399
425	764340418353	764340418367	790385693485	790385693500
426	762847276578	762847276595	791826907983	791826907999
427	761351417308	761351417323	793265301747	793265301761
428	759852845864	759852845878	794700869652	794700869667
429	758351567584	758351567600	796133606585	796133606600
430	756847587822	756847587837	797563507440	797563507455
431	755340911931	755340911946	798990567126	798990567141
432	753831545279	753831545294	800414780556	800414780573
433	752319493245	752319493260	801836142661	801836142675
434	750804761213	750804761228	803254648374	803254648388
435	749287354579	749287354595	804670292642	804670292657
436	747767278752	747767278766	806083070424	806083070439
437	746244539140	746244539155	807492976684	807492976699
438	744719141175	744719141190	808900006403	808900006418
439	743191090287	743191090302	810304154569	810304154583
440	741660391919	741660391934	811705416176	811705416190
441	740127051527	740127051542	813103786235	813103786250
442	738591074570	738591074584	814499259765	814499259779
443	737052466519	737052466534	815891831794	815891831809
444	735511232859	735511232874	817281497361	817281497376
445	733967379077	733967379092	818668251517	818668251533
446	732420910674	732420910689	820052089320	820052089334
447	730871833160	730871833175	821433005841	821433005855
448	729320152052	729320152067	822810996159	822810996175
449	727765872875	727765872890	824186055371	824186055386
450	726209001172	726209001187	825558178574	825558178588
451	724649542484	724649542500	826927360879	826927360894
452	723087502368	723087502383	828293597411	828293597425
453	721522886389	721522886403	829656883302	829656883317
454	719955700118	719955700133	831017213695	831017213711
455	718385949142	718385949156	832374583747	832374583762
456	716813639050	716813639065	833728988620	833728988635
457	715238775443	715238775458	835080423488	835080423503
458	713661363932	713661363947	836428883542	836428883556
459	712081410137	712081410152	837774363971	837774363986
460	710498919685	710498919702	839116859990	839116860005
461	708913898214	708913898229	840456366809	840456366824
462	707326351371	707326351386	841792879661	841792879676
463	705736284811	705736284826	843126393783	843126393798
464	704143704196	704143704211	844456904428	844456904442
465	702548615201	702548615216	845784406852	845784406867
466	700951023509	700951023523	847108896327	847108896341
467	699350934808	699350934824	848430368134	848430368150
468	697748354803	697748354818	849748817569	849748817584
469	696143289201	696143289216	851064239933	851064239947
470	694535743718	694535743734	852376630540	852376630555
471	692925724082	692925724097	853685984715	853685984729
472	691313236026	691313236041	854992297794	854992297809
473	689698285299	689698285314	856295565122	856295565138
474	688080877648	688080877663	857595782060	857595782075
475	686461018841	686461018857	858892943970	858892943985
476	684838714644	684838714660	860187046238	860187046253
477	683213970837	683213970852	861478084252	861478084267
478	681586793211	681586793225	862766053409	862766053423
479	679957187556	679957187571	864050949125	864050949140
480	678325159682	678325159697	865332766820	865332766835
481	676690715404	676690715419	866611501932	866611501947
482	675053860539	675053860555	867887149899	867887149915
483	673414600924	673414600938	869159706185	869159706200
484	671772942395	671772942409	870429166251	870429166266
485	670128890800	670128890815	871695525575	871695525590
486	668482451997	668482452012	872958779649	872958779663
487	666833631851	666833631866	874218923969	874218923983
488	665182436234	665182436249	875475954048	875475954063
489	663528871030	663528871045	876729865410	876729865425
490	661872942128	661872942143	877980653585	877980653599
491	660214655430	660214655445	879228314118	879228314134
492	658554016839	658554016854	880472842566	880472842581
493	656891032273	656891032288	881714234496	881714234510
494	655225707656	655225707671	882952485483	882952485497
495	653558048922	653558048937	884187591115	884187591130
496	651888062008	651888062023	885419546996	885419547011
497	650215752865	650215752881	886648348737	886648348752
498	648541127451	648541127466	887873991959	887873991974
499	646864191731	646864191746	889096472298	889096472312
500	645184951679	645184951693	890315785395	890315785409
501	643503413275	643503413289	891531926909	891531926924
502	641819582511	641819582526	892744892508	892744892522
503	640133465385	640133465400	893954677870	893954677885
504	638445067904	638445067920	895161278688	895161278703
505	636754396082	636754396097	896364690660	896364690675
506	635061455943	635061455958	897564909502	897564909517
507	633366253516	633366253532	898761930937	898761930952
508	631668794840	631668794855	899955750702	899955750717
509	629969085963	629969085978	901146364541	901146364555
510	628267132936	628267132952	902333768217	902333768232
511	626562941829	626562941844	903517957497	903517957512
512	624856518708	624856518723	904698928164	904698928179
513	623147869653	623147869668	905876676012	905876676026
514	621437000750	621437000765	907051196842	907051196857
515	619723918093	619723918108	908222486473	908222486488
516	618008627791	618008627805	909390540732	909390540747
517	616291135943	616291135959	910555355457	910555355472
518	614571448675	614571448690	911716926500	911716926514
519	612849572113	612849572127	912875249723	912875249738
520	611125512387	611125512402	914030320998	914030321013
521	609399275643	609399275657	915182136211	915182136226
522	607670868027	607670868041	916330691260	916330691275
523	605940295697	605940295713	917475982053	917475982068
524	604207564820	604207564835	918618004509	918618004523
525	602472681565	602472681580	919756754560	919756754575
526	600735652116	600735652132	920892228152	920892228167
527	598996482658	598996482673	922024421238	922024421252
528	597255179387	597255179402	923153329782	923153329796
529	595511748507	595511748523	924278949769	924278949784
530	593766196229	593766196244	925401277183	925401277198
531	592018528768	592018528783	926520308027	926520308042
532	590268752351	590268752367	927636038321	927636038336
533	588516873216	588516873231	928748464081	928748464096
534	586762897599	586762897614	929857581351	929857581366
535	585006831749	585006831764	930963386177	930963386192
536	583248681921	583248681936	932065874620	932065874635
537	581488454378	581488454393	933165042754	933165042769
538	579726155393	579726155408	934260886661	934260886677
539	577961791240	577961791256	935353402440	935353402456
540	576195368208	576195368223	936442586199	936442586214
541	574426892591	574426892606	937528434055	937528434070
542	572656370682	572656370698	938610942142	938610942157
543	570883808794	570883808809	939690106604	939690106618
544	569109213239	569109213254	940765923595	940765923611
545	567332590339	567332590355	941838389286	941838389302
546	565553946421	565553946435	942907499854	942907499868
547	563773287825	563773287840	943973251491	943973251505
548	561990620892	561990620908	945035640398	945035640413
549	560205951974	560205951989	946094662794	946094662808
550	558419287427	558419287442	947150314905	947150314919
551	556630633615	556630633630	948202592970	948202592985
552	554839996912	554839996927	949251493241	949251493256
553	553047383695	553047383709	950297011984	950297011998
554	551252800348	551252800365	951339145470	951339145484
555	549456253268	549456253283	952377889989	952377890003
556	547657748855	547657748870	953413241840	953413241855
557	545857293511	545857293526	954445197334	954445197349
558	544054893654	544054893669	955473752798	955473752812
559	542250555705	542250555720	956498904565	956498904579
560	540444286087	540444286102	957520648984	957520648998
561	538636091239	538636091254	958538982416	958538982431
562	536825977601	536825977616	959553901230	959553901245
563	535013951622	535013951637	960565401814	960565401829
564	533200019754	533200019769	961573480565	961573480580
565	531384188463	531384188478	962578133891	962578133905
566	529566464215	529566464230	963579358214	963579358228
567	527746853485	527746853500	964577149963	964577149978
568	525925362755	525925362770	965571505589	965571505603
569	524101998516	524101998531	966562421548	966562421562
570	522276767260	522276767275	967549894306	967549894321
571	520449675494	520449675509	968533920353	968533920368
572	518620729722	518620729737	969514496177	969514496191
573	516789936461	516789936477	970491618288	970491618303
574	514957302232	514957302247	971465283206	971465283221
575	513122833565	513122833580	972435487459	972435487473
576	511286536993	511286537009	973402227594	973402227609
577	509448419061	509448419075	974365500164	974365500179
578	507608486313	507608486327	975325301742	975325301757
579	505766745301	505766745318	976281628906	976281628921
580	503923202596	503923202611	977234478248	977234478262
581	502077864757	502077864773	978183846378	978183846392
582	500230738360	500230738375	979129729910	979129729926
583	498381829983	498381829999	980072125478	980072125493
584	496531146215	496531146230	981011029720	981011029734
585	494678693649	494678693664	981946439296	981946439310
586	492824478882	492824478897	982878350869	982878350884
587	490968508520	490968508536	983806761126	983806761140
588	489110789176	489110789191	984731666754	984731666768
589	487251327465	487251327481	985653064459	985653064473
590	485390130014	485390130029	986570950961	986570950975
591	483527203450	483527203465	987485322987	987485323002
592	481662554410	481662554425	988396177284	988396177299
593	479796189540	479796189554	989303510604	989303510620
594	477928115485	477928115500	990207319718	990207319732
595	476058338902	476058338919	991107601401	991107601415
596	474186866451	474186866465	992004352451	992004352466
597	472313704794	472313704809	992897569668	992897569684
598	470438860612	470438860627	993787249878	993787249893
599	468562340577	468562340592	994673389905	994673389921
600	466684151379	466684151394	995555986595	995555986610
601	464804299704	464804299720	996435036803	996435036818
602	462922792253	462922792268	997310537399	997310537413
603	461039635723	461039635739	998182485263	998182485278
604	459154836828	459154836844	999050877288	999050877303
605	457268402282	457268402297	999915710382	999915710396
606	455380338800	455380338815	1000776981464	1000776981478
607	453490653109	453490653125	1001634687466	1001634687481
608	451599351948	451599351963	1002488825332	1002488825347
609	449706442047	449706442062	1003339392019	1003339392033
610	447811930149	447811930164	1004186384498	1004186384512
611	445915823007	445915823024	1005029799751	1005029799765
612	444018127374	444018127389	1005869634773	1005869634787
613	442118850007	442118850022	1006705886574	1006705886588
614	440217997676	440217997691	1007538552173	1007538552188
615	438315577151	438315577166	1008367628608	1008367628622
616	436411595209	436411595224	1009193112917	1009193112932
617	434506058632	434506058648	1010015002168	1010015002183
618	432598974210	432598974225	1010833293431	1010833293445
619	430690348734	430690348749	1011647983788	1011647983803
620	428780189004	428780189020	1012459070340	1012459070354
621	426868501826	426868501841	1013266550195	1013266550210
622	424955294009	424955294024	1014070420478	1014070420492
623	423040572367	423040572383	1014870678327	1014870678342
624	421124343724	421124343739	1015667320888	1015667320903
625	419206614904	419206614919	1016460345324	1016460345339
626	417287392738	417287392753	1017249748810	1017249748825
627	415366684063	415366684078	1018035528538	1018035528552
628	413444495727	413444495742	1018817681702	1018817681716
629	411520834568	411520834584	1019596205519	1019596205533
630	409595707444	409595707459	1020371097218	1020371097232
631	407669121211	407669121226	1021142354036	1021142354051
632	405741082736	405741082751	1021909973225	1021909973239
633	403811598883	403811598899	1022673952050	1022673952065
634	401880676527	401880676542	1023434287792	1023434287806
635	399948322547	399948322562	1024190977742	1024190977756
636	398014543825	398014543841	1024944019201	1024944019215
637	396079347251	396079347267	1025693409492	1025693409507
638	394142739721	394142739736	1026439145940	1026439145955
639	392204728129	392204728144	1027181225894	1027181225908
640	390265319382	390265319397	1027919646706	1027919646721
641	388324520388	388324520403	1028654405747	1028654405761
642	386382338059	386382338075	1029385500399	1029385500413
643	384438779316	384438779332	1030112928058	1030112928073
644	382493851083	382493851098	1030836686134	1030836686148
645	380547560285	380547560301	1031556772047	1031556772061
646	378599913861	378599913876	1032273183231	1032273183246
647	376650918746	376650918760	1032985917139	1032985917153
648	374700581879	374700581896	1033694971225	1033694971239
649	372748910213	372748910228	1034400342968	1034400342982
650	370795910699	370795910715	1035102029851	1035102029865
651	368841590295	368841590310	1035800029379	1035800029394
652	366885955962	366885955977	1036494339066	1036494339080
653	364929014665	364929014681	1037184956433	1037184956447
654	362970773377	362970773393	1037871879025	1037871879039
655	361011239075	361011239091	1038555104390	1038555104404
656	359050418740	359050418755	1039234630100	1039234630114
657	357088319350	357088319365	1039910453731	1039910453746
658	355124947902	355124947919	1040582572875	1040582572889
659	353160311389	353160311404	1041250985139	1041250985154
660	351194416808	351194416823	1041915688143	1041915688157
661	349227271163	349227271179	1042576679515	1042576679530
662	347258881461	347258881476	1043233956904	1043233956919
663	345289254715	345289254730	1043887517971	1043887517985
664	343318397939	343318397955	1044537360382	1044537360396
665	341346318158	341346318174	1045183481823	1045183481838
666	339373022395	339373022410	1045825879996	1045825880011
667	337398517677	337398517694	1046464552609	1046464552623
668	335422811041	335422811055	1047099497387	1047099497402
669	333445909525	333445909540	1047730712071	1047730712085
670	331467820168	331467820184	1048358194410	1048358194425
671	329488550021	329488550036	1048981942170	1048981942184
672	327508106132	327508106148	1049601953131	1049601953145
673	325526495557	325526495572	1050218225079	1050218225093
674	323543725355	323543725370	1050830755821	1050830755835
675	321559802589	321559802604	1051439543177	1051439543191
676	319574734325	319574734341	1052044584976	1052044584990
677	317588527639	317588527655	1052645879061	1052645879076
678	315601189601	315601189616	1053243423296	1053243423311
679	313612727293	313612727309	1053837215550	1053837215564
680	311623147802	311623147817	1054427253702	1054427253716
681	309632458207	309632458222	1055013535658	1055013535672
682	307640665607	307640665622	1055596059324	1055596059338
683	305647777094	305647777111	1056174822628	1056174822644
684	303653799770	303653799784	1056749823507	1056749823521
685	301658740735	301658740750	1057321059913	1057321059927
686	299662607096	299662607112	1057888529809	1057888529824
687	297665405967	297665405983	1058452231177	1058452231192
688	295667144461	295667144475	1059012162009	1059012162023
689	293667829694	293667829710	1059568320306	1059568320322
690	291667468791	291667468806	1060120704091	1060120704105
691	289666068879	289666068893	1060669311395	1060669311410
692	287663637084	287663637100	1061214140262	1061214140277
693	285660180543	285660180557	1061755188754	1061755188769
694	283655706389	283655706404	1062292454941	1062292454956
695	281650221766	281650221782	1062825936912	1062825936926
696	279643733819	279643733834	1063355632764	1063355632778
697	277636249691	277636249706	1063881540611	1063881540626
698	275627776535	275627776552	1064403658579	1064403658594
699	273618321510	273618321525	1064921984810	1064921984824
700	271607891770	271607891785	1065436517455	1065436517469
701	269596494474	269596494491	1065947254681	1065947254695
702	267584136794	267584136812	1066454194670	1066454194684
703	265570825897	265570825912	1066957335617	1066957335631
704	263556568952	263556568968	1067456675729	1067456675743
705	261541373137	261541373154	1067952213225	1067952213239
706	259525245631	259525245646	1068443946343	1068443946357
707	257508193612	257508193627	1068931873327	1068931873341
708	255490224270	255490224286	1069415992446	1069415992460
709	253471344793	253471344807	1069896301967	1069896301981
710	251451562370	251451562385	1070372800185	1070372800199
711	249430884199	249430884214	1070845485401	1070845485415
712	247409317475	247409317490	1071314355930	1071314355944
713	245386869405	245386869420	1071779410102	1071779410116
714	243363547189	243363547204	1072240646262	1072240646277
715	241339358036	241339358051	1072698062763	1072698062778
716	239314309156	239314309171	1073151657983	1073151657997
717	237288407763	237288407780	1073601430297	1073601430313
718	235261661075	235261661089	1074047378109	1074047378123
719	233234076313	233234076329	1074489499829	1074489499843
720	231205660698	231205660714	1074927793881	1074927793895
721	229176421456	229176421471	1075362258705	1075362258719
722	227146365815	227146365830	1075792892751	1075792892765
723	225115501008	225115501023	1076219694486	1076219694500
724	223083834269	223083834286	1076642662392	1076642662408
725	221051372838	221051372852	1077061794960	1077061794975
726	219018123950	219018123966	1077477090698	1077477090713
727	216984094853	216984094869	1077888548123	1077888548138
728	214949292789	214949292803	1078296165776	1078296165790
729	212913725011	212913725025	1078699942199	1078699942213
730	210877398765	210877398780	1079099875955	1079099875969
731	208840321309	208840321323	1079495965620	1079495965634
732	206802499899	206802499914	1079888209784	1079888209798
733	204763941793	204763941809	1080276607049	1080276607064
734	202724654254	202724654268	1080661156030	1080661156045
735	200684644548	200684644562	1081041855359	1081041855373
736	198643919938	198643919953	1081418703679	1081418703694
737	196602487698	196602487713	1081791699649	1081791699663
738	194560355097	194560355112	1082160841936	1082160841950
739	192517529411	192517529427	1082526129229	1082526129243
740	190474017921	190474017935	1082887560227	1082887560241
741	188429827900	188429827914	1083245133639	1083245133653
742	186384966633	186384966649	1083598848195	1083598848210
743	184339441404	184339441420	1083948702632	1083948702646
744	182293259504	182293259518	1084294695706	1084294695720
745	180246428215	180246428231	1084636826183	1084636826197
746	178198954833	178198954849	1084975092844	1084975092859
747	176150846650	176150846664	1085309494487	1085309494501
748	174102110963	174102110979	1085640029916	1085640029930
749	172052755069	172052755086	1085966697956	1085966697971
750	170002786272	170002786286	1086289497443	1086289497457
751	167952211869	167952211885	1086608427228	1086608427243
752	165901039168	165901039184	1086923486175	1086923486190
753	163849275476	163849275490	1087234673162	1087234673176
754	161796928105	161796928119	1087541987076	1087541987091
755	159744004358	159744004374	1087845426826	1087845426841
756	157690511555	157690511570	1088144991333	1088144991347
757	155636457010	155636457025	1088440679525	1088440679539
758	153581848039	153581848055	1088732490352	1088732490366
759	151526691959	151526691975	1089020422775	1089020422789
760	149470996096	149470996112	1089304475766	1089304475780
761	147414767771	147414767787	1089584648313	1089584648327
762	145358014307	145358014322	1089860939422	1089860939436
763	143300743033	143300743048	1090133348103	1090133348117
764	141242961277	141242961293	1090401873388	1090401873402
765	139184676369	139184676385	1090666514320	1090666514334
766	137125895642	137125895658	1090927269959	1090927269973
767	135066626430	135066626445	1091184139374	1091184139388
768	133006876067	133006876083	1091437121649	1091437121663
769	130946651893	130946651907	1091686215886	1091686215900
770	128885961246	128885961261	1091931421193	1091931421207
771	126824811468	126824811484	1092172736702	1092172736716
772	124763209900	124763209914	1092410161547	1092410161561
773	122701163885	122701163901	1092643694888	1092643694902
774	120638680771	120638680786	1092873335889	1092873335902
775	118575767905	118575767920	1093099083735	1093099083749
776	116512432634	116512432650	1093320937621	1093320937635
777	114448682310	114448682325	1093538896755	1093538896769
778	112384524285	112384524299	1093752960361	1093752960375
779	110319965909	110319965925	1093963127679	1093963127693
780	108255014540	108255014556	1094169397957	1094169397971
781	106189677532	106189677546	1094371770462	1094371770476
782	104123962244	104123962259	1094570244474	1094570244487
783	102057876033	102057876049	1094764819282	1094764819297
784	99991426259	99991426275	1094955494196	1094955494211
785	97924620288	97924620303	1095142268539	1095142268554
786	95857465476	95857465492	1095325141641	1095325141655
787	93789969192	93789969207	1095504112853	1095504112868
788	91722138797	91722138811	1095679181536	1095679181550
789	89653981658	89653981674	1095850347068	1095850347082
790	87585505146	87585505160	1096017608840	1096017608853
791	85516716626	85516716641	1096180966252	1096180966266
792	83447623466	83447623482	1096340418727	1096340418741
793	81378233044	81378233060	1096495965694	1096495965708
794	79308552726	79308552741	1096647606599	1096647606613
795	77238589884	77238589900	1096795340906	1096795340920
796	75168351897	75168351913	1096939168082	1096939168096
797	73097846136	73097846150	1097079087618	1097079087632
798	71027079974	71027079990	1097215099016	1097215099031
799	68956060797	68956060813	1097347201790	1097347201805
800	66884795975	66884795989	1097475395472	1097475395486
801	64813292886	64813292902	1097599679602	1097599679616
802	62741558914	62741558930	1097720053741	1097720053755
803	60669601437	60669601451	1097836517456	1097836517470
804	58597427836	58597427852	1097949070334	1097949070349
805	56525045491	56525045508	1098057711975	1098057711989
806	54452461789	54452461803	1098162441993	1098162442007
807	52379684109	52379684124	1098263260012	1098263260025
808	50306719834	50306719849	1098360165674	1098360165689
809	48233576354	48233576369	1098453158633	1098453158648
810	46160261048	46160261064	1098542238560	1098542238574
811	44086781308	44086781323	1098627405135	1098627405148
812	42013144514	42013144529	1098708658056	1098708658070
813	39939358058	39939358074	1098785997033	1098785997048
814	37865429323	37865429339	1098859421792	1098859421805
815	35791365702	35791365717	1098928932070	1098928932084
816	33717174581	33717174596	1098994527619	1098994527633
817	31642863347	31642863364	1099056208206	1099056208221
818	29568439394	29568439409	1099113973612	1099113973627
819	27493910106	27493910122	1099167823630	1099167823645
820	25419282877	25419282894	1099217758071	1099217758084
821	23344565100	23344565116	1099263776752	1099263776767
822	21269764160	21269764175	1099305879512	1099305879526
823	19194887448	19194887464	1099344066203	1099344066217
824	17119942361	17119942377	1099378336685	1099378336699
825	15044936285	15044936300	1099408690838	1099408690853
826	12969876616	12969876631	1099435128553	1099435128568
827	10894770744	10894770761	1099457649739	1099457649752
828	8819626061	8819626076	1099476254312	1099476254326
829	6744449960	6744449974	1099490942207	1099490942220
830	4669249833	4669249849	1099501713370	1099501713384
831	2594033072	2594033087	1099508567768	1099508567782
832	518807072	518807087	1099511505369	1099511505384
833	-1556420780	-1556420765	1099510526168	1099510526182
834	-3631643084	-3631643069	1099505630167	1099505630181
835	-5706852452	-5706852437	1099496817383	1099496817397
836	-7782041490	-7782041475	1099484087847	1099484087861
837	-9857202806	-9857202791	1099467441606	1099467441620
838	-11932329007	-11932328992	1099446878718	1099446878733
839	-14007412703	-14007412688	1099422399257	1099422399271
840	-16082446499	-16082446484	1099394003310	1099394003324
841	-18157423004	-18157422989	1099361690977	1099361690991
842	-20232334828	-20232334813	1099325462375	1099325462389
843	-22307174577	-22307174562	1099285317633	1099285317647
844	-24381934861	-24381934846	1099241256891	1099241256905
845	-26456608289	-26456608274	1099193280310	1099193280324
846	-28531187470	-28531187455	1099141388058	1099141388072
847	-30605665014	-30605664999	1099085580322	1099085580336
848	-32680033532	-32680033517	1099025857297	1099025857311
849	-34754285633	-34754285618	1098962219201	1098962219215
850	-36828413927	-36828413912	1098894666257	1098894666271
851	-38902411028	-38902411013	1098823198708	1098823198722
852	-40976269547	-40976269532	1098747816805	1098747816819
853	-43049982095	-43049982080	1098668520821	1098668520835
854	-45123541285	-45123541270	1098585311035	1098585311049
855	-47196939732	-47196939717	1098498187746	1098498187760
856	-49270170048	-49270170033	1098407151262	1098407151276
857	-51343224849	-51343224834	1098312201910	1098312201924
858	-53416096749	-53416096734	1098213340025	1098213340039
859	-55488778363	-55488778348	1098110565961	1098110565975
860	-57561262310	-57561262295	1098003880085	1098003880099
861	-59633541206	-59633541191	1097893282776	1097893282790
862	-61705607668	-61705607653	1097778774428	1097778774442
863	-63777454315	-63777454300	1097660355448	1097660355462
864	-65849073768	-65849073753	1097538026259	1097538026273
865	-67920458646	-67920458631	1097411787297	1097411787311
866	-69991601568	-69991601553	1097281639011	1097281639025
867	-72062495160	-72062495145	1097147581865	1097147581879
868	-74133132042	-74133132027	1097009616336	1097009616350
869	-76203504838	-76203504823	1096867742916	1096867742931
870	-78273606175	-78273606160	1096721962112	1096721962126
871	-80343428676	-80343428661	1096572274440	1096572274454
872	-82412964969	-82412964954	1096418680434	1096418680449
873	-84482207681	-84482207665	1096261180644	1096261180658
874	-86551149440	-86551149425	1096099775628	1096099775643
875	-88619782878	-88619782863	1095934465963	1095934465977
876	-90688100625	-90688100610	1095765252235	1095765252249
877	-92756095312	-92756095297	1095592135050	1095592135065
878	-94823759572	-94823759557	1095415115023	1095415115037
879	-96891086040	-96891086025	1095234192786	1095234192801
880	-98958067355	-98958067340	1095049368982	1095049368996
881	-101024696146	-101024696132	1094860644270	1094860644284
882	-103090965057	-103090965043	1094668019321	1094668019336
883	-105156866728	-105156866713	1094471494824	1094471494838
884	-107222393795	-107222393780	1094271071477	1094271071491
885	-109287538903	-109287538888	1094066749994	1094066750008
886	-111352294695	-111352294680	1093858531103	1093858531118
887	-113416653815	-113416653800	1093646415547	1093646415561
888	-115480608908	-115480608893	1093430404081	1093430404095
889	-117544152625	-117544152610	1093210497473	1093210497487
890	-119607277614	-119607277599	1092986696508	1092986696523
891	-121669976522	-121669976507	1092759001982	1092759001997
892	-123732242004	-123732241989	1092527414708	1092527414722
893	-125794066714	-125794066699	1092291935510	1092291935524
894	-127855443305	-127855443290	1092052565226	1092052565240
895	-129916364436	-129916364421	1091809304711	1091809304725
896	-131976822764	-131976822749	1091562154829	1091562154843
897	-134036810949	-134036810934	1091311116461	1091311116475
898	-136096321654	-136096321638	1091056190502	1091056190517
899	-138155347541	-138155347526	1090797377860	1090797377874
900	-140213881275	-140213881260	1090534679457	1090534679471
901	-142271915522	-142271915507	1090268096230	1090268096244
902	-144329442954	-144329442939	1089997629125	1089997629139
903	-146386456238	-146386456223	1089723279108	1089723279122
904	-148442948048	-148442948033	1089445047159	1089445047173
905	-150498911060	-150498911045	1089162934263	1089162934277
906	-152554337946	-152554337931	1088876941429	1088876941443
907	-154609221385	-154609221371	1088587069676	1088587069690
908	-156663554059	-156663554044	1088293320034	1088293320048
909	-158717328649	-158717328634	1087995693552	1087995693566
910	-160770537836	-160770537821	1087694191290	1087694191304
911	-162823174310	-162823174295	1087388814320	1087388814334
912	-164875230756	-164875230741	1087079563733	1087079563747
913	-166926699865	-166926699850	1086766440627	1086766440642
914	-168977574330	-168977574315	1086449446121	1086449446135
915	-171027846843	-171027846828	1086128581341	1086128581355
916	-173077510101	-173077510086	1085803847433	1085803847447
917	-175126556804	-175126556789	1085475245550	1085475245565
918	-177174979651	-177174979636	1085142776867	1085142776881
919	-179222771344	-179222771329	1084806442567	1084806442581
920	-181269924592	-181269924576	1084466243845	1084466243860
921	-183316432098	-183316432083	1084122181917	1084122181931
922	-185362286573	-185362286558	1083774258007	1083774258021
923	-187407480733	-187407480717	1083422473354	1083422473369
924	-189452007286	-189452007271	1083066829212	1083066829226
925	-191495858952	-191495858937	1082707326847	1082707326861
926	-193539028450	-193539028435	1082343967540	1082343967554
927	-195581508503	-195581508488	1081976752584	1081976752598
928	-197623291832	-197623291817	1081605683291	1081605683305
929	-199664371165	-199664371150	1081230760980	1081230760994
930	-201704739232	-201704739217	1080851986986	1080851987000
931	-203744388763	-203744388748	1080469362661	1080469362675
932	-205783312493	-205783312478	1080082889366	1080082889380
933	-207821503159	-207821503144	1079692568478	1079692568492
934	-209858953500	-209858953485	1079298401387	1079298401402
935	-211895656257	-211895656242	1078900389499	1078900389513
936	-213931604177	-213931604162	1078498534230	1078498534244
937	-215966790004	-215966789989	1078092837013	1078092837027
938	-218001206490	-218001206475	1077683299292	1077683299306
939	-220034846388	-220034846373	1077269922526	1077269922540
940	-222067702452	-222067702437	1076852708187	1076852708201
941	-224099767442	-224099767427	1076431657764	1076431657778
942	-226131034122	-226131034107	1076006772753	1076006772767
943	-228161495249	-228161495234	1075578054671	1075578054685
944	-230191143593	-230191143578	1075145505043	1075145505057
945	-232219971926	-232219971910	1074709125411	1074709125425
946	-234247973018	-234247973003	1074268917330	1074268917344
947	-236275139646	-236275139631	1073824882366	1073824882381
948	-238301464587	-238301464572	1073377022103	1073377022117
949	-240326940625	-240326940610	1072925338135	1072925338149
950	-242351560544	-242351560529	1072469832073	1072469832087
951	-244375317129	-244375317114	1072010505537	1072010505551
952	-246398203174	-246398203159	1071547360165	1071547360179
953	-248420211472	-248420211457	1071080397606	1071080397620
954	-250441334817	-250441334802	1070609619524	1070609619539
955	-252461566014	-252461565999	1070135027597	1070135027611
956	-254480897864	-254480897849	1069656623513	1069656623527
957	-256499323172	-256499323157	1069174408980	1069174408994
958	-258516834751	-258516834736	1068688385712	1068688385726
959	-260533425411	-260533425396	1068198555441	1068198555455
960	-262549087970	-262549087955	1067704919914	1067704919929
961	-264563815247	-264563815232	1067207480889	1067207480903
962	-266577600065	-266577600050	1066706240137	1066706240151
963	-268590435251	-268590435236	1066201199444	1066201199458
964	-270602313635	-270602313620	1065692360608	1065692360622
965	-272613228045	-272613228030	1065179725445	1065179725459
966	-274623171324	-274623171309	1064663295778	1064663295792
967	-276632136310	-276632136294	1064143073447	1064143073461
968	-278640115845	-278640115830	1063619060307	1063619060321
969	-280647102776	-280647102761	1063091258222	1063091258236
970	-282653089957	-282653089941	1062559669074	1062559669089
971	-284658070236	-284658070221	1062024294758	1062024294772
972	-286662036476	-286662036461	1061485137177	1061485137191
973	-288664981534	-288664981519	1060942198256	1060942198270
974	-290666898282	-290666898267	1060395479926	1060395479940
975	-292667779580	-292667779565	1059844984138	1059844984152
976	-294667618304	-294667618289	1059290712849	1059290712863
977	-296666407330	-296666407315	1058732668036	1058732668051
978	-298664139538	-298664139523	1058170851687	1058170851701
979	-300660807811	-300660807796	1057605265802	1057605265816
980	-302656405037	-302656405022	1057035912397	1057035912411
981	-304650924105	-304650924090	1056462793500	1056462793514
982	-306644357912	-306644357897	1055885911150	1055885911165
983	-308636699356	-308636699341	1055305267406	1055305267421
984	-310627941338	-310627941323	1054720864335	1054720864349
985	-312618076768	-312618076753	1054132704019	1054132704033
986	-314607098555	-314607098540	1053540788552	1053540788567
987	-316594999611	-316594999596	1052945120046	1052945120060
988	-318581772858	-318581772843	1052345700617	1052345700632
989	-320567411218	-320567411203	1051742532405	1051742532420
990	-322551907616	-322551907601	1051135617559	1051135617574
991	-324535254982	-324535254967	1050524958237	1050524958251
992	-326517446255	-326517446239	1049910556617	1049910556632
993	-328498474369	-328498474354	1049292414889	1049292414903
994	-330478332268	-330478332253	1048670535252	1048670535266
995	-332457012900	-332457012884	1048044919924	1048044919938
996	-334434509217	-334434509202	1047415571133	1047415571147
997	-336410814173	-336410814158	1046782491118	1046782491133
998	-338385920729	-338385920714	1046145682139	1046145682153
999	-340359821850	-340359821835	1045505146462	1045505146476
1000	-342332510501	-342332510486	1044860886367	1044860886381
1001	-344303979657	-344303979642	1044212904152	1044212904167
1002	-346274222295	-346274222280	1043561202125	1043561202139
1003	-348243231396	-348243231381	1042905782606	1042905782620
1004	-350210999946	-350210999931	1042246647930	1042246647945
1005	-352177520935	-352177520920	1041583800447	1041583800461
1006	-354142787357	-354142787342	1040917242517	1040917242531
1007	-356106792212	-356106792197	1040246976513	1040246976528
1008	-358069528505	-358069528490	1039573004826	1039573004841
1009	-360030989241	-360030989226	1038895329854	1038895329868
1010	-361991167433	-361991167418	1038213954014	1038213954028
1011	-363950056100	-363950056085	1037528879728	1037528879742
1012	-365907648264	-365907648249	1036840109443	1036840109457
1013	-367863936949	-367863936934	1036147645609	1036147645623
1014	-369818915190	-369818915174	1035451490691	1035451490706
1015	-371772576018	-371772576003	1034751647173	1034751647187
1016	-373724912477	-373724912462	1034048117547	1034048117560
1017	-375675917611	-375675917595	1033340904316	1033340904331
1018	-377625584471	-377625584456	1032630010003	1032630010018
1019	-379573906110	-379573906095	1031915437139	1031915437154
1020	-381520875587	-381520875571	1031197188271	1031197188286
1021	-383466485968	-383466485953	1030475265956	1030475265970
1022	-385410730322	-385410730307	1029749672765	1029749672780
1023	-387353601721	-387353601707	1029020411285	1029020411299
1024	-389295093247	-389295093233	1028287484112	1028287484126
1025	-391235197983	-391235197968	1027550893857	1027550893871
1026	-393173909015	-393173909000	1026810643145	1026810643160
1027	-395111219441	-395111219426	1026066734614	1026066734628
1028	-397047122355	-397047122340	1025319170911	1025319170925
1029	-398981610863	-398981610848	1024567954700	1024567954714
1030	-400914678076	-400914678061	1023813088661	1023813088675
1031	-402846317105	-402846317090	1023054575477	1023054575492
1032	-404776521068	-404776521053	1022292417853	1022292417867
1033	-406705283092	-406705283077	1021526618504	1021526618518
1034	-408632596304	-408632596289	1020757180159	1020757180173
1035	-410558453839	-410558453824	1019984105556	1019984105570
1036	-412482848837	-412482848821	1019207397453	1019207397468
1037	-414405774441	-414405774426	1018427058614	1018427058628
1038	-416327223802	-416327223788	1017643091819	1017643091834
1039	-418247190077	-418247190061	1016855499863	1016855499878
1040	-420165666425	-420165666410	1016064285547	1016064285561
1041	-422082646010	-422082645995	1015269451696	1015269451710
1042	-423998122005	-423998121989	1014471001136	1014471001151
1043	-425912087586	-425912087571	1013668936712	1013668936727
1044	-427824535936	-427824535921	1012863261283	1012863261298
1045	-429735460240	-429735460226	1012053977720	1012053977735
1046	-431644853693	-431644853678	1011241088904	1011241088918
1047	-433552709492	-433552709477	1010424597731	1010424597746
1048	-435459020841	-435459020826	1009604507110	1009604507125
1049	-437363780949	-437363780934	1008780819961	1008780819976
1050	-439266983030	-439266983015	1007953539220	1007953539235
1051	-441168620305	-441168620290	1007122667835	1007122667849
1052	-443068686000	-443068685985	1006288208763	1006288208777
1053	-444967173345	-444967173330	1005450164978	1005450164993
1054	-446864075576	-446864075561	1004608539466	1004608539481
1055	-448759385942	-448759385927	1003763335223	1003763335237
1056	-450653097682	-450653097667	1002914555263	1002914555277
1057	-452545204058	-452545204043	1002062202606	1002062202621
1058	-454435698327	-454435698312	1001206280292	1001206280306
1059	-456324573753	-456324573738	1000346791368	1000346791383
1060	-458211823607	-458211823592	999483738894	999483738908
1061	-460097441170	-460097441154	998617125948	998617125963
1062	-461981419719	-461981419704	997746955617	997746955631
1063	-463863752547	-463863752532	996873230998	996873231013
1064	-465744432948	-465744432932	995995955206	995995955221
1065	-467623454222	-467623454207	995115131365	995115131379
1066	-469500809673	-469500809658	994230762613	994230762628
1067	-471376492618	-471376492602	993342852098	993342852113
1068	-473250496371	-473250496356	992451402988	992451403002
1069	-475122814259	-475122814244	991556418455	991556418469
1070	-476993439609	-476993439594	990657901689	990657901703
1071	-478862365761	-478862365746	989755855889	989755855903
1072	-480729586055	-480729586040	988850284269	988850284284
1073	-482595093840	-482595093826	987941190057	987941190071
1074	-484458882473	-484458882458	987028576487	987028576502
1075	-486320945308	-486320945293	986112446815	986112446830
1076	-488181275717	-488181275702	985192804303	985192804317
1077	-490039867073	-490039867058	984269652223	984269652237
1078	-491896712753	-491896712738	983342993869	983342993884
1079	-493751806142	-493751806128	982412832540	982412832555
1080	-495605140635	-495605140621	981479171548	981479171562
1081	-497456709627	-497456709613	980542014223	980542014238
1082	-499306506522	-499306506507	979601363900	979601363914
1083	-501154524732	-501154524716	978657223930	978657223945
1084	-503000757673	-503000757658	977709597677	977709597691
1085	-504845198767	-504845198752	976758488519	976758488533
1086	-506687841445	-506687841429	975803899838	975803899853
1087	-508528679143	-508528679128	974845835042	974845835057
1088	-510367705302	-510367705287	973884297538	973884297553
1089	-512204913374	-512204913358	972919290756	972919290771
1090	-514040296811	-514040296796	971950818131	971950818145
1091	-515873849075	-515873849060	970978883114	970978883128
1092	-517705563635	-517705563620	970003489164	970003489179
1093	-519535433966	-519535433951	969024639761	969024639775
1094	-521363453550	-521363453535	968042338388	968042338402
1095	-523189615873	-523189615858	967056588547	967056588561
1096	-525013914434	-525013914419	966067393746	966067393760
1097	-526836342729	-526836342715	965074757512	965074757527
1098	-528656894269	-528656894254	964078683381	964078683396
1099	-530475562568	-530475562553	963079174900	963079174915
1100	-532292341147	-532292341133	962076235630	962076235644
1101	-534107223535	-534107223520	961069869144	961069869159
1102	-535920203267	-535920203252	960060079026	960060079041
1103	-537731273880	-537731273865	959046868876	959046868890
1104	-539540428930	-539540428915	958030242299	958030242313
1105	-541347661967	-541347661952	957010202919	957010202934
1106	-543152966553	-543152966538	955986754371	955986754385
1107	-544956336261	-544956336246	954959900298	954959900313
1108	-546757764664	-546757764648	953929644361	953929644376
1109	-548557245343	-548557245328	952895990227	952895990241
1110	-550354771891	-550354771876	951858941581	951858941595
1111	-552150337903	-552150337887	950818502115	950818502130
1112	-553943936983	-553943936968	949774675536	949774675551
1113	-555735562741	-555735562726	948727465564	948727465579
1114	-557525208796	-557525208780	947676875928	947676875943
1115	-559312868771	-559312868756	946622910370	946622910384
1116	-561098536300	-561098536285	945565572645	945565572660
1117	-562882205021	-562882205005	944504866521	944504866536
1118	-564663868578	-564663868563	943440795776	943440795791
1119	-566443520626	-566443520611	942373364198	942373364213
1120	-568221154825	-568221154810	941302575593	941302575608
1121	-569996764845	-569996764830	940228433773	940228433788
1122	-571770344355	-571770344341	939150942568	939150942582
1123	-573541887043	-573541887028	938070105812	938070105826
1124	-575311386596	-575311386581	936985927356	936985927371
1125	-577078836707	-577078836692	935898411064	935898411079
1126	-578844231084	-578844231069	934807560810	934807560824
1127	-580607563439	-580607563425	933713380480	933713380495
1128	-582368827487	-582368827472	932615873972	932615873986
1129	-584128016956	-584128016941	931515045192	931515045206
1130	-585885125577	-585885125561	930410898066	930410898081
1131	-587640147092	-587640147077	929303436523	929303436538
1132	-589393075250	-589393075235	928192664514	928192664528
1133	-591143903805	-591143903789	927078585991	927078586007
1134	-592892626522	-592892626507	925961204924	925961204939
1135	-594639237169	-594639237154	924840525296	924840525311
1136	-596383729527	-596383729511	923716551094	923716551109
1137	-598126097377	-598126097362	922589286330	922589286344
1138	-599866334516	-599866334501	921458735009	921458735023
1139	-601604434744	-601604434728	920324901166	920324901181
1140	-603340391871	-603340391856	919187788839	919187788854
1141	-605074199706	-605074199692	918047402077	918047402091
1142	-606805852081	-606805852066	916903744942	916903744957
1143	-608535342823	-608535342808	915756821511	915756821526
1144	-610262665773	-610262665758	914606635867	914606635882
1145	-611987814775	-611987814760	913453192111	913453192126
1146	-613710783688	-613710783673	912296494347	912296494362
1147	-615431566368	-615431566353	911136546698	911136546712
1148	-617150156691	-617150156676	909973353296	909973353310
1149	-618866548530	-618866548515	908806918283	908806918298
1150	-620580735773	-620580735759	907637245819	907637245833
1151	-622292712317	-622292712302	906464340065	906464340080
1152	-624002472057	-624002472042	905288205203	905288205218
1153	-625710008905	-625710008890	904108845420	904108845435
1154	-627415316778	-627415316763	902926264920	902926264935
1155	-629118389603	-629118389587	901740467913	901740467929
1156	-630819221311	-630819221296	900551458627	900551458641
1157	-632517805845	-632517805830	899359241294	899359241309
1158	-634214137153	-634214137137	898163820161	898163820176
1159	-635908209191	-635908209176	896965199490	896965199504
1160	-637600015924	-637600015909	895763383548	895763383563
1161	-639289551329	-639289551313	894558376615	894558376630
1162	-640976809383	-640976809368	893350182988	893350183002
1163	-642661784078	-642661784063	892138806968	892138806982
1164	-644344469410	-644344469394	890924252870	890924252885
1165	-646024859386	-646024859371	889706525022	889706525036
1166	-647702948020	-647702948005	888485627759	888485627774
1167	-649378729334	-649378729319	887261565437	887261565451
1168	-651052197357	-651052197342	886034342408	886034342423
1169	-652723346130	-652723346115	884803963049	884803963064
1170	-654392169697	-654392169682	883570431744	883570431758
1171	-656058662115	-656058662100	882333752882	882333752896
1172	-657722817448	-657722817433	881093930874	881093930888
1173	-659384629765	-659384629750	879850970131	879850970145
1174	-661044093150	-661044093135	878604875084	878604875099
1175	-662701201689	-662701201674	877355650175	877355650190
1176	-664355949477	-664355949462	876103299848	876103299862
1177	-666008330624	-666008330608	874847828569	874847828585
1178	-667658339239	-667658339225	873589240808	873589240823
1179	-669305969447	-669305969433	872327541050	872327541065
1180	-670951215380	-670951215365	871062733786	871062733802
1181	-672594071173	-672594071158	869794823528	869794823542
1182	-674234530976	-674234530961	868523814787	868523814801
1183	-675872588945	-675872588929	867249712092	867249712107
1184	-677508239244	-677508239229	865972519982	865972519997
1185	-679141476049	-679141476034	864692243010	864692243025
1186	-680772293539	-680772293523	863408885734	863408885748
1187	-682400685905	-682400685890	862122452723	862122452738
1188	-684026647345	-684026647330	860832948565	860832948579
1189	-685650172071	-685650172055	859540377848	859540377863
1190	-687271254295	-687271254280	858244745182	858244745197
1191	-688889888245	-688889888230	856946055181	856946055195
1192	-690506068152	-690506068137	855644312468	855644312483
1193	-692119788264	-692119788249	854339521682	854339521697
1194	-693731042825	-693731042810	853031687474	853031687489
1195	-695339826102	-695339826087	851720814499	851720814514
1196	-696946132361	-696946132346	850406907429	850406907443
1197	-698549955878	-698549955863	849089970943	849089970958
1198	-700151290942	-700151290927	847770009733	847770009748
1199	-701750131850	-701750131835	846447028501	846447028517
1200	-703346472904	-703346472889	845121031963	845121031977
1201	-704940308418	-704940308404	843792024837	843792024852
1202	-706531632716	-706531632700	842460011861	842460011876
1203	-708120440126	-708120440112	841124997779	841124997794
1204	-709706724990	-709706724976	839786987347	839786987362
1205	-711290481657	-711290481641	838445985331	838445985346
1206	-712871704484	-712871704469	837101996508	837101996523
1207	-714450387839	-714450387824	835755025668	835755025682
1208	-716026526100	-716026526085	834405077606	834405077621
1209	-717600113650	-717600113636	833052157133	833052157147
1210	-719171144885	-719171144870	831696269067	831696269082
1211	-720739614206	-720739614191	830337418238	830337418254
1212	-722305516027	-722305516012	828975609490	828975609505
1213	-723868844771	-723868844757	827610847670	827610847685
1214	-725429594869	-725429594853	826243137644	826243137659
1215	-726987760758	-726987760743	824872484279	824872484294
1216	-728543336890	-728543336875	823498892462	823498892476
1217	-730096317724	-730096317709	822122367084	822122367099
1218	-731646697727	-731646697712	820742913047	820742913062
1219	-733194471374	-733194471359	819360535271	819360535286
1220	-734739633155	-734739633141	817975238676	817975238690
1221	-736282177563	-736282177549	816587028195	816587028210
1222	-737822099103	-737822099088	815195908778	815195908792
1223	-739359392291	-739359392276	813801885378	813801885392
1224	-740894051651	-740894051635	812404962961	812404962976
1225	-742426071713	-742426071698	811005146504	811005146519
1226	-743955447020	-743955447006	809602440994	809602441008
1227	-745482172127	-745482172112	808196851425	808196851441
1228	-747006241593	-747006241578	806788382809	806788382824
1229	-748527649991	-748527649976	805377040158	805377040172
1230	-750046391898	-750046391883	803962828504	803962828518
1231	-751562461906	-751562461891	802545752881	802545752896
1232	-753075854613	-753075854598	801125818342	801125818356
1233	-754586564629	-754586564613	799703029941	799703029956
1234	-756094586571	-756094586556	798277392748	798277392761
1235	-757599915069	-757599915054	796848911841	796848911856
1236	-759102544759	-759102544743	795417592310	795417592325
1237	-760602470287	-760602470273	793983439252	793983439267
1238	-762099686314	-762099686299	792546457778	792546457793
1239	-763594187502	-763594187487	791106653006	791106653021
1240	-765085968528	-765085968514	789664030065	789664030079
1241	-766575024080	-766575024065	788218594092	788218594107
1242	-768061348852	-768061348837	786770350239	786770350254
1243	-769544937549	-769544937534	785319303664	785319303678
1244	-771025784887	-771025784872	783865459537	783865459552
1245	-772503885590	-772503885576	782408823035	782408823050
1246	-773979234393	-773979234378	780949399349	780949399364
1247	-775451826039	-775451826024	779487193677	779487193691
1248	-776921655284	-776921655269	778022211230	778022211243
1249	-778388716893	-778388716877	776554457220	776554457235
1250	-779853005636	-779853005622	775083936884	775083936899
1251	-781314516300	-781314516285	773610655457	773610655471
1252	-782773243677	-782773243662	772134618185	772134618201
1253	-784229182571	-784229182557	770655830329	770655830344
1254	-785682327795	-785682327780	769174297157	769174297172
1255	-787132674173	-787132674158	767690023945	767690023960
1256	-788580216539	-788580216525	766203015981	766203015996
1257	-790024949735	-790024949720	764713278563	764713278578
1258	-791466868617	-791466868602	763220816997	763220817013
1259	-792905968045	-792905968031	761725636600	761725636615
1260	-794342242894	-794342242880	760227742700	760227742714
1261	-795775688050	-795775688035	758727140627	758727140643
1262	-797206298402	-797206298388	757223835734	757223835749
1263	-798634068856	-798634068842	755717833372	755717833387
1264	-800058994328	-800058994313	754209138907	754209138922
1265	-801481069738	-801481069724	752697757714	752697757729
1266	-802900290024	-802900290009	751183695176	751183695191
1267	-804316650126	-804316650111	749666956686	749666956701
1268	-805730145001	-805730144986	748147547648	748147547663
1269	-807140769613	-807140769599	746625473475	746625473490
1270	-808548518938	-808548518923	745100739591	745100739606
1271	-809953387962	-809953387946	743573351422	743573351438
1272	-811355371676	-811355371662	742043314414	742043314429
1273	-812754465091	-812754465076	740510634016	740510634031
1274	-814150663220	-814150663205	738975315688	738975315704
1275	-815543961090	-815543961075	737437364898	737437364913
1276	-816934353736	-816934353722	735896787125	735896787140
1277	-818321836208	-818321836192	734353587858	734353587874
1278	-819706403562	-819706403548	732807772594	732807772609
1279	-821088050866	-821088050851	731259346842	731259346857
1280	-822466773196	-822466773181	729708316114	729708316129
1281	-823842565643	-823842565629	728154685936	728154685951
1282	-825215423306	-825215423291	726598461845	726598461860
1283	-826585341293	-826585341277	725039649381	725039649397
1284	-827952314725	-827952314711	723478254102	723478254116
1285	-829316338732	-829316338717	721914281566	721914281580
1286	-830677408457	-830677408441	720347737346	720347737362
1287	-832035519047	-832035519031	718778627021	718778627036
1288	-833390665665	-833390665651	717206956183	717206956198
1289	-834742843487	-834742843473	715632730430	715632730445
1290	-836092047695	-836092047681	714055955369	714055955384
1291	-837438273480	-837438273466	712476636618	712476636633
1292	-838781516049	-838781516034	710894779803	710894779818
1293	-840121770616	-840121770601	709310390557	709310390573
1294	-841459032408	-841459032393	707723474527	707723474540
1295	-842793296659	-842793296644	706134037365	706134037380
1296	-844124558618	-844124558601	704542084732	704542084747
1297	-845452813539	-845452813524	702947622299	702947622314
1298	-846778056695	-846778056681	701350655747	701350655762
1299	-848100283362	-848100283346	699751190766	699751190782
1300	-849419488830	-849419488816	698149233054	698149233069
1301	-850735668401	-850735668386	696544788314	696544788329
1302	-852048817385	-852048817370	694937862262	694937862278
1303	-853358931107	-853358931092	693328460629	693328460644
1304	-854666004897	-854666004882	691716589141	691716589156
1305	-855970034099	-855970034084	690102253541	690102253557
1306	-857271014068	-857271014054	688485459583	688485459598
1307	-858568940170	-858568940155	686866213023	686866213038
1308	-859863807781	-859863807766	685244519634	685244519650
1309	-861155612287	-861155612273	683620385186	683620385200
1310	-862444349090	-862444349076	681993815471	681993815486
1311	-863730013596	-863730013581	680364816279	680364816295
1312	-865012601226	-865012601210	678733393416	678733393431
1313	-866292107408	-866292107394	677099552693	677099552708
1314	-867568527591	-867568527576	675463299931	675463299946
1315	-868841857222	-868841857207	673824640956	673824640970
1316	-870112091767	-870112091752	672183581606	672183581620
1317	-871379226699	-871379226685	670540127729	670540127744
1318	-872643257508	-872643257493	668894285179	668894285195
1319	-873904179690	-873904179675	667246059818	667246059832
1320	-875161988748	-875161988734	665595457519	665595457534
1321	-876416680209	-876416680194	663942484158	663942484174
1322	-877668249599	-877668249584	662287145628	662287145643
1323	-878916692461	-878916692446	660629447826	660629447840
1324	-880162004345	-880162004330	658969396653	658969396669
1325	-881404180818	-881404180804	657306998026	657306998041
1326	-882643217455	-882643217440	655642257868	655642257883
1327	-883879109840	-883879109825	653975182105	653975182121
1328	-885111853571	-885111853556	652305776678	652305776693
1329	-886341444257	-886341444242	650634047534	650634047549
1330	-887567877520	-887567877504	648960000628	648960000644
1331	-888791148985	-888791148971	647283641925	647283641940
1332	-890011254301	-890011254286	645604977396	645604977411
1333	-891228189118	-891228189103	643924013018	643924013034
1334	-892441949101	-892441949086	642240754783	642240754797
1335	-893652529928	-893652529913	640555208685	640555208700
1336	-894859927285	-894859927270	638867380728	638867380744
1337	-896064136871	-896064136856	637177276927	637177276942
1338	-897265154396	-897265154381	635484903303	635484903318
1339	-898462975582	-898462975567	633790265882	633790265897
1340	-899657596164	-899657596149	632093370701	632093370717
1341	-900849011883	-900849011869	630394223806	630394223821
1342	-902037218496	-902037218482	628692831250	628692831264
1343	-903222211773	-903222211758	626989199094	626989199111
1344	-904403987487	-904403987473	625283333408	625283333423
1345	-905582541433	-905582541418	623575240266	623575240280
1346	-906757869410	-906757869395	621864925752	621864925768
1347	-907929967233	-907929967218	620152395964	620152395979
1348	-909098830726	-909098830712	618437656997	618437657012
1349	-910264455724	-910264455709	616720714964	616720714980
1350	-911426838077	-911426838062	615001575977	615001575992
1351	-912585973641	-912585973626	613280246164	613280246179
1352	-913741858290	-913741858275	611556731654	611556731670
1353	-914894487904	-914894487889	609831038588	609831038602
1354	-916043858377	-916043858363	608103173112	608103173127
1355	-917189965619	-917189965603	606373141385	606373141401
1356	-918332805537	-918332805523	604640949566	604640949581
1357	-919472374072	-919472374058	602906603826	602906603841
1358	-920608667158	-920608667143	601170110347	601170110363
1359	-921741680749	-921741680735	599431475309	599431475324
1360	-922871410805	-922871410791	597690704911	597690704926
1361	-923997853307	-923997853293	595947805352	595947805367
1362	-925121004241	-925121004226	594202782839	594202782855
1363	-926240859603	-926240859588	592455643590	592455643605
1364	-927357415407	-927357415391	590706393831	590706393846
1365	-928470667672	-928470667657	588955039789	588955039805
1366	-929580612437	-929580612423	587201587708	587201587722
1367	-930687245743	-930687245729	585446043828	585446043843
1368	-931790563651	-931790563636	583688414407	583688414423
1369	-932890562229	-932890562214	581928705706	581928705721
1370	-933987237559	-933987237545	580166923994	580166924009
1371	-935080585736	-935080585721	578403075545	578403075562
1372	-936170602864	-936170602849	576637166642	576637166656
1373	-937257285059	-937257285044	574869203581	574869203596
1374	-938340628449	-938340628434	573099192654	573099192669
1375	-939420629179	-939420629164	571327140169	571327140183
1376	-940497283399	-940497283385	569553052436	569553052451
1377	-941570587272	-941570587257	567776935780	567776935796
1378	-942640536978	-942640536964	565998796524	565998796539
1379	-943707128703	-943707128689	564218641005	564218641020
1380	-944770358648	-944770358633	562436475559	562436475575
1381	-945830223027	-945830223012	560652306543	560652306558
1382	-946886718062	-946886718047	558866140305	558866140320
1383	-947939839992	-947939839977	557077983213	557077983228
1384	-948989585062	-948989585048	555287841633	555287841648
1385	-950035949535	-950035949520	553495721947	553495721961
1386	-951078929683	-951078929668	551701630534	551701630549
1387	-952118521790	-952118521775	549905573788	549905573803
1388	-953154722155	-953154722140	548107558108	548107558122
1389	-954187527084	-954187527070	546307589896	546307589911
1390	-955216932899	-955216932885	544505675566	544505675581
1391	-956242935934	-956242935920	542701821535	542701821550
1392	-957265532532	-957265532518	540896034232	540896034247
1393	-958284719050	-958284719036	539088320090	539088320106
1394	-959300491859	-959300491844	537278685547	537278685562
1395	-960312847339	-960312847325	535467137045	535467137060
1396	-961321781886	-961321781871	533653681043	533653681059
1397	-962327291903	-962327291888	531838324002	531838324017
1398	-963329373812	-963329373797	530021072387	530021072402
1399	-964328024038	-964328024023	528201932670	528201932685
1400	-965323239028	-965323239013	526380911331	526380911346
1401	-966315015234	-966315015219	524558014862	524558014878
1402	-967303349125	-967303349110	522733249751	522733249766
1403	-968288237178	-968288237163	520906622502	520906622517
1404	-969269675885	-969269675870	519078139622	519078139637
1405	-970247661752	-970247661737	517247807622	517247807637
1406	-971222191293	-971222191279	515415633024	515415633039
1407	-972193261036	-972193261022	513581622352	513581622367
1408	-973160867526	-973160867511	511745782142	511745782159
1409	-974125007308	-974125007293	509908118938	509908118953
1410	-975085676955	-975085676940	508068639279	508068639294
1411	-976042873043	-976042873028	506227349721	506227349736
1412	-976996592159	-976996592145	504384256824	504384256839
1413	-977946830910	-977946830895	502539367150	502539367165
1414	-978893585907	-978893585893	500692687276	500692687290
1415	-979836853781	-979836853766	498844223779	498844223794
1416	-980776631169	-980776631154	496993983241	496993983256
1417	-981712914723	-981712914708	495141972257	495141972272
1418	-982645701110	-982645701095	493288197419	493288197434
1419	-983574987006	-983574986991	491432665337	491432665351
1420	-984500769100	-984500769085	489575382619	489575382634
1421	-985423044094	-985423044078	487716355877	487716355893
1422	-986341808704	-986341808689	485855591739	485855591754
1423	-987257059656	-987257059641	483993096832	483993096848
1424	-988168793690	-988168793675	482128877790	482128877805
1425	-989077007559	-989077007544	480262941254	480262941268
1426	-989981698025	-989981698011	478395293872	478395293887
1427	-990882861867	-990882861852	476525942297	476525942312
1428	-991780495875	-991780495861	474654893185	474654893201
1429	-992674596850	-992674596835	472782153205	472782153220
1430	-993565161609	-993565161595	470907729027	470907729044
1431	-994452186979	-994452186965	469031627331	469031627346
1432	-995335669798	-995335669784	467153854798	467153854813
1433	-996215606922	-996215606907	465274418114	465274418129
1434	-997091995211	-997091995197	463393323979	463393323994
1435	-997964831550	-997964831536	461510579090	461510579106
1436	-998834112826	-998834112812	459626190158	459626190173
1437	-999699835942	-999699835927	457740163892	457740163909
1438	-1000561997815	-1000561997801	455852507015	455852507030
1439	-1001420595373	-1001420595358	453963226247	453963226263
1440	-1002275625560	-1002275625545	452072328320	452072328337
1441	-1003127085326	-1003127085312	450179819971	450179819986
1442	-1003974971640	-1003974971625	448285707941	448285707957
1443	-1004819281481	-1004819281466	446389998978	446389998993
1444	-1005660011842	-1005660011827	444492699832	444492699847
1445	-1006497159729	-1006497159714	442593817266	442593817281
1446	-1007330722157	-1007330722143	440693358041	440693358058
1447	-1008160696159	-1008160696145	438791328928	438791328943
1448	-1008987078776	-1008987078762	436887736707	436887736721
1449	-1009809867069	-1009809867053	434982588152	434982588169
1450	-1010629058101	-1010629058087	433075890054	433075890070
1451	-1011444648957	-1011444648942	431167649204	431167649220
1452	-1012256636732	-1012256636717	429257872401	429257872416
1453	-1013065018531	-1013065018516	427346566447	427346566461
1454	-1013869791476	-1013869791462	425433738150	425433738164
1455	-1014670952701	-1014670952686	423519394324	423519394341
1456	-1015468499350	-1015468499335	421603541792	421603541808
1457	-1016262428583	-1016262428569	419686187376	419686187391
1458	-1017052737570	-1017052737556	417767337907	417767337922
1459	-1017839423501	-1017839423487	415847000219	415847000235
1460	-1018622483568	-1018622483554	413925181154	413925181168
1461	-1019401914984	-1019401914970	412001887560	412001887574
1462	-1020177714970	-1020177714955	410077126285	410077126300
1463	-1020949880767	-1020949880753	408150904187	408150904202
1464	-1021718409619	-1021718409604	406223228128	406223228143
1465	-1022483298790	-1022483298775	404294104974	404294104989
1466	-1023244545558	-1023244545543	402363541600	402363541615
1467	-1024002147208	-1024002147194	400431544881	400431544896
1468	-1024756101044	-1024756101029	398498121697	398498121713
1469	-1025506404377	-1025506404363	396563278942	396563278957
1470	-1026253054537	-1026253054523	394627023504	394627023519
1471	-1026996048862	-1026996048848	392689362280	392689362295
1472	-1027735384704	-1027735384690	390750302174	390750302189
1473	-1028471059434	-1028471059420	388809850093	388809850108
1474	-1029203070429	-1029203070415	386868012950	386868012966
1475	-1029931415081	-1029931415066	384924797662	384924797677
1476	-1030656090794	-1030656090779	382980211152	382980211168
1477	-1031377094990	-1031377094975	381034260346	381034260362
1478	-1032094425095	-1032094425081	379086952177	379086952193
1479	-1032808078559	-1032808078545	377138293585	377138293600
1480	-1033518052836	-1033518052822	375188291504	375188291520
1481	-1034224345402	-1034224345388	373236952888	373236952903
1482	-1034926953737	-1034926953722	371284284684	371284284698
1483	-1035625875338	-1035625875324	369330293849	369330293863
1484	-1036321107718	-1036321107702	367374987343	367374987359
1485	-1037012648395	-1037012648381	365418372135	365418372151
1486	-1037700494909	-1037700494895	363460455192	363460455207
1487	-1038384644811	-1038384644796	361501243490	361501243505
1488	-1039065095663	-1039065095649	359540744006	359540744021
1489	-1039741845038	-1039741845024	357578963727	357578963742
1490	-1040414890530	-1040414890515	355615909639	355615909654
1491	-1041084229739	-1041084229723	353651588735	353651588750
1492	-1041749860278	-1041749860264	351686008016	351686008030
1493	-1042411779782	-1042411779766	349719174479	349719174494
1494	-1043069985887	-1043069985874	347751095134	347751095150
1495	-1043724476252	-1043724476237	345781776991	345781777007
1496	-1044375248544	-1044375248529	343811227065	343811227081
1497	-1045022300443	-1045022300429	341839452375	341839452390
1498	-1045665629648	-1045665629634	339866459949	339866459965
1499	-1046305233865	-1046305233850	337892256810	337892256825
1500	-1046941110815	-1046941110801	335916849996	335916850010
1501	-1047573258234	-1047573258220	333940246540	333940246554
1502	-1048201673871	-1048201673855	331962453481	331962453497
1503	-1048826355484	-1048826355470	329983477872	329983477887
1504	-1049447300850	-1049447300836	328003326756	328003326772
1505	-1050064507758	-1050064507743	326022007191	326022007207
1506	-1050677974008	-1050677973992	324039526234	324039526249
1507	-1051287697413	-1051287697399	322055890947	322055890962
1508	-1051893675803	-1051893675789	320071108395	320071108410
1509	-1052495907019	-1052495907005	318085185650	318085185667
1510	-1053094388918	-1053094388904	316098129787	316098129803
1511	-1053689119364	-1053689119350	314109947884	314109947900
1512	-1054280096240	-1054280096226	312120647023	312120647039
1513	-1054867317441	-1054867317426	310130234290	310130234305
1514	-1055450780874	-1055450780860	308138716776	308138716791
1515	-1056030484462	-1056030484448	306146101576	306146101592
1516	-1056606426142	-1056606426128	304152395789	304152395804
1517	-1057178603856	-1057178603841	302157606516	302157606530
1518	-1057747015572	-1057747015558	300161740860	300161740878
1519	-1058311659260	-1058311659246	298164805938	298164805952
1520	-1058872532912	-1058872532898	296166808857	296166808872
1521	-1059429634529	-1059429634514	294167756737	294167756753
1522	-1059982962130	-1059982962115	292167656703	292167656717
1523	-1060532513737	-1060532513721	290166515875	290166515890
1524	-1061078287397	-1061078287382	288164341382	288164341397
1525	-1061620281163	-1061620281148	286161140357	286161140373
1526	-1062158493107	-1062158493092	284156919939	284156919954
1527	-1062692921309	-1062692921295	282151687264	282151687280
1528	-1063223563867	-1063223563852	280145449476	280145449493
1529	-1063750418891	-1063750418877	278138213724	278138213738
1530	-1064273484505	-1064273484491	276129987156	276129987171
1531	-1064792758843	-1064792758829	274120776924	274120776940
1532	-1065308240056	-1065308240042	272110590192	272110590207
1533	-1065819926309	-1065819926295	270099434116	270099434130
1534	-1066327815778	-1066327815763	268087315859	268087315875
1535	-1066831906654	-1066831906640	266074242594	266074242609
1536	-1067332197141	-1067332197126	264060221488	264060221503
1537	-1067828685459	-1067828685444	262045259718	262045259734
1538	-1068321369834	-1068321369820	260029364460	260029364475
1539	-1068810248516	-1068810248502	258012542897	258012542912
1540	-1069295319764	-1069295319750	255994802211	255994802228
1541	-1069776581845	-1069776581830	253976149592	253976149608
1542	-1070254033049	-1070254033035	251956592233	251956592248
1543	-1070727671674	-1070727671658	249936137323	249936137339
1544	-1071197496030	-1071197496016	247914792062	247914792078
1545	-1071663504449	-1071663504435	245892563658	245892563672
1546	-1072125695265	-1072125695250	243869459299	243869459316
1547	-1072584066836	-1072584066822	241845486205	241845486219
1548	-1073038617527	-1073038617512	239820651581	239820651596
1549	-1073489345717	-1073489345702	237794962638	237794962654
1550	-1073936249805	-1073936249791	235768426598	235768426614
1551	-1074379328195	-1074379328181	233741050679	233741050694
1552	-1074818579311	-1074818579297	231712842099	231712842115
1553	-1075254001586	-1075254001572	229683808087	229683808103
1554	-1075685593474	-1075685593459	227653955868	227653955882
1555	-1076113353430	-1076113353415	225623292673	225623292688
1556	-1076537279935	-1076537279921	223591825739	223591825755
1557	-1076957371478	-1076957371464	221559562302	221559562317
1558	-1077373626560	-1077373626546	219526509602	219526509616
1559	-1077786043703	-1077786043688	217492674877	217492674892
1560	-1078194621435	-1078194621420	215458065374	215458065388
1561	-1078599358301	-1078599358287	213422688344	213422688360
1562	-1079000252859	-1079000252844	211386551035	211386551051
1563	-1079397303680	-1079397303666	209349660703	209349660718
1564	-1079790509352	-1079790509337	207312024600	207312024615
1565	-1080179868470	-1080179868456	205273649986	205273650002
1566	-1080565379651	-1080565379637	203234544125	203234544139
1567	-1080947041519	-1080947041505	201194714279	201194714294
1568	-1081324852720	-1081324852706	199154167715	199154167731
1569	-1081698811901	-1081698811887	197112911700	197112911715
1570	-1082068917733	-1082068917719	195070953507	195070953522
1571	-1082435168897	-1082435168882	193028300412	193028300428
1572	-1082797564090	-1082797564077	190984959688	190984959704
1573	-1083156102019	-1083156102004	188940938618	188940938633
1574	-1083510781407	-1083510781393	186896244480	186896244496
1575	-1083861600992	-1083861600977	184850884560	184850884576
1576	-1084208559522	-1084208559507	182804866142	182804866157
1577	-1084551655764	-1084551655750	180758196518	180758196534
1578	-1084890888493	-1084890888479	178710882976	178710882991
1579	-1085226256502	-1085226256487	176662932810	176662932824
1580	-1085557758595	-1085557758580	174614353315	174614353330
1581	-1085885393592	-1085885393577	172565151788	172565151804
1582	-1086209160327	-1086209160313	170515335531	170515335545
1583	-1086529057645	-1086529057630	168464911845	168464911861
1584	-1086845084406	-1086845084392	166413888034	166413888050
1585	-1087157239486	-1087157239472	164362271406	164362271421
1586	-1087465521771	-1087465521757	162310069269	162310069283
1587	-1087769930165	-1087769930151	160257288931	160257288947
1588	-1088070463583	-1088070463568	158203937707	158203937721
1589	-1088367120953	-1088367120939	156150022910	156150022925
1590	-1088659901220	-1088659901206	154095551858	154095551874
1591	-1088948803340	-1088948803326	152040531871	152040531886
1592	-1089233826284	-1089233826269	149984970266	149984970281
1593	-1089514969037	-1089514969023	147928874371	147928874386
1594	-1089792230597	-1089792230584	145872251503	145872251518
1595	-1090065609976	-1090065609962	143815108996	143815109011
1596	-1090335106202	-1090335106187	141757454172	141757454188
1597	-1090600718310	-1090600718297	139699294365	139699294381
1598	-1090862445362	-1090862445348	137640636907	137640636922
1599	-1091120286418	-1091120286404	135581489128	135581489144
1600	-1091374240564	-1091374240549	133521858364	133521858380
1601	-1091624306893	-1091624306879	131461751957	131461751971
1602	-1091870484515	-1091870484501	129401177238	129401177254
1603	-1092112772555	-1092112772541	127340141555	127340141571
1604	-1092351170146	-1092351170132	125278652245	125278652260
1605	-1092585676442	-1092585676428	123216716654	123216716669
1606	-1092816290605	-1092816290591	121154342126	121154342141
1607	-1093043011816	-1093043011801	119091536007	119091536022
1608	-1093265839265	-1093265839251	117028305650	117028305665
1609	-1093484772161	-1093484772146	114964658400	114964658416
1610	-1093699809721	-1093699809707	112900601610	112900601625
1611	-1093910951182	-1093910951168	110836142633	110836142647
1612	-1094118195790	-1094118195776	108771288822	108771288837
1613	-1094321542806	-1094321542792	106706047533	106706047549
1614	-1094520991508	-1094520991494	104640426128	104640426142
1615	-1094716541181	-1094716541167	102574431957	102574431973
1616	-1094908191135	-1094908191121	100508072385	100508072400
1617	-1095095940683	-1095095940669	98441354772	98441354787
1618	-1095279789157	-1095279789142	96374286479	96374286495
1619	-1095459735902	-1095459735887	94306874872	94306874888
1620	-1095635780275	-1095635780261	92239127313	92239127329
1621	-1095807921654	-1095807921640	90171051172	90171051188
1622	-1095976159422	-1095976159407	88102653812	88102653828
1623	-1096140492979	-1096140492965	86033942602	86033942618
1624	-1096300921743	-1096300921729	83964924913	83964924929
1625	-1096457445139	-1096457445124	81895608117	81895608133
1626	-1096610062611	-1096610062597	79825999579	79825999594
1627	-1096758773616	-1096758773601	77756106678	77756106694
1628	-1096903577623	-1096903577610	75685936786	75685936802
1629	-1097044474117	-1097044474103	73615497275	73615497291
1630	-1097181462595	-1097181462580	71544795526	71544795542
1631	-1097314542571	-1097314542556	69473838908	69473838924
1632	-1097443713569	-1097443713555	67402634807	67402634822
1633	-1097568975128	-1097568975113	65331190592	65331190607
1634	-1097690326804	-1097690326790	63259513649	63259513665
1635	-1097807768166	-1097807768152	61187611357	61187611372
1636	-1097921298791	-1097921298778	59115491094	59115491110
1637	-1098030918280	-1098030918265	57043160243	57043160259
1638	-1098136626238	-1098136626224	54970626188	54970626202
1639	-1098238422289	-1098238422275	52897896308	52897896323
1640	-1098336306076	-1098336306061	50824977992	50824978008
1641	-1098430277241	-1098430277227	48751878619	48751878635
1642	-1098520335456	-1098520335442	46678605579	46678605594
1643	-1098606480398	-1098606480384	44605166254	44605166270
1644	-1098688711760	-1098688711747	42531568032	42531568048
1645	-1098767029250	-1098767029236	40457818298	40457818314
1646	-1098841432589	-1098841432576	38383924442	38383924458
1647	-1098911921510	-1098911921496	36309893851	36309893867
1648	-1098978495764	-1098978495750	34235733910	34235733926
1649	-1099041155114	-1099041155100	32161452013	32161452029
1650	-1099099899335	-1099099899321	30087055547	30087055562
1651	-1099154728218	-1099154728204	28012551898	28012551914
1652	-1099205641569	-1099205641554	25937948463	25937948479
1653	-1099252639208	-1099252639194	23863252629	23863252645
1654	-1099295720964	-1099295720950	21788471785	21788471799
1655	-1099334886682	-1099334886667	19713613328	19713613342
1656	-1099370136230	-1099370136217	17638684638	17638684653
1657	-1099401469476	-1099401469463	15563693116	15563693132
1658	-1099428886311	-1099428886297	13488646153	13488646169
1659	-1099452386637	-1099452386622	11413551139	11413551154
1660	-1099471970369	-1099471970356	9338415466	9338415480
1661	-1099487637438	-1099487637425	7263246526	7263246541
1662	-1099499387789	-1099499387776	5188051711	5188051728
1663	-1099507221380	-1099507221366	3112838416	3112838432
1664	-1099511138183	-1099511138169	1037614034	1037614049
1665	-1099511138183	-1099511138169	-1037614048	-1037614033
1666	-1099507221380	-1099507221366	-3112838432	-3112838417
1667	-1099499387789	-1099499387775	-5188051727	-5188051712
1668	-1099487637439	-1099487637425	-7263246541	-7263246526
1669	-1099471970369	-1099471970355	-9338415480	-9338415465
1670	-1099452386636	-1099452386622	-11413551153	-11413551138
1671	-1099428886311	-1099428886297	-13488646168	-13488646153
1672	-1099401469476	-1099401469462	-15563693132	-15563693117
1673	-1099370136230	-1099370136216	-17638684653	-17638684638
1674	-1099334886684	-1099334886670	-19713613340	-19713613325
1675	-1099295720963	-1099295720949	-21788471801	-21788471786
1676	-1099252639208	-1099252639193	-23863252644	-23863252629
1677	-1099205641570	-1099205641556	-25937948478	-25937948463
1678	-1099154728219	-1099154728205	-28012551915	-28012551900
1679	-1099099899336	-1099099899322	-30087055560	-30087055545
1680	-1099041155115	-1099041155101	-32161452027	-32161452012
1681	-1098978495765	-1098978495751	-34235733926	-34235733911
1682	-1098911921512	-1098911921498	-36309893865	-36309893850
1683	-1098841432589	-1098841432575	-38383924456	-38383924441
1684	-1098767029251	-1098767029237	-40457818313	-40457818298
1685	-1098688711760	-1098688711746	-42531568047	-42531568032
1686	-1098606480399	-1098606480385	-44605166269	-44605166254
1687	-1098520335457	-1098520335443	-46678605594	-46678605579
1688	-1098430277242	-1098430277228	-48751878635	-48751878620
1689	-1098336306075	-1098336306061	-50824978007	-50824977992
1690	-1098238422291	-1098238422277	-52897896325	-52897896310
1691	-1098136626239	-1098136626225	-54970626202	-54970626187
1692	-1098030918280	-1098030918266	-57043160258	-57043160243
1693	-1097921298794	-1097921298780	-59115491110	-59115491095
1694	-1097807768167	-1097807768153	-61187611371	-61187611356
1695	-1097690326806	-1097690326792	-63259513665	-63259513650
1696	-1097568975130	-1097568975115	-65331190609	-65331190594
1697	-1097443713569	-1097443713555	-67402634821	-67402634806
1698	-1097314542571	-1097314542557	-69473838925	-69473838910
1699	-1097181462595	-1097181462581	-71544795540	-71544795525
1700	-1097044474116	-1097044474102	-73615497291	-73615497276
1701	-1096903577623	-1096903577609	-75685936801	-75685936786
1702	-1096758773617	-1096758773603	-77756106694	-77756106679
1703	-1096610062612	-1096610062598	-79825999595	-79825999580
1704	-1096457445139	-1096457445125	-81895608131	-81895608116
1705	-1096300921743	-1096300921729	-83964924929	-83964924914
1706	-1096140492980	-1096140492966	-86033942619	-86033942604
1707	-1095976159422	-1095976159408	-88102653827	-88102653812
1708	-1095807921655	-1095807921640	-90171051186	-90171051171
1709	-1095635780276	-1095635780261	-92239127330	-92239127315
1710	-1095459735901	-1095459735887	-94306874888	-94306874873
1711	-1095279789157	-1095279789143	-96374286495	-96374286480
1712	-1095095940684	-1095095940670	-98441354787	-98441354772
1713	-1094908191135	-1094908191121	-100508072401	-100508072386
1714	-1094716541182	-1094716541168	-102574431972	-102574431957
1715	-1094520991506	-1094520991492	-104640426142	-104640426127
1716	-1094321542807	-1094321542793	-106706047551	-106706047536
1717	-1094118195789	-1094118195775	-108771288837	-108771288822
1718	-1093910951182	-1093910951168	-110836142648	-110836142633
1719	-1093699809721	-1093699809707	-112900601626	-112900601611
1720	-1093484772161	-1093484772147	-114964658415	-114964658400
1721	-1093265839266	-1093265839252	-117028305665	-117028305650
1722	-1093043011815	-1093043011801	-119091536024	-119091536009
1723	-1092816290606	-1092816290592	-121154342141	-121154342126
1724	-1092585676441	-1092585676427	-123216716669	-123216716653
1725	-1092351170146	-1092351170132	-125278652260	-125278652245
1726	-1092112772554	-1092112772540	-127340141571	-127340141556
1727	-1091870484517	-1091870484503	-129401177254	-129401177239
1728	-1091624306894	-1091624306880	-131461751971	-131461751956
1729	-1091374240564	-1091374240550	-133521858380	-133521858365
1730	-1091120286419	-1091120286405	-135581489142	-135581489127
1731	-1090862445362	-1090862445347	-137640636921	-137640636906
1732	-1090600718311	-1090600718297	-139699294381	-139699294366
1733	-1090335106202	-1090335106188	-141757454188	-141757454173
1734	-1090065609976	-1090065609962	-143815109011	-143815108996
1735	-1089792230596	-1089792230582	-145872251519	-145872251504
1736	-1089514969037	-1089514969023	-147928874385	-147928874370
1737	-1089233826284	-1089233826270	-149984970283	-149984970268
1738	-1088948803340	-1088948803326	-152040531886	-152040531871
1739	-1088659901221	-1088659901206	-154095551873	-154095551858
1740	-1088367120953	-1088367120939	-156150022925	-156150022910
1741	-1088070463584	-1088070463570	-158203937721	-158203937706
1742	-1087769930165	-1087769930151	-160257288945	-160257288930
1743	-1087465521772	-1087465521757	-162310069283	-162310069269
1744	-1087157239487	-1087157239472	-164362271422	-164362271407
1745	-1086845084405	-1086845084391	-166413888050	-166413888035
1746	-1086529057644	-1086529057630	-168464911861	-168464911845
1747	-1086209160326	-1086209160312	-170515335547	-170515335532
1748	-1085885393592	-1085885393578	-172565151804	-172565151789
1749	-1085557758595	-1085557758580	-174614353330	-174614353314
1750	-1085226256501	-1085226256487	-176662932825	-176662932810
1751	-1084890888492	-1084890888478	-178710882991	-178710882976
1752	-1084551655764	-1084551655749	-180758196533	-180758196518
1753	-1084208559523	-1084208559508	-182804866159	-182804866144
1754	-1083861600993	-1083861600978	-184850884575	-184850884560
1755	-1083510781407	-1083510781393	-186896244495	-186896244480
1756	-1083156102019	-1083156102005	-188940938634	-188940938619
1757	-1082797564090	-1082797564076	-190984959704	-190984959689
1758	-1082435168898	-1082435168883	-193028300428	-193028300413
1759	-1082068917734	-1082068917719	-195070953524	-195070953509
1760	-1081698811900	-1081698811886	-197112911715	-197112911700
1761	-1081324852720	-1081324852706	-199154167729	-199154167714
1762	-1080947041520	-1080947041506	-201194714293	-201194714278
1763	-1080565379650	-1080565379636	-203234544141	-203234544126
1764	-1080179868471	-1080179868456	-205273650001	-205273649987
1765	-1079790509350	-1079790509336	-207312024615	-207312024600
1766	-1079397303680	-1079397303666	-209349660718	-209349660703
1767	-1079000252858	-1079000252844	-211386551051	-211386551036
1768	-1078599358300	-1078599358286	-213422688359	-213422688344
1769	-1078194621435	-1078194621421	-215458065389	-215458065374
1770	-1077786043703	-1077786043689	-217492674890	-217492674875
1771	-1077373626562	-1077373626547	-219526509615	-219526509599
1772	-1076957371477	-1076957371463	-221559562317	-221559562302
1773	-1076537279935	-1076537279921	-223591825755	-223591825740
1774	-1076113353429	-1076113353415	-225623292689	-225623292674
1775	-1075685593473	-1075685593459	-227653955883	-227653955868
1776	-1075254001587	-1075254001573	-229683808101	-229683808086
1777	-1074818579312	-1074818579298	-231712842113	-231712842098
1778	-1074379328196	-1074379328182	-233741050694	-233741050679
1779	-1073936249805	-1073936249791	-235768426615	-235768426600
1780	-1073489345718	-1073489345703	-237794962656	-237794962641
1781	-1073038617526	-1073038617512	-239820651595	-239820651580
1782	-1072584066835	-1072584066821	-241845486219	-241845486204
1783	-1072125695266	-1072125695251	-243869459314	-243869459299
1784	-1071663504448	-1071663504434	-245892563669	-245892563654
1785	-1071197496030	-1071197496016	-247914792079	-247914792064
1786	-1070727671673	-1070727671658	-249936137339	-249936137324
1787	-1070254033049	-1070254033035	-251956592248	-251956592233
1788	-1069776581845	-1069776581831	-253976149609	-253976149594
1789	-1069295319763	-1069295319749	-255994802226	-255994802211
1790	-1068810248517	-1068810248502	-258012542912	-258012542897
1791	-1068321369833	-1068321369819	-260029364475	-260029364460
1792	-1067828685458	-1067828685443	-262045259732	-262045259718
1793	-1067332197141	-1067332197126	-264060221503	-264060221487
1794	-1066831906653	-1066831906639	-266074242609	-266074242594
1795	-1066327815778	-1066327815764	-268087315876	-268087315861
1796	-1065819926310	-1065819926295	-270099434130	-270099434114
1797	-1065308240057	-1065308240043	-272110590206	-272110590191
1798	-1064792758843	-1064792758829	-274120776941	-274120776926
1799	-1064273484505	-1064273484491	-276129987170	-276129987155
1800	-1063750418893	-1063750418878	-278138213738	-278138213723
1801	-1063223563868	-1063223563854	-280145449491	-280145449476
1802	-1062692921310	-1062692921295	-282151687279	-282151687264
1803	-1062158493106	-1062158493092	-284156919954	-284156919939
1804	-1061620281162	-1061620281148	-286161140372	-286161140357
1805	-1061078287395	-1061078287381	-288164341396	-288164341381
1806	-1060532513735	-1060532513721	-290166515888	-290166515873
1807	-1059982962129	-1059982962115	-292167656718	-292167656703
1808	-1059429634531	-1059429634517	-294167756754	-294167756739
1809	-1058872532913	-1058872532898	-296166808873	-296166808858
1810	-1058311659261	-1058311659247	-298164805952	-298164805937
1811	-1057747015571	-1057747015557	-300161740876	-300161740861
1812	-1057178603856	-1057178603842	-302157606530	-302157606515
1813	-1056606426141	-1056606426127	-304152395804	-304152395789
1814	-1056030484463	-1056030484449	-306146101591	-306146101577
1815	-1055450780874	-1055450780859	-308138716792	-308138716777
1816	-1054867317440	-1054867317426	-310130234305	-310130234290
1817	-1054280096239	-1054280096225	-312120647038	-312120647023
1818	-1053689119365	-1053689119350	-314109947900	-314109947884
1819	-1053094388917	-1053094388903	-316098129804	-316098129789
1820	-1052495907021	-1052495907007	-318085185666	-318085185651
1821	-1051893675805	-1051893675790	-320071108411	-320071108395
1822	-1051287697413	-1051287697398	-322055890961	-322055890946
1823	-1050677974008	-1050677973993	-324039526249	-324039526234
1824	-1050064507759	-1050064507744	-326022007206	-326022007191
1825	-1049447300851	-1049447300837	-328003326773	-328003326758
1826	-1048826355484	-1048826355469	-329983477885	-329983477870
1827	-1048201673870	-1048201673856	-331962453496	-331962453481
1828	-1047573258235	-1047573258220	-333940246553	-333940246538
1829	-1046941110815	-1046941110800	-335916850010	-335916849995
1830	-1046305233864	-1046305233850	-337892256825	-337892256810
1831	-1045665629648	-1045665629633	-339866459965	-339866459950
1832	-1045022300443	-1045022300429	-341839452392	-341839452377
1833	-1044375248542	-1044375248528	-343811227080	-343811227066
1834	-1043724476252	-1043724476237	-345781777006	-345781776991
1835	-1043069985887	-1043069985873	-347751095150	-347751095135
1836	-1042411779782	-1042411779767	-349719174494	-349719174479
1837	-1041749860278	-1041749860263	-351686008030	-351686008015
1838	-1041084229738	-1041084229724	-353651588751	-353651588736
1839	-1040414890530	-1040414890515	-355615909654	-355615909639
1840	-1039741845040	-1039741845026	-357578963742	-357578963726
1841	-1039065095662	-1039065095647	-359540744022	-359540744007
1842	-1038384644812	-1038384644798	-361501243505	-361501243490
1843	-1037700494910	-1037700494895	-363460455209	-363460455193
1844	-1037012648394	-1037012648379	-365418372152	-365418372137
1845	-1036321107716	-1036321107702	-367374987361	-367374987346
1846	-1035625875339	-1035625875324	-369330293864	-369330293849
1847	-1034926953737	-1034926953722	-371284284698	-371284284683
1848	-1034224345403	-1034224345388	-373236952902	-373236952887
1849	-1033518052840	-1033518052825	-375188291519	-375188291504
1850	-1032808078559	-1032808078545	-377138293598	-377138293583
1851	-1032094425095	-1032094425081	-379086952194	-379086952179
1852	-1031377094989	-1031377094974	-381034260361	-381034260347
1853	-1030656090794	-1030656090780	-382980211167	-382980211152
1854	-1029931415080	-1029931415066	-384924797677	-384924797662
1855	-1029203070430	-1029203070416	-386868012964	-386868012949
1856	-1028471059434	-1028471059420	-388809850108	-388809850093
1857	-1027735384705	-1027735384691	-390750302189	-390750302174
1858	-1026996048861	-1026996048847	-392689362295	-392689362280
1859	-1026253054537	-1026253054523	-394627023519	-394627023504
1860	-1025506404377	-1025506404362	-396563278958	-396563278943
1861	-1024756101045	-1024756101031	-398498121714	-398498121699
1862	-1024002147209	-1024002147195	-400431544896	-400431544882
1863	-1023244545559	-1023244545545	-402363541616	-402363541601
1864	-1022483298791	-1022483298777	-404294104991	-404294104976
1865	-1021718409619	-1021718409604	-406223228144	-406223228128
1866	-1020949880765	-1020949880750	-408150904203	-408150904188
1867	-1020177714970	-1020177714956	-410077126300	-410077126286
1868	-1019401914983	-1019401914968	-412001887576	-412001887560
1869	-1018622483567	-1018622483553	-413925181171	-413925181156
1870	-1017839423500	-1017839423486	-415847000235	-415847000220
1871	-1017052737572	-1017052737557	-417767337923	-417767337907
1872	-1016262428583	-1016262428569	-419686187392	-419686187377
1873	-1015468499349	-1015468499335	-421603541808	-421603541793
1874	-1014670952700	-1014670952686	-423519394340	-423519394325
1875	-1013869791475	-1013869791461	-425433738165	-425433738150
1876	-1013065018529	-1013065018515	-427346566461	-427346566446
1877	-1012256636731	-1012256636717	-429257872416	-429257872401
1878	-1011444648956	-1011444648941	-431167649220	-431167649205
1879	-1010629058102	-1010629058087	-433075890070	-433075890055
1880	-1009809867068	-1009809867054	-434982588167	-434982588152
1881	-1008987078776	-1008987078762	-436887736723	-436887736708
1882	-1008160696159	-1008160696144	-438791328946	-438791328931
1883	-1007330722157	-1007330722142	-440693358057	-440693358042
1884	-1006497159727	-1006497159713	-442593817281	-442593817266
1885	-1005660011843	-1005660011828	-444492699848	-444492699833
1886	-1004819281481	-1004819281467	-446389998992	-446389998977
1887	-1003974971640	-1003974971625	-448285707957	-448285707941
1888	-1003127085324	-1003127085309	-450179819987	-450179819972
1889	-1002275625560	-1002275625545	-452072328336	-452072328321
1890	-1001420595373	-1001420595358	-453963226262	-453963226246
1891	-1000561997815	-1000561997801	-455852507029	-455852507014
1892	-999699835942	-999699835928	-457740163909	-457740163894
1893	-998834112826	-998834112812	-459626190174	-459626190158
1894	-997964831551	-997964831536	-461510579105	-461510579090
1895	-997091995212	-997091995198	-463393323993	-463393323978
1896	-996215606921	-996215606906	-465274418128	-465274418113
1897	-995335669798	-995335669783	-467153854813	-467153854798
1898	-994452186979	-994452186964	-469031627347	-469031627332
1899	-993565161610	-993565161596	-470907729044	-470907729029
1900	-992674596850	-992674596835	-472782153222	-472782153207
1901	-991780495875	-991780495861	-474654893201	-474654893186
1902	-990882861867	-990882861853	-476525942311	-476525942296
1903	-989981698025	-989981698010	-478395293888	-478395293873
1904	-989077007559	-989077007545	-480262941270	-480262941255
1905	-988168793690	-988168793676	-482128877805	-482128877790
1906	-987257059656	-987257059642	-483993096848	-483993096833
1907	-986341808704	-986341808690	-485855591754	-485855591739
1908	-985423044094	-985423044080	-487716355892	-487716355877
1909	-984500769100	-984500769085	-489575382633	-489575382617
1910	-983574987005	-983574986991	-491432665353	-491432665338
1911	-982645701109	-982645701095	-493288197433	-493288197419
1912	-981712914724	-981712914709	-495141972271	-495141972256
1913	-980776631168	-980776631154	-496993983255	-496993983241
1914	-979836853780	-979836853765	-498844223794	-498844223779
1915	-978893585906	-978893585892	-500692687292	-500692687276
1916	-977946830909	-977946830895	-502539367167	-502539367152
1917	-976996592160	-976996592145	-504384256839	-504384256824
1918	-976042873042	-976042873028	-506227349736	-506227349721
1919	-975085676955	-975085676940	-508068639294	-508068639280
1920	-974125007307	-974125007293	-509908118952	-509908118937
1921	-973160867524	-973160867509	-511745782160	-511745782145
1922	-972193261035	-972193261021	-513581622368	-513581622353
1923	-971222191292	-971222191278	-515415633038	-515415633023
1924	-970247661750	-970247661736	-517247807636	-517247807621
1925	-969269675884	-969269675870	-519078139636	-519078139622
1926	-968288237177	-968288237162	-520906622517	-520906622502
1927	-967303349123	-967303349108	-522733249766	-522733249751
1928	-966315015233	-966315015219	-524558014878	-524558014863
1929	-965323239027	-965323239012	-526380911347	-526380911332
1930	-964328024038	-964328024024	-528201932685	-528201932670
1931	-963329373811	-963329373797	-530021072402	-530021072387
1932	-962327291903	-962327291889	-531838324019	-531838324004
1933	-961321781885	-961321781871	-533653681060	-533653681045
1934	-960312847339	-960312847324	-535467137061	-535467137045
1935	-959300491858	-959300491844	-537278685560	-537278685545
1936	-958284719049	-958284719035	-539088320104	-539088320089
1937	-957265532532	-957265532517	-540896034249	-540896034233
1938	-956242935932	-956242935917	-542701821551	-542701821536
1939	-955216932898	-955216932883	-544505675581	-544505675566
1940	-954187527084	-954187527069	-546307589912	-546307589896
1941	-953154722155	-953154722141	-548107558123	-548107558108
1942	-952118521789	-952118521775	-549905573803	-549905573788
1943	-951078929684	-951078929669	-551701630550	-551701630534
1944	-950035949535	-950035949521	-553495721962	-553495721947
1945	-948989585060	-948989585045	-555287841649	-555287841634
1946	-947939839990	-947939839976	-557077983228	-557077983213
1947	-946886718061	-946886718046	-558866140320	-558866140305
1948	-945830223027	-945830223012	-560652306557	-560652306542
1949	-944770358648	-944770358634	-562436475576	-562436475561
1950	-943707128701	-943707128687	-564218641020	-564218641005
1951	-942640536977	-942640536962	-565998796540	-565998796526
1952	-941570587273	-941570587258	-567776935795	-567776935780
1953	-940497283398	-940497283384	-569553052452	-569553052437
1954	-939420629179	-939420629164	-571327140185	-571327140170
1955	-938340628450	-938340628436	-573099192668	-573099192653
1956	-937257285059	-937257285043	-574869203596	-574869203581
1957	-936170602863	-936170602849	-576637166659	-576637166644
1958	-935080585736	-935080585721	-578403075560	-578403075545
1959	-933987237559	-933987237544	-580166924009	-580166923994
1960	-932890562228	-932890562213	-581928705722	-581928705707
1961	-931790563650	-931790563635	-583688414422	-583688414407
1962	-930687245742	-930687245727	-585446043843	-585446043827
1963	-929580612434	-929580612420	-587201587722	-587201587707
1964	-928470667671	-928470667657	-588955039804	-588955039789
1965	-927357415406	-927357415390	-590706393846	-590706393830
1966	-926240859602	-926240859588	-592455643606	-592455643592
1967	-925121004238	-925121004224	-594202782854	-594202782839
1968	-923997853307	-923997853292	-595947805366	-595947805350
1969	-922871410804	-922871410790	-597690704926	-597690704911
1970	-921741680749	-921741680734	-599431475325	-599431475310
1971	-920608667158	-920608667144	-601170110361	-601170110346
1972	-919472374072	-919472374057	-602906603841	-602906603826
1973	-918332805538	-918332805524	-604640949582	-604640949567
1974	-917189965616	-917189965603	-606373141400	-606373141385
1975	-916043858376	-916043858361	-608103173128	-608103173113
1976	-914894487901	-914894487887	-609831038603	-609831038588
1977	-913741858290	-913741858276	-611556731669	-611556731654
1978	-912585973641	-912585973626	-613280246180	-613280246165
1979	-911426838076	-911426838062	-615001575993	-615001575978
1980	-910264455725	-910264455710	-616720714979	-616720714965
1981	-909098830726	-909098830711	-618437657012	-618437656996
1982	-907929967232	-907929967218	-620152395978	-620152395964
1983	-906757869411	-906757869397	-621864925768	-621864925753
1984	-905582541434	-905582541419	-623575240279	-623575240264
1985	-904403987487	-904403987472	-625283333422	-625283333407
1986	-903222211772	-903222211757	-626989199109	-626989199094
1987	-902037218495	-902037218480	-628692831266	-628692831250
1988	-900849011884	-900849011870	-630394223822	-630394223807
1989	-899657596164	-899657596149	-632093370716	-632093370701
1990	-898462975583	-898462975568	-633790265897	-633790265881
1991	-897265154395	-897265154380	-635484903317	-635484903302
1992	-896064136870	-896064136855	-637177276942	-637177276928
1993	-894859927284	-894859927269	-638867380744	-638867380729
1994	-893652529927	-893652529912	-640555208699	-640555208684
1995	-892441949100	-892441949086	-642240754796	-642240754781
1996	-891228189118	-891228189103	-643924013032	-643924013017
1997	-890011254301	-890011254286	-645604977411	-645604977396
1998	-888791148985	-888791148970	-647283641940	-647283641925
1999	-887567877518	-887567877504	-648960000644	-648960000629
2000	-886341444257	-886341444243	-650634047549	-650634047534
2001	-885111853569	-885111853555	-652305776693	-652305776678
2002	-883879109841	-883879109826	-653975182118	-653975182103
2003	-882643217454	-882643217439	-655642257882	-655642257866
2004	-881404180818	-881404180804	-657306998041	-657306998027
2005	-880162004345	-880162004330	-658969396668	-658969396653
2006	-878916692460	-878916692445	-660629447841	-660629447825
2007	-877668249598	-877668249584	-662287145643	-662287145628
2008	-876416680208	-876416680193	-663942484171	-663942484156
2009	-875161988749	-875161988733	-665595457532	-665595457516
2010	-873904179688	-873904179674	-667246059832	-667246059818
2011	-872643257508	-872643257493	-668894285193	-668894285178
2012	-871379226700	-871379226684	-670540127743	-670540127727
2013	-870112091766	-870112091751	-672183581620	-672183581605
2014	-868841857222	-868841857208	-673824640968	-673824640954
2015	-867568527592	-867568527577	-675463299944	-675463299929
2016	-866292107408	-866292107394	-677099552707	-677099552692
2017	-865012601225	-865012601211	-678733393431	-678733393416
2018	-863730013595	-863730013580	-680364816293	-680364816279
2019	-862444349089	-862444349074	-681993815484	-681993815470
2020	-861155612289	-861155612275	-683620385201	-683620385186
2021	-859863807781	-859863807766	-685244519647	-685244519632
2022	-858568940169	-858568940154	-686866213039	-686866213024
2023	-857271014068	-857271014053	-688485459599	-688485459584
2024	-855970034097	-855970034083	-690102253556	-690102253541
2025	-854666004896	-854666004881	-691716589156	-691716589141
2026	-853358931107	-853358931093	-693328460644	-693328460629
2027	-852048817387	-852048817373	-694937862279	-694937862264
2028	-850735668401	-850735668386	-696544788329	-696544788314
2029	-849419488830	-849419488815	-698149233067	-698149233052
2030	-848100283361	-848100283347	-699751190781	-699751190767
2031	-846778056694	-846778056679	-701350655763	-701350655747
2032	-845452813540	-845452813525	-702947622313	-702947622298
2033	-844124558618	-844124558604	-704542084745	-704542084730
2034	-842793296660	-842793296645	-706134037379	-706134037363
2035	-841459032409	-841459032394	-707723474540	-707723474526
2036	-840121770618	-840121770603	-709310390571	-709310390556
2037	-838781516050	-838781516034	-710894779817	-710894779801
2038	-837438273481	-837438273466	-712476636631	-712476636617
2039	-836092047694	-836092047680	-714055955382	-714055955367
2040	-834742843487	-834742843471	-715632730446	-715632730430
2041	-833390665666	-833390665652	-717206956200	-717206956185
2042	-832035519046	-832035519031	-718778627037	-718778627022
2043	-830677408455	-830677408440	-720347737359	-720347737345
2044	-829316338733	-829316338718	-721914281580	-721914281565
2045	-827952314725	-827952314710	-723478254117	-723478254102
2046	-826585341292	-826585341278	-725039649395	-725039649381
2047	-825215423306	-825215423291	-726598461860	-726598461845
2048	-823842565643	-823842565629	-728154685951	-728154685936
2049	-822466773196	-822466773181	-729708316128	-729708316113
2050	-821088050865	-821088050850	-731259346856	-731259346840
2051	-819706403563	-819706403548	-732807772609	-732807772594
2052	-818321836207	-818321836193	-734353587873	-734353587858
2053	-816934353737	-816934353722	-735896787141	-735896787125
2054	-815543961089	-815543961074	-737437364913	-737437364898
2055	-814150663218	-814150663204	-738975315701	-738975315686
2056	-812754465091	-812754465077	-740510634031	-740510634015
2057	-811355371676	-811355371661	-742043314429	-742043314415
2058	-809953387962	-809953387948	-743573351437	-743573351422
2059	-808548518938	-808548518923	-745100739604	-745100739589
2060	-807140769613	-807140769599	-746625473490	-746625473475
2061	-805730145001	-805730144986	-748147547663	-748147547649
2062	-804316650126	-804316650111	-749666956701	-749666956686
2063	-802900290023	-802900290009	-751183695191	-751183695176
2064	-801481069739	-801481069724	-752697757728	-752697757713
2065	-800058994328	-800058994313	-754209138921	-754209138906
2066	-798634068858	-798634068843	-755717833386	-755717833371
2067	-797206298403	-797206298388	-757223835748	-757223835733
2068	-795775688049	-795775688036	-758727140642	-758727140627
2069	-794342242896	-794342242881	-760227742713	-760227742698
2070	-792905968045	-792905968031	-761725636615	-761725636600
2071	-791466868617	-791466868603	-763220817011	-763220816996
2072	-790024949737	-790024949722	-764713278577	-764713278562
2073	-788580216539	-788580216525	-766203015996	-766203015981
2074	-787132674174	-787132674159	-767690023960	-767690023945
2075	-785682327796	-785682327781	-769174297171	-769174297156
2076	-784229182570	-784229182556	-770655830344	-770655830329
2077	-782773243676	-782773243661	-772134618200	-772134618185
2078	-781314516300	-781314516284	-773610655471	-773610655456
2079	-779853005636	-779853005621	-775083936899	-775083936884
2080	-778388716894	-778388716879	-776554457236	-776554457221
2081	-776921655285	-776921655269	-778022211242	-778022211227
2082	-775451826040	-775451826025	-779487193691	-779487193676
2083	-773979234394	-773979234379	-780949399363	-780949399349
2084	-772503885591	-772503885576	-782408823050	-782408823034
2085	-771025784888	-771025784873	-783865459550	-783865459535
2086	-769544937550	-769544937535	-785319303678	-785319303664
2087	-768061348853	-768061348837	-786770350254	-786770350239
2088	-766575024081	-766575024067	-788218594105	-788218594091
2089	-765085968529	-765085968514	-789664030077	-789664030062
2090	-763594187502	-763594187488	-791106653020	-791106653005
2091	-762099686313	-762099686298	-792546457792	-792546457778
2092	-760602470287	-760602470273	-793983439267	-793983439252
2093	-759102544759	-759102544744	-795417592324	-795417592309
2094	-757599915069	-757599915054	-796848911857	-796848911842
2095	-756094586572	-756094586557	-798277392762	-798277392747
2096	-754586564629	-754586564614	-799703029955	-799703029940
2097	-753075854614	-753075854598	-801125818356	-801125818341
2098	-751562461908	-751562461893	-802545752896	-802545752881
2099	-750046391898	-750046391883	-803962828519	-803962828504
2100	-748527649993	-748527649977	-805377040173	-805377040158
2101	-747006241596	-747006241581	-806788382823	-806788382808
2102	-745482172129	-745482172114	-808196851440	-808196851425
2103	-743955447022	-743955447007	-809602441008	-809602440993
2104	-742426071713	-742426071698	-811005146518	-811005146503
2105	-740894051650	-740894051635	-812404962976	-812404962961
2106	-739359392292	-739359392277	-813801885393	-813801885378
2107	-737822099103	-737822099088	-815195908793	-815195908778
2108	-736282177562	-736282177547	-816587028209	-816587028195
2109	-734739633155	-734739633140	-817975238690	-817975238675
2110	-733194471374	-733194471359	-819360535286	-819360535271
2111	-731646697728	-731646697713	-820742913064	-820742913049
2112	-730096317726	-730096317710	-822122367099	-822122367083
2113	-728543336891	-728543336876	-823498892476	-823498892461
2114	-726987760758	-726987760743	-824872484292	-824872484278
2115	-725429594869	-725429594854	-826243137658	-826243137643
2116	-723868844772	-723868844757	-827610847686	-827610847671
2117	-722305516028	-722305516013	-828975609503	-828975609489
2118	-720739614206	-720739614191	-830337418254	-830337418239
2119	-719171144885	-719171144869	-831696269082	-831696269067
2120	-717600113650	-717600113636	-833052157146	-833052157131
2121	-716026526100	-716026526087	-834405077620	-834405077605
2122	-714450387840	-714450387824	-835755025683	-835755025668
2123	-712871704484	-712871704469	-837101996524	-837101996510
2124	-711290481657	-711290481642	-838445985345	-838445985331
2125	-709706724991	-709706724976	-839786987363	-839786987348
2126	-708120440126	-708120440111	-841124997795	-841124997780
2127	-706531632716	-706531632701	-842460011876	-842460011861
2128	-704940308420	-704940308405	-843792024854	-843792024839
2129	-703346472907	-703346472892	-845121031977	-845121031963
2130	-701750131851	-701750131836	-846447028517	-846447028503
2131	-700151290944	-700151290929	-847770009747	-847770009732
2132	-698549955879	-698549955864	-849089970958	-849089970943
2133	-696946132359	-696946132345	-850406907443	-850406907428
2134	-695339826102	-695339826086	-851720814514	-851720814499
2135	-693731042825	-693731042810	-853031687488	-853031687474
2136	-692119788262	-692119788247	-854339521696	-854339521681
2137	-690506068153	-690506068137	-855644312482	-855644312466
2138	-688889888244	-688889888229	-856946055194	-856946055179
2139	-687271254296	-687271254281	-858244745198	-858244745184
2140	-685650172070	-685650172056	-859540377863	-859540377849
2141	-684026647346	-684026647331	-860832948579	-860832948564
2142	-682400685906	-682400685891	-862122452738	-862122452724
2143	-680772293538	-680772293523	-863408885748	-863408885733
2144	-679141476049	-679141476033	-864692243026	-864692243010
2145	-677508239245	-677508239230	-865972519998	-865972519983
2146	-675872588947	-675872588932	-867249712106	-867249712092
2147	-674234530977	-674234530961	-868523814801	-868523814786
2148	-672594071173	-672594071158	-869794823542	-869794823528
2149	-670951215381	-670951215366	-871062733802	-871062733787
2150	-669305969450	-669305969434	-872327541065	-872327541050
2151	-667658339240	-667658339225	-873589240824	-873589240809
2152	-666008330624	-666008330609	-874847828583	-874847828569
2153	-664355949478	-664355949462	-876103299864	-876103299849
2154	-662701201688	-662701201673	-877355650190	-877355650175
2155	-661044093150	-661044093135	-878604875099	-878604875085
2156	-659384629767	-659384629751	-879850970147	-879850970130
2157	-657722817449	-657722817434	-881093930887	-881093930872
2158	-656058662115	-656058662101	-882333752897	-882333752883
2159	-654392169699	-654392169683	-883570431759	-883570431744
2160	-652723346131	-652723346116	-884803963064	-884803963050
2161	-651052197358	-651052197343	-886034342423	-886034342408
2162	-649378729335	-649378729319	-887261565451	-887261565436
2163	-647702948020	-647702948005	-888485627775	-888485627760
2164	-646024859388	-646024859373	-889706525037	-889706525022
2165	-644344469412	-644344469397	-890924252885	-890924252871
2166	-642661784080	-642661784064	-892138806982	-892138806967
2167	-640976809382	-640976809368	-893350183004	-893350182990
2168	-639289551329	-639289551314	-894558376632	-894558376617
2169	-637600015925	-637600015910	-895763383562	-895763383547
2170	-635908209190	-635908209175	-896965199505	-896965199490
2171	-634214137155	-634214137140	-898163820177	-898163820163
2172	-632517805845	-632517805830	-899359241309	-899359241292
2173	-630819221312	-630819221297	-900551458641	-900551458627
2174	-629118389605	-629118389590	-901740467929	-901740467914
2175	-627415316779	-627415316763	-902926264934	-902926264919
2176	-625710008905	-625710008890	-904108845435	-904108845421
2177	-624002472057	-624002472043	-905288205218	-905288205203
2178	-622292712316	-622292712301	-906464340080	-906464340065
2179	-620580735774	-620580735759	-907637245834	-907637245819
2180	-618866548531	-618866548516	-908806918299	-908806918285
2181	-617150156691	-617150156675	-909973353312	-909973353297
2182	-615431566369	-615431566354	-911136546713	-911136546699
2183	-613710783687	-613710783672	-912296494362	-912296494348
2184	-611987814776	-611987814761	-913453192126	-913453192111
2185	-610262665773	-610262665759	-914606635885	-914606635870
2186	-608535342824	-608535342809	-915756821527	-915756821513
2187	-606805852081	-606805852067	-916903744958	-916903744944
2188	-605074199707	-605074199693	-918047402093	-918047402078
2189	-603340391869	-603340391854	-919187788854	-919187788840
2190	-601604434745	-601604434730	-920324901181	-920324901166
2191	-599866334516	-599866334501	-921458735025	-921458735010
2192	-598126097378	-598126097363	-922589286343	-922589286328
2193	-596383729525	-596383729510	-923716551111	-923716551096
2194	-594639237169	-594639237153	-924840525312	-924840525297
2195	-592892626523	-592892626508	-925961204941	-925961204925
2196	-591143903805	-591143903790	-927078586006	-927078585992
2197	-589393075250	-589393075235	-928192664531	-928192664516
2198	-587640147093	-587640147078	-929303436539	-929303436525
2199	-585885125577	-585885125562	-930410898080	-930410898066
2200	-584128016955	-584128016939	-931515045208	-931515045193
2201	-582368827487	-582368827472	-932615873985	-932615873971
2202	-580607563438	-580607563423	-933713380495	-933713380480
2203	-578844231087	-578844231071	-934807560826	-934807560811
2204	-577078836707	-577078836692	-935898411080	-935898411066
2205	-575311386595	-575311386580	-936985927370	-936985927356
2206	-573541887043	-573541887027	-938070105826	-938070105812
2207	-571770344356	-571770344341	-939150942584	-939150942569
2208	-569996764844	-569996764829	-940228433789	-940228433774
2209	-568221154825	-568221154809	-941302575607	-941302575592
2210	-566443520627	-566443520612	-942373364214	-942373364199
2211	-564663868577	-564663868563	-943440795791	-943440795776
2212	-562882205021	-562882205006	-944504866535	-944504866521
2213	-561098536301	-561098536285	-945565572660	-945565572646
2214	-559312868771	-559312868757	-946622910385	-946622910371
2215	-557525208795	-557525208780	-947676875943	-947676875929
2216	-555735562741	-555735562725	-948727465579	-948727465564
2217	-553943936982	-553943936967	-949774675552	-949774675537
2218	-552150337903	-552150337888	-950818502131	-950818502116
2219	-550354771891	-550354771876	-951858941596	-951858941581
2220	-548557245344	-548557245329	-952895990243	-952895990229
2221	-546757764663	-546757764648	-953929644376	-953929644361
2222	-544956336262	-544956336245	-954959900315	-954959900300
2223	-543152966553	-543152966539	-955986754386	-955986754372
2224	-541347661966	-541347661951	-957010202936	-957010202921
2225	-539540428929	-539540428914	-958030242314	-958030242299
2226	-537731273881	-537731273866	-959046868890	-959046868875
2227	-535920203266	-535920203251	-960060079043	-960060079028
2228	-534107223536	-534107223520	-961069869159	-961069869144
2229	-532292341147	-532292341132	-962076235645	-962076235631
2230	-530475562568	-530475562553	-963079174916	-963079174901
2231	-528656894269	-528656894253	-964078683398	-964078683383
2232	-526836342730	-526836342715	-965074757528	-965074757513
2233	-525013914434	-525013914419	-966067393762	-966067393748
2234	-523189615875	-523189615859	-967056588561	-967056588546
2235	-521363453551	-521363453535	-968042338403	-968042338388
2236	-519535433966	-519535433951	-969024639775	-969024639761
2237	-517705563636	-517705563621	-970003489179	-970003489164
2238	-515873849074	-515873849059	-970978883126	-970978883112
2239	-514040296810	-514040296795	-971950818146	-971950818132
2240	-512204913373	-512204913358	-972919290771	-972919290757
2241	-510367705302	-510367705286	-973884297555	-973884297540
2242	-508528679142	-508528679126	-974845835056	-974845835042
2243	-506687841446	-506687841431	-975803899853	-975803899840
2244	-504845198768	-504845198752	-976758488533	-976758488518
2245	-503000757672	-503000757657	-977709597692	-977709597678
2246	-501154524732	-501154524717	-978657223945	-978657223930
2247	-499306506521	-499306506506	-979601363914	-979601363899
2248	-497456709627	-497456709612	-980542014238	-980542014224
2249	-495605140635	-495605140620	-981479171562	-981479171548
2250	-493751806144	-493751806128	-982412832556	-982412832541
2251	-491896712753	-491896712738	-983342993884	-983342993869
2252	-490039867072	-490039867058	-984269652238	-984269652224
2253	-488181275718	-488181275701	-985192804316	-985192804301
2254	-486320945307	-486320945292	-986112446830	-986112446815
2255	-484458882471	-484458882456	-987028576503	-987028576488
2256	-482595093841	-482595093825	-987941190070	-987941190055
2257	-480729586055	-480729586040	-988850284285	-988850284270
2258	-478862365760	-478862365745	-989755855904	-989755855889
2259	-476993439609	-476993439593	-990657901704	-990657901688
2260	-475122814258	-475122814242	-991556418471	-991556418456
2261	-473250496370	-473250496355	-992451403004	-992451402990
2262	-471376492618	-471376492603	-993342852113	-993342852099
2263	-469500809674	-469500809658	-994230762628	-994230762612
2264	-467623454221	-467623454206	-995115131379	-995115131364
2265	-465744432948	-465744432933	-995995955221	-995995955206
2266	-463863752548	-463863752532	-996873231014	-996873230998
2267	-461981419717	-461981419702	-997746955632	-997746955617
2268	-460097441169	-460097441153	-998617125965	-998617125951
2269	-458211823607	-458211823591	-999483738909	-999483738894
2270	-456324573752	-456324573736	-1000346791382	-1000346791366
2271	-454435698325	-454435698310	-1001206280306	-1001206280292
2272	-452545204059	-452545204044	-1002062202621	-1002062202607
2273	-450653097682	-450653097667	-1002914555276	-1002914555262
2274	-448759385940	-448759385925	-1003763335237	-1003763335223
2275	-446864075577	-446864075561	-1004608539479	-1004608539465
2276	-444967173345	-444967173330	-1005450164992	-1005450164978
2277	-443068685997	-443068685983	-1006288208777	-1006288208763
2278	-441168620305	-441168620288	-1007122667849	-1007122667834
2279	-439266983029	-439266983014	-1007953539236	-1007953539221
2280	-437363780949	-437363780934	-1008780819975	-1008780819961
2281	-435459020841	-435459020825	-1009604507125	-1009604507110
2282	-433552709493	-433552709478	-1010424597745	-1010424597730
2283	-431644853693	-431644853678	-1011241088918	-1011241088904
2284	-429735460241	-429735460225	-1012053977736	-1012053977720
2285	-427824535936	-427824535920	-1012863261298	-1012863261284
2286	-425912087586	-425912087572	-1013668936726	-1013668936712
2287	-423998122005	-423998121990	-1014471001150	-1014471001136
2288	-422082646009	-422082645993	-1015269451710	-1015269451695
2289	-420165666423	-420165666408	-1016064285563	-1016064285548
2290	-418247190078	-418247190062	-1016855499878	-1016855499862
2291	-416327223801	-416327223786	-1017643091835	-1017643091820
2292	-414405774441	-414405774425	-1018427058628	-1018427058613
2293	-412482848836	-412482848821	-1019207397468	-1019207397454
2294	-410558453839	-410558453823	-1019984105572	-1019984105557
2295	-408632596304	-408632596290	-1020757180173	-1020757180159
2296	-406705283090	-406705283075	-1021526618518	-1021526618503
2297	-404776521068	-404776521053	-1022292417867	-1022292417853
2298	-402846317105	-402846317090	-1023054575491	-1023054575476
2299	-400914678074	-400914678059	-1023813088673	-1023813088659
2300	-398981610863	-398981610848	-1024567954715	-1024567954700
2301	-397047122354	-397047122339	-1025319170924	-1025319170910
2302	-395111219440	-395111219425	-1026066734628	-1026066734614
2303	-393173909016	-393173909001	-1026810643161	-1026810643146
2304	-391235197982	-391235197968	-1027550893871	-1027550893855
2305	-389295093248	-389295093233	-1028287484126	-1028287484111
2306	-387353601722	-387353601707	-1029020411299	-1029020411284
2307	-385410730322	-385410730307	-1029749672779	-1029749672765
2308	-383466485968	-383466485953	-1030475265969	-1030475265955
2309	-381520875588	-381520875572	-1031197188285	-1031197188271
2310	-379573906109	-379573906093	-1031915437154	-1031915437139
2311	-377625584470	-377625584455	-1032630010018	-1032630010004
2312	-375675917611	-375675917596	-1033340904330	-1033340904316
2313	-373724912479	-373724912462	-1034048117560	-1034048117545
2314	-371772576018	-371772576002	-1034751647187	-1034751647173
2315	-369818915188	-369818915173	-1035451490704	-1035451490690
2316	-367863936950	-367863936934	-1036147645622	-1036147645607
2317	-365907648261	-365907648247	-1036840109456	-1036840109442
2318	-363950056101	-363950056085	-1037528879744	-1037528879729
2319	-361991167432	-361991167415	-1038213954028	-1038213954014
2320	-360030989238	-360030989223	-1038895329869	-1038895329855
2321	-358069528504	-358069528489	-1039573004840	-1039573004826
2322	-356106792212	-356106792196	-1040246976529	-1040246976513
2323	-354142787358	-354142787342	-1040917242532	-1040917242518
2324	-352177520934	-352177520919	-1041583800461	-1041583800447
2325	-350210999947	-350210999930	-1042246647946	-1042246647931
2326	-348243231396	-348243231381	-1042905782620	-1042905782605
2327	-346274222295	-346274222280	-1043561202138	-1043561202124
2328	-344303979658	-344303979642	-1044212904167	-1044212904153
2329	-342332510502	-342332510486	-1044860886381	-1044860886367
2330	-340359821851	-340359821836	-1045505146475	-1045505146461
2331	-338385920732	-338385920714	-1046145682153	-1046145682139
2332	-336410814173	-336410814158	-1046782491133	-1046782491119
2333	-334434509217	-334434509202	-1047415571146	-1047415571131
2334	-332457012900	-332457012886	-1048044919938	-1048044919923
2335	-330478332268	-330478332253	-1048670535268	-1048670535253
2336	-328498474369	-328498474353	-1049292414902	-1049292414887
2337	-326517446254	-326517446239	-1049910556632	-1049910556618
2338	-324535254983	-324535254968	-1050524958252	-1050524958238
2339	-322551907615	-322551907601	-1051135617573	-1051135617559
2340	-320567411217	-320567411202	-1051742532419	-1051742532405
2341	-318581772859	-318581772843	-1052345700633	-1052345700618
2342	-316594999610	-316594999595	-1052945120060	-1052945120045
2343	-314607098554	-314607098540	-1053540788567	-1053540788553
2344	-312618076768	-312618076753	-1054132704033	-1054132704018
2345	-310627941337	-310627941322	-1054720864350	-1054720864336
2346	-308636699355	-308636699340	-1055305267421	-1055305267407
2347	-306644357913	-306644357896	-1055885911164	-1055885911150
2348	-304650924107	-304650924091	-1056462793513	-1056462793499
2349	-302656405037	-302656405022	-1057035912411	-1057035912396
2350	-300660807812	-300660807797	-1057605265817	-1057605265802
2351	-298664139538	-298664139523	-1058170851701	-1058170851687
2352	-296666407331	-296666407316	-1058732668051	-1058732668037
2353	-294667618304	-294667618289	-1059290712864	-1059290712849
2354	-292667779580	-292667779565	-1059844984150	-1059844984136
2355	-290666898280	-290666898266	-1060395479941	-1060395479927
2356	-288664981537	-288664981521	-1060942198271	-1060942198257
2357	-286662036476	-286662036460	-1061485137192	-1061485137176
2358	-284658070236	-284658070221	-1062024294771	-1062024294757
2359	-282653089956	-282653089941	-1062559669090	-1062559669074
2360	-280647102778	-280647102762	-1063091258236	-1063091258221
2361	-278640115845	-278640115830	-1063619060321	-1063619060307
2362	-276632136310	-276632136295	-1064143073461	-1064143073447
2363	-274623171324	-274623171308	-1064663295791	-1064663295777
2364	-272613228044	-272613228030	-1065179725459	-1065179725445
2365	-270602313633	-270602313619	-1065692360624	-1065692360610
2366	-268590435252	-268590435236	-1066201199457	-1066201199443
2367	-266577600065	-266577600050	-1066706240151	-1066706240137
2368	-264563815248	-264563815234	-1067207480903	-1067207480889
2369	-262549087971	-262549087955	-1067704919928	-1067704919913
2370	-260533425411	-260533425396	-1068198555455	-1068198555441
2371	-258516834752	-258516834738	-1068688385725	-1068688385711
2372	-256499323172	-256499323157	-1069174408993	-1069174408979
2373	-254480897864	-254480897849	-1069656623528	-1069656623514
2374	-252461566014	-252461566000	-1070135027610	-1070135027596
2375	-250441334818	-250441334802	-1070609619539	-1070609619524
2376	-248420211471	-248420211455	-1071080397621	-1071080397606
2377	-246398203175	-246398203159	-1071547360179	-1071547360165
2378	-244375317129	-244375317113	-1072010505550	-1072010505536
2379	-242351560544	-242351560528	-1072469832088	-1072469832073
2380	-240326940624	-240326940610	-1072925338149	-1072925338135
2381	-238301464589	-238301464573	-1073377022118	-1073377022103
2382	-236275139646	-236275139630	-1073824882382	-1073824882366
2383	-234247973017	-234247973003	-1074268917344	-1074268917329
2384	-232219971927	-232219971913	-1074709125426	-1074709125412
2385	-230191143595	-230191143579	-1075145505058	-1075145505043
2386	-228161495247	-228161495232	-1075578054685	-1075578054671
2387	-226131034120	-226131034106	-1076006772766	-1076006772752
2388	-224099767444	-224099767429	-1076431657778	-1076431657764
2389	-222067702452	-222067702438	-1076852708200	-1076852708186
2390	-220034846391	-220034846375	-1077269922539	-1077269922524
2391	-218001206490	-218001206475	-1077683299305	-1077683299291
2392	-215966790003	-215966789988	-1078092837027	-1078092837013
2393	-213931604175	-213931604161	-1078498534244	-1078498534230
2394	-211895656258	-211895656242	-1078900389515	-1078900389500
2395	-209858953499	-209858953484	-1079298401402	-1079298401388
2396	-207821503160	-207821503145	-1079692568493	-1079692568479
2397	-205783312495	-205783312479	-1080082889380	-1080082889366
2398	-203744388763	-203744388747	-1080469362676	-1080469362662
2399	-201704739232	-201704739218	-1080851987002	-1080851986988
2400	-199664371165	-199664371149	-1081230760994	-1081230760979
2401	-197623291835	-197623291819	-1081605683305	-1081605683290
2402	-195581508504	-195581508489	-1081976752600	-1081976752585
2403	-193539028451	-193539028435	-1082343967554	-1082343967540
2404	-191495858955	-191495858938	-1082707326861	-1082707326846
2405	-189452007286	-189452007272	-1083066829225	-1083066829211
2406	-187407480732	-187407480717	-1083422473367	-1083422473352
2407	-185362286575	-185362286559	-1083774258023	-1083774258007
2408	-183316432097	-183316432083	-1084122181931	-1084122181917
2409	-181269924592	-181269924578	-1084466243860	-1084466243846
2410	-179222771345	-179222771329	-1084806442581	-1084806442567
2411	-177174979650	-177174979636	-1085142776883	-1085142776869
2412	-175126556803	-175126556787	-1085475245567	-1085475245553
2413	-173077510102	-173077510085	-1085803847448	-1085803847434
2414	-171027846843	-171027846829	-1086128581357	-1086128581343
2415	-168977574329	-168977574313	-1086449446134	-1086449446120
2416	-166926699866	-166926699851	-1086766440641	-1086766440627
2417	-164875230757	-164875230742	-1087079563748	-1087079563733
2418	-162823174308	-162823174294	-1087388814335	-1087388814321
2419	-160770537838	-160770537822	-1087694191305	-1087694191291
2420	-158717328647	-158717328632	-1087995693567	-1087995693553
2421	-156663554057	-156663554042	-1088293320049	-1088293320034
2422	-154609221386	-154609221371	-1088587069690	-1088587069675
2423	-152554337946	-152554337931	-1088876941444	-1088876941429
2424	-150498911059	-150498911043	-1089162934277	-1089162934263
2425	-148442948050	-148442948034	-1089445047172	-1089445047158
2426	-146386456239	-146386456222	-1089723279124	-1089723279109
2427	-144329442954	-144329442938	-1089997629139	-1089997629125
2428	-142271915523	-142271915506	-1090268096244	-1090268096230
2429	-140213881274	-140213881258	-1090534679472	-1090534679458
2430	-138155347539	-138155347524	-1090797377875	-1090797377861
2431	-136096321654	-136096321638	-1091056190517	-1091056190503
2432	-134036810949	-134036810933	-1091311116475	-1091311116461
2433	-131976822764	-131976822749	-1091562154844	-1091562154830
2434	-129916364435	-129916364420	-1091809304724	-1091809304710
2435	-127855443306	-127855443290	-1092052565241	-1092052565227
2436	-125794066713	-125794066698	-1092291935524	-1092291935510
2437	-123732242003	-123732241988	-1092527414721	-1092527414707
2438	-121669976522	-121669976506	-1092759001996	-1092759001982
2439	-119607277613	-119607277597	-1092986696521	-1092986696506
2440	-117544152626	-117544152611	-1093210497488	-1093210497474
2441	-115480608909	-115480608893	-1093430404095	-1093430404080
2442	-113416653814	-113416653799	-1093646415562	-1093646415548
2443	-111352294695	-111352294680	-1093858531116	-1093858531102
2444	-109287538905	-109287538889	-1094066750009	-1094066749995
2445	-107222393794	-107222393779	-1094271071491	-1094271071477
2446	-105156866727	-105156866713	-1094471494838	-1094471494824
2447	-103090965060	-103090965043	-1094668019336	-1094668019322
2448	-101024696147	-101024696131	-1094860644283	-1094860644270
2449	-98958067354	-98958067339	-1095049368995	-1095049368980
2450	-96891086042	-96891086027	-1095234192800	-1095234192787
2451	-94823759573	-94823759557	-1095415115038	-1095415115024
2452	-92756095311	-92756095296	-1095592135065	-1095592135051
2453	-90688100624	-90688100608	-1095765252250	-1095765252235
2454	-88619782879	-88619782864	-1095934465976	-1095934465962
2455	-86551149439	-86551149424	-1096099775642	-1096099775628
2456	-84482207681	-84482207666	-1096261180657	-1096261180643
2457	-82412964968	-82412964953	-1096418680448	-1096418680434
2458	-80343428674	-80343428660	-1096572274453	-1096572274439
2459	-78273606175	-78273606160	-1096721962126	-1096721962112
2460	-76203504841	-76203504825	-1096867742932	-1096867742917
2461	-74133132042	-74133132027	-1097009616352	-1097009616337
2462	-72062495160	-72062495145	-1097147581880	-1097147581866
2463	-69991601569	-69991601553	-1097281639025	-1097281639011
2464	-67920458644	-67920458629	-1097411787312	-1097411787298
2465	-65849073767	-65849073752	-1097538026273	-1097538026259
2466	-63777454316	-63777454300	-1097660355462	-1097660355447
2467	-61705607668	-61705607652	-1097778774441	-1097778774427
2468	-59633541206	-59633541190	-1097893282790	-1097893282776
2469	-57561262311	-57561262295	-1098003880099	-1098003880084
2470	-55488778364	-55488778348	-1098110565976	-1098110565961
2471	-53416096748	-53416096733	-1098213340039	-1098213340025
2472	-51343224850	-51343224835	-1098312201922	-1098312201908
2473	-49270170049	-49270170033	-1098407151277	-1098407151262
2474	-47196939733	-47196939717	-1098498187760	-1098498187746
2475	-45123541287	-45123541272	-1098585311048	-1098585311034
2476	-43049982096	-43049982080	-1098668520834	-1098668520820
2477	-40976269549	-40976269534	-1098747816818	-1098747816805
2478	-38902411029	-38902411012	-1098823198720	-1098823198707
2479	-36828413929	-36828413913	-1098894666271	-1098894666256
2480	-34754285633	-34754285619	-1098962219214	-1098962219200
2481	-32680033532	-32680033516	-1099025857312	-1099025857297
2482	-30605665017	-30605665001	-1099085580333	-1099085580320
2483	-28531187470	-28531187455	-1099141388072	-1099141388058
2484	-26456608290	-26456608274	-1099193280325	-1099193280311
2485	-24381934862	-24381934846	-1099241256906	-1099241256892
2486	-22307174577	-22307174561	-1099285317645	-1099285317632
2487	-20232334828	-20232334811	-1099325462390	-1099325462376
2488	-18157423005	-18157422989	-1099361690993	-1099361690978
2489	-16082446500	-16082446485	-1099394003323	-1099394003309
2490	-14007412703	-14007412688	-1099422399272	-1099422399258
2491	-11932329008	-11932328992	-1099446878733	-1099446878719
2492	-9857202806	-9857202791	-1099467441621	-1099467441607
2493	-7782041492	-7782041477	-1099484087862	-1099484087847
2494	-5706852453	-5706852436	-1099496817397	-1099496817383
2495	-3631643084	-3631643068	-1099505630180	-1099505630165
2496	-1556420780	-1556420764	-1099510526181	-1099510526167
2497	518807071	518807086	-1099511505383	-1099511505369
2498	2594033072	2594033087	-1099508567780	-1099508567766
2499	4669249832	4669249847	-1099501713384	-1099501713370
2500	6744449960	6744449975	-1099490942220	-1099490942206
2501	8819626060	8819626075	-1099476254326	-1099476254312
2502	10894770742	10894770757	-1099457649753	-1099457649739
2503	12969876615	12969876630	-1099435128569	-1099435128555
2504	15044936285	15044936300	-1099408690853	-1099408690839
2505	17119942360	17119942375	-1099378336699	-1099378336685
2506	19194887447	19194887462	-1099344066217	-1099344066203
2507	21269764158	21269764173	-1099305879527	-1099305879513
2508	23344565098	23344565113	-1099263776766	-1099263776752
2509	25419282878	25419282893	-1099217758084	-1099217758070
2510	27493910107	27493910122	-1099167823646	-1099167823632
2511	29568439393	29568439408	-1099113973627	-1099113973613
2512	31642863348	31642863363	-1099056208222	-1099056208208
2513	33717174581	33717174596	-1098994527634	-1098994527620
2514	35791365703	35791365718	-1098928932085	-1098928932070
2515	37865429324	37865429339	-1098859421806	-1098859421792
2516	39939358058	39939358073	-1098785997048	-1098785997034
2517	42013144514	42013144529	-1098708658071	-1098708658057
2518	44086781306	44086781321	-1098627405149	-1098627405135
2519	46160261049	46160261064	-1098542238574	-1098542238560
2520	48233576353	48233576368	-1098453158647	-1098453158633
2521	50306719834	50306719849	-1098360165688	-1098360165674
2522	52379684108	52379684123	-1098263260026	-1098263260012
2523	54452461788	54452461803	-1098162442007	-1098162441993
2524	56525045492	56525045507	-1098057711991	-1098057711977
2525	58597427836	58597427851	-1097949070349	-1097949070335
2526	60669601437	60669601452	-1097836517470	-1097836517456
2527	62741558914	62741558929	-1097720053755	-1097720053741
2528	64813292887	64813292902	-1097599679616	-1097599679602
2529	66884795974	66884795989	-1097475395486	-1097475395472
2530	68956060797	68956060812	-1097347201805	-1097347201791
2531	71027079976	71027079991	-1097215099030	-1097215099016
2532	73097846135	73097846150	-1097079087632	-1097079087618
2533	75168351896	75168351911	-1096939168096	-1096939168082
2534	77238589886	77238589901	-1096795340919	-1096795340905
2535	79308552726	79308552741	-1096647606615	-1096647606601
2536	81378233045	81378233060	-1096495965709	-1096495965695
2537	83447623467	83447623482	-1096340418743	-1096340418728
2538	85516716626	85516716641	-1096180966267	-1096180966253
2539	87585505145	87585505160	-1096017608854	-1096017608840
2540	89653981658	89653981673	-1095850347084	-1095850347070
2541	91722138796	91722138811	-1095679181551	-1095679181537
2542	93789969191	93789969206	-1095504112867	-1095504112853
2543	95857465476	95857465491	-1095325141656	-1095325141641
2544	97924620289	97924620304	-1095142268552	-1095142268538
2545	99991426260	99991426275	-1094955494211	-1094955494197
2546	102057876032	102057876047	-1094764819296	-1094764819282
2547	104123962243	104123962258	-1094570244486	-1094570244472
2548	106189677532	106189677547	-1094371770476	-1094371770462
2549	108255014539	108255014554	-1094169397971	-1094169397957
2550	110319965908	110319965924	-1093963127693	-1093963127679
2551	112384524284	112384524299	-1093752960376	-1093752960362
2552	114448682310	114448682325	-1093538896769	-1093538896755
2553	116512432633	116512432648	-1093320937635	-1093320937621
2554	118575767905	118575767920	-1093099083750	-1093099083736
2555	120638680772	120638680787	-1092873335905	-1092873335891
2556	122701163886	122701163901	-1092643694902	-1092643694888
2557	124763209900	124763209915	-1092410161561	-1092410161547
2558	126824811468	126824811483	-1092172736714	-1092172736700
2559	128885961246	128885961261	-1091931421208	-1091931421194
2560	130946651894	130946651909	-1091686215899	-1091686215885
2561	133006876068	133006876083	-1091437121664	-1091437121650
2562	135066626430	135066626445	-1091184139389	-1091184139375
2563	137125895642	137125895657	-1090927269974	-1090927269960
2564	139184676370	139184676385	-1090666514336	-1090666514322
2565	141242961277	141242961292	-1090401873402	-1090401873388
2566	143300743033	143300743048	-1090133348115	-1090133348101
2567	145358014307	145358014322	-1089860939434	-1089860939420
2568	147414767771	147414767786	-1089584648328	-1089584648314
2569	149470996097	149470996112	-1089304475780	-1089304475766
2570	151526691961	151526691976	-1089020422789	-1089020422775
2571	153581848038	153581848053	-1088732490367	-1088732490353
2572	155636457010	155636457025	-1088440679539	-1088440679525
2573	157690511557	157690511572	-1088144991347	-1088144991333
2574	159744004360	159744004375	-1087845426841	-1087845426827
2575	161796928104	161796928120	-1087541987091	-1087541987076
2576	163849275478	163849275493	-1087234673174	-1087234673160
2577	165901039170	165901039185	-1086923486190	-1086923486176
2578	167952211869	167952211884	-1086608427243	-1086608427229
2579	170002786271	170002786286	-1086289497459	-1086289497444
2580	172052755070	172052755085	-1085966697970	-1085966697956
2581	174102110963	174102110978	-1085640029930	-1085640029916
2582	176150846650	176150846665	-1085309494499	-1085309494485
2583	178198954833	178198954848	-1084975092859	-1084975092845
2584	180246428214	180246428229	-1084636826197	-1084636826183
2585	182293259503	182293259518	-1084294695721	-1084294695706
2586	184339441406	184339441421	-1083948702647	-1083948702633
2587	186384966633	186384966648	-1083598848209	-1083598848195
2588	188429827900	188429827915	-1083245133655	-1083245133641
2589	190474017920	190474017935	-1082887560242	-1082887560227
2590	192517529412	192517529427	-1082526129245	-1082526129231
2591	194560355097	194560355112	-1082160841951	-1082160841937
2592	196602487698	196602487713	-1081791699662	-1081791699648
2593	198643919937	198643919952	-1081418703694	-1081418703680
2594	200684644546	200684644561	-1081041855374	-1081041855360
2595	202724654255	202724654270	-1080661156045	-1080661156031
2596	204763941793	204763941808	-1080276607064	-1080276607050
2597	206802499898	206802499913	-1079888209798	-1079888209783
2598	208840321310	208840321325	-1079495965635	-1079495965620
2599	210877398765	210877398780	-1079099875969	-1079099875955
2600	212913725009	212913725025	-1078699942212	-1078699942197
2601	214949292790	214949292805	-1078296165790	-1078296165776
2602	216984094852	216984094867	-1077888548139	-1077888548125
2603	219018123950	219018123965	-1077477090711	-1077477090697
2604	221051372837	221051372852	-1077061794974	-1077061794959
2605	223083834269	223083834284	-1076642662407	-1076642662393
2606	225115501008	225115501023	-1076219694501	-1076219694487
2607	227146365816	227146365831	-1075792892764	-1075792892750
2608	229176421456	229176421471	-1075362258718	-1075362258704
2609	231205660697	231205660712	-1074927793895	-1074927793881
2610	233234076314	233234076329	-1074489499842	-1074489499828
2611	235261661077	235261661092	-1074047378123	-1074047378109
2612	237288407763	237288407778	-1073601430312	-1073601430297
2613	239314309155	239314309170	-1073151657996	-1073151657982
2614	241339358035	241339358050	-1072698062778	-1072698062764
2615	243363547189	243363547204	-1072240646276	-1072240646262
2616	245386869404	245386869419	-1071779410117	-1071779410102
2617	247409317475	247409317490	-1071314355945	-1071314355930
2618	249430884198	249430884213	-1070845485416	-1070845485401
2619	251451562369	251451562385	-1070372800201	-1070372800187
2620	253471344792	253471344807	-1069896301981	-1069896301967
2621	255490224270	255490224285	-1069415992461	-1069415992447
2622	257508193611	257508193627	-1068931873343	-1068931873328
2623	259525245630	259525245645	-1068443946357	-1068443946342
2624	261541373137	261541373152	-1067952213239	-1067952213225
2625	263556568953	263556568968	-1067456675744	-1067456675729
2626	265570825897	265570825912	-1066957335632	-1066957335617
2627	267584136796	267584136811	-1066454194686	-1066454194672
2628	269596494475	269596494490	-1065947254696	-1065947254681
2629	271607891769	271607891784	-1065436517468	-1065436517454
2630	273618321509	273618321524	-1064921984824	-1064921984809
2631	275627776536	275627776551	-1064403658594	-1064403658580
2632	277636249691	277636249706	-1063881540625	-1063881540610
2633	279643733817	279643733832	-1063355632780	-1063355632765
2634	281650221767	281650221781	-1062825936926	-1062825936912
2635	283655706390	283655706405	-1062292454957	-1062292454943
2636	285660180543	285660180558	-1061755188769	-1061755188754
2637	287663637084	287663637099	-1061214140278	-1061214140263
2638	289666068880	289666068895	-1060669311409	-1060669311395
2639	291667468791	291667468806	-1060120704107	-1060120704093
2640	293667829694	293667829709	-1059568320322	-1059568320308
2641	295667144459	295667144474	-1059012162023	-1059012162009
2642	297665405967	297665405982	-1058452231193	-1058452231179
2643	299662607096	299662607111	-1057888529825	-1057888529811
2644	301658740733	301658740749	-1057321059927	-1057321059912
2645	303653799769	303653799784	-1056749823521	-1056749823507
2646	305647777095	305647777109	-1056174822642	-1056174822628
2647	307640665606	307640665622	-1055596059338	-1055596059324
2648	309632458208	309632458223	-1055013535670	-1055013535656
2649	311623147800	311623147815	-1054427253716	-1054427253701
2650	313612727294	313612727309	-1053837215563	-1053837215549
2651	315601189602	315601189617	-1053243423311	-1053243423297
2652	317588527639	317588527654	-1052645879078	-1052645879064
2653	319574734326	319574734341	-1052044584990	-1052044584976
2654	321559802590	321559802605	-1051439543191	-1051439543177
2655	323543725355	323543725370	-1050830755836	-1050830755821
2656	325526495556	325526495571	-1050218225093	-1050218225079
2657	327508106132	327508106147	-1049601953145	-1049601953130
2658	329488550020	329488550035	-1048981942185	-1048981942171
2659	331467820168	331467820183	-1048358194425	-1048358194411
2660	333445909523	333445909538	-1047730712085	-1047730712071
2661	335422811041	335422811056	-1047099497401	-1047099497387
2662	337398517677	337398517692	-1046464552622	-1046464552608
2663	339373022395	339373022410	-1045825880009	-1045825879995
2664	341346318159	341346318174	-1045183481837	-1045183481823
2665	343318397940	343318397955	-1044537360395	-1044537360381
2666	345289254714	345289254730	-1043887517983	-1043887517968
2667	347258881462	347258881477	-1043233956920	-1043233956905
2668	349227271163	349227271178	-1042576679531	-1042576679516
2669	351194416808	351194416824	-1041915688157	-1041915688144
2670	353160311391	353160311405	-1041250985153	-1041250985139
2671	355124947903	355124947918	-1040582572889	-1040582572875
2672	357088319350	357088319366	-1039910453747	-1039910453732
2673	359050418738	359050418753	-1039234630115	-1039234630101
2674	361011239075	361011239090	-1038555104405	-1038555104390
2675	362970773379	362970773393	-1037871879038	-1037871879024
2676	364929014665	364929014680	-1037184956448	-1037184956433
2677	366885955961	366885955975	-1036494339079	-1036494339064
2678	368841590295	368841590310	-1035800029395	-1035800029380
2679	370795910701	370795910716	-1035102029867	-1035102029853
2680	372748910213	372748910228	-1034400342982	-1034400342968
2681	374700581879	374700581894	-1033694971239	-1033694971225
2682	376650918745	376650918760	-1032985917152	-1032985917138
2683	378599913862	378599913877	-1032273183246	-1032273183231
2684	380547560286	380547560301	-1031556772060	-1031556772047
2685	382493851084	382493851098	-1030836686148	-1030836686134
2686	384438779316	384438779331	-1030112928072	-1030112928057
2687	386382338059	386382338074	-1029385500415	-1029385500400
2688	388324520388	388324520403	-1028654405760	-1028654405746
2689	390265319381	390265319396	-1027919646720	-1027919646705
2690	392204728128	392204728143	-1027181225909	-1027181225895
2691	394142739720	394142739735	-1026439145956	-1026439145941
2692	396079347252	396079347267	-1025693409507	-1025693409492
2693	398014543826	398014543841	-1024944019216	-1024944019202
2694	399948322548	399948322563	-1024190977756	-1024190977741
2695	401880676528	401880676543	-1023434287805	-1023434287791
2696	403811598884	403811598899	-1022673952064	-1022673952050
2697	405741082736	405741082752	-1021909973238	-1021909973223
2698	407669121213	407669121228	-1021142354050	-1021142354035
2699	409595707445	409595707460	-1020371097233	-1020371097219
2700	411520834569	411520834583	-1019596205535	-1019596205521
2701	413444495726	413444495741	-1018817681717	-1018817681703
2702	415366684066	415366684081	-1018035528551	-1018035528537
2703	417287392738	417287392753	-1017249748827	-1017249748812
2704	419206614905	419206614920	-1016460345338	-1016460345324
2705	421124343725	421124343740	-1015667320901	-1015667320887
2706	423040572367	423040572382	-1014870678342	-1014870678327
2707	424955294008	424955294023	-1014070420492	-1014070420478
2708	426868501826	426868501841	-1013266550210	-1013266550195
2709	428780189005	428780189019	-1012459070353	-1012459070339
2710	430690348734	430690348749	-1011647983803	-1011647983789
2711	432598974210	432598974225	-1010833293445	-1010833293431
2712	434506058632	434506058647	-1010015002183	-1010015002169
2713	436411595209	436411595225	-1009193112933	-1009193112918
2714	438315577152	438315577167	-1008367628620	-1008367628606
2715	440217997676	440217997691	-1007538552189	-1007538552174
2716	442118850007	442118850023	-1006705886589	-1006705886574
2717	444018127374	444018127389	-1005869634788	-1005869634774
2718	445915823007	445915823022	-1005029799765	-1005029799750
2719	447811930150	447811930166	-1004186384512	-1004186384498
2720	449706442046	449706442061	-1003339392033	-1003339392019
2721	451599351947	451599351962	-1002488825346	-1002488825332
2722	453490653111	453490653126	-1001634687481	-1001634687467
2723	455380338800	455380338815	-1000776981479	-1000776981464
2724	457268402281	457268402296	-999915710397	-999915710383
2725	459154836829	459154836844	-999050877302	-999050877289
2726	461039635724	461039635739	-998182485277	-998182485263
2727	462922792253	462922792268	-997310537414	-997310537400
2728	464804299704	464804299719	-996435036819	-996435036804
2729	466684151379	466684151394	-995555986610	-995555986595
2730	468562340578	468562340593	-994673389921	-994673389907
2731	470438860611	470438860626	-993787249892	-993787249878
2732	472313704795	472313704810	-992897569685	-992897569670
2733	474186866449	474186866464	-992004352464	-992004352450
2734	476058338903	476058338918	-991107601415	-991107601400
2735	477928115486	477928115501	-990207319732	-990207319717
2736	479796189541	479796189556	-989303510620	-989303510605
2737	481662554411	481662554426	-988396177300	-988396177285
2738	483527203451	483527203467	-987485323002	-987485322987
2739	485390130014	485390130029	-986570950975	-986570950961
2740	487251327466	487251327481	-985653064473	-985653064458
2741	489110789176	489110789192	-984731666767	-984731666752
2742	490968508521	490968508536	-983806761140	-983806761126
2743	492824478882	492824478897	-982878350884	-982878350869
2744	494678693649	494678693665	-981946439309	-981946439294
2745	496531146216	496531146231	-981011029734	-981011029720
2746	498381829984	498381829999	-980072125491	-980072125477
2747	500230738358	500230738373	-979129729925	-979129729911
2748	502077864757	502077864772	-978183846392	-978183846378
2749	503923202597	503923202612	-977234478263	-977234478248
2750	505766745303	505766745318	-976281628921	-976281628907
2751	507608486313	507608486328	-975325301756	-975325301741
2752	509448419060	509448419075	-974365500178	-974365500164
2753	511286536993	511286537008	-973402227606	-973402227592
2754	513122833565	513122833580	-972435487472	-972435487458
2755	514957302231	514957302246	-971465283219	-971465283205
2756	516789936459	516789936474	-970491618302	-970491618288
2757	518620729722	518620729737	-969514496192	-969514496177
2758	520449675494	520449675509	-968533920365	-968533920352
2759	522276767261	522276767276	-967549894320	-967549894305
2760	524101998515	524101998531	-966562421561	-966562421546
2761	525925362755	525925362769	-965571505603	-965571505588
2762	527746853484	527746853499	-964577149978	-964577149963
2763	529566464213	529566464229	-963579358227	-963579358212
2764	531384188463	531384188478	-962578133905	-962578133891
2765	533200019754	533200019769	-961573480579	-961573480565
2766	535013951621	535013951637	-960565401828	-960565401813
2767	536825977602	536825977617	-959553901244	-959553901229
2768	538636091240	538636091255	-958538982428	-958538982414
2769	540444286086	540444286102	-957520648998	-957520648984
2770	542250555705	542250555720	-956498904577	-956498904563
2771	544054893655	544054893669	-955473752812	-955473752797
2772	545857293511	545857293526	-954445197348	-954445197334
2773	547657748854	547657748869	-953413241853	-953413241839
2774	549456253269	549456253284	-952377890002	-952377889987
2775	551252800347	551252800362	-951339145483	-951339145469
2776	553047383693	553047383708	-950297011997	-950297011982
2777	554839996911	554839996926	-949251493256	-949251493242
2778	556630633615	556630633630	-948202592985	-948202592971
2779	558419287425	558419287440	-947150314920	-947150314905
2780	560205951974	560205951989	-946094662808	-946094662794
2781	561990620892	561990620907	-945035640413	-945035640399
2782	563773287825	563773287841	-943973251505	-943973251490
2783	565553946422	565553946437	-942907499868	-942907499853
2784	567332590339	567332590354	-941838389301	-941838389287
2785	569109213236	569109213252	-940765923611	-940765923597
2786	570883808794	570883808808	-939690106619	-939690106605
2787	572656370683	572656370698	-938610942158	-938610942143
2788	574426892589	574426892605	-937528434071	-937528434055
2789	576195368211	576195368225	-936442586213	-936442586199
2790	577961791240	577961791255	-935353402455	-935353402440
2791	579726155393	579726155409	-934260886676	-934260886660
2792	581488454379	581488454394	-933165042769	-933165042754
2793	583248681920	583248681934	-932065874634	-932065874620
2794	585006831748	585006831764	-930963386191	-930963386176
2795	586762897600	586762897615	-929857581364	-929857581350
2796	588516873217	588516873232	-928748464094	-928748464080
2797	590268752353	590268752368	-927636038335	-927636038321
2798	592018528768	592018528783	-926520308042	-926520308028
2799	593766196228	593766196243	-925401277196	-925401277181
2800	595511748507	595511748522	-924278949782	-924278949767
2801	597255179388	597255179403	-923153329796	-923153329782
2802	598996482659	598996482674	-922024421251	-922024421236
2803	600735652116	600735652131	-920892228166	-920892228151
2804	602472681566	602472681581	-919756754575	-919756754561
2805	604207564819	604207564834	-918618004522	-918618004508
2806	605940295698	605940295713	-917475982066	-917475982052
2807	607670868025	607670868041	-916330691275	-916330691260
2808	609399275642	609399275656	-915182136224	-915182136210
2809	611125512386	611125512401	-914030321013	-914030320998
2810	612849572111	612849572127	-912875249737	-912875249722
2811	614571448673	614571448688	-911716926515	-911716926501
2812	616291135942	616291135957	-910555355472	-910555355457
2813	618008627788	618008627803	-909390540746	-909390540731
2814	619723918095	619723918109	-908222486486	-908222486472
2815	621437000750	621437000765	-907051196857	-907051196843
2816	623147869652	623147869667	-905876676025	-905876676010
2817	624856518708	624856518723	-904698928178	-904698928164
2818	626562941829	626562941844	-903517957511	-903517957497
2819	628267132935	628267132950	-902333768230	-902333768216
2820	629969085961	629969085976	-901146364556	-901146364541
2821	631668794839	631668794854	-899955750715	-899955750700
2822	633366253515	633366253530	-898761930952	-898761930937
2823	635061455943	635061455958	-897564909515	-897564909501
2824	636754396083	636754396097	-896364690675	-896364690660
2825	638445067902	638445067917	-895161278702	-895161278687
2826	640133465384	640133465399	-893954677884	-893954677870
2827	641819582511	641819582526	-892744892522	-892744892507
2828	643503413274	643503413289	-891531926923	-891531926908
2829	645184951677	645184951693	-890315785409	-890315785394
2830	646864191730	646864191745	-889096472310	-889096472296
2831	648541127450	648541127465	-887873991974	-887873991960
2832	650215752864	650215752880	-886648348752	-886648348738
2833	651888062008	651888062022	-885419547012	-885419546997
2834	653558048921	653558048935	-884187591131	-884187591117
2835	655225707657	655225707673	-882952485496	-882952485481
2836	656891032274	656891032289	-881714234509	-881714234494
2837	658554016838	658554016853	-880472842582	-880472842568
2838	660214655429	660214655445	-879228314133	-879228314118
2839	661872942128	661872942143	-877980653601	-877980653586
2840	663528871029	663528871044	-876729865425	-876729865410
2841	665182436234	665182436250	-875475954064	-875475954048
2842	666833631851	666833631866	-874218923984	-874218923969
2843	668482451997	668482452012	-872958779662	-872958779647
2844	670128890799	670128890814	-871695525590	-871695525576
2845	671772942394	671772942409	-870429166264	-870429166249
2846	673414600924	673414600939	-869159706198	-869159706183
2847	675053860540	675053860554	-867887149913	-867887149899
2848	676690715403	676690715418	-866611501945	-866611501931
2849	678325159683	678325159698	-865332766836	-865332766821
2850	679957187556	679957187570	-864050949140	-864050949125
2851	681586793209	681586793224	-862766053424	-862766053409
2852	683213970837	683213970852	-861478084266	-861478084251
2853	684838714645	684838714660	-860187046254	-860187046239
2854	686461018841	686461018856	-858892943987	-858892943972
2855	688080877650	688080877665	-857595782074	-857595782059
2856	689698285298	689698285313	-856295565139	-856295565124
2857	691313236025	691313236041	-854992297808	-854992297793
2858	692925724082	692925724097	-853685984730	-853685984715
2859	694535743718	694535743733	-852376630554	-852376630541
2860	696143289201	696143289216	-851064239949	-851064239933
2861	697748354804	697748354818	-849748817585	-849748817570
2862	699350934809	699350934824	-848430368149	-848430368135
2863	700951023508	700951023523	-847108896342	-847108896326
2864	702548615200	702548615215	-845784406865	-845784406851
2865	704143704194	704143704209	-844456904443	-844456904428
2866	705736284809	705736284825	-843126393800	-843126393785
2867	707326351370	707326351385	-841792879677	-841792879663
2868	708913898214	708913898229	-840456366825	-840456366810
2869	710498919685	710498919700	-839116860005	-839116859990
2870	712081410137	712081410151	-837774363987	-837774363973
2871	713661363932	713661363947	-836428883556	-836428883542
2872	715238775442	715238775457	-835080423504	-835080423489
2873	716813639050	716813639064	-833728988634	-833728988619
2874	718385949142	718385949157	-832374583761	-832374583746
2875	719955700118	719955700133	-831017213711	-831017213696
2876	721522886388	721522886403	-829656883317	-829656883301
2877	723087502369	723087502383	-828293597426	-828293597411
2878	724649542484	724649542499	-826927360893	-826927360879
2879	726209001172	726209001187	-825558178588	-825558178573
2880	727765872876	727765872891	-824186055387	-824186055372
2881	729320152051	729320152066	-822810996176	-822810996161
2882	730871833160	730871833175	-821433005857	-821433005842
2883	732420910675	732420910690	-820052089335	-820052089320
2884	733967379077	733967379092	-818668251532	-818668251517
2885	735511232859	735511232874	-817281497377	-817281497362
2886	737052466519	737052466534	-815891831809	-815891831795
2887	738591074569	738591074584	-814499259780	-814499259766
2888	740127051525	740127051541	-813103786251	-813103786236
2889	741660391919	741660391934	-811705416191	-811705416176
2890	743191090286	743191090300	-810304154585	-810304154570
2891	744719141175	744719141190	-808900006420	-808900006404
2892	746244539141	746244539156	-807492976701	-807492976686
2893	747767278751	747767278766	-806083070439	-806083070424
2894	749287354579	749287354594	-804670292656	-804670292643
2895	750804761212	750804761226	-803254648389	-803254648374
2896	752319493244	752319493259	-801836142674	-801836142660
2897	753831545279	753831545294	-800414780572	-800414780557
2898	755340911931	755340911946	-798990567141	-798990567126
2899	756847587821	756847587835	-797563507457	-797563507442
2900	758351567584	758351567599	-796133606601	-796133606586
2901	759852845861	759852845876	-794700869668	-794700869652
2902	761351417307	761351417322	-793265301763	-793265301749
2903	762847276579	762847276594	-791826907999	-791826907984
2904	764340418351	764340418367	-790385693500	-790385693486
2905	765830837306	765830837320	-788941663399	-788941663385
2906	767318528130	767318528145	-787494822843	-787494822828
2907	768803485525	768803485540	-786045176984	-786045176968
2908	770285704203	770285704218	-784592730985	-784592730971
2909	771765178882	771765178897	-783137490024	-783137490009
2910	773241904292	773241904308	-781679459282	-781679459266
2911	774715875174	774715875189	-780218643951	-780218643936
2912	776187086277	776187086291	-778755049239	-778755049224
2913	777655532355	777655532371	-777288680358	-777288680343
2914	779121208183	779121208198	-775819542531	-775819542516
2915	780584108538	780584108553	-774347640994	-774347640979
2916	782044228209	782044228224	-772872980989	-772872980974
2917	783501561993	783501562008	-771395567766	-771395567752
2918	784956104700	784956104715	-769915406593	-769915406578
2919	786407851148	786407851163	-768432502740	-768432502725
2920	787856796166	787856796180	-766946861491	-766946861477
2921	789302934590	789302934605	-765458488137	-765458488122
2922	790746261273	790746261287	-763967387982	-763967387967
2923	792186771069	792186771084	-762473566335	-762473566319
2924	793624458848	793624458862	-760977028518	-760977028503
2925	795059319489	795059319504	-759477779866	-759477779851
2926	796491347880	796491347895	-757975825715	-757975825700
2927	797920538920	797920538934	-756471171417	-756471171402
2928	799346887519	799346887534	-754963822332	-754963822317
2929	800770388592	800770388608	-753453783831	-753453783816
2930	802191037073	802191037088	-751941061291	-751941061277
2931	803608827898	803608827913	-750425660102	-750425660087
2932	805023756016	805023756031	-748907585664	-748907585648
2933	806435816390	806435816404	-747386843381	-747386843366
2934	807845003986	807845004000	-745863438673	-745863438659
2935	809251313786	809251313801	-744337376967	-744337376952
2936	810654740781	810654740796	-742808663698	-742808663683
2937	812055279968	812055279982	-741277304314	-741277304299
2938	813452926362	813452926377	-739743304266	-739743304251
2939	814847674982	814847674997	-738206669021	-738206669007
2940	816239520863	816239520877	-736667404056	-736667404042
2941	817628459039	817628459053	-735125514850	-735125514835
2942	819014484569	819014484583	-733581006897	-733581006882
2943	820397592512	820397592527	-732033885700	-732033885685
2944	821777777945	821777777959	-730484156769	-730484156754
2945	823155035946	823155035961	-728931825625	-728931825610
2946	824529361614	824529361628	-727376897798	-727376897783
2947	825900750050	825900750065	-725819378828	-725819378813
2948	827269196367	827269196383	-724259274261	-724259274246
2949	828634695696	828634695710	-722696589657	-722696589642
2950	829997243168	829997243182	-721131330583	-721131330568
2951	831356833930	831356833946	-719563502613	-719563502598
2952	832713463139	832713463154	-717993111333	-717993111318
2953	834067125964	834067125979	-716420162336	-716420162321
2954	835417817579	835417817594	-714844661228	-714844661212
2955	836765533176	836765533191	-713266613619	-713266613604
2956	838110267952	838110267966	-711686025131	-711686025116
2957	839452017118	839452017133	-710102901395	-710102901380
2958	840790775893	840790775908	-708517248053	-708517248038
2959	842126539509	842126539523	-706929070749	-706929070734
2960	843459303205	843459303220	-705338375143	-705338375127
2961	844789062238	844789062253	-703745166901	-703745166886
2962	846115811868	846115811882	-702149451698	-702149451683
2963	847439547368	847439547385	-700551235220	-700551235205
2964	848760264025	848760264040	-698950523160	-698950523145
2965	850077957132	850077957147	-697347321219	-697347321205
2966	851392621995	851392622010	-695741635110	-695741635095
2967	852704253932	852704253947	-694133470552	-694133470537
2968	854012848269	854012848284	-692522833272	-692522833257
2969	855318400346	855318400361	-690909729011	-690909728996
2970	856620905512	856620905528	-689294163513	-689294163497
2971	857920359126	857920359141	-687676142533	-687676142518
2972	859216756558	859216756573	-686055671836	-686055671821
2973	860510093195	860510093210	-684432757196	-684432757180
2974	861800364425	861800364440	-682807404391	-682807404376
2975	863087565651	863087565666	-681179619212	-681179619198
2976	864371692291	864371692306	-679549407459	-679549407444
2977	865652739771	865652739785	-677916774939	-677916774924
2978	866930703520	866930703535	-676281727467	-676281727452
2979	868205578993	868205579009	-674644270869	-674644270854
2980	869477361648	869477361663	-673004410976	-673004410961
2981	870746046953	870746046967	-671362153633	-671362153618
2982	872011630388	872011630403	-669717504687	-669717504672
2983	873274107443	873274107458	-668070469997	-668070469982
2984	874533473625	874533473640	-666421055431	-666421055416
2985	875789724443	875789724458	-664769266868	-664769266852
2986	877042855428	877042855442	-663115110185	-663115110170
2987	878292862109	878292862124	-661458591282	-661458591267
2988	879539740038	879539740053	-659799716056	-659799716040
2989	880783484771	880783484785	-658138490415	-658138490400
2990	882024091878	882024091892	-656474920283	-656474920268
2991	883261556939	883261556954	-654809011580	-654809011565
2992	884495875546	884495875561	-653140770244	-653140770228
2993	885727043304	885727043318	-651470202213	-651470202199
2994	886955055825	886955055840	-649797313444	-649797313429
2995	888179908734	888179908749	-648122109894	-648122109879
2996	889401597670	889401597684	-646444597529	-646444597514
2997	890620118278	890620118293	-644764782331	-644764782316
2998	891835466219	891835466234	-643082670275	-643082670259
2999	893047637165	893047637180	-641398267357	-641398267342
3000	894256626794	894256626808	-639711579577	-639711579563
3001	895462430802	895462430817	-638022612948	-638022612932
3002	896665044895	896665044909	-636331373483	-636331373468
3003	897864464784	897864464799	-634637867205	-634637867190
3004	899060686201	899060686216	-632942100150	-632942100134
3005	900253704882	900253704896	-631244078355	-631244078340
3006	901443516578	901443516592	-629543807873	-629543807858
3007	902630117051	902630117067	-627841294759	-627841294743
3008	903813502073	903813502088	-626136545077	-626136545062
3009	904993667430	904993667444	-624429564904	-624429564889
3010	906170608915	906170608930	-622720360314	-622720360298
3011	907344322339	907344322353	-621008937402	-621008937387
3012	908514803516	908514803531	-619295302260	-619295302245
3013	909682048281	909682048296	-617579460998	-617579460982
3014	910846052477	910846052491	-615861419720	-615861419705
3015	912006811950	912006811964	-614141184555	-614141184540
3016	913164322571	913164322585	-612418761628	-612418761613
3017	914318580218	914318580233	-610694157072	-610694157057
3018	915469580774	915469580788	-608967377030	-608967377015
3019	916617320143	916617320157	-607238427661	-607238427646
3020	917761794233	917761794248	-605507315117	-605507315101
3021	918902998968	918902998982	-603774045566	-603774045551
3022	920040930286	920040930300	-602038625183	-602038625168
3023	921175584128	921175584143	-600301060151	-600301060135
3024	922306956456	922306956471	-598561356657	-598561356642
3025	923435043238	923435043253	-596819520902	-596819520887
3026	924559840456	924559840471	-595075559090	-595075559075
3027	925681344103	925681344118	-593329477433	-593329477418
3028	926799550183	926799550199	-591581282150	-591581282135
3029	927914454715	927914454730	-589830979470	-589830979455
3030	929026053724	929026053738	-588078575627	-588078575612
3031	930134343253	930134343267	-586324076867	-586324076852
3032	931239319352	931239319367	-584567489433	-584567489418
3033	932340978086	932340978101	-582808819591	-582808819576
3034	933439315530	933439315544	-581048073600	-581048073585
3035	934534327771	934534327786	-579285257734	-579285257718
3036	935626010909	935626010923	-577520378272	-577520378257
3037	936714361056	936714361070	-575753441504	-575753441489
3038	937799374330	937799374345	-573984453721	-573984453706
3039	938881046873	938881046888	-572213421227	-572213421211
3040	939959374829	939959374843	-570440350330	-570440350315
3041	941034354354	941034354368	-568665247345	-568665247330
3042	942105981621	942105981636	-566888118598	-566888118582
3043	943174252812	943174252826	-565108970415	-565108970400
3044	944239164119	944239164134	-563327809142	-563327809127
3045	945300711754	945300711769	-561544641117	-561544641102
3046	946358891933	946358891947	-559759472694	-559759472679
3047	947413700883	947413700898	-557972310234	-557972310219
3048	948465134852	948465134868	-556183160102	-556183160086
3049	949513190092	949513190107	-554392028671	-554392028656
3050	950557862868	950557862882	-552598922321	-552598922306
3051	951599149460	951599149475	-550803847445	-550803847430
3052	952637046159	952637046173	-549006810429	-549006810415
3053	953671549264	953671549278	-547207817682	-547207817667
3054	954702655096	954702655112	-545406875609	-545406875594
3055	955730359979	955730359994	-543603990626	-543603990611
3056	956754660251	956754660265	-541799169158	-541799169143
3057	957775552264	957775552278	-539992417629	-539992417614
3058	958793032381	958793032395	-538183742479	-538183742464
3059	959807096977	959807096991	-536373150151	-536373150137
3060	960817742440	960817742455	-534560647095	-534560647079
3061	961824965172	961824965186	-532746239765	-532746239750
3062	962828761581	962828761595	-530929934626	-530929934611
3063	963829128093	963829128108	-529111738153	-529111738138
3064	964826061144	964826061159	-527291656814	-527291656798
3065	965819557184	965819557199	-525469697098	-525469697083
3066	966809612673	966809612687	-523645865498	-523645865483
3067	967796224085	967796224100	-521820168504	-521820168488
3068	968779387903	968779387917	-519992612623	-519992612608
3069	969759100627	969759100642	-518163204368	-518163204353
3070	970735358764	970735358779	-516331950255	-516331950239
3071	971708158840	971708158854	-514498856804	-514498856789
3072	972677497389	972677497404	-512663930548	-512663930533
3073	973643370955	973643370971	-510827178024	-510827178008
3074	974605776098	974605776113	-508988605771	-508988605756
3075	975564709393	975564709407	-507148220345	-507148220330
3076	976520167419	976520167435	-505306028296	-505306028279
3077	977472146778	977472146792	-503462036188	-503462036174
3078	978420644075	978420644089	-501616250593	-501616250579
3079	979365655930	979365655945	-499768678084	-499768678069
3080	980307178980	980307178994	-497919325241	-497919325226
3081	981245209870	981245209884	-496068198657	-496068198642
3082	982179745255	982179745271	-494215304922	-494215304905
3083	983110781813	983110781827	-492360650634	-492360650620
3084	984038316220	984038316235	-490504242408	-490504242394
3085	984962345175	984962345190	-488646086851	-488646086835
3086	985882865387	985882865402	-486786190585	-486786190569
3087	986799873576	986799873591	-484924560231	-484924560216
3088	987713366476	987713366490	-483061202428	-483061202413
3089	988623340834	988623340848	-481196123809	-481196123794
3090	989529793403	989529793417	-479329331018	-479329331003
3091	990432720960	990432720975	-477460830708	-477460830693
3092	991332120287	991332120301	-475590629532	-475590629516
3093	992227988176	992227988190	-473718734154	-473718734139
3094	993120321440	993120321455	-471845151241	-471845151225
3095	994009116900	994009116916	-469969887467	-469969887453
3096	994894371390	994894371404	-468092949515	-468092949500
3097	995776081754	995776081768	-466214344071	-466214344056
3098	996654244850	996654244865	-464334077823	-464334077808
3099	997528857555	997528857570	-462452157476	-462452157460
3100	998399916750	998399916765	-460568589725	-460568589710
3101	999267419332	999267419347	-458683381287	-458683381270
3102	1000131362212	1000131362226	-456796538876	-456796538860
3103	1000991742310	1000991742324	-454908069213	-454908069198
3104	1001848556564	1001848556579	-453017979024	-453017979008
3105	1002701801920	1002701801934	-451126275043	-451126275028
3106	1003551475340	1003551475355	-449232964009	-449232963995
3107	1004397573793	1004397573807	-447338052669	-447338052654
3108	1005240094270	1005240094285	-445441547770	-445441547755
3109	1006079033765	1006079033780	-443543456070	-443543456055
3110	1006914389295	1006914389310	-441643784328	-441643784313
3111	1007746157881	1007746157896	-439742539314	-439742539299
3112	1008574336560	1008574336575	-437839727798	-437839727783
3113	1009398922381	1009398922396	-435935356562	-435935356547
3114	1010219912410	1010219912424	-434029432388	-434029432371
3115	1011037303718	1011037303733	-432121962063	-432121962048
3116	1011851093396	1011851093410	-430212952387	-430212952373
3117	1012661278544	1012661278558	-428302410158	-428302410143
3118	1013467856274	1013467856289	-426390342180	-426390342165
3119	1014270823717	1014270823731	-424476755267	-424476755252
3120	1015070178011	1015070178026	-422561656235	-422561656220
3121	1015865916307	1015865916321	-420645051908	-420645051893
3122	1016658035770	1016658035784	-418726949111	-418726949097
3123	1017446533580	1017446533595	-416807354678	-416807354661
3124	1018231406927	1018231406941	-414886275445	-414886275431
3125	1019012653017	1019012653031	-412963718259	-412963718244
3126	1019790269064	1019790269078	-411039689967	-411039689952
3127	1020564252299	1020564252314	-409114197424	-409114197410
3128	1021334599968	1021334599982	-407187247488	-407187247472
3129	1022101309320	1022101309336	-405258847025	-405258847009
3130	1022864377631	1022864377645	-403329002899	-403329002884
3131	1023623802178	1023623802192	-401397721993	-401397721978
3132	1024379580257	1024379580273	-399465011181	-399465011165
3133	1025131709175	1025131709189	-397530877351	-397530877335
3134	1025880186257	1025880186271	-395595327392	-395595327377
3135	1026625008830	1026625008844	-393658368199	-393658368183
3136	1027366174244	1027366174258	-391720006671	-391720006656
3137	1028103679858	1028103679873	-389780249714	-389780249699
3138	1028837523049	1028837523063	-387839104237	-387839104222
3139	1029567701196	1029567701210	-385896577157	-385896577140
3140	1030294211702	1030294211716	-383952675393	-383952675378
3141	1031017051977	1031017051992	-382007405870	-382007405855
3142	1031736219448	1031736219463	-380060775514	-380060775498
3143	1032451711553	1032451711567	-378112791266	-378112791251
3144	1033163525739	1033163525755	-376163460061	-376163460046
3145	1033871659478	1033871659493	-374212788844	-374212788828
3146	1034576110242	1034576110256	-372260784563	-372260784549
3147	1035276875520	1035276875535	-370307454176	-370307454162
3148	1035973952821	1035973952835	-368352804636	-368352804620
3149	1036667339657	1036667339671	-366396842908	-366396842893
3150	1037357033562	1037357033576	-364439575960	-364439575944
3151	1038043032076	1038043032091	-362481010767	-362481010750
3152	1038725332755	1038725332770	-360521154299	-360521154283
3153	1039403933172	1039403933187	-358560013544	-358560013528
3154	1040078830905	1040078830920	-356597595486	-356597595471
3155	1040750023556	1040750023570	-354633907116	-354633907100
3156	1041417508726	1041417508741	-352668955430	-352668955415
3157	1042081284043	1042081284057	-350702747427	-350702747411
3158	1042741347140	1042741347155	-348735290111	-348735290095
3159	1043397695669	1043397695683	-346766590489	-346766590475
3160	1044050327287	1044050327301	-344796655578	-344796655563
3161	1044699239673	1044699239688	-342825492394	-342825492378
3162	1045344430511	1045344430526	-340853107957	-340853107941
3163	1045985897509	1045985897523	-338879509296	-338879509281
3164	1046623638376	1046623638390	-336904703438	-336904703423
3165	1047257650842	1047257650857	-334928697422	-334928697407
3166	1047887932651	1047887932665	-332951498285	-332951498270
3167	1048514481555	1048514481569	-330973113071	-330973113056
3168	1049137295323	1049137295337	-328993548826	-328993548812
3169	1049756371736	1049756371750	-327012812604	-327012812589
3170	1050371708588	1050371708602	-325030911461	-325030911445
3171	1050983303687	1050983303701	-323047852456	-323047852441
3172	1051591154857	1051591154871	-321063642653	-321063642638
3173	1052195259928	1052195259943	-319078289120	-319078289104
3174	1052795616753	1052795616767	-317091798931	-317091798915
3175	1053392223191	1053392223205	-315104179164	-315104179149
3176	1053985077116	1053985077130	-313115436897	-313115436881
3177	1054574176416	1054574176430	-311125579210	-311125579196
3178	1055159518995	1055159519009	-309134613203	-309134613188
3179	1055741102764	1055741102778	-307142545960	-307142545944
3180	1056318925654	1056318925669	-305149384579	-305149384563
3181	1056892985607	1056892985621	-303155136160	-303155136144
3182	1057463280575	1057463280589	-301159807806	-301159807790
3183	1058029808531	1058029808545	-299163406630	-299163406614
3184	1058592567453	1058592567467	-297165939737	-297165939722
3185	1059151555335	1059151555349	-295167414249	-295167414233
3186	1059706770190	1059706770204	-293167837281	-293167837265
3187	1060258210039	1060258210053	-291167215957	-291167215941
3188	1060805872918	1060805872932	-289165557406	-289165557390
3189	1061349756871	1061349756885	-287162868756	-287162868741
3190	1061889859967	1061889859981	-285159157142	-285159157126
3191	1062426180280	1062426180294	-283154429701	-283154429686
3192	1062958715897	1062958715912	-281148693578	-281148693562
3193	1063487464925	1063487464939	-279141955914	-279141955898
3194	1064012425479	1064012425493	-277134223860	-277134223845
3195	1064533595685	1064533595699	-275125504566	-275125504549
3196	1065050973691	1065050973705	-273115805190	-273115805173
3197	1065564557652	1065564557667	-271105132888	-271105132874
3198	1066074345740	1066074345754	-269093494828	-269093494811
3199	1066580336137	1066580336151	-267080898169	-267080898154
3200	1067082527045	1067082527059	-265067350088	-265067350072
3201	1067580916667	1067580916681	-263052857753	-263052857737
3202	1068075503233	1068075503248	-261037428343	-261037428326
3203	1068566284981	1068566284995	-259021069034	-259021069018
3204	1069053260163	1069053260178	-257003787010	-257003786994
3205	1069536427044	1069536427058	-254985589461	-254985589445
3206	1070015783899	1070015783914	-252966483571	-252966483556
3207	1070491329025	1070491329039	-250946476536	-250946476520
3208	1070963060726	1070963060740	-248925575553	-248925575537
3209	1071430977320	1071430977334	-246903787817	-246903787802
3210	1071895077146	1071895077160	-244881120536	-244881120521
3211	1072355358544	1072355358558	-242857580910	-242857580893
3212	1072811819879	1072811819893	-240833176147	-240833176132
3213	1073264459520	1073264459534	-238807913462	-238807913448
3214	1073713275860	1073713275874	-236781800072	-236781800056
3215	1074158267298	1074158267312	-234754843188	-234754843173
3216	1074599432247	1074599432261	-232727050035	-232727050020
3217	1075036769137	1075036769152	-230698427836	-230698427821
3218	1075470276413	1075470276427	-228668983816	-228668983802
3219	1075899952523	1075899952537	-226638725206	-226638725191
3220	1076325795943	1076325795957	-224607659237	-224607659221
3221	1076747805155	1076747805169	-222575793146	-222575793132
3222	1077165978655	1077165978670	-220543134172	-220543134158
3223	1077580314953	1077580314967	-218509689553	-218509689537
3224	1077990812572	1077990812587	-216475466534	-216475466520
3225	1078397470052	1078397470066	-214440472364	-214440472349
3226	1078800285943	1078800285957	-212404714287	-212404714271
3227	1079199258809	1079199258823	-210368199559	-210368199543
3228	1079594387232	1079594387246	-208330935434	-208330935420
3229	1079985669802	1079985669816	-206292929169	-206292929153
3230	1080373105124	1080373105138	-204254188023	-204254188008
3231	1080756691820	1080756691835	-202214719260	-202214719246
3232	1081136428525	1081136428539	-200174530147	-200174530132
3233	1081512313882	1081512313897	-198133627950	-198133627933
3234	1081884346555	1081884346569	-196092019936	-196092019922
3235	1082252525217	1082252525232	-194049713384	-194049713369
3236	1082616848557	1082616848572	-192006715565	-192006715549
3237	1082977315278	1082977315292	-189963033757	-189963033741
3238	1083333924096	1083333924110	-187918675243	-187918675227
3239	1083686673739	1083686673753	-185873647303	-185873647287
3240	1084035562951	1084035562966	-183827957223	-183827957209
3241	1084380590491	1084380590505	-181781612292	-181781612277
3242	1084721755129	1084721755143	-179734619796	-179734619781
3243	1085059055648	1085059055663	-177686987029	-177686987013
3244	1085392490846	1085392490860	-175638721286	-175638721272
3245	1085722059539	1085722059553	-173589829865	-173589829848
3246	1086047760549	1086047760564	-171540320061	-171540320044
3247	1086369592720	1086369592734	-169490199176	-169490199160
3248	1086687554901	1086687554916	-167439474515	-167439474500
3249	1087001645961	1087001645976	-165388153381	-165388153365
3250	1087311864784	1087311864798	-163336243083	-163336243068
3251	1087618210260	1087618210274	-161283750931	-161283750915
3252	1087920681299	1087920681313	-159230684237	-159230684221
3253	1088219276827	1088219276842	-157177050312	-157177050297
3254	1088513995777	1088513995791	-155122856475	-155122856459
3255	1088804837099	1088804837113	-153068110041	-153068110025
3256	1089091799759	1089091799773	-151012818327	-151012818312
3257	1089374882733	1089374882747	-148956988662	-148956988648
3258	1089654085014	1089654085028	-146900628365	-146900628349
3259	1089929405607	1089929405621	-144843744762	-144843744747
3260	1090200843530	1090200843544	-142786345181	-142786345166
3261	1090468397816	1090468397831	-140728436949	-140728436933
3262	1090732067514	1090732067528	-138670027398	-138670027382
3263	1090991851683	1090991851697	-136611123864	-136611123850
3264	1091247749397	1091247749411	-134551733676	-134551733661
3265	1091499759748	1091499759762	-132491864173	-132491864157
3266	1091747881834	1091747881848	-130431522691	-130431522677
3267	1091992114773	1091992114787	-128370716575	-128370716558
3268	1092232457695	1092232457710	-126309453159	-126309453145
3269	1092468909743	1092468909757	-124247739791	-124247739775
3270	1092701470077	1092701470091	-122185583813	-122185583796
3271	1092930137867	1092930137882	-120122992571	-120122992555
3272	1093154912297	1093154912310	-118059973416	-118059973401
3273	1093375792567	1093375792582	-115996533692	-115996533676
3274	1093592777892	1093592777906	-113932680753	-113932680737
3275	1093805867498	1093805867512	-111868421950	-111868421936
3276	1094015060625	1094015060639	-109803764637	-109803764621
3277	1094220356528	1094220356542	-107738716168	-107738716151
3278	1094421754477	1094421754492	-105673283901	-105673283886
3279	1094619253752	1094619253766	-103607475192	-103607475176
3280	1094812853652	1094812853666	-101541297402	-101541297387
3281	1095002553487	1095002553501	-99474757889	-99474757874
3282	1095188352580	1095188352594	-97407864017	-97407864002
3283	1095370250271	1095370250285	-95340623147	-95340623131
3284	1095548245910	1095548245923	-93273042643	-93273042627
3285	1095722338863	1095722338877	-91205129871	-91205129855
3286	1095892528512	1095892528526	-89136892198	-89136892181
3287	1096058814249	1096058814263	-87068336993	-87068336978
3288	1096221195482	1096221195495	-84999471625	-84999471609
3289	1096379671631	1096379671646	-82930303459	-82930303443
3290	1096534242135	1096534242149	-80860839870	-80860839854
3291	1096684906442	1096684906456	-78791088229	-78791088214
3292	1096831664012	1096831664026	-76721055910	-76721055894
3293	1096974514327	1096974514341	-74650750286	-74650750271
3294	1097113456875	1097113456889	-72580178735	-72580178719
3295	1097248491162	1097248491176	-70509348630	-70509348614
3296	1097379616706	1097379616721	-68438267347	-68438267331
3297	1097506833043	1097506833056	-66366942267	-66366942251
3298	1097630139715	1097630139730	-64295380766	-64295380750
3299	1097749536288	1097749536302	-62223590227	-62223590211
3300	1097865022333	1097865022348	-60151578025	-60151578009
3301	1097976597437	1097976597451	-58079351546	-58079351530
3302	1098084261210	1098084261224	-56006918170	-56006918154
3303	1098188013262	1098188013276	-53934285280	-53934285265
3304	1098287853225	1098287853239	-51861460260	-51861460243
3305	1098383780741	1098383780756	-49788450492	-49788450476
3306	1098475795475	1098475795489	-47715263361	-47715263346
3307	1098563897091	1098563897105	-45641906256	-45641906242
3308	1098648085282	1098648085296	-43568386558	-43568386543
3309	1098728359744	1098728359758	-41494711657	-41494711641
3310	1098804720191	1098804720205	-39420888938	-39420888923
3311	1098877166352	1098877166367	-37346925791	-37346925775
3312	1098945697972	1098945697986	-35272829601	-35272829586
3313	1099010314802	1099010314817	-33198607758	-33198607744
3314	1099071016615	1099071016629	-31124267653	-31124267636
3315	1099127803191	1099127803205	-29049816675	-29049816658
3316	1099180674334	1099180674349	-26975262209	-26975262194
3317	1099229629848	1099229629863	-24900611650	-24900611634
3318	1099274669567	1099274669580	-22825872387	-22825872371
3319	1099315793322	1099315793336	-20751051811	-20751051797
3320	1099353000973	1099353000987	-18676157315	-18676157297
3321	1099386292384	1099386292398	-16601196287	-16601196270
3322	1099415667438	1099415667451	-14526176121	-14526176105
3323	1099441126028	1099441126042	-12451104208	-12451104192
3324	1099462668067	1099462668082	-10375987938	-10375987922
3325	1099480293476	1099480293490	-8300834706	-8300834691
3326	1099494002192	1099494002206	-6225651907	-6225651891
3327	1099503794168	1099503794183	-4150446930	-4150446913
3328	1099509669367	1099509669381	-2075227164	-2075227149


==> anc/results/c11b_counter_v8.json <==
{
  "certified_upper_order": "b0_graph < b1_graph",
  "events": {
    "BIT0": {
      "graph_one_upper": {
        "denominator": "89484644012947477758927077328562787425479686198452682573234791051736354897708564596535047667116623483380065117301690738215633518066431592398052750402201753062765832520590592915456950657072827959036738829645080048726641875154648638197038580366313211359514007137613818956181153203564840678550558117242379247114595684166950290701125901687047360631059554705725461438192120112168703014435833191042105658374810911788103405863089804193622641275285479389001439737964357881057311878816489339909479941384968563069838513362475222628385716581618210335896347702726109347954590558231274110420557490492585309911340293005736172359086048268339616458814860731655144602413841309699352894126763192483150456408860186780273495883025581431158232585124017584068079605787987317882776927657470636641163323521045480240067529786559645514108663413544201177379142673222748349558852792619470519315732458796799780040164125225915584134091380311020974953813455281561266323747522608521019952772198194029006777793871029163256337877413679225942292585784528765905508129012267703603625996392518501562345324985889476158854452767922805955880062620891864667381868668311197727661045615531279720485377481178014293060632658621072393269076039046195646426577841935375336968601866222511026426754722297078739383700487230531194339045322524452808153145144276294515149918800657484308218236003125568849401668624635011419675373116104752504129447950291820337219756212857163660858061390070581304226366826276993271878727002376331056139431927976675692288618262578679065951137197990501205871204872578441662231360190068290460444068097046663788885257807023357463308308738816925788280188679526590441946059012416599289427013996910007561881821320970977050461692715801477613293793684665542426835714625651803000561517747220837830620150562829694181669616929317273616497977102183086119985998237252841201446558822595314291779565821114193430234098771395671420926642542380490237613315861540540188830109665819259129317290454397851009125239934144996689173801337801147872682432303703132527655803422916438071598133088792162684262133777571318623091853661932990357012287270682834914791232850277474491618769082070088864106123012137837081304371781452490540017394361902275568749774882034818270643318390124789193237953998632656256017581452890379525704007827096536071006848645161247077010982162887991809491098738369766158851625513950182868716634114232624296111194753841433126122008244653310896974059925881921320951542180020987999995250656850547343272133759927806883872403272648903104577667258685435178098390585157864917270616063839267808282894416047466577587932502498223610679780601387537405825082616133838521932796513029711296860033286881672265413435032121805461666845671684518837969536554680939949226281582607819758953483000687633451008271606404370262511367053283855712283817225743443443760015574579687014894024868607860990981436381265917512076678392204261924964546835101776039902203700538281500896144984326835716704772708466029850730494631897657657540963773259057546101599207398606368918169953542663944687972324619517630618510207115711750555859931900065849513923677274451432219798431624005691736436821708987511926760171684924763514400654909321818780598875447076648623447066781031907683075877219787251955323248410246243392302455534723376302536096663611695110621743010170988853565789190924886457209128304028664124561176576661279318802329986953819639561683529031716499832557667853439091704047053607951410016659080067488716668926718790313982157865633694235229645019789324517846949729166832161232572767828204708327101974321567626994570243323611359445069081587053218660086684121068931173495111783192951932497792391198483343623094408641077117659208342294881762184186879163703109170135684054072050698833486863722836371743060911364781299205510105956459877100013864720566468006795982704012874115101993550656653229040998220698624453136301825521999297351562839167403436680916581972223746313040715844148630173290469092013298456146512358071970539008314637175088012280836709297017639324848733366014872190737137643246482331217599375041922149195488920938995406694688819533123445126739848657046313041256439678633501966744971264352098029009572829801013315237438550048791515107581244883013606213644658614032176348203306105963838003922351819621123528049373199046374155777472633030382399875772111489268803437297482215791917199926524414362403607580755469253792135209110830252221379756510969243364102600206001014723235563068781499302539584432927076156997160275171374803325216804565973026769375438099243708838796594706911853037195573176231343011026907819530151835889847008991263112268456566408388987043108854405000748856047675913797508627267293418757859492590059518339008742118494013463931754458959846116348345858766185925382766398436935459376037831667354454453277113854078364025296549980370273656242839682201189911088606413461024451950797312565960458751097973770857688906198102787958570913730113938715799973440325241279020030629398754421008421462739516747252802564989963366559092117380060541650776536302039402948505512454381294989585188394677017808243861221008368576199356591229681942263062933064605832083180991155407518900056629974512044188983586897539759934594342304937533720858929180270248220257333588932239039217974127302704512126610726070985266475462216981173980526552093958270762919303739661720666957065823536821480494694386479802898459209753536526701505181258648631646597012051476327662271477006103063588661776434994720274262836208723073645373573417933895155007161868748832374784000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "numerator": "7140483561949381929351617956923889457822267984327011214156811019608274160253407601328869236274752146205704643802954839751971442422238570775394134040870672285451410178233475334668697627790750604304105425112320129586664560475615981400599215500196465372480991922626420408413482451234657977391567227097113975170809586499535502118136652340952801742733145028719049572994065730203101965029829244359328235921360579270952616665268248389325013099853404503942732906640179449848620652081911724256782463125624123122137477900306104343989440730771965762321506980325273451350999581998470791409206777063286419166579487330938665181837294422227779451469470292565316786891123572715367697507856815003695997533264531647525775821381668476880916140890955627536760122793708873252096050834591065763925531097524876637072356905710854961714009753192497383155114851033118085715716987831235796818664424172646554053643212006742252972401050710035351211010145390220343368327240436219894741358822022753318708760535857613810798900252419310319916810443501392307327480847808929735272710392626285108186240193774935801996554095756332591507516022470535320988627221486790236069925832402354043003322266936929349111846240172634702527564240330378529807187907450773507204770922081400220138694425380325693392888061229389749760492796436398496574298061348687984519512269104610447374443630628512372605365490447870467182045433065609338215124278726228901260500213535761173783255479855268881879505483335817614216762777958092824301760819897962253894025173369515849996454887129989398600364445378621467896403016100781592024427871272914975399544697572075487980360820770528026813545415787347271750008797212646862579150018809362518854703462549827505382587964133566169993771841044092477960069542804881331883733665836253718544505238480948441212019663682478521498221286217766591151267224423674765386713604969399042044453241842624768078470988214036706013198858995164071664342136049664109601336256313228756542741028477192877392459707283094417283555616375065274714479795514368073012578617179155280112514800642322406995299303852207405053075232934541433099463548150989157651557982570396523359612087387448776246842479044056886383737508675725412914521680820277088449423530014646229752466743220508439188259068285859414984977061925757121403463706885467725979685512305414155302918349558733125458365839847353618427564896555545620930000765054633336939986511961080824457560944952483472090933906159526812387910845964398465093631296072226867394801054343818525779890116796705416777959708582409888553259495574146413247103755126150703457300623230533208067983698157350338404354728100656287601981973276168583498191046159813055098871774255078117500936901434327266563578476184895181753003635123931145336599666123522638361711493308865293959617047440135081190454314177465187450726056130918025552288625718769781644540355128826943378090468946249248075158134028921227801938978208473342502822950028138172823254101905686244251398013867877731662217552206221995385194082360255171746932078571289820118836092309335503706857612930360890584806384377870667491984426600140266183686998580993465535343049483356358371608843036757965219025618656098105063865736709834756801545638378550243850855023732629802871719938658921077884626841204156699358944816713866939386438449547018070640295065854469830072345245091569034110305929372944139423330758482023571467451119578537250562180590202123021925754280563189291412630635566852900288539182594422835465565679895245743380762447427198398504572295111327024863205096840799514211463587830601347418623929538406314762018854882976886497138071971904960052446314923063428302857527104644104662694220700482798662556198363437804263522662474551421532201816780247663897307416603655517533819850992568120240364181369637287583899675064269751075631928548587471295308118479124448405222340793488638028710911228241229580896588932948524580761257876265293730351616258923250024771233560051172783718671094086529867047807934710149313083646462667065677480042713324653377191591021376969306711196571524057391279917881750593216463390038445650901626943497934219477161775206579710680528657518148490604337671956161705300585281567175877873856547165656881715706636678250203371334987170038064095482511190975185267383295713260862440583822183132099896343031900285826838334814289193217760524755172034716746516803806318684936386082222283542653900213261197164414799944319072362573947643813085004715079956926052319331713077502126544233547531220388232141618218589961211890999966683557355817009524902872052642748915191852729919928928011989640792480706536749484298560323177220231301461716992516172245175056637643479201087692500925652447447926211994865464558085459986185074491340088920231472237799493955252850520553635668523717657046378816492947929060178333642513378825302244976032157383251167775561546526796768451355628873130711353862801235425675647340297763925154286760810001307972998814742658297876853332700162387812508659952460368980145176206711360469816267115680291650478001536493147847702138800025922583376078875547276919780365701411947722694077240494608815380275895751760639355727348184428086257204377679487589602462289015478581205942174345344925603023203206932606874731413140398572063350549623249973686916108208936439989739822625541989451098582309611566394715468761191039921857284088508611625890979122006742936468117923123415076949415391491021032192637585241573442960121870278028395532150790644897260711315336613922731268541211534194732308387578190503858877335028722590498796309018148332514001002284811481650172561893880990419240744742643422556642988193833536705361776799241205472229232628282352319308134513126800268398898280338450762461693250933109601411318444145004068550673536824375562748716572420431875183181189973643260703573851485795087973066858059796104771667657737486054549616889561662141199731565900168848075427162323421836771234169528201290509583438762640968296320439650135449823677853968659400851277557168486853426402869436587875731030654593516927669313462154946344652017878691458885365994153131633714897678459861834794514469694535825676176051882611643195718575721996954535507490943114887714873057034353928600180613207173676761892018056485615696621536194729690212937746406071571373137171838370657306956807469898516485491536443172378034825867328492303804680219931869989150756190302872398609967031551239173556015218166163148364847510135904390703208877488866270225878645567709353415320851151777165871288284691086857622123961318812916812362870185632238316016299656843365576264420413018970306505227347815238897212517443044453597847012969083050807131486283160654745004638462660928237173352348341201037801456395715053704987190580850130847319495046806146225046166070793897501895835341799077157035728595675992514038064980024318981060217404387630291021774329165648221095270883361630490953107314035992132738665221720784906049488648731495454726374741380944729445644820975512653472837447118142582559634834259185577513889732516096795591975398207029096425253942026166753168687260147335104426433936650607120823726068241699308059273179342038172772917057960019147704618910306190256155508224344448542123409262565958841443163239466511064963102486923667912305644110650911280168184516160937289172688404238427772993430022184609547566174820496866392602401491878672804139103680376799648519024957740025786430412731820156351550541753989828253936436592180866868988446501885614430330536739394041229997941341955575746931980481197229403386840565749915178556950007970593535623954218586613236381058306931017319389434630419516957756527959240766739127322820053871404614221188910651051205439327972709887446545417314024027150713188687654630762854914572657042749186320446087707483163018418677831003678722655014960427346496467129898125814142963902386272866616613649"
      },
      "independent_one": {
        "denominator": "334856338827432999013586304301917984578764861504281266797245899925727447054745519523918084346464200989271541936821868974899470782319396612649170224043180802122750350236631501331347776408039484137897375559901883008004963634495598219568136836321776583582789051592502002235951031247451487923867969197658942840458495392561984973659769657560577101126489149961878049097294854495787436381634357754506322422415545288908114121539774239598200341847185439397474017266415704599829406457952908592043439072973871356633460718625895488259376042540233797320838602503836055510476282594650349589378437802765170154725622635834722522018225148936880645938791303995537610177423871025027354204004637905742177516369192887383889696437062430920385044933767141271061413066118323024326294845358645800816916035135822628173510159131790773785097492094792910698092503444074157886728288737546604293203015699247772723940089537005176440636359441793974405322312791771616133750124005166241628140338271662885437408383709584606608797583275530204962321857707230477414550222414581314948735033749597256081410830774358561786607169164127654671802219583888309675154101112928353831643577544501603600532191929919359478006476895079566732648068657262421388032061789623584617061710604899229082115293573438721224438111653135989687896559583330176508048529062513536864694691558893899433324418524140536844354576280810685874646721814806684319752826202054804002810686767284437737090869118671808073158254396913535139220147335604430983242464936972817315168718428536114272417155541103045928294285632417007153648611867262629935692120546947728724912973770575463890904277663706104700351844589791317056574837995217117435493752504605396015845860911798119968471727863549081218338202362084476512072471103601490216769080316951977415004507375219370766650288398160738897043947248150745843824764560644498684218352934945651699813935596003665833244056998537954694317177226315650114461193403540280911852853760349989681907665868463168255903919755530977704874986412438535309829972005403570900704926838826446032936345771975564282269876987093206301566310420485140367079351953915793661935823288834620090970299743925052251415100865014521215583779415207200839235325632314960868742470640387099063767265589659173328521276865006958598433531661433761937206605376764463891286538686727381590327439380401716380135963647439978067483413235224975078766128543058538418567465723555598967847312115871005432787488889847467371205210635638138165387529721847535730242278289307151996753914338420587045026403843291850383412960961226602371949945670734299002054598572854391133706647738428612905537563565067290435970441338749968318895402428602224833800730222812948270672197615976707487204436803214886898016005405321603754170948160050799388420429067620414173098409074913531724720921526470866197156254292959733533007531022733892644338509472664891974168674417956908658658459056482394327740507597812448188202121290037593364844431269080188540057654911110843508842633110774532157913758631921897720265638100565884864206898159844782534889018696011943209673876822886351259664959330828807222409427602939045508139688987275712493037190059419784046534631122938356268850719324871585148088597715944532470197014263369026171357886717040514537172849569268166946532568914278952088617670444330488074120402735445104659053955888503218902594087605133600663817760876616828506387531751938654432487397318127096336893914153038555769478066619441186313669165509780914457499551627664075570370722468696786799543625765444152238743204665378853511123886855216660746195684335150156828066344955738621963557060886344995526993354699642184745190733525611786886314313623988797604520471572443407288158685027091577991417762561056851774310132021045348547804567530464226465992372047942407372071788008166735576776051343643112421274575754980459434702940943614335341526461313142099019132615516800101831661256782612432930306245787645456760210575453862217057979013153405954679648002861157140247889760926048995719263234846312198762162725361224482567272626111278400512659520701257734000363054665614466666252227469472096686347314683933433764249133177503666730358899576003647669656559588838647235172231936758102461961786638537739026497955695071780508090431280357858878346043077438680312394975189807653841905842831335678421061963548674472328630007559240398445998158621168611648974056519681280526018262675318192505087358874029078890930025731468078342452546444414097087870142106936365702221589342845560055590679552946498958524957263318209638068479299492699465437309215427717933424954385850227070860011425894945980018020473096804297459179090877693164873016950545410837486172352527277918383114040961628313476377191263989941778101129878709085180665854694036661271836458722305183171267903847491157185052767761155224001186136375124773805857933898406711022708878404079650127008062362757739692257812069175078665392931040272638281662362981882083482275464273775636792787185294621573360276008244847252310299626044841499717244216512415868162099882064900250405508059065101839599583823664064911907807533154914833249767924712150243431971090672874276029325950436743401551162441178407134681089333904887253850186245897566227159150522220502403832154118834537109774464046965691206647863857861894389578617004907767007148005359467572829346393843785147799222166774056740106170449369127002422386878034242196217646650306171311381955978787289895694978679930401331620127608858011486838954718600666339320291164724513084027961440177535560998655768548790549711620261829099903259186145595312199609501220122922677021966593684693188413236563003142492320477864510628474719759362018234097372577271058268921646770339808088887223891535721371912735775071654152288435186067572870547985217463612973864071730371007872511910996248599482864255284808600512380918479056600384858318957032629648396180463749151323105091961199825339682594370802248671841849374835124193432022785388509227001004672518824949621801112492370989559037875892332167294635232116007348486339495193542312188485240469273086896245608372064914913703642227488639640797917890806001866035006055919351811875745496394963906320412568259444079386958607601804681035365304207983178480789756797685770351161746314267191148544",
        "numerator": "23603232923448602869176445048480068312362721652192753972182069739993441404856855803555566918300426594733098782976693429316568897775970846030724743546875184066582158477856648937678371618782482857437247869781950280599047391953241679482019342108083917314070777118094102188130148607671530083820847545897867995500038295844825781796016093925149677173462117511677358362655000648225502745107704840636684710644056295102015072052867946075978711530748556694609619358856561931021552691143050737429734431897519022542464116126943296440829730604170913069127561381781239140793699508645653703479031683276974331104902723917147582962164479263380466602191092183739701142173397873134002213063331571252296435493670768474269095904417760125166639603188314823864137954159558806927727380171929948856417747898710197152334796269691422914372536987846674120164573093337534201186093270182198262498356717723237270033583039985618062578660036625110319800856565901212615676175973477531052816368617919251092612800910221894949956886422512136549861078791609231094430757398231784685468876872296676705424212266934707937378703176726113319581399614440175416325384214712301232770287418039778026664090470513316154350496737334678385407150845242841043278488103077185730235187197985235388249127522346567608112294618893927497701102843494993306162856911131490156790694508522599991896573611200845109109206318920887285293023677300844670742675927800047811417361863434485860682028266364663028994113817467339039835102845407878697986781686471494030985493202333505411588570703238257537431053017519256292282867452482454464619660939341168397472021868300725721192008785158812302767668368254067151010676500974393609071425046055802710278320125529899251280751172544660072153579721122577714751921921009150589283909920708487915592569885743273762550099327879550688392464134574941854135107283477989643060614404948213384346585991571640772010242957749347391224401134310584277140229144131222317165012220888774404685819078027796295487379549848497114161142568542541214695003391522410868569132058875164092645158874769865734329713907416190422508522142985098635310332618944269353080942345606003965112939532479140845537373583289194326150364958327780472834896780202874294937426850182893477938603121935658099332737644562038444927926538180240706756091885120817296136904298692668285056445661836143194424560547497443638896674507400649573215337720520327123915503608972078513487996412599903412300840309793755136186031922949095182593396910023848632805122383713649564322793581433681663020372424342457457755013751127882917098456714646233657290592196579798629360886784883243368945162881667430240838280920656825392931978683978022347752000782540056559469135217729071509096533169237579146931360224489223473358343499750537206375972233798529043079142583937572087427566952582468142513044791829646859881273543775743530019075711729565886660564733961390245035728865200210842658952457674805828572721657085271139415165125676532374736611781466877065039958524945631742517147404631472092654180565138330339110848664477413726804574956752098419735144480831938766483501897789098398563643741605253392235258640638483652929545880817825696548092993300652214233848109941301260103266650521918971731116296211145474370616287102335918038246419423671119226281716964749914748751153867715374671989492629269366161142966163743893785163338165282944895751559972063446633563837070585258177097873823864158594177605698012179288587660994058257387587490711065527994384515008066521660648243608269347930044311870104699302079297412804974577118878726793141947190924118940329325266698205975390984931223122276793385254010961606177178589559222732813932403629100418969240950270120337413292234027491181328598646819125462652885581486082448979141639085216737159416385087249706069568345088168693266799608357970575099558456352308403494766179884556196530386988534363762892031520299703830555067813920389167532934980190216675552974659976578652130269760498185691363973509617844789982255496998902147469188543482118661999976838357040779728320116226708108867888697598207437491143655722674717183295813519668078061162499695730347740201017474358779001756445978533773466176410733295105097969318150923440856215226988898820640670337003626447977806588433622928077277296661597052452215137997031234560889969309675276866196353453565903010222828235221229275009047681354202494333922866174579540072643523981770179105567364801075813874392774320934590717547636166956472446709321560552039278222674404972124800849945572360049835718323800258976027980065157170204672663325477333811353874957943200492475896638409712279404375144344475792914152916632123108938131199666710313811361832390175846448417701990861048017712713462349479036227110717739513792693377094023938102744155270374713683295216497316893986416981732609867055201288523803602486335852550579105104244596079603922787514999771487188055045914376725008821322163456550162396280623313968095922018443200565121986609602164194991962114237076608261146570315676507696947426543637804080325736842316564952952755146428407483234404163775404692734511952422555300838213644658124638950456279093988969637923187983452976862020772432510244813744561713006068167887856594239938649822068536346716380549110383188589829461792683039350288182342540751974939372318658692007459960141718213376503922695117283566847357380055346408586020969641063045521261172190713896415593605030481825732482527039188645434771427627981384160021832556292565405572760166879758938171471450614108760459912136477465187168457991100293238813145125474689768035668013911448810504527051449231418421484453850028705641839271978327102777595301370473653153663771577550242821167545542087139582240106193790019214527576988626504225036876392052287438021376102405686472772462048707704777293549822917124791048215956084128335493286060420012182323916102965598946215092225450498289712904270025040107190382796864318613698398902715181941133994882953089160303968527537542211153056903260299761854666774316850483617436771667010645452562630312532058380418567116363745089094519551521997357938153401491756597290868252514604175024346491809641138627420393309950239766460489226574319129972641406098509152979754024721"
      }
    },
    "BIT1": {
      "graph_one_upper": {
        "denominator": "89484644012947477758927077328562787425479686198452682573234791051736354897708564596535047667116623483380065117301690738215633518066431592398052750402201753062765832520590592915456950657072827959036738829645080048726641875154648638197038580366313211359514007137613818956181153203564840678550558117242379247114595684166950290701125901687047360631059554705725461438192120112168703014435833191042105658374810911788103405863089804193622641275285479389001439737964357881057311878816489339909479941384968563069838513362475222628385716581618210335896347702726109347954590558231274110420557490492585309911340293005736172359086048268339616458814860731655144602413841309699352894126763192483150456408860186780273495883025581431158232585124017584068079605787987317882776927657470636641163323521045480240067529786559645514108663413544201177379142673222748349558852792619470519315732458796799780040164125225915584134091380311020974953813455281561266323747522608521019952772198194029006777793871029163256337877413679225942292585784528765905508129012267703603625996392518501562345324985889476158854452767922805955880062620891864667381868668311197727661045615531279720485377481178014293060632658621072393269076039046195646426577841935375336968601866222511026426754722297078739383700487230531194339045322524452808153145144276294515149918800657484308218236003125568849401668624635011419675373116104752504129447950291820337219756212857163660858061390070581304226366826276993271878727002376331056139431927976675692288618262578679065951137197990501205871204872578441662231360190068290460444068097046663788885257807023357463308308738816925788280188679526590441946059012416599289427013996910007561881821320970977050461692715801477613293793684665542426835714625651803000561517747220837830620150562829694181669616929317273616497977102183086119985998237252841201446558822595314291779565821114193430234098771395671420926642542380490237613315861540540188830109665819259129317290454397851009125239934144996689173801337801147872682432303703132527655803422916438071598133088792162684262133777571318623091853661932990357012287270682834914791232850277474491618769082070088864106123012137837081304371781452490540017394361902275568749774882034818270643318390124789193237953998632656256017581452890379525704007827096536071006848645161247077010982162887991809491098738369766158851625513950182868716634114232624296111194753841433126122008244653310896974059925881921320951542180020987999995250656850547343272133759927806883872403272648903104577667258685435178098390585157864917270616063839267808282894416047466577587932502498223610679780601387537405825082616133838521932796513029711296860033286881672265413435032121805461666845671684518837969536554680939949226281582607819758953483000687633451008271606404370262511367053283855712283817225743443443760015574579687014894024868607860990981436381265917512076678392204261924964546835101776039902203700538281500896144984326835716704772708466029850730494631897657657540963773259057546101599207398606368918169953542663944687972324619517630618510207115711750555859931900065849513923677274451432219798431624005691736436821708987511926760171684924763514400654909321818780598875447076648623447066781031907683075877219787251955323248410246243392302455534723376302536096663611695110621743010170988853565789190924886457209128304028664124561176576661279318802329986953819639561683529031716499832557667853439091704047053607951410016659080067488716668926718790313982157865633694235229645019789324517846949729166832161232572767828204708327101974321567626994570243323611359445069081587053218660086684121068931173495111783192951932497792391198483343623094408641077117659208342294881762184186879163703109170135684054072050698833486863722836371743060911364781299205510105956459877100013864720566468006795982704012874115101993550656653229040998220698624453136301825521999297351562839167403436680916581972223746313040715844148630173290469092013298456146512358071970539008314637175088012280836709297017639324848733366014872190737137643246482331217599375041922149195488920938995406694688819533123445126739848657046313041256439678633501966744971264352098029009572829801013315237438550048791515107581244883013606213644658614032176348203306105963838003922351819621123528049373199046374155777472633030382399875772111489268803437297482215791917199926524414362403607580755469253792135209110830252221379756510969243364102600206001014723235563068781499302539584432927076156997160275171374803325216804565973026769375438099243708838796594706911853037195573176231343011026907819530151835889847008991263112268456566408388987043108854405000748856047675913797508627267293418757859492590059518339008742118494013463931754458959846116348345858766185925382766398436935459376037831667354454453277113854078364025296549980370273656242839682201189911088606413461024451950797312565960458751097973770857688906198102787958570913730113938715799973440325241279020030629398754421008421462739516747252802564989963366559092117380060541650776536302039402948505512454381294989585188394677017808243861221008368576199356591229681942263062933064605832083180991155407518900056629974512044188983586897539759934594342304937533720858929180270248220257333588932239039217974127302704512126610726070985266475462216981173980526552093958270762919303739661720666957065823536821480494694386479802898459209753536526701505181258648631646597012051476327662271477006103063588661776434994720274262836208723073645373573417933895155007161868748832374784000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "numerator": "8254981205725227606940757122892747904341033504426970842789167713299483919477235283084417453351764412488334092782347923893941492183687170634890621495600793657375241497776913571736862122855246112953668852987179493612361351213965509364737407555669032963435143832500562492397718797277739038583498556484233575971804594863545229039629950048096537527305197179705467489100324318817002856107350868334345593727401966390437677711344444437961300457002486130894661811568103395221663212608128325857180694130722781673869997606726174703402134259021251597298570917947742561613795198494591966735494311790859862597350433571806067886745116413826339299511453673105529679799720750878266473626526254454016493869340555454948983392374686086700786473071912725369027995947487598495181898973443115539535519486481757715918486783892368278204563731711097316205346235780221622727618493824451000476030548922516669442021192421138246369208301915446731957975157965732543784405948765116206868421771478357868303183782748190140732376461540382157624736422398207590279059770831903494925369125559607476176108368233843502520026625600146704046345254494347584137011730473632339581603010768380450478689334695239512493448365398344683571245740959197681132947692802930346744963158953679244963588129201834431280106957642852473447419701927939577954949662109766967066066324893849613585008842385227921579755204862957490467130241192115690131935826390587566259768496922407076007622089519704030385675387427431783505803920319344501068152422953893631287938308079318684442033696605852702071581484640037641207484804088430916663005113311446234276960802850129018635292528896147836452457647009474608830833959557464304802296391023036700580502462527334978409399954484681965932029839340840267723349286773050997493112416665322283349196271345917778142394980344873113641616267330098970482240653380654843288148969615340655570983716384064165592693886911461311085883528652351163729922921767312636284073635868333237085460732997675877202095246510073594592120587985885056570808766893802616613886036819582131516642202560320695043162473363194410493369695031456162199319220814434474408097995955014103551398342008063635889684314545627075882079378599421238664327160758587745240389906091071050880685701741396403821333363256331571763653589202056044389710845664116818216213500673732434644027878508364943978683928509989710877444350506654483411695209791584957520464690299923168944820380357683812702654202158235748058601424937008280955604234701662747794842780372954773736164540140214111689163737766519710792989233732732859540694339946497331415220585511963818892059935309616528360434871175061786877007502770555802192998258788557149542844761129885317467442332759372519574772454898543736448952388207464657314119953970429154602747578470497421113676388154782667786466805573138828774527350028346179207515080394332039774837472992220038954953045607850007242169283002738814806832235809416563595723663589217080828470926324647715247368763483444754787815772073966630381310787493380763669490773642589519789103582370133023025435287356597966389738719031865183438364007414180175430898930993528326994411866270396260245671955555178987101064018786938784652990824647806284557622975330531453056717202817808757450181687829333211941290807458394426405423106049982232990314797650219120588716001963760290885764511723245843094971630593513426875223958611499378140090728544683631706737762890230286197283692826519617002284179956302563467664573668408177363964055231341632913141823045313482636301960723671953844454585969778122523682648090514386505036878855655546434745549528341821579023175295822656866530682404917129461073487658350580218927434045040803082707561023979298341015262524270480294746208631606171200859917793139352124387624011064878066123774913610255756824176374816119168768212444666852115964159107083824895475765666254676275184969005256532198874143397810804128664886585214006592533610595486446935818605065366309349674371913066811223192083309415714148141099514097087820202813760151451471021883581864747638054425172311549036118870159796780130051172862205993904469531505119992572323054103216724244055758899842952094612388433665180792280269804252518381317971192215322875755266017743586397069416165205612364892669401970343942196220026288710113053145293964964323297543938435468801481598672001668930217918244466305779482111441514639088356151097216475490018600459785948751347916769930483866921898598182109443078664810216634325039039510926374045629375326702134744930644420259629665260247908808559524567857690209691702002339579993414808832596281227767018835307987251250288617441745515262380884008128578474872601282214927238884931113572191090721597719985707426904657783475954542918996474529699739299451752865213868312905435136196784829150555152491306834327000313449874984464944873128627183732492638056905159454802479980422420335534205125330528105218758136992496260120459471037696050167228484505088492873311420730903788732261315763224631239109066447854080908682382913751988727334367808924951784239831276055450035012284056857145859967088801384235687299103009706740353604118976488067758149668816542755409637260859167927050677433573175465417974148588361550536509724091388303302556696107903046506735881295968191310051036596548450031919332150499035813269819209714134943648301970531578445281061800632136639314090454320184028653129974239076914765996614802075489513932583647245703637760518288442483249257818316225146036287319047019955628691686736855186788832160999342293154284111736237632738740755991255098486796857461500087827688387765272208317604460827392811716035338471133179982160620191779547469003413495206574675267433335450038574964557215550716699727684387828994072959332235273362100207701945923637340353960200448527499443629169147812858738381628047191082013072385970537083700907048108162084080435941985469043918833714315734681423285832868337760703418586087232037396126359478698621571711916963120326710639262281342484336650480735933249272817070850475290486617790346632502339508469430628414249814584942188311401257271885777246233839703183787566207103963368696492478204748255551524679565684532862180724186345815790475900239752984754128242871860789912220208303830230388840324606085561278008180817158117125551804154368263975636792768570780831461399146855194866534668187365757054833088514637775733613988404818932561490917363534587375735436829167753329382214443067289755526103448758612578592284721269678325444431731560736034645611712378725749883559406286606722129801068882084946554392134060114124641749293504904924175912106781975773039904511622423874241250241470779689604851402924613016841024142054979917049741488190619480892255517868216806682648298484486906061973493529867922737666208140248336904897555622037913389442011103183255517249911141084792929145493321296087699499216442696250098906732336581836020331758063683944619829730313816782957217676469620831527495006551213922575253621557156785471119386748927194341385685478831955596539621366358182833074646466761663159670107312418385111483002595885260853608858624230149151987328845927969079833162518130508190260638789496937736996213800620443957770185217543690658705245404026125577336291703028598150605155945230950545986172594309001981724164876499529145622979981324857633170920737452721841902717148086792003385815122937946603168803753438026749834011898664023966321352694495991281301483599841557094063064344348429799469316403022895955568262120040086998440034000597212327193007253565413766156650426832415244811868185561723958642311780194594604498294097689989690436516059353959566291609523947634830522128145696003554766762077353254981848432807210144698645180123736502762818611814814632467483384645220974507224295016132242824788343386083722988220745307261299671624048496002793410844676661464254698769482220132241613649"
      },
      "independent_one": {
        "denominator": "334856338827432999013586304301917984578764861504281266797245899925727447054745519523918084346464200989271541936821868974899470782319396612649170224043180802122750350236631501331347776408039484137897375559901883008004963634495598219568136836321776583582789051592502002235951031247451487923867969197658942840458495392561984973659769657560577101126489149961878049097294854495787436381634357754506322422415545288908114121539774239598200341847185439397474017266415704599829406457952908592043439072973871356633460718625895488259376042540233797320838602503836055510476282594650349589378437802765170154725622635834722522018225148936880645938791303995537610177423871025027354204004637905742177516369192887383889696437062430920385044933767141271061413066118323024326294845358645800816916035135822628173510159131790773785097492094792910698092503444074157886728288737546604293203015699247772723940089537005176440636359441793974405322312791771616133750124005166241628140338271662885437408383709584606608797583275530204962321857707230477414550222414581314948735033749597256081410830774358561786607169164127654671802219583888309675154101112928353831643577544501603600532191929919359478006476895079566732648068657262421388032061789623584617061710604899229082115293573438721224438111653135989687896559583330176508048529062513536864694691558893899433324418524140536844354576280810685874646721814806684319752826202054804002810686767284437737090869118671808073158254396913535139220147335604430983242464936972817315168718428536114272417155541103045928294285632417007153648611867262629935692120546947728724912973770575463890904277663706104700351844589791317056574837995217117435493752504605396015845860911798119968471727863549081218338202362084476512072471103601490216769080316951977415004507375219370766650288398160738897043947248150745843824764560644498684218352934945651699813935596003665833244056998537954694317177226315650114461193403540280911852853760349989681907665868463168255903919755530977704874986412438535309829972005403570900704926838826446032936345771975564282269876987093206301566310420485140367079351953915793661935823288834620090970299743925052251415100865014521215583779415207200839235325632314960868742470640387099063767265589659173328521276865006958598433531661433761937206605376764463891286538686727381590327439380401716380135963647439978067483413235224975078766128543058538418567465723555598967847312115871005432787488889847467371205210635638138165387529721847535730242278289307151996753914338420587045026403843291850383412960961226602371949945670734299002054598572854391133706647738428612905537563565067290435970441338749968318895402428602224833800730222812948270672197615976707487204436803214886898016005405321603754170948160050799388420429067620414173098409074913531724720921526470866197156254292959733533007531022733892644338509472664891974168674417956908658658459056482394327740507597812448188202121290037593364844431269080188540057654911110843508842633110774532157913758631921897720265638100565884864206898159844782534889018696011943209673876822886351259664959330828807222409427602939045508139688987275712493037190059419784046534631122938356268850719324871585148088597715944532470197014263369026171357886717040514537172849569268166946532568914278952088617670444330488074120402735445104659053955888503218902594087605133600663817760876616828506387531751938654432487397318127096336893914153038555769478066619441186313669165509780914457499551627664075570370722468696786799543625765444152238743204665378853511123886855216660746195684335150156828066344955738621963557060886344995526993354699642184745190733525611786886314313623988797604520471572443407288158685027091577991417762561056851774310132021045348547804567530464226465992372047942407372071788008166735576776051343643112421274575754980459434702940943614335341526461313142099019132615516800101831661256782612432930306245787645456760210575453862217057979013153405954679648002861157140247889760926048995719263234846312198762162725361224482567272626111278400512659520701257734000363054665614466666252227469472096686347314683933433764249133177503666730358899576003647669656559588838647235172231936758102461961786638537739026497955695071780508090431280357858878346043077438680312394975189807653841905842831335678421061963548674472328630007559240398445998158621168611648974056519681280526018262675318192505087358874029078890930025731468078342452546444414097087870142106936365702221589342845560055590679552946498958524957263318209638068479299492699465437309215427717933424954385850227070860011425894945980018020473096804297459179090877693164873016950545410837486172352527277918383114040961628313476377191263989941778101129878709085180665854694036661271836458722305183171267903847491157185052767761155224001186136375124773805857933898406711022708878404079650127008062362757739692257812069175078665392931040272638281662362981882083482275464273775636792787185294621573360276008244847252310299626044841499717244216512415868162099882064900250405508059065101839599583823664064911907807533154914833249767924712150243431971090672874276029325950436743401551162441178407134681089333904887253850186245897566227159150522220502403832154118834537109774464046965691206647863857861894389578617004907767007148005359467572829346393843785147799222166774056740106170449369127002422386878034242196217646650306171311381955978787289895694978679930401331620127608858011486838954718600666339320291164724513084027961440177535560998655768548790549711620261829099903259186145595312199609501220122922677021966593684693188413236563003142492320477864510628474719759362018234097372577271058268921646770339808088887223891535721371912735775071654152288435186067572870547985217463612973864071730371007872511910996248599482864255284808600512380918479056600384858318957032629648396180463749151323105091961199825339682594370802248671841849374835124193432022785388509227001004672518824949621801112492370989559037875892332167294635232116007348486339495193542312188485240469273086896245608372064914913703642227488639640797917890806001866035006055919351811875745496394963906320412568259444079386958607601804681035365304207983178480789756797685770351161746314267191148544",
        "numerator": "27773742900250686577143399988420260243187764082980718975181934559481623652112768112863280461673271583028776133704644443374096165483674201313905460474389042350614042199037093307731384582406908300478754206364539492849974825165207594827183493459593701394542699245104130771318055129912116624778322351176449205486035967866668259640693831722410914791097850093504042574973752120109568724030850239662628118951553719674570259362677211607068758069465924592518824217098366061721826112003068026243900174419254367339153854510825181541856207667222325103531716700768988102279648076105143355290336485864201592854298336964339515067761458221127172966415596029640953116492753884278461039841491054811810938497978081582598081647652678132268893957728356109305108624230801499569827236284084126444965176214127402357747067162900746241880858207160429842751385810364946083035797307463670302518463781115874274263895673714906271749556306708986731486434727068821689983360924709296141178463500694492818680457486485545318008639238462344585602102313273477455242122429137912526558998654994311994625100332435512768075755767506835613981412567163573983659356155770776755792557799688918920293388108754306881792585718998675613520587682052632281079718453655677446892029922775274305870307349605778020987390942014949075110523065638319666822923173328715504208273915273048650009833219086739657969101560452614673792796515506079118696881905330907573773321086717458385686853759242547931446164002832253597987529738315905846748057259846183099875622336280520034311004465139038898687593454457608830714080643862793791429977838633950072623422363966506824761371881686662767055412243112379399600565741325191784240247669557981338784651680215774879242931537405356661873738110118703418092013920931517997465076898176459459547477388968245327103914269444779151547631641156694930353626398607591860176414003273695764929869728852469857168761384822468458912124545795445785712636722403750442887552281244722926397085356720967529705022051259318918697994033816882871744498892978026685763025698073248452459771120310628739861232576433190649903859396581130194193621213895257501925846362493908287698066865426224948133974981680248515509391906537659552061585430357249169435481294707234140972432055872246167840900422397040183431932316772638701648358967856119397399327122796009982519760944144763176364726471866905725566208870262045870349075248613620706435187585331275339758628754239266829044462891985234470151624719771087162282002055914281169756183612988080688998854476013529164153229682620670174769734592314662983669393002174550343674865779993278804368945550937945654216439207179078246151996497823138834069904449230207759234035703191838164241101405497259578685379341607380483915821763193468762898447728560338074022804880213459721633032609084480090979673972946982434214600334915214219400287368868431085153280726247201050063737842540275237099465465335375166800185341441742327729778228491979218567662927637037696959360658419321545922125981864808729128655300929366369347280820886807336051428538427215186969154017907186577853976282505501120762557102845506652874817778430965632744532127605004779660793965678089696894356687585935917250134343689312619453573185879806170194304466831041390553719260152788554318249711352933570011904274242458341260092892763623335163650597363217711230363775221883463216728393064542017839877598607412605886843244934882619722290799101575959148304385235111785115955455587709134378516852015378870708527440323165455976968621246646615898363041756998002969910332786008319029555975938860134186905398816232556438902790513582764242990905071242928240610427908914484684138800061896910471611674738123610583153022048247532288136524408163876983157672657825943168817203773446976343395037019387395096342071069033454808572842395917278233100334100031117632213884440699872993949521572065657147563410865341838388194304996784141526050435897782082521826009949129422091748299902645752871923950182165304818003776458303921095540735371750401448906758702460381528213417152107516692086245632809986326752767286459086029443741571419699963329464445630698754257731587842100150468108102927849241618102650573716922144354385511560930275267342394408607930389696701461169555710811925519020699954139941393366802775612314966835600213919085298165061798367653752308157324193627039746886773335899606754015032125006531667428864876955263351819342537829185948322311624909582731723349497365757087196960416730676611650592766258649852409601296426002159018159957803656848301363984000319629495745633218776395846936408632034565073394023140461332932038069816732232972707697709931915757266025004297458895788428689611104086853210519264052939455331191071950243707228999416215567603087753239701287126939470558455145840688086719170743755419289628320554232758468038734458931164194806660967909799591840283970615860464972963648611795471838031155736579625442942746753131575736025337765155105470229754425179745402778290098521101301068856273904036050512665035062847185423355331923289556254006846000950364108731536234445077972751257515334206401396515899864045475868693923973361980065608402378012051089806611721945536882945956890326378312286764670080810666141058769582500552290635181108263529341836388838019115749590626122542442671044627802799623341867974407641456881228502300020917617846936607749394033155889118653553364062928063056734892907657857477183459651184017272288532233104731430653101796372577635164265045346698897251405047029631203106517634220102108232129658954042734110676430928855337155356488022639968039911937522330276000011343148963336980748727857488747298636420812115986999349158355250859044260877037495448266811322994521011526833036151781612827391761510981116099867835069669805581728094772003110337953098549642762455247286585075068223506016214493805305084305694710709128772619396915487495428274563840615274020469866313413277992078513590900242510843139052095493678784851972825197760253217157059667615907644909843355045549267953774674747625830079733328805835648263242909888834865319522584881852129989247528471927055130309057203500546972074214015259663139905468761468852736136531905777033765071129244827900330879199694006789472159569"
      }
    },
    "CCS": {
      "graph_one_upper": {
        "denominator": "89484644012947477758927077328562787425479686198452682573234791051736354897708564596535047667116623483380065117301690738215633518066431592398052750402201753062765832520590592915456950657072827959036738829645080048726641875154648638197038580366313211359514007137613818956181153203564840678550558117242379247114595684166950290701125901687047360631059554705725461438192120112168703014435833191042105658374810911788103405863089804193622641275285479389001439737964357881057311878816489339909479941384968563069838513362475222628385716581618210335896347702726109347954590558231274110420557490492585309911340293005736172359086048268339616458814860731655144602413841309699352894126763192483150456408860186780273495883025581431158232585124017584068079605787987317882776927657470636641163323521045480240067529786559645514108663413544201177379142673222748349558852792619470519315732458796799780040164125225915584134091380311020974953813455281561266323747522608521019952772198194029006777793871029163256337877413679225942292585784528765905508129012267703603625996392518501562345324985889476158854452767922805955880062620891864667381868668311197727661045615531279720485377481178014293060632658621072393269076039046195646426577841935375336968601866222511026426754722297078739383700487230531194339045322524452808153145144276294515149918800657484308218236003125568849401668624635011419675373116104752504129447950291820337219756212857163660858061390070581304226366826276993271878727002376331056139431927976675692288618262578679065951137197990501205871204872578441662231360190068290460444068097046663788885257807023357463308308738816925788280188679526590441946059012416599289427013996910007561881821320970977050461692715801477613293793684665542426835714625651803000561517747220837830620150562829694181669616929317273616497977102183086119985998237252841201446558822595314291779565821114193430234098771395671420926642542380490237613315861540540188830109665819259129317290454397851009125239934144996689173801337801147872682432303703132527655803422916438071598133088792162684262133777571318623091853661932990357012287270682834914791232850277474491618769082070088864106123012137837081304371781452490540017394361902275568749774882034818270643318390124789193237953998632656256017581452890379525704007827096536071006848645161247077010982162887991809491098738369766158851625513950182868716634114232624296111194753841433126122008244653310896974059925881921320951542180020987999995250656850547343272133759927806883872403272648903104577667258685435178098390585157864917270616063839267808282894416047466577587932502498223610679780601387537405825082616133838521932796513029711296860033286881672265413435032121805461666845671684518837969536554680939949226281582607819758953483000687633451008271606404370262511367053283855712283817225743443443760015574579687014894024868607860990981436381265917512076678392204261924964546835101776039902203700538281500896144984326835716704772708466029850730494631897657657540963773259057546101599207398606368918169953542663944687972324619517630618510207115711750555859931900065849513923677274451432219798431624005691736436821708987511926760171684924763514400654909321818780598875447076648623447066781031907683075877219787251955323248410246243392302455534723376302536096663611695110621743010170988853565789190924886457209128304028664124561176576661279318802329986953819639561683529031716499832557667853439091704047053607951410016659080067488716668926718790313982157865633694235229645019789324517846949729166832161232572767828204708327101974321567626994570243323611359445069081587053218660086684121068931173495111783192951932497792391198483343623094408641077117659208342294881762184186879163703109170135684054072050698833486863722836371743060911364781299205510105956459877100013864720566468006795982704012874115101993550656653229040998220698624453136301825521999297351562839167403436680916581972223746313040715844148630173290469092013298456146512358071970539008314637175088012280836709297017639324848733366014872190737137643246482331217599375041922149195488920938995406694688819533123445126739848657046313041256439678633501966744971264352098029009572829801013315237438550048791515107581244883013606213644658614032176348203306105963838003922351819621123528049373199046374155777472633030382399875772111489268803437297482215791917199926524414362403607580755469253792135209110830252221379756510969243364102600206001014723235563068781499302539584432927076156997160275171374803325216804565973026769375438099243708838796594706911853037195573176231343011026907819530151835889847008991263112268456566408388987043108854405000748856047675913797508627267293418757859492590059518339008742118494013463931754458959846116348345858766185925382766398436935459376037831667354454453277113854078364025296549980370273656242839682201189911088606413461024451950797312565960458751097973770857688906198102787958570913730113938715799973440325241279020030629398754421008421462739516747252802564989963366559092117380060541650776536302039402948505512454381294989585188394677017808243861221008368576199356591229681942263062933064605832083180991155407518900056629974512044188983586897539759934594342304937533720858929180270248220257333588932239039217974127302704512126610726070985266475462216981173980526552093958270762919303739661720666957065823536821480494694386479802898459209753536526701505181258648631646597012051476327662271477006103063588661776434994720274262836208723073645373573417933895155007161868748832374784000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "numerator": "9349175238597165177111556881347060635335947210444836569523767420375853304534756829311144021961430249972850986148958379130722916837336122205588689210226335392440629287580461316693838549901589052851433338534800133405185981563216738064235472675993912320506147625328896594069852370172071010184147899541006836926475941598269370502336365221930087014011796643757401446388310546998395139288169912663647676226434598226147783100681157721389986245523858291359610544254597681168879951586433330334597301696259082668223235857701983311322372414737775812959107459876530906767943946288209603383467075827220458587343163890887727784532603216860932489197310617732757916982409404620129681537210791455544470933670242013352153398692136382705376374108533170673677543841431879884399084515848667495981972463784198236355985612405066541163766901947936556172062372148848051027199631718792863083083143382059615044249257235016434675354892041681832430569555362889074254329555622145304200806772630900319512718281009433460210935419508090474261465991687936699387584332453642905610616114258251339964838713469658192706369476984752705781489450334177298400112658050047912350566021278485496925354417064537139940647889260259310133716839965510555188021881467797149882950330407538936028353343846200590788230424350727326975192132151311679080692187756767466679748193871313174981199564288765848768203518315335568810063956512761970074780894000152185658507958720654579855904227509498764111996324884580019693809514152976287243658969537999827454251305288798583664493188479368197034890089926839767786409549194682199167591059078502963795315448125832363642400871571852635735935049790612006329390214847751955928418913086484621519005056153039295089217208827460526550154209205882986057192237714030637578071488562018203275860439324414096224264554671573887784410975812779586784557679950730636160082337050796033064303173772617301024530823140879933594750797076987688481050173979312265979280457206452966416372559957880389325193935710118385680937575154078504911285536464384346535053083917844833633804434517957577592565336632040371889496354015959350486476647702229124211458747221314519697928659945095260875195340878110694170478094956215277382594278593111112085784148221984058099491245025768067443740737264038039410666106634526579270780527461299335855054941459926279802197761876815174748304995516921756375615988381401006425727514978585392695285582561570378857332810418110620174076680605805805912707051792287350556587299523534299402153330778836935355694132632102693892281356404663123591840180624301738762366248817116352753522863991144444394092555816751336784820290581094986658525713047568122783162527958756774400708367529520182899613935502156926395135727748521704392325201829800937553733035952418981233887382208313390986178467825220950921368338377091869114999372934699681973141054906543969767709706937879900422153486896784801003284358394257592236227445992014737528463861177491162322442915041799807871861902480233364467901662247415010891153479049148153948315479678599781041135390046206587997865656912854178036528181545893528578349002252671561699769842401381991409423365298201969152346954120040639129052291489120785243157472423220256163750167362186911856921209687288748980628604310083971183621263871411203560143624738187052089994214675507568866118373796551107673742846163569028777363632262842272447227180329207563758664454347415001652896594310536009095876767263758964546182505173754474612405630152566894023386273485106162931728124315834152154303586719027071029268121166568963937270343390819805911852474439028939314973775919969536510516318165641545263313714979893656372689314236722106162457220735964384263595460057352845111617028971970693774951879027838922156556875385449693120564640393214435579770063748197002897833133140970768624048441099922861664999127088647521202786488034331031831564149688682536169414776591688445784019183157105820637050184089405619131973058086571385422213176704668040379253677165198464392671887325011892216431585324243030697853858427994331145112707390671830223654601837974790151858598018487189332626072085175640955583477207955988698867536213839333056041012149250462219377419963909811700529765048961127569660727611296969087474189982101989219609208267070192323673880467401779439876330172657438871461216602847244297086481237973809813996945873923287398419218338122150833774882823674147853909177741723689592221203409646957704790546684253819574667305998951813045485391341693429638618212127122197100521337347846960228211064041641720235779724217393529600580985369619557988935100416237847759296651760863310549717150531571294941721911478598544251828996815052011260171067849045647672385054628371120813753436695125429309829775006639619164227892706537844381791664415374382196123081117720901937614041566970612453980514228887682521775326507375873327240916257617276755877175818729360096282392497683112910061761244885596838008278371954192171628935424803714079810512212721950365005095348848887102292650864188199780746671328762387959632558542413717091073299629692348719162323758735726102808643306362602037337915157723617889015650511638031382203442275948377098629757086240418788921058351637167893518765779035376123206365605741806993181661011589160508357685591730083089448612056418316596339514131753499694466075636240040047629674475656461526999944252663367298590436222376759340747614402689944482279095609789946404373152032601928439394205923487323577993917342938168668772787671555026621171100096163784287665391897276193231287355926136301559975442778747394484022305044972074136412057815809011090035251616935278521289076202033515018664421730555883468693172862052358847680973326520467320584064094738690263165055159631159250792207586424220513446583445913227134630070016050259455829085116862908757506118068654421843370578078887764946448962669874232468114631382055548109270050780740990357162403839388020991630584279730494620645715545907666411531182311006452515316050335350870622927359079336548188575605787520709577158638833490492999779697930872992036550276910164404121560612777957207375393235283720258960184988153380640263285285650434755706766883884394750125089597677790715012935629992327168614398203596687160422434217472558737386682716817012024050068675690372784127981773380847844270976966657310106263507724778078711631174076225407484168616034302823106635516384609368933676088008103359616446667503902823788446572300114234377547335087382486036155750538073476201547496973375793274342419711916021857787448927489589598865714538582492139898392943009897477678977467211615564284742954966024846409503167661912860449346938348802477929493814161477409813685694848997036154773351861123287512750444389260864834739880010619638810509271706425905908286712485413544586081945203006048859054107920486846804139964069124048904184299089624625469827934006255111831148585357260105080591801918237947947473577302468634098998580350941178492975000032098886639920380616442741984943540918056446745810705029844525683795929944288541598712731516610890942070711020446795153786714210781248360724966136183852666923172141954411972286068356301795693606339278373325899625705349612208826684299598229267843945121710443011905360984487038309170807175487756681995214433603873679041945200056074613356750522368591533456197346300601350825772463925057724781729467180733899611017338357225318526995946340778778624257686173604802783168457432061680548088908984136871589114757257411853070889018844886587949026601130611167314225025643829776322524520900427341287550778580825463927656677749652653799093365457631889477055416114226681419164700332256356404666424254818586130665258893117691172819687020270719769514666723973514492966385024680429272378129361241670113406141806867824129446333574080299188249593317323507621719012010167036866870112112776669109780679113649"
      },
      "independent_one": {
        "denominator": "334856338827432999013586304301917984578764861504281266797245899925727447054745519523918084346464200989271541936821868974899470782319396612649170224043180802122750350236631501331347776408039484137897375559901883008004963634495598219568136836321776583582789051592502002235951031247451487923867969197658942840458495392561984973659769657560577101126489149961878049097294854495787436381634357754506322422415545288908114121539774239598200341847185439397474017266415704599829406457952908592043439072973871356633460718625895488259376042540233797320838602503836055510476282594650349589378437802765170154725622635834722522018225148936880645938791303995537610177423871025027354204004637905742177516369192887383889696437062430920385044933767141271061413066118323024326294845358645800816916035135822628173510159131790773785097492094792910698092503444074157886728288737546604293203015699247772723940089537005176440636359441793974405322312791771616133750124005166241628140338271662885437408383709584606608797583275530204962321857707230477414550222414581314948735033749597256081410830774358561786607169164127654671802219583888309675154101112928353831643577544501603600532191929919359478006476895079566732648068657262421388032061789623584617061710604899229082115293573438721224438111653135989687896559583330176508048529062513536864694691558893899433324418524140536844354576280810685874646721814806684319752826202054804002810686767284437737090869118671808073158254396913535139220147335604430983242464936972817315168718428536114272417155541103045928294285632417007153648611867262629935692120546947728724912973770575463890904277663706104700351844589791317056574837995217117435493752504605396015845860911798119968471727863549081218338202362084476512072471103601490216769080316951977415004507375219370766650288398160738897043947248150745843824764560644498684218352934945651699813935596003665833244056998537954694317177226315650114461193403540280911852853760349989681907665868463168255903919755530977704874986412438535309829972005403570900704926838826446032936345771975564282269876987093206301566310420485140367079351953915793661935823288834620090970299743925052251415100865014521215583779415207200839235325632314960868742470640387099063767265589659173328521276865006958598433531661433761937206605376764463891286538686727381590327439380401716380135963647439978067483413235224975078766128543058538418567465723555598967847312115871005432787488889847467371205210635638138165387529721847535730242278289307151996753914338420587045026403843291850383412960961226602371949945670734299002054598572854391133706647738428612905537563565067290435970441338749968318895402428602224833800730222812948270672197615976707487204436803214886898016005405321603754170948160050799388420429067620414173098409074913531724720921526470866197156254292959733533007531022733892644338509472664891974168674417956908658658459056482394327740507597812448188202121290037593364844431269080188540057654911110843508842633110774532157913758631921897720265638100565884864206898159844782534889018696011943209673876822886351259664959330828807222409427602939045508139688987275712493037190059419784046534631122938356268850719324871585148088597715944532470197014263369026171357886717040514537172849569268166946532568914278952088617670444330488074120402735445104659053955888503218902594087605133600663817760876616828506387531751938654432487397318127096336893914153038555769478066619441186313669165509780914457499551627664075570370722468696786799543625765444152238743204665378853511123886855216660746195684335150156828066344955738621963557060886344995526993354699642184745190733525611786886314313623988797604520471572443407288158685027091577991417762561056851774310132021045348547804567530464226465992372047942407372071788008166735576776051343643112421274575754980459434702940943614335341526461313142099019132615516800101831661256782612432930306245787645456760210575453862217057979013153405954679648002861157140247889760926048995719263234846312198762162725361224482567272626111278400512659520701257734000363054665614466666252227469472096686347314683933433764249133177503666730358899576003647669656559588838647235172231936758102461961786638537739026497955695071780508090431280357858878346043077438680312394975189807653841905842831335678421061963548674472328630007559240398445998158621168611648974056519681280526018262675318192505087358874029078890930025731468078342452546444414097087870142106936365702221589342845560055590679552946498958524957263318209638068479299492699465437309215427717933424954385850227070860011425894945980018020473096804297459179090877693164873016950545410837486172352527277918383114040961628313476377191263989941778101129878709085180665854694036661271836458722305183171267903847491157185052767761155224001186136375124773805857933898406711022708878404079650127008062362757739692257812069175078665392931040272638281662362981882083482275464273775636792787185294621573360276008244847252310299626044841499717244216512415868162099882064900250405508059065101839599583823664064911907807533154914833249767924712150243431971090672874276029325950436743401551162441178407134681089333904887253850186245897566227159150522220502403832154118834537109774464046965691206647863857861894389578617004907767007148005359467572829346393843785147799222166774056740106170449369127002422386878034242196217646650306171311381955978787289895694978679930401331620127608858011486838954718600666339320291164724513084027961440177535560998655768548790549711620261829099903259186145595312199609501220122922677021966593684693188413236563003142492320477864510628474719759362018234097372577271058268921646770339808088887223891535721371912735775071654152288435186067572870547985217463612973864071730371007872511910996248599482864255284808600512380918479056600384858318957032629648396180463749151323105091961199825339682594370802248671841849374835124193432022785388509227001004672518824949621801112492370989559037875892332167294635232116007348486339495193542312188485240469273086896245608372064914913703642227488639640797917890806001866035006055919351811875745496394963906320412568259444079386958607601804681035365304207983178480789756797685770351161746314267191148544",
        "numerator": "31868275675743507622395797985233412757682350197689807947142637399885925019214375964581336845001321163429674395360660865317814245973343822485910126951103694077561857174391844211856649619331908568237848964835811738825123926614153938815554171330635346194222076050399472406332591625022991590462559561554481704597551401144519561032350159797559435695910161994475212503859346468658773656905008968270458992823900500598033023689308925843451968326139692024883779794772100149346174922487635300929345457590086950396076085260082794941206784726804961716596361959516676800025473015579414881080979335723593225632970841617674759871983255694968089523651295436022745768953250271380939977347445931158637497156999576142218160042618674921939391801557061048656120519896139372305122681628677461393360959229414702074990937548003470494994265477752034310901025987270747113924553729192257870308344242529298902039895989261110986765629795050544176939350429892935853127174238045964001978497713527590900320386514715246158998082062894628682703307965230107032175101498057392061181257009272412776863970704276111100017500029940642375902453864247067529406855280549704066211882731493274595496306404942586574597081810112267320927996070381666435008594340968994823465676971392655506593476175854377837093822239203519724882608199463472268820660559896456240666220113608335495103663886849973164744732621852771112580628648692154248571994583325146433161061845649275840909911692956476965056245465797999891559265055461433934958900628415959446553051567184350849529798495936550695727914921862474183816942282988250472485895921882478206911595485612467134851722098159932972141864798218205000878120155921429017579924367208199361343187003845706907853436726722684355492771723210559355194802521640861951277854650259171350971113362130136740055828181564951560147865658577224250370746194180292345196855403052498516931391198586763873291117757785765290810901246431988355130258488329959714437867700841830084919498079350136928670817084767217780790426078262183383229433027104197780058612160722758769201762863614536311907158776770829955417274484813622272707428949803490467972171358628840933544979609291648188397450198165104797708533891996891379407026005738423333718130340793298119823020595691249136100382876711442912774403371977901730241783719122677600446734970433112499959983079565430956028803399361643077371916765624566730795310901496211997013421911439374491600244394191366789881264648456450846456989974502596045397495625452576661033310664428820581949477653813669737026497659651503591237702371873929141665222855709656840300949546124474644490741379058510158500285865193901620894227532733533069631144219519917776216848967337581614551427116935596330204652306465917606357754036872667399483774250161492021381190499181994821183473345470945170357404836306591518561928706714862095293562768002365729846117709212732438214280812361932803086806036165759418959431301408452159815662628087994052545762397746547189739977327991486882905491336056799597597212216298962684968691365068091472661753262515080907704925145735386316143034926709126571285778450446497742430048682530996219923509015791014623935332915459965331171306079483746882572697723003229125606462617708971193494138458212540899516983224760017853246387010352234271481295610319370440449871841403221258605569611327152172770913061614685875281643277399625872341708331201365952136691476588599224854107769113381090803287402585922555409870513117585079842096148321429719097186518244419883582468046557809377759659266616718612012325021524440377877834625539941134670443918407136460084979204247873309069289014370853489033854022146726904319006179576033510500415490152787318952779566267918261228899423875948305867366462562306600798536496885401990248845030769202751239734442489754976323087477368859028518827998091617409100364774532266931805561876746677619978050424929686525806285106582883793695087232749583752440393116814888761346790126424056296117399766652238462430700701465381670713484465265243315793923346360226417642505811110085394106400562417377759067128302951232947930968212555575755835583212574704064506227930139328733346982991415058483982652993286735977489691635533100578848326309225892242052353796619434650648907457471941270945882729557898361743853420444608856375139669669910380395452994433879564186593727517551651202258939332653118920502719030842694506724330578688620532236640796004076374449891561421432739843159638299048136462738231474984687428552442354476008651622320700501459805340024091850061936964392080234502028574537061121230360577267074775043367900894015425620141093069390436183377143237899235027149667476155082911206432155715929734981808748294648130517701773067425295657180384569321737893737520563573333614913964417092843642668280502619125217800876312054321301845603824316068736911156165119535278705494274002811645694319242533017328001387908212706304351700260811450971789259954760302732481072337699977082362565647705052246116130308112847516478222944972736104026174796771415655035359465082976246724816931117824189673243219397997555906862140006690350449428121943275718922824469514898378610271953901745480745839178538662104700389693405197217988451048852106073066856051427381503518157547916451632168958229094697571276540027981162182769166112985660522150679848443712567452758201680348660190155000620828876389205135551566003858195541802482207737155067637835846322597290830768652344954359556411369818195032240891366927312232819235828843258532249336178766359551872836954937182653809315200571407857890609833630581821284724789250476465926801852655133554084847877349390353363256587820713512046762397452839905931661609054663849849476136019342109302171026907687961919606743878523876436976966737175863002929910648464385989332544571724908851359160290925638102375632119066323924593724993599520540175600358800985359789120804790072002186646609582176764876872170621051852790929273301403936127756737803380955019015946891545932541724120305695614647608372488579753054185357420534883529787215753897817844694162532768153988370810212514598259080824626381773271498144973870074278329186988923980348719998447345011437526014144902341492114202182796832297274832419234204131249"
      }
    }
  },
  "phase": "C11B_V8_COUNTER_AUDIT",
  "primitive_AQ_sha256": "a97ab4e80868f10bb0c5975d85ea95b187b7834d2f84ddd0fe0928e8faca3e20",
  "primitive_QZ_sha256": "8b462fad661d47e3b9f671b5335fb2a58cad3a89c7eb2e97a1cce093b67147de",
  "primitive_coordinate_change": "T=U-E1, then U=T+E1",
  "spectral_route": "pi/4=atan(1/2)+atan(1/3) + independent dense spectral summation, scale 2^40",
  "spectral_stdout": "PASS_EXACT_SPECTRAL_THRESHOLDS\ncritical_eta=1024 rho_upper=0.852925358017417343 threshold=0.853\nother_eta=1281 rho_upper=0.595483743750826493 threshold=0.6",
  "tv_one": {
    "denominator": "1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "numerator": "9307990613507839339633163812410443476338660753551271591876085037730137427188159770143216937752626579493645616757384523885146593821517931303101110074540386789980457270653172053932356230940349824119049608091907699107830981850552078637718197109010710719355462771229955248854252046564389037221614007439437854049518799499413873247922129797514481752612778231959310801072031315449031237096781288708644134881259714807181161052622230988027674500226085038069106913914716696350250021918712064773244360789550026879017990042111512083840970414463939487309102253025474931123941399814018105990496670139465317490860429853516149875050757088232596415139392483860124641833421451040271085009393821588569452779215745807349155903354393799131882455112343047467971743345652359496509216573575597163459833004116263125055759008832112503908167467831805391291442939224897933246505903971127297773942708496242742999241676937527535105177557543682449550705266271906655064967565984905117519792374894195608637447955824363355075334355833046354891090763869203221138843339512604960679223242627926658578274147953477437411660898139684307055994406506857923482787591555262322406290859956909593826476859537884734075641158398366096256524957049851232916856204387894298614572723043041923606990881895113068475436370547905984999039243724859032314552628954306264534626851567092958528688935805225799987441067871036792073021387758960326748086254525669864611270196555389926347346402519659135024809969580091017947789752932313772233116272641656331076419682171998982830316635558137439513073279126382815757437394084835469116252339575298780152838911763023254969517739022717596238969231862542296473395476498172418574716071287161784144808425717102120455457811836663324862843419946072178247405458118695373340293228626532660209541463712758639241252417622890766869664063903923907245849144464273920345780850141561100305770624433642605354657761985270617329046617328038730088616267619691147782708411551555746230014911109412559092276640800281958166544252787983644512295650844874676487750708707356446507780678671208400555915139478595299764107205730632212665480332042809169049596841258095581740899238025707272481655933683695148581789512262456243324515664424275590463030348629075776689581679138506858415882317161095439361"
  }
}


==> anc/results/c11b_primary_v8.json <==
{
  "certified_upper_order": "b0_graph < b1_graph",
  "events": {
    "BIT0": {
      "graph_one_upper": {
        "denominator": "89484644012947477758927077328562787425479686198452682573234791051736354897708564596535047667116623483380065117301690738215633518066431592398052750402201753062765832520590592915456950657072827959036738829645080048726641875154648638197038580366313211359514007137613818956181153203564840678550558117242379247114595684166950290701125901687047360631059554705725461438192120112168703014435833191042105658374810911788103405863089804193622641275285479389001439737964357881057311878816489339909479941384968563069838513362475222628385716581618210335896347702726109347954590558231274110420557490492585309911340293005736172359086048268339616458814860731655144602413841309699352894126763192483150456408860186780273495883025581431158232585124017584068079605787987317882776927657470636641163323521045480240067529786559645514108663413544201177379142673222748349558852792619470519315732458796799780040164125225915584134091380311020974953813455281561266323747522608521019952772198194029006777793871029163256337877413679225942292585784528765905508129012267703603625996392518501562345324985889476158854452767922805955880062620891864667381868668311197727661045615531279720485377481178014293060632658621072393269076039046195646426577841935375336968601866222511026426754722297078739383700487230531194339045322524452808153145144276294515149918800657484308218236003125568849401668624635011419675373116104752504129447950291820337219756212857163660858061390070581304226366826276993271878727002376331056139431927976675692288618262578679065951137197990501205871204872578441662231360190068290460444068097046663788885257807023357463308308738816925788280188679526590441946059012416599289427013996910007561881821320970977050461692715801477613293793684665542426835714625651803000561517747220837830620150562829694181669616929317273616497977102183086119985998237252841201446558822595314291779565821114193430234098771395671420926642542380490237613315861540540188830109665819259129317290454397851009125239934144996689173801337801147872682432303703132527655803422916438071598133088792162684262133777571318623091853661932990357012287270682834914791232850277474491618769082070088864106123012137837081304371781452490540017394361902275568749774882034818270643318390124789193237953998632656256017581452890379525704007827096536071006848645161247077010982162887991809491098738369766158851625513950182868716634114232624296111194753841433126122008244653310896974059925881921320951542180020987999995250656850547343272133759927806883872403272648903104577667258685435178098390585157864917270616063839267808282894416047466577587932502498223610679780601387537405825082616133838521932796513029711296860033286881672265413435032121805461666845671684518837969536554680939949226281582607819758953483000687633451008271606404370262511367053283855712283817225743443443760015574579687014894024868607860990981436381265917512076678392204261924964546835101776039902203700538281500896144984326835716704772708466029850730494631897657657540963773259057546101599207398606368918169953542663944687972324619517630618510207115711750555859931900065849513923677274451432219798431624005691736436821708987511926760171684924763514400654909321818780598875447076648623447066781031907683075877219787251955323248410246243392302455534723376302536096663611695110621743010170988853565789190924886457209128304028664124561176576661279318802329986953819639561683529031716499832557667853439091704047053607951410016659080067488716668926718790313982157865633694235229645019789324517846949729166832161232572767828204708327101974321567626994570243323611359445069081587053218660086684121068931173495111783192951932497792391198483343623094408641077117659208342294881762184186879163703109170135684054072050698833486863722836371743060911364781299205510105956459877100013864720566468006795982704012874115101993550656653229040998220698624453136301825521999297351562839167403436680916581972223746313040715844148630173290469092013298456146512358071970539008314637175088012280836709297017639324848733366014872190737137643246482331217599375041922149195488920938995406694688819533123445126739848657046313041256439678633501966744971264352098029009572829801013315237438550048791515107581244883013606213644658614032176348203306105963838003922351819621123528049373199046374155777472633030382399875772111489268803437297482215791917199926524414362403607580755469253792135209110830252221379756510969243364102600206001014723235563068781499302539584432927076156997160275171374803325216804565973026769375438099243708838796594706911853037195573176231343011026907819530151835889847008991263112268456566408388987043108854405000748856047675913797508627267293418757859492590059518339008742118494013463931754458959846116348345858766185925382766398436935459376037831667354454453277113854078364025296549980370273656242839682201189911088606413461024451950797312565960458751097973770857688906198102787958570913730113938715799973440325241279020030629398754421008421462739516747252802564989963366559092117380060541650776536302039402948505512454381294989585188394677017808243861221008368576199356591229681942263062933064605832083180991155407518900056629974512044188983586897539759934594342304937533720858929180270248220257333588932239039217974127302704512126610726070985266475462216981173980526552093958270762919303739661720666957065823536821480494694386479802898459209753536526701505181258648631646597012051476327662271477006103063588661776434994720274262836208723073645373573417933895155007161868748832374784000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "numerator": "7140483561949381929351617956923889457822267984327011214156811019608274160253407601328869236274752146205704643802954839751971442422238570775394134040870672285451410178233475334668697627790750604304105425112320129586664560475615981400599215500196465372480991922626420408413482451234657977391567227097113975170809586499535502118136652340952801742733145028719049572994065730203101965029829244359328235921360579270952616665268248389325013099853404503942732906640179449848620652081911724256782463125624123122137477900306104343989440730771965762321506980325273451350999581998470791409206777063286419166579487330938665181837294422227779451469470292565316786891123572715367697507856815003695997533264531647525775821381668476880916140890955627536760122793708873252096050834591065763925531097524876637072356905710854961714009753192497383155114851033118085715716987831235796818664424172646554053643212006742252972401050710035351211010145390220343368327240436219894741358822022753318708760535857613810798900252419310319916810443501392307327480847808929735272710392626285108186240193774935801996554095756332591507516022470535320988627221486790236069925832402354043003322266936929349111846240172634702527564240330378529807187907450773507204770922081400220138694425380325693392888061229389749760492796436398496574298061348687984519512269104610447374443630628512372605365490447870467182045433065609338215124278726228901260500213535761173783255479855268881879505483335817614216762777958092824301760819897962253894025173369515849996454887129989398600364445378621467896403016100781592024427871272914975399544697572075487980360820770528026813545415787347271750008797212646862579150018809362518854703462549827505382587964133566169993771841044092477960069542804881331883733665836253718544505238480948441212019663682478521498221286217766591151267224423674765386713604969399042044453241842624768078470988214036706013198858995164071664342136049664109601336256313228756542741028477192877392459707283094417283555616375065274714479795514368073012578617179155280112514800642322406995299303852207405053075232934541433099463548150989157651557982570396523359612087387448776246842479044056886383737508675725412914521680820277088449423530014646229752466743220508439188259068285859414984977061925757121403463706885467725979685512305414155302918349558733125458365839847353618427564896555545620930000765054633336939986511961080824457560944952483472090933906159526812387910845964398465093631296072226867394801054343818525779890116796705416777959708582409888553259495574146413247103755126150703457300623230533208067983698157350338404354728100656287601981973276168583498191046159813055098871774255078117500936901434327266563578476184895181753003635123931145336599666123522638361711493308865293959617047440135081190454314177465187450726056130918025552288625718769781644540355128826943378090468946249248075158134028921227801938978208473342502822950028138172823254101905686244251398013867877731662217552206221995385194082360255171746932078571289820118836092309335503706857612930360890584806384377870667491984426600140266183686998580993465535343049483356358371608843036757965219025618656098105063865736709834756801545638378550243850855023732629802871719938658921077884626841204156699358944816713866939386438449547018070640295065854469830072345245091569034110305929372944139423330758482023571467451119578537250562180590202123021925754280563189291412630635566852900288539182594422835465565679895245743380762447427198398504572295111327024863205096840799514211463587830601347418623929538406314762018854882976886497138071971904960052446314923063428302857527104644104662694220700482798662556198363437804263522662474551421532201816780247663897307416603655517533819850992568120240364181369637287583899675064269751075631928548587471295308118479124448405222340793488638028710911228241229580896588932948524580761257876265293730351616258923250024771233560051172783718671094086529867047807934710149313083646462667065677480042713324653377191591021376969306711196571524057391279917881750593216463390038445650901626943497934219477161775206579710680528657518148490604337671956161705300585281567175877873856547165656881715706636678250203371334987170038064095482511190975185267383295713260862440583822183132099896343031900285826838334814289193217760524755172034716746516803806318684936386082222283542653900213261197164414799944319072362573947643813085004715079956926052319331713077502126544233547531220388232141618218589961211890999966683557355817009524902872052642748915191852729919928928011989640792480706536749484298560323177220231301461716992516172245175056637643479201087692500925652447447926211994865464558085459986185074491340088920231472237799493955252850520553635668523717657046378816492947929060178333642513378825302244976032157383251167775561546526796768451355628873130711353862801235425675647340297763925154286760810001307972998814742658297876853332700162387812508659952460368980145176206711360469816267115680291650478001536493147847702138800025922583376078875547276919780365701411947722694077240494608815380275895751760639355727348184428086257204377679487589602462289015478581205942174345344925603023203206932606874731413140398572063350549623249973686916108208936439989739822625541989451098582309611566394715468761191039921857284088508611625890979122006742936468117923123415076949415391491021032192637585241573442960121870278028395532150790644897260711315336613922731268541211534194732308387578190503858877335028722590498796309018148332514001002284811481650172561893880990419240744742643422556642988193833536705361776799241205472229232628282352319308134513126800268398898280338450762461693250933109601411318444145004068550673536824375562748716572420431875183181189973643260703573851485795087973066858059796104771667657737486054549616889561662141199731565900168848075427162323421836771234169528201290509583438762640968296320439650135449823677853968659400851277557168486853426402869436587875731030654593516927669313462154946344652017878691458885365994153131633714897678459861834794514469694535825676176051882611643195718575721996954535507490943114887714873057034353928600180613207173676761892018056485615696621536194729690212937746406071571373137171838370657306956807469898516485491536443172378034825867328492303804680219931869989150756190302872398609967031551239173556015218166163148364847510135904390703208877488866270225878645567709353415320851151777165871288284691086857622123961318812916812362870185632238316016299656843365576264420413018970306505227347815238897212517443044453597847012969083050807131486283160654745004638462660928237173352348341201037801456395715053704987190580850130847319495046806146225046166070793897501895835341799077157035728595675992514038064980024318981060217404387630291021774329165648221095270883361630490953107314035992132738665221720784906049488648731495454726374741380944729445644820975512653472837447118142582559634834259185577513889732516096795591975398207029096425253942026166753168687260147335104426433936650607120823726068241699308059273179342038172772917057960019147704618910306190256155508224344448542123409262565958841443163239466511064963102486923667912305644110650911280168184516160937289172688404238427772993430022184609547566174820496866392602401491878672804139103680376799648519024957740025786430412731820156351550541753989828253936436592180866868988446501885614430330536739394041229997941341955575746931980481197229403386840565749915178556950007970593535623954218586613236381058306931017319389434630419516957756527959240766739127322820053871404614221188910651051205439327972709887446545417314024027150713188687654630762854914572657042749186320446087707483163018418677831003678722655014960427346496467129898125814142963902386272866616613649"
      },
      "independent_one": {
        "denominator": "334856338827432999013586304301917984578764861504281266797245899925727447054745519523918084346464200989271541936821868974899470782319396612649170224043180802122750350236631501331347776408039484137897375559901883008004963634495598219568136836321776583582789051592502002235951031247451487923867969197658942840458495392561984973659769657560577101126489149961878049097294854495787436381634357754506322422415545288908114121539774239598200341847185439397474017266415704599829406457952908592043439072973871356633460718625895488259376042540233797320838602503836055510476282594650349589378437802765170154725622635834722522018225148936880645938791303995537610177423871025027354204004637905742177516369192887383889696437062430920385044933767141271061413066118323024326294845358645800816916035135822628173510159131790773785097492094792910698092503444074157886728288737546604293203015699247772723940089537005176440636359441793974405322312791771616133750124005166241628140338271662885437408383709584606608797583275530204962321857707230477414550222414581314948735033749597256081410830774358561786607169164127654671802219583888309675154101112928353831643577544501603600532191929919359478006476895079566732648068657262421388032061789623584617061710604899229082115293573438721224438111653135989687896559583330176508048529062513536864694691558893899433324418524140536844354576280810685874646721814806684319752826202054804002810686767284437737090869118671808073158254396913535139220147335604430983242464936972817315168718428536114272417155541103045928294285632417007153648611867262629935692120546947728724912973770575463890904277663706104700351844589791317056574837995217117435493752504605396015845860911798119968471727863549081218338202362084476512072471103601490216769080316951977415004507375219370766650288398160738897043947248150745843824764560644498684218352934945651699813935596003665833244056998537954694317177226315650114461193403540280911852853760349989681907665868463168255903919755530977704874986412438535309829972005403570900704926838826446032936345771975564282269876987093206301566310420485140367079351953915793661935823288834620090970299743925052251415100865014521215583779415207200839235325632314960868742470640387099063767265589659173328521276865006958598433531661433761937206605376764463891286538686727381590327439380401716380135963647439978067483413235224975078766128543058538418567465723555598967847312115871005432787488889847467371205210635638138165387529721847535730242278289307151996753914338420587045026403843291850383412960961226602371949945670734299002054598572854391133706647738428612905537563565067290435970441338749968318895402428602224833800730222812948270672197615976707487204436803214886898016005405321603754170948160050799388420429067620414173098409074913531724720921526470866197156254292959733533007531022733892644338509472664891974168674417956908658658459056482394327740507597812448188202121290037593364844431269080188540057654911110843508842633110774532157913758631921897720265638100565884864206898159844782534889018696011943209673876822886351259664959330828807222409427602939045508139688987275712493037190059419784046534631122938356268850719324871585148088597715944532470197014263369026171357886717040514537172849569268166946532568914278952088617670444330488074120402735445104659053955888503218902594087605133600663817760876616828506387531751938654432487397318127096336893914153038555769478066619441186313669165509780914457499551627664075570370722468696786799543625765444152238743204665378853511123886855216660746195684335150156828066344955738621963557060886344995526993354699642184745190733525611786886314313623988797604520471572443407288158685027091577991417762561056851774310132021045348547804567530464226465992372047942407372071788008166735576776051343643112421274575754980459434702940943614335341526461313142099019132615516800101831661256782612432930306245787645456760210575453862217057979013153405954679648002861157140247889760926048995719263234846312198762162725361224482567272626111278400512659520701257734000363054665614466666252227469472096686347314683933433764249133177503666730358899576003647669656559588838647235172231936758102461961786638537739026497955695071780508090431280357858878346043077438680312394975189807653841905842831335678421061963548674472328630007559240398445998158621168611648974056519681280526018262675318192505087358874029078890930025731468078342452546444414097087870142106936365702221589342845560055590679552946498958524957263318209638068479299492699465437309215427717933424954385850227070860011425894945980018020473096804297459179090877693164873016950545410837486172352527277918383114040961628313476377191263989941778101129878709085180665854694036661271836458722305183171267903847491157185052767761155224001186136375124773805857933898406711022708878404079650127008062362757739692257812069175078665392931040272638281662362981882083482275464273775636792787185294621573360276008244847252310299626044841499717244216512415868162099882064900250405508059065101839599583823664064911907807533154914833249767924712150243431971090672874276029325950436743401551162441178407134681089333904887253850186245897566227159150522220502403832154118834537109774464046965691206647863857861894389578617004907767007148005359467572829346393843785147799222166774056740106170449369127002422386878034242196217646650306171311381955978787289895694978679930401331620127608858011486838954718600666339320291164724513084027961440177535560998655768548790549711620261829099903259186145595312199609501220122922677021966593684693188413236563003142492320477864510628474719759362018234097372577271058268921646770339808088887223891535721371912735775071654152288435186067572870547985217463612973864071730371007872511910996248599482864255284808600512380918479056600384858318957032629648396180463749151323105091961199825339682594370802248671841849374835124193432022785388509227001004672518824949621801112492370989559037875892332167294635232116007348486339495193542312188485240469273086896245608372064914913703642227488639640797917890806001866035006055919351811875745496394963906320412568259444079386958607601804681035365304207983178480789756797685770351161746314267191148544",
        "numerator": "23603232923448602869176445048480068312362721652192753972182069739993441404856855803555566918300426594733098782976693429316568897775970846030724743546875184066582158477856648937678371618782482857437247869781950280599047391953241679482019342108083917314070777118094102188130148607671530083820847545897867995500038295844825781796016093925149677173462117511677358362655000648225502745107704840636684710644056295102015072052867946075978711530748556694609619358856561931021552691143050737429734431897519022542464116126943296440829730604170913069127561381781239140793699508645653703479031683276974331104902723917147582962164479263380466602191092183739701142173397873134002213063331571252296435493670768474269095904417760125166639603188314823864137954159558806927727380171929948856417747898710197152334796269691422914372536987846674120164573093337534201186093270182198262498356717723237270033583039985618062578660036625110319800856565901212615676175973477531052816368617919251092612800910221894949956886422512136549861078791609231094430757398231784685468876872296676705424212266934707937378703176726113319581399614440175416325384214712301232770287418039778026664090470513316154350496737334678385407150845242841043278488103077185730235187197985235388249127522346567608112294618893927497701102843494993306162856911131490156790694508522599991896573611200845109109206318920887285293023677300844670742675927800047811417361863434485860682028266364663028994113817467339039835102845407878697986781686471494030985493202333505411588570703238257537431053017519256292282867452482454464619660939341168397472021868300725721192008785158812302767668368254067151010676500974393609071425046055802710278320125529899251280751172544660072153579721122577714751921921009150589283909920708487915592569885743273762550099327879550688392464134574941854135107283477989643060614404948213384346585991571640772010242957749347391224401134310584277140229144131222317165012220888774404685819078027796295487379549848497114161142568542541214695003391522410868569132058875164092645158874769865734329713907416190422508522142985098635310332618944269353080942345606003965112939532479140845537373583289194326150364958327780472834896780202874294937426850182893477938603121935658099332737644562038444927926538180240706756091885120817296136904298692668285056445661836143194424560547497443638896674507400649573215337720520327123915503608972078513487996412599903412300840309793755136186031922949095182593396910023848632805122383713649564322793581433681663020372424342457457755013751127882917098456714646233657290592196579798629360886784883243368945162881667430240838280920656825392931978683978022347752000782540056559469135217729071509096533169237579146931360224489223473358343499750537206375972233798529043079142583937572087427566952582468142513044791829646859881273543775743530019075711729565886660564733961390245035728865200210842658952457674805828572721657085271139415165125676532374736611781466877065039958524945631742517147404631472092654180565138330339110848664477413726804574956752098419735144480831938766483501897789098398563643741605253392235258640638483652929545880817825696548092993300652214233848109941301260103266650521918971731116296211145474370616287102335918038246419423671119226281716964749914748751153867715374671989492629269366161142966163743893785163338165282944895751559972063446633563837070585258177097873823864158594177605698012179288587660994058257387587490711065527994384515008066521660648243608269347930044311870104699302079297412804974577118878726793141947190924118940329325266698205975390984931223122276793385254010961606177178589559222732813932403629100418969240950270120337413292234027491181328598646819125462652885581486082448979141639085216737159416385087249706069568345088168693266799608357970575099558456352308403494766179884556196530386988534363762892031520299703830555067813920389167532934980190216675552974659976578652130269760498185691363973509617844789982255496998902147469188543482118661999976838357040779728320116226708108867888697598207437491143655722674717183295813519668078061162499695730347740201017474358779001756445978533773466176410733295105097969318150923440856215226988898820640670337003626447977806588433622928077277296661597052452215137997031234560889969309675276866196353453565903010222828235221229275009047681354202494333922866174579540072643523981770179105567364801075813874392774320934590717547636166956472446709321560552039278222674404972124800849945572360049835718323800258976027980065157170204672663325477333811353874957943200492475896638409712279404375144344475792914152916632123108938131199666710313811361832390175846448417701990861048017712713462349479036227110717739513792693377094023938102744155270374713683295216497316893986416981732609867055201288523803602486335852550579105104244596079603922787514999771487188055045914376725008821322163456550162396280623313968095922018443200565121986609602164194991962114237076608261146570315676507696947426543637804080325736842316564952952755146428407483234404163775404692734511952422555300838213644658124638950456279093988969637923187983452976862020772432510244813744561713006068167887856594239938649822068536346716380549110383188589829461792683039350288182342540751974939372318658692007459960141718213376503922695117283566847357380055346408586020969641063045521261172190713896415593605030481825732482527039188645434771427627981384160021832556292565405572760166879758938171471450614108760459912136477465187168457991100293238813145125474689768035668013911448810504527051449231418421484453850028705641839271978327102777595301370473653153663771577550242821167545542087139582240106193790019214527576988626504225036876392052287438021376102405686472772462048707704777293549822917124791048215956084128335493286060420012182323916102965598946215092225450498289712904270025040107190382796864318613698398902715181941133994882953089160303968527537542211153056903260299761854666774316850483617436771667010645452562630312532058380418567116363745089094519551521997357938153401491756597290868252514604175024346491809641138627420393309950239766460489226574319129972641406098509152979754024721"
      }
    },
    "BIT1": {
      "graph_one_upper": {
        "denominator": "89484644012947477758927077328562787425479686198452682573234791051736354897708564596535047667116623483380065117301690738215633518066431592398052750402201753062765832520590592915456950657072827959036738829645080048726641875154648638197038580366313211359514007137613818956181153203564840678550558117242379247114595684166950290701125901687047360631059554705725461438192120112168703014435833191042105658374810911788103405863089804193622641275285479389001439737964357881057311878816489339909479941384968563069838513362475222628385716581618210335896347702726109347954590558231274110420557490492585309911340293005736172359086048268339616458814860731655144602413841309699352894126763192483150456408860186780273495883025581431158232585124017584068079605787987317882776927657470636641163323521045480240067529786559645514108663413544201177379142673222748349558852792619470519315732458796799780040164125225915584134091380311020974953813455281561266323747522608521019952772198194029006777793871029163256337877413679225942292585784528765905508129012267703603625996392518501562345324985889476158854452767922805955880062620891864667381868668311197727661045615531279720485377481178014293060632658621072393269076039046195646426577841935375336968601866222511026426754722297078739383700487230531194339045322524452808153145144276294515149918800657484308218236003125568849401668624635011419675373116104752504129447950291820337219756212857163660858061390070581304226366826276993271878727002376331056139431927976675692288618262578679065951137197990501205871204872578441662231360190068290460444068097046663788885257807023357463308308738816925788280188679526590441946059012416599289427013996910007561881821320970977050461692715801477613293793684665542426835714625651803000561517747220837830620150562829694181669616929317273616497977102183086119985998237252841201446558822595314291779565821114193430234098771395671420926642542380490237613315861540540188830109665819259129317290454397851009125239934144996689173801337801147872682432303703132527655803422916438071598133088792162684262133777571318623091853661932990357012287270682834914791232850277474491618769082070088864106123012137837081304371781452490540017394361902275568749774882034818270643318390124789193237953998632656256017581452890379525704007827096536071006848645161247077010982162887991809491098738369766158851625513950182868716634114232624296111194753841433126122008244653310896974059925881921320951542180020987999995250656850547343272133759927806883872403272648903104577667258685435178098390585157864917270616063839267808282894416047466577587932502498223610679780601387537405825082616133838521932796513029711296860033286881672265413435032121805461666845671684518837969536554680939949226281582607819758953483000687633451008271606404370262511367053283855712283817225743443443760015574579687014894024868607860990981436381265917512076678392204261924964546835101776039902203700538281500896144984326835716704772708466029850730494631897657657540963773259057546101599207398606368918169953542663944687972324619517630618510207115711750555859931900065849513923677274451432219798431624005691736436821708987511926760171684924763514400654909321818780598875447076648623447066781031907683075877219787251955323248410246243392302455534723376302536096663611695110621743010170988853565789190924886457209128304028664124561176576661279318802329986953819639561683529031716499832557667853439091704047053607951410016659080067488716668926718790313982157865633694235229645019789324517846949729166832161232572767828204708327101974321567626994570243323611359445069081587053218660086684121068931173495111783192951932497792391198483343623094408641077117659208342294881762184186879163703109170135684054072050698833486863722836371743060911364781299205510105956459877100013864720566468006795982704012874115101993550656653229040998220698624453136301825521999297351562839167403436680916581972223746313040715844148630173290469092013298456146512358071970539008314637175088012280836709297017639324848733366014872190737137643246482331217599375041922149195488920938995406694688819533123445126739848657046313041256439678633501966744971264352098029009572829801013315237438550048791515107581244883013606213644658614032176348203306105963838003922351819621123528049373199046374155777472633030382399875772111489268803437297482215791917199926524414362403607580755469253792135209110830252221379756510969243364102600206001014723235563068781499302539584432927076156997160275171374803325216804565973026769375438099243708838796594706911853037195573176231343011026907819530151835889847008991263112268456566408388987043108854405000748856047675913797508627267293418757859492590059518339008742118494013463931754458959846116348345858766185925382766398436935459376037831667354454453277113854078364025296549980370273656242839682201189911088606413461024451950797312565960458751097973770857688906198102787958570913730113938715799973440325241279020030629398754421008421462739516747252802564989963366559092117380060541650776536302039402948505512454381294989585188394677017808243861221008368576199356591229681942263062933064605832083180991155407518900056629974512044188983586897539759934594342304937533720858929180270248220257333588932239039217974127302704512126610726070985266475462216981173980526552093958270762919303739661720666957065823536821480494694386479802898459209753536526701505181258648631646597012051476327662271477006103063588661776434994720274262836208723073645373573417933895155007161868748832374784000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "numerator": "8254981205725227606940757122892747904341033504426970842789167713299483919477235283084417453351764412488334092782347923893941492183687170634890621495600793657375241497776913571736862122855246112953668852987179493612361351213965509364737407555669032963435143832500562492397718797277739038583498556484233575971804594863545229039629950048096537527305197179705467489100324318817002856107350868334345593727401966390437677711344444437961300457002486130894661811568103395221663212608128325857180694130722781673869997606726174703402134259021251597298570917947742561613795198494591966735494311790859862597350433571806067886745116413826339299511453673105529679799720750878266473626526254454016493869340555454948983392374686086700786473071912725369027995947487598495181898973443115539535519486481757715918486783892368278204563731711097316205346235780221622727618493824451000476030548922516669442021192421138246369208301915446731957975157965732543784405948765116206868421771478357868303183782748190140732376461540382157624736422398207590279059770831903494925369125559607476176108368233843502520026625600146704046345254494347584137011730473632339581603010768380450478689334695239512493448365398344683571245740959197681132947692802930346744963158953679244963588129201834431280106957642852473447419701927939577954949662109766967066066324893849613585008842385227921579755204862957490467130241192115690131935826390587566259768496922407076007622089519704030385675387427431783505803920319344501068152422953893631287938308079318684442033696605852702071581484640037641207484804088430916663005113311446234276960802850129018635292528896147836452457647009474608830833959557464304802296391023036700580502462527334978409399954484681965932029839340840267723349286773050997493112416665322283349196271345917778142394980344873113641616267330098970482240653380654843288148969615340655570983716384064165592693886911461311085883528652351163729922921767312636284073635868333237085460732997675877202095246510073594592120587985885056570808766893802616613886036819582131516642202560320695043162473363194410493369695031456162199319220814434474408097995955014103551398342008063635889684314545627075882079378599421238664327160758587745240389906091071050880685701741396403821333363256331571763653589202056044389710845664116818216213500673732434644027878508364943978683928509989710877444350506654483411695209791584957520464690299923168944820380357683812702654202158235748058601424937008280955604234701662747794842780372954773736164540140214111689163737766519710792989233732732859540694339946497331415220585511963818892059935309616528360434871175061786877007502770555802192998258788557149542844761129885317467442332759372519574772454898543736448952388207464657314119953970429154602747578470497421113676388154782667786466805573138828774527350028346179207515080394332039774837472992220038954953045607850007242169283002738814806832235809416563595723663589217080828470926324647715247368763483444754787815772073966630381310787493380763669490773642589519789103582370133023025435287356597966389738719031865183438364007414180175430898930993528326994411866270396260245671955555178987101064018786938784652990824647806284557622975330531453056717202817808757450181687829333211941290807458394426405423106049982232990314797650219120588716001963760290885764511723245843094971630593513426875223958611499378140090728544683631706737762890230286197283692826519617002284179956302563467664573668408177363964055231341632913141823045313482636301960723671953844454585969778122523682648090514386505036878855655546434745549528341821579023175295822656866530682404917129461073487658350580218927434045040803082707561023979298341015262524270480294746208631606171200859917793139352124387624011064878066123774913610255756824176374816119168768212444666852115964159107083824895475765666254676275184969005256532198874143397810804128664886585214006592533610595486446935818605065366309349674371913066811223192083309415714148141099514097087820202813760151451471021883581864747638054425172311549036118870159796780130051172862205993904469531505119992572323054103216724244055758899842952094612388433665180792280269804252518381317971192215322875755266017743586397069416165205612364892669401970343942196220026288710113053145293964964323297543938435468801481598672001668930217918244466305779482111441514639088356151097216475490018600459785948751347916769930483866921898598182109443078664810216634325039039510926374045629375326702134744930644420259629665260247908808559524567857690209691702002339579993414808832596281227767018835307987251250288617441745515262380884008128578474872601282214927238884931113572191090721597719985707426904657783475954542918996474529699739299451752865213868312905435136196784829150555152491306834327000313449874984464944873128627183732492638056905159454802479980422420335534205125330528105218758136992496260120459471037696050167228484505088492873311420730903788732261315763224631239109066447854080908682382913751988727334367808924951784239831276055450035012284056857145859967088801384235687299103009706740353604118976488067758149668816542755409637260859167927050677433573175465417974148588361550536509724091388303302556696107903046506735881295968191310051036596548450031919332150499035813269819209714134943648301970531578445281061800632136639314090454320184028653129974239076914765996614802075489513932583647245703637760518288442483249257818316225146036287319047019955628691686736855186788832160999342293154284111736237632738740755991255098486796857461500087827688387765272208317604460827392811716035338471133179982160620191779547469003413495206574675267433335450038574964557215550716699727684387828994072959332235273362100207701945923637340353960200448527499443629169147812858738381628047191082013072385970537083700907048108162084080435941985469043918833714315734681423285832868337760703418586087232037396126359478698621571711916963120326710639262281342484336650480735933249272817070850475290486617790346632502339508469430628414249814584942188311401257271885777246233839703183787566207103963368696492478204748255551524679565684532862180724186345815790475900239752984754128242871860789912220208303830230388840324606085561278008180817158117125551804154368263975636792768570780831461399146855194866534668187365757054833088514637775733613988404818932561490917363534587375735436829167753329382214443067289755526103448758612578592284721269678325444431731560736034645611712378725749883559406286606722129801068882084946554392134060114124641749293504904924175912106781975773039904511622423874241250241470779689604851402924613016841024142054979917049741488190619480892255517868216806682648298484486906061973493529867922737666208140248336904897555622037913389442011103183255517249911141084792929145493321296087699499216442696250098906732336581836020331758063683944619829730313816782957217676469620831527495006551213922575253621557156785471119386748927194341385685478831955596539621366358182833074646466761663159670107312418385111483002595885260853608858624230149151987328845927969079833162518130508190260638789496937736996213800620443957770185217543690658705245404026125577336291703028598150605155945230950545986172594309001981724164876499529145622979981324857633170920737452721841902717148086792003385815122937946603168803753438026749834011898664023966321352694495991281301483599841557094063064344348429799469316403022895955568262120040086998440034000597212327193007253565413766156650426832415244811868185561723958642311780194594604498294097689989690436516059353959566291609523947634830522128145696003554766762077353254981848432807210144698645180123736502762818611814814632467483384645220974507224295016132242824788343386083722988220745307261299671624048496002793410844676661464254698769482220132241613649"
      },
      "independent_one": {
        "denominator": "334856338827432999013586304301917984578764861504281266797245899925727447054745519523918084346464200989271541936821868974899470782319396612649170224043180802122750350236631501331347776408039484137897375559901883008004963634495598219568136836321776583582789051592502002235951031247451487923867969197658942840458495392561984973659769657560577101126489149961878049097294854495787436381634357754506322422415545288908114121539774239598200341847185439397474017266415704599829406457952908592043439072973871356633460718625895488259376042540233797320838602503836055510476282594650349589378437802765170154725622635834722522018225148936880645938791303995537610177423871025027354204004637905742177516369192887383889696437062430920385044933767141271061413066118323024326294845358645800816916035135822628173510159131790773785097492094792910698092503444074157886728288737546604293203015699247772723940089537005176440636359441793974405322312791771616133750124005166241628140338271662885437408383709584606608797583275530204962321857707230477414550222414581314948735033749597256081410830774358561786607169164127654671802219583888309675154101112928353831643577544501603600532191929919359478006476895079566732648068657262421388032061789623584617061710604899229082115293573438721224438111653135989687896559583330176508048529062513536864694691558893899433324418524140536844354576280810685874646721814806684319752826202054804002810686767284437737090869118671808073158254396913535139220147335604430983242464936972817315168718428536114272417155541103045928294285632417007153648611867262629935692120546947728724912973770575463890904277663706104700351844589791317056574837995217117435493752504605396015845860911798119968471727863549081218338202362084476512072471103601490216769080316951977415004507375219370766650288398160738897043947248150745843824764560644498684218352934945651699813935596003665833244056998537954694317177226315650114461193403540280911852853760349989681907665868463168255903919755530977704874986412438535309829972005403570900704926838826446032936345771975564282269876987093206301566310420485140367079351953915793661935823288834620090970299743925052251415100865014521215583779415207200839235325632314960868742470640387099063767265589659173328521276865006958598433531661433761937206605376764463891286538686727381590327439380401716380135963647439978067483413235224975078766128543058538418567465723555598967847312115871005432787488889847467371205210635638138165387529721847535730242278289307151996753914338420587045026403843291850383412960961226602371949945670734299002054598572854391133706647738428612905537563565067290435970441338749968318895402428602224833800730222812948270672197615976707487204436803214886898016005405321603754170948160050799388420429067620414173098409074913531724720921526470866197156254292959733533007531022733892644338509472664891974168674417956908658658459056482394327740507597812448188202121290037593364844431269080188540057654911110843508842633110774532157913758631921897720265638100565884864206898159844782534889018696011943209673876822886351259664959330828807222409427602939045508139688987275712493037190059419784046534631122938356268850719324871585148088597715944532470197014263369026171357886717040514537172849569268166946532568914278952088617670444330488074120402735445104659053955888503218902594087605133600663817760876616828506387531751938654432487397318127096336893914153038555769478066619441186313669165509780914457499551627664075570370722468696786799543625765444152238743204665378853511123886855216660746195684335150156828066344955738621963557060886344995526993354699642184745190733525611786886314313623988797604520471572443407288158685027091577991417762561056851774310132021045348547804567530464226465992372047942407372071788008166735576776051343643112421274575754980459434702940943614335341526461313142099019132615516800101831661256782612432930306245787645456760210575453862217057979013153405954679648002861157140247889760926048995719263234846312198762162725361224482567272626111278400512659520701257734000363054665614466666252227469472096686347314683933433764249133177503666730358899576003647669656559588838647235172231936758102461961786638537739026497955695071780508090431280357858878346043077438680312394975189807653841905842831335678421061963548674472328630007559240398445998158621168611648974056519681280526018262675318192505087358874029078890930025731468078342452546444414097087870142106936365702221589342845560055590679552946498958524957263318209638068479299492699465437309215427717933424954385850227070860011425894945980018020473096804297459179090877693164873016950545410837486172352527277918383114040961628313476377191263989941778101129878709085180665854694036661271836458722305183171267903847491157185052767761155224001186136375124773805857933898406711022708878404079650127008062362757739692257812069175078665392931040272638281662362981882083482275464273775636792787185294621573360276008244847252310299626044841499717244216512415868162099882064900250405508059065101839599583823664064911907807533154914833249767924712150243431971090672874276029325950436743401551162441178407134681089333904887253850186245897566227159150522220502403832154118834537109774464046965691206647863857861894389578617004907767007148005359467572829346393843785147799222166774056740106170449369127002422386878034242196217646650306171311381955978787289895694978679930401331620127608858011486838954718600666339320291164724513084027961440177535560998655768548790549711620261829099903259186145595312199609501220122922677021966593684693188413236563003142492320477864510628474719759362018234097372577271058268921646770339808088887223891535721371912735775071654152288435186067572870547985217463612973864071730371007872511910996248599482864255284808600512380918479056600384858318957032629648396180463749151323105091961199825339682594370802248671841849374835124193432022785388509227001004672518824949621801112492370989559037875892332167294635232116007348486339495193542312188485240469273086896245608372064914913703642227488639640797917890806001866035006055919351811875745496394963906320412568259444079386958607601804681035365304207983178480789756797685770351161746314267191148544",
        "numerator": "27773742900250686577143399988420260243187764082980718975181934559481623652112768112863280461673271583028776133704644443374096165483674201313905460474389042350614042199037093307731384582406908300478754206364539492849974825165207594827183493459593701394542699245104130771318055129912116624778322351176449205486035967866668259640693831722410914791097850093504042574973752120109568724030850239662628118951553719674570259362677211607068758069465924592518824217098366061721826112003068026243900174419254367339153854510825181541856207667222325103531716700768988102279648076105143355290336485864201592854298336964339515067761458221127172966415596029640953116492753884278461039841491054811810938497978081582598081647652678132268893957728356109305108624230801499569827236284084126444965176214127402357747067162900746241880858207160429842751385810364946083035797307463670302518463781115874274263895673714906271749556306708986731486434727068821689983360924709296141178463500694492818680457486485545318008639238462344585602102313273477455242122429137912526558998654994311994625100332435512768075755767506835613981412567163573983659356155770776755792557799688918920293388108754306881792585718998675613520587682052632281079718453655677446892029922775274305870307349605778020987390942014949075110523065638319666822923173328715504208273915273048650009833219086739657969101560452614673792796515506079118696881905330907573773321086717458385686853759242547931446164002832253597987529738315905846748057259846183099875622336280520034311004465139038898687593454457608830714080643862793791429977838633950072623422363966506824761371881686662767055412243112379399600565741325191784240247669557981338784651680215774879242931537405356661873738110118703418092013920931517997465076898176459459547477388968245327103914269444779151547631641156694930353626398607591860176414003273695764929869728852469857168761384822468458912124545795445785712636722403750442887552281244722926397085356720967529705022051259318918697994033816882871744498892978026685763025698073248452459771120310628739861232576433190649903859396581130194193621213895257501925846362493908287698066865426224948133974981680248515509391906537659552061585430357249169435481294707234140972432055872246167840900422397040183431932316772638701648358967856119397399327122796009982519760944144763176364726471866905725566208870262045870349075248613620706435187585331275339758628754239266829044462891985234470151624719771087162282002055914281169756183612988080688998854476013529164153229682620670174769734592314662983669393002174550343674865779993278804368945550937945654216439207179078246151996497823138834069904449230207759234035703191838164241101405497259578685379341607380483915821763193468762898447728560338074022804880213459721633032609084480090979673972946982434214600334915214219400287368868431085153280726247201050063737842540275237099465465335375166800185341441742327729778228491979218567662927637037696959360658419321545922125981864808729128655300929366369347280820886807336051428538427215186969154017907186577853976282505501120762557102845506652874817778430965632744532127605004779660793965678089696894356687585935917250134343689312619453573185879806170194304466831041390553719260152788554318249711352933570011904274242458341260092892763623335163650597363217711230363775221883463216728393064542017839877598607412605886843244934882619722290799101575959148304385235111785115955455587709134378516852015378870708527440323165455976968621246646615898363041756998002969910332786008319029555975938860134186905398816232556438902790513582764242990905071242928240610427908914484684138800061896910471611674738123610583153022048247532288136524408163876983157672657825943168817203773446976343395037019387395096342071069033454808572842395917278233100334100031117632213884440699872993949521572065657147563410865341838388194304996784141526050435897782082521826009949129422091748299902645752871923950182165304818003776458303921095540735371750401448906758702460381528213417152107516692086245632809986326752767286459086029443741571419699963329464445630698754257731587842100150468108102927849241618102650573716922144354385511560930275267342394408607930389696701461169555710811925519020699954139941393366802775612314966835600213919085298165061798367653752308157324193627039746886773335899606754015032125006531667428864876955263351819342537829185948322311624909582731723349497365757087196960416730676611650592766258649852409601296426002159018159957803656848301363984000319629495745633218776395846936408632034565073394023140461332932038069816732232972707697709931915757266025004297458895788428689611104086853210519264052939455331191071950243707228999416215567603087753239701287126939470558455145840688086719170743755419289628320554232758468038734458931164194806660967909799591840283970615860464972963648611795471838031155736579625442942746753131575736025337765155105470229754425179745402778290098521101301068856273904036050512665035062847185423355331923289556254006846000950364108731536234445077972751257515334206401396515899864045475868693923973361980065608402378012051089806611721945536882945956890326378312286764670080810666141058769582500552290635181108263529341836388838019115749590626122542442671044627802799623341867974407641456881228502300020917617846936607749394033155889118653553364062928063056734892907657857477183459651184017272288532233104731430653101796372577635164265045346698897251405047029631203106517634220102108232129658954042734110676430928855337155356488022639968039911937522330276000011343148963336980748727857488747298636420812115986999349158355250859044260877037495448266811322994521011526833036151781612827391761510981116099867835069669805581728094772003110337953098549642762455247286585075068223506016214493805305084305694710709128772619396915487495428274563840615274020469866313413277992078513590900242510843139052095493678784851972825197760253217157059667615907644909843355045549267953774674747625830079733328805835648263242909888834865319522584881852129989247528471927055130309057203500546972074214015259663139905468761468852736136531905777033765071129244827900330879199694006789472159569"
      }
    },
    "CCS": {
      "graph_one_upper": {
        "denominator": "89484644012947477758927077328562787425479686198452682573234791051736354897708564596535047667116623483380065117301690738215633518066431592398052750402201753062765832520590592915456950657072827959036738829645080048726641875154648638197038580366313211359514007137613818956181153203564840678550558117242379247114595684166950290701125901687047360631059554705725461438192120112168703014435833191042105658374810911788103405863089804193622641275285479389001439737964357881057311878816489339909479941384968563069838513362475222628385716581618210335896347702726109347954590558231274110420557490492585309911340293005736172359086048268339616458814860731655144602413841309699352894126763192483150456408860186780273495883025581431158232585124017584068079605787987317882776927657470636641163323521045480240067529786559645514108663413544201177379142673222748349558852792619470519315732458796799780040164125225915584134091380311020974953813455281561266323747522608521019952772198194029006777793871029163256337877413679225942292585784528765905508129012267703603625996392518501562345324985889476158854452767922805955880062620891864667381868668311197727661045615531279720485377481178014293060632658621072393269076039046195646426577841935375336968601866222511026426754722297078739383700487230531194339045322524452808153145144276294515149918800657484308218236003125568849401668624635011419675373116104752504129447950291820337219756212857163660858061390070581304226366826276993271878727002376331056139431927976675692288618262578679065951137197990501205871204872578441662231360190068290460444068097046663788885257807023357463308308738816925788280188679526590441946059012416599289427013996910007561881821320970977050461692715801477613293793684665542426835714625651803000561517747220837830620150562829694181669616929317273616497977102183086119985998237252841201446558822595314291779565821114193430234098771395671420926642542380490237613315861540540188830109665819259129317290454397851009125239934144996689173801337801147872682432303703132527655803422916438071598133088792162684262133777571318623091853661932990357012287270682834914791232850277474491618769082070088864106123012137837081304371781452490540017394361902275568749774882034818270643318390124789193237953998632656256017581452890379525704007827096536071006848645161247077010982162887991809491098738369766158851625513950182868716634114232624296111194753841433126122008244653310896974059925881921320951542180020987999995250656850547343272133759927806883872403272648903104577667258685435178098390585157864917270616063839267808282894416047466577587932502498223610679780601387537405825082616133838521932796513029711296860033286881672265413435032121805461666845671684518837969536554680939949226281582607819758953483000687633451008271606404370262511367053283855712283817225743443443760015574579687014894024868607860990981436381265917512076678392204261924964546835101776039902203700538281500896144984326835716704772708466029850730494631897657657540963773259057546101599207398606368918169953542663944687972324619517630618510207115711750555859931900065849513923677274451432219798431624005691736436821708987511926760171684924763514400654909321818780598875447076648623447066781031907683075877219787251955323248410246243392302455534723376302536096663611695110621743010170988853565789190924886457209128304028664124561176576661279318802329986953819639561683529031716499832557667853439091704047053607951410016659080067488716668926718790313982157865633694235229645019789324517846949729166832161232572767828204708327101974321567626994570243323611359445069081587053218660086684121068931173495111783192951932497792391198483343623094408641077117659208342294881762184186879163703109170135684054072050698833486863722836371743060911364781299205510105956459877100013864720566468006795982704012874115101993550656653229040998220698624453136301825521999297351562839167403436680916581972223746313040715844148630173290469092013298456146512358071970539008314637175088012280836709297017639324848733366014872190737137643246482331217599375041922149195488920938995406694688819533123445126739848657046313041256439678633501966744971264352098029009572829801013315237438550048791515107581244883013606213644658614032176348203306105963838003922351819621123528049373199046374155777472633030382399875772111489268803437297482215791917199926524414362403607580755469253792135209110830252221379756510969243364102600206001014723235563068781499302539584432927076156997160275171374803325216804565973026769375438099243708838796594706911853037195573176231343011026907819530151835889847008991263112268456566408388987043108854405000748856047675913797508627267293418757859492590059518339008742118494013463931754458959846116348345858766185925382766398436935459376037831667354454453277113854078364025296549980370273656242839682201189911088606413461024451950797312565960458751097973770857688906198102787958570913730113938715799973440325241279020030629398754421008421462739516747252802564989963366559092117380060541650776536302039402948505512454381294989585188394677017808243861221008368576199356591229681942263062933064605832083180991155407518900056629974512044188983586897539759934594342304937533720858929180270248220257333588932239039217974127302704512126610726070985266475462216981173980526552093958270762919303739661720666957065823536821480494694386479802898459209753536526701505181258648631646597012051476327662271477006103063588661776434994720274262836208723073645373573417933895155007161868748832374784000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "numerator": "9349175238597165177111556881347060635335947210444836569523767420375853304534756829311144021961430249972850986148958379130722916837336122205588689210226335392440629287580461316693838549901589052851433338534800133405185981563216738064235472675993912320506147625328896594069852370172071010184147899541006836926475941598269370502336365221930087014011796643757401446388310546998395139288169912663647676226434598226147783100681157721389986245523858291359610544254597681168879951586433330334597301696259082668223235857701983311322372414737775812959107459876530906767943946288209603383467075827220458587343163890887727784532603216860932489197310617732757916982409404620129681537210791455544470933670242013352153398692136382705376374108533170673677543841431879884399084515848667495981972463784198236355985612405066541163766901947936556172062372148848051027199631718792863083083143382059615044249257235016434675354892041681832430569555362889074254329555622145304200806772630900319512718281009433460210935419508090474261465991687936699387584332453642905610616114258251339964838713469658192706369476984752705781489450334177298400112658050047912350566021278485496925354417064537139940647889260259310133716839965510555188021881467797149882950330407538936028353343846200590788230424350727326975192132151311679080692187756767466679748193871313174981199564288765848768203518315335568810063956512761970074780894000152185658507958720654579855904227509498764111996324884580019693809514152976287243658969537999827454251305288798583664493188479368197034890089926839767786409549194682199167591059078502963795315448125832363642400871571852635735935049790612006329390214847751955928418913086484621519005056153039295089217208827460526550154209205882986057192237714030637578071488562018203275860439324414096224264554671573887784410975812779586784557679950730636160082337050796033064303173772617301024530823140879933594750797076987688481050173979312265979280457206452966416372559957880389325193935710118385680937575154078504911285536464384346535053083917844833633804434517957577592565336632040371889496354015959350486476647702229124211458747221314519697928659945095260875195340878110694170478094956215277382594278593111112085784148221984058099491245025768067443740737264038039410666106634526579270780527461299335855054941459926279802197761876815174748304995516921756375615988381401006425727514978585392695285582561570378857332810418110620174076680605805805912707051792287350556587299523534299402153330778836935355694132632102693892281356404663123591840180624301738762366248817116352753522863991144444394092555816751336784820290581094986658525713047568122783162527958756774400708367529520182899613935502156926395135727748521704392325201829800937553733035952418981233887382208313390986178467825220950921368338377091869114999372934699681973141054906543969767709706937879900422153486896784801003284358394257592236227445992014737528463861177491162322442915041799807871861902480233364467901662247415010891153479049148153948315479678599781041135390046206587997865656912854178036528181545893528578349002252671561699769842401381991409423365298201969152346954120040639129052291489120785243157472423220256163750167362186911856921209687288748980628604310083971183621263871411203560143624738187052089994214675507568866118373796551107673742846163569028777363632262842272447227180329207563758664454347415001652896594310536009095876767263758964546182505173754474612405630152566894023386273485106162931728124315834152154303586719027071029268121166568963937270343390819805911852474439028939314973775919969536510516318165641545263313714979893656372689314236722106162457220735964384263595460057352845111617028971970693774951879027838922156556875385449693120564640393214435579770063748197002897833133140970768624048441099922861664999127088647521202786488034331031831564149688682536169414776591688445784019183157105820637050184089405619131973058086571385422213176704668040379253677165198464392671887325011892216431585324243030697853858427994331145112707390671830223654601837974790151858598018487189332626072085175640955583477207955988698867536213839333056041012149250462219377419963909811700529765048961127569660727611296969087474189982101989219609208267070192323673880467401779439876330172657438871461216602847244297086481237973809813996945873923287398419218338122150833774882823674147853909177741723689592221203409646957704790546684253819574667305998951813045485391341693429638618212127122197100521337347846960228211064041641720235779724217393529600580985369619557988935100416237847759296651760863310549717150531571294941721911478598544251828996815052011260171067849045647672385054628371120813753436695125429309829775006639619164227892706537844381791664415374382196123081117720901937614041566970612453980514228887682521775326507375873327240916257617276755877175818729360096282392497683112910061761244885596838008278371954192171628935424803714079810512212721950365005095348848887102292650864188199780746671328762387959632558542413717091073299629692348719162323758735726102808643306362602037337915157723617889015650511638031382203442275948377098629757086240418788921058351637167893518765779035376123206365605741806993181661011589160508357685591730083089448612056418316596339514131753499694466075636240040047629674475656461526999944252663367298590436222376759340747614402689944482279095609789946404373152032601928439394205923487323577993917342938168668772787671555026621171100096163784287665391897276193231287355926136301559975442778747394484022305044972074136412057815809011090035251616935278521289076202033515018664421730555883468693172862052358847680973326520467320584064094738690263165055159631159250792207586424220513446583445913227134630070016050259455829085116862908757506118068654421843370578078887764946448962669874232468114631382055548109270050780740990357162403839388020991630584279730494620645715545907666411531182311006452515316050335350870622927359079336548188575605787520709577158638833490492999779697930872992036550276910164404121560612777957207375393235283720258960184988153380640263285285650434755706766883884394750125089597677790715012935629992327168614398203596687160422434217472558737386682716817012024050068675690372784127981773380847844270976966657310106263507724778078711631174076225407484168616034302823106635516384609368933676088008103359616446667503902823788446572300114234377547335087382486036155750538073476201547496973375793274342419711916021857787448927489589598865714538582492139898392943009897477678977467211615564284742954966024846409503167661912860449346938348802477929493814161477409813685694848997036154773351861123287512750444389260864834739880010619638810509271706425905908286712485413544586081945203006048859054107920486846804139964069124048904184299089624625469827934006255111831148585357260105080591801918237947947473577302468634098998580350941178492975000032098886639920380616442741984943540918056446745810705029844525683795929944288541598712731516610890942070711020446795153786714210781248360724966136183852666923172141954411972286068356301795693606339278373325899625705349612208826684299598229267843945121710443011905360984487038309170807175487756681995214433603873679041945200056074613356750522368591533456197346300601350825772463925057724781729467180733899611017338357225318526995946340778778624257686173604802783168457432061680548088908984136871589114757257411853070889018844886587949026601130611167314225025643829776322524520900427341287550778580825463927656677749652653799093365457631889477055416114226681419164700332256356404666424254818586130665258893117691172819687020270719769514666723973514492966385024680429272378129361241670113406141806867824129446333574080299188249593317323507621719012010167036866870112112776669109780679113649"
      },
      "independent_one": {
        "denominator": "334856338827432999013586304301917984578764861504281266797245899925727447054745519523918084346464200989271541936821868974899470782319396612649170224043180802122750350236631501331347776408039484137897375559901883008004963634495598219568136836321776583582789051592502002235951031247451487923867969197658942840458495392561984973659769657560577101126489149961878049097294854495787436381634357754506322422415545288908114121539774239598200341847185439397474017266415704599829406457952908592043439072973871356633460718625895488259376042540233797320838602503836055510476282594650349589378437802765170154725622635834722522018225148936880645938791303995537610177423871025027354204004637905742177516369192887383889696437062430920385044933767141271061413066118323024326294845358645800816916035135822628173510159131790773785097492094792910698092503444074157886728288737546604293203015699247772723940089537005176440636359441793974405322312791771616133750124005166241628140338271662885437408383709584606608797583275530204962321857707230477414550222414581314948735033749597256081410830774358561786607169164127654671802219583888309675154101112928353831643577544501603600532191929919359478006476895079566732648068657262421388032061789623584617061710604899229082115293573438721224438111653135989687896559583330176508048529062513536864694691558893899433324418524140536844354576280810685874646721814806684319752826202054804002810686767284437737090869118671808073158254396913535139220147335604430983242464936972817315168718428536114272417155541103045928294285632417007153648611867262629935692120546947728724912973770575463890904277663706104700351844589791317056574837995217117435493752504605396015845860911798119968471727863549081218338202362084476512072471103601490216769080316951977415004507375219370766650288398160738897043947248150745843824764560644498684218352934945651699813935596003665833244056998537954694317177226315650114461193403540280911852853760349989681907665868463168255903919755530977704874986412438535309829972005403570900704926838826446032936345771975564282269876987093206301566310420485140367079351953915793661935823288834620090970299743925052251415100865014521215583779415207200839235325632314960868742470640387099063767265589659173328521276865006958598433531661433761937206605376764463891286538686727381590327439380401716380135963647439978067483413235224975078766128543058538418567465723555598967847312115871005432787488889847467371205210635638138165387529721847535730242278289307151996753914338420587045026403843291850383412960961226602371949945670734299002054598572854391133706647738428612905537563565067290435970441338749968318895402428602224833800730222812948270672197615976707487204436803214886898016005405321603754170948160050799388420429067620414173098409074913531724720921526470866197156254292959733533007531022733892644338509472664891974168674417956908658658459056482394327740507597812448188202121290037593364844431269080188540057654911110843508842633110774532157913758631921897720265638100565884864206898159844782534889018696011943209673876822886351259664959330828807222409427602939045508139688987275712493037190059419784046534631122938356268850719324871585148088597715944532470197014263369026171357886717040514537172849569268166946532568914278952088617670444330488074120402735445104659053955888503218902594087605133600663817760876616828506387531751938654432487397318127096336893914153038555769478066619441186313669165509780914457499551627664075570370722468696786799543625765444152238743204665378853511123886855216660746195684335150156828066344955738621963557060886344995526993354699642184745190733525611786886314313623988797604520471572443407288158685027091577991417762561056851774310132021045348547804567530464226465992372047942407372071788008166735576776051343643112421274575754980459434702940943614335341526461313142099019132615516800101831661256782612432930306245787645456760210575453862217057979013153405954679648002861157140247889760926048995719263234846312198762162725361224482567272626111278400512659520701257734000363054665614466666252227469472096686347314683933433764249133177503666730358899576003647669656559588838647235172231936758102461961786638537739026497955695071780508090431280357858878346043077438680312394975189807653841905842831335678421061963548674472328630007559240398445998158621168611648974056519681280526018262675318192505087358874029078890930025731468078342452546444414097087870142106936365702221589342845560055590679552946498958524957263318209638068479299492699465437309215427717933424954385850227070860011425894945980018020473096804297459179090877693164873016950545410837486172352527277918383114040961628313476377191263989941778101129878709085180665854694036661271836458722305183171267903847491157185052767761155224001186136375124773805857933898406711022708878404079650127008062362757739692257812069175078665392931040272638281662362981882083482275464273775636792787185294621573360276008244847252310299626044841499717244216512415868162099882064900250405508059065101839599583823664064911907807533154914833249767924712150243431971090672874276029325950436743401551162441178407134681089333904887253850186245897566227159150522220502403832154118834537109774464046965691206647863857861894389578617004907767007148005359467572829346393843785147799222166774056740106170449369127002422386878034242196217646650306171311381955978787289895694978679930401331620127608858011486838954718600666339320291164724513084027961440177535560998655768548790549711620261829099903259186145595312199609501220122922677021966593684693188413236563003142492320477864510628474719759362018234097372577271058268921646770339808088887223891535721371912735775071654152288435186067572870547985217463612973864071730371007872511910996248599482864255284808600512380918479056600384858318957032629648396180463749151323105091961199825339682594370802248671841849374835124193432022785388509227001004672518824949621801112492370989559037875892332167294635232116007348486339495193542312188485240469273086896245608372064914913703642227488639640797917890806001866035006055919351811875745496394963906320412568259444079386958607601804681035365304207983178480789756797685770351161746314267191148544",
        "numerator": "31868275675743507622395797985233412757682350197689807947142637399885925019214375964581336845001321163429674395360660865317814245973343822485910126951103694077561857174391844211856649619331908568237848964835811738825123926614153938815554171330635346194222076050399472406332591625022991590462559561554481704597551401144519561032350159797559435695910161994475212503859346468658773656905008968270458992823900500598033023689308925843451968326139692024883779794772100149346174922487635300929345457590086950396076085260082794941206784726804961716596361959516676800025473015579414881080979335723593225632970841617674759871983255694968089523651295436022745768953250271380939977347445931158637497156999576142218160042618674921939391801557061048656120519896139372305122681628677461393360959229414702074990937548003470494994265477752034310901025987270747113924553729192257870308344242529298902039895989261110986765629795050544176939350429892935853127174238045964001978497713527590900320386514715246158998082062894628682703307965230107032175101498057392061181257009272412776863970704276111100017500029940642375902453864247067529406855280549704066211882731493274595496306404942586574597081810112267320927996070381666435008594340968994823465676971392655506593476175854377837093822239203519724882608199463472268820660559896456240666220113608335495103663886849973164744732621852771112580628648692154248571994583325146433161061845649275840909911692956476965056245465797999891559265055461433934958900628415959446553051567184350849529798495936550695727914921862474183816942282988250472485895921882478206911595485612467134851722098159932972141864798218205000878120155921429017579924367208199361343187003845706907853436726722684355492771723210559355194802521640861951277854650259171350971113362130136740055828181564951560147865658577224250370746194180292345196855403052498516931391198586763873291117757785765290810901246431988355130258488329959714437867700841830084919498079350136928670817084767217780790426078262183383229433027104197780058612160722758769201762863614536311907158776770829955417274484813622272707428949803490467972171358628840933544979609291648188397450198165104797708533891996891379407026005738423333718130340793298119823020595691249136100382876711442912774403371977901730241783719122677600446734970433112499959983079565430956028803399361643077371916765624566730795310901496211997013421911439374491600244394191366789881264648456450846456989974502596045397495625452576661033310664428820581949477653813669737026497659651503591237702371873929141665222855709656840300949546124474644490741379058510158500285865193901620894227532733533069631144219519917776216848967337581614551427116935596330204652306465917606357754036872667399483774250161492021381190499181994821183473345470945170357404836306591518561928706714862095293562768002365729846117709212732438214280812361932803086806036165759418959431301408452159815662628087994052545762397746547189739977327991486882905491336056799597597212216298962684968691365068091472661753262515080907704925145735386316143034926709126571285778450446497742430048682530996219923509015791014623935332915459965331171306079483746882572697723003229125606462617708971193494138458212540899516983224760017853246387010352234271481295610319370440449871841403221258605569611327152172770913061614685875281643277399625872341708331201365952136691476588599224854107769113381090803287402585922555409870513117585079842096148321429719097186518244419883582468046557809377759659266616718612012325021524440377877834625539941134670443918407136460084979204247873309069289014370853489033854022146726904319006179576033510500415490152787318952779566267918261228899423875948305867366462562306600798536496885401990248845030769202751239734442489754976323087477368859028518827998091617409100364774532266931805561876746677619978050424929686525806285106582883793695087232749583752440393116814888761346790126424056296117399766652238462430700701465381670713484465265243315793923346360226417642505811110085394106400562417377759067128302951232947930968212555575755835583212574704064506227930139328733346982991415058483982652993286735977489691635533100578848326309225892242052353796619434650648907457471941270945882729557898361743853420444608856375139669669910380395452994433879564186593727517551651202258939332653118920502719030842694506724330578688620532236640796004076374449891561421432739843159638299048136462738231474984687428552442354476008651622320700501459805340024091850061936964392080234502028574537061121230360577267074775043367900894015425620141093069390436183377143237899235027149667476155082911206432155715929734981808748294648130517701773067425295657180384569321737893737520563573333614913964417092843642668280502619125217800876312054321301845603824316068736911156165119535278705494274002811645694319242533017328001387908212706304351700260811450971789259954760302732481072337699977082362565647705052246116130308112847516478222944972736104026174796771415655035359465082976246724816931117824189673243219397997555906862140006690350449428121943275718922824469514898378610271953901745480745839178538662104700389693405197217988451048852106073066856051427381503518157547916451632168958229094697571276540027981162182769166112985660522150679848443712567452758201680348660190155000620828876389205135551566003858195541802482207737155067637835846322597290830768652344954359556411369818195032240891366927312232819235828843258532249336178766359551872836954937182653809315200571407857890609833630581821284724789250476465926801852655133554084847877349390353363256587820713512046762397452839905931661609054663849849476136019342109302171026907687961919606743878523876436976966737175863002929910648464385989332544571724908851359160290925638102375632119066323924593724993599520540175600358800985359789120804790072002186646609582176764876872170621051852790929273301403936127756737803380955019015946891545932541724120305695614647608372488579753054185357420534883529787215753897817844694162532768153988370810212514598259080824626381773271498144973870074278329186988923980348719998447345011437526014144902341492114202182796832297274832419234204131249"
      }
    }
  },
  "phase": "C11B_V8_PRIMARY",
  "primitive_AQ_sha256": "a97ab4e80868f10bb0c5975d85ea95b187b7834d2f84ddd0fe0928e8faca3e20",
  "primitive_QZ_sha256": "8b462fad661d47e3b9f671b5335fb2a58cad3a89c7eb2e97a1cce093b67147de",
  "primitive_states": 13197,
  "spectral_route": "Machin pi + rational alternating atan bounds + fixed-point Taylor intervals, scale 2^40",
  "spectral_stdout": "PASS_EXACT_SPECTRAL_THRESHOLDS\ncritical_eta=1024 rho_upper=0.852925358017417343 threshold=0.853\nother_eta=1281 rho_upper=0.595483743750826493 threshold=0.6",
  "tv_one": {
    "denominator": "1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "numerator": "9307990613507839339633163812410443476338660753551271591876085037730137427188159770143216937752626579493645616757384523885146593821517931303101110074540386789980457270653172053932356230940349824119049608091907699107830981850552078637718197109010710719355462771229955248854252046564389037221614007439437854049518799499413873247922129797514481752612778231959310801072031315449031237096781288708644134881259714807181161052622230988027674500226085038069106913914716696350250021918712064773244360789550026879017990042111512083840970414463939487309102253025474931123941399814018105990496670139465317490860429853516149875050757088232596415139392483860124641833421451040271085009393821588569452779215745807349155903354393799131882455112343047467971743345652359496509216573575597163459833004116263125055759008832112503908167467831805391291442939224897933246505903971127297773942708496242742999241676937527535105177557543682449550705266271906655064967565984905117519792374894195608637447955824363355075334355833046354891090763869203221138843339512604960679223242627926658578274147953477437411660898139684307055994406506857923482787591555262322406290859956909593826476859537884734075641158398366096256524957049851232916856204387894298614572723043041923606990881895113068475436370547905984999039243724859032314552628954306264534626851567092958528688935805225799987441067871036792073021387758960326748086254525669864611270196555389926347346402519659135024809969580091017947789752932313772233116272641656331076419682171998982830316635558137439513073279126382815757437394084835469116252339575298780152838911763023254969517739022717596238969231862542296473395476498172418574716071287161784144808425717102120455457811836663324862843419946072178247405458118695373340293228626532660209541463712758639241252417622890766869664063903923907245849144464273920345780850141561100305770624433642605354657761985270617329046617328038730088616267619691147782708411551555746230014911109412559092276640800281958166544252787983644512295650844874676487750708707356446507780678671208400555915139478595299764107205730632212665480332042809169049596841258095581740899238025707272481655933683695148581789512262456243324515664424275590463030348629075776689581679138506858415882317161095439361"
  }
}


==> anc/results/r1dc10b/primary_result.json <==
{
  "A_affine_law": {
    "H": "I(r)=R_q r_1+R_q r_2+R_q r_3",
    "conditional": "for fixed r!=0,e1, each W_i=A_col,i^T r is Uniform(H), independently across i=1,2,3; u_i=e1_i+W_i",
    "g_identity": "g_e(w)=e+c_u(e+w)=centered(Decompress_10(Compress_10(e+w))-w)",
    "g_identity_exhaustive_checks": 16645
  },
  "B_secret_elimination": {
    "CBD_symmetry": "psi_t(Z)=E_s[Z^(s t)] is even in t, so sigma_i signs disappear",
    "factorized_PGF": "Phi(z;Z)=product_{b=0}^{255} psi_{z_b}(Z), independent of output coefficient i",
    "index_map": "b_i(a)=i-a for a<=i, else 256+i-a; sigma_i(a)=+1 for a<=i, else -1",
    "map_is_permutation": true,
    "three_polynomials": "conditional on r, the three W-polynomials are independent Uniform(H), hence the corresponding affine averages multiply"
  },
  "C_fourier_identity": {
    "character": "chi_xi(x)=omega^(sum_b xi_b x_b), omega=exp(2*pi*i/q)",
    "correction": "sum_{xi in H^perp, xi!=0} hatPhi(xi) chi_xi(e)",
    "factorization": "if Phi(x)=product_b f_b(x_b), then hatPhi(xi)=product_b hatf_b(xi_b)",
    "identity": "E_{W uniform H}[Phi(e+W)] = sum_{xi in H^perp} hatPhi(xi) chi_xi(e)",
    "normalization": "hatPhi(xi)=q^-256 sum_x Phi(x) chi_xi(-x)",
    "uniform_term": "E_G[Phi]=hatPhi(0)"
  },
  "D_dual": {
    "H_kernel": "H = intersection_{l in T} ker(E_l) intersection ker(O_l)",
    "H_perp": "span of the 2|T| standard-coordinate row vectors of E_l,O_l, l in T",
    "deterministic_examples": {
      "full_CBD_example": {
        "dim_H": 256,
        "dim_dual": 0,
        "inactive_factors": [],
        "r0": "1"
      },
      "proper_CBD_example": {
        "dim_I": 254,
        "dim_dual": 2,
        "dual_min_weight_exact": 128,
        "inactive_factors": [
          0
        ],
        "r0_nonzero_coefficients": {
          "0": -1,
          "10": -1,
          "2": -2,
          "4": 1,
          "6": -1,
          "8": -1
        },
        "r1": "zero",
        "r2": "zero"
      }
    },
    "dimensions": "dim(H)=2|S|; dim(H^perp)=2|T|; sum=256",
    "equivalent_ring_formula": "H^perp = star(Ann(H)), where star sends X to X^(-1)",
    "four_wise_translation": "C10A surjectivity on every <=4 standard coordinates iff every nonzero xi in H^perp has Hamming weight >=5 for every nonzero CBD2 r",
    "inactive_set": "T=S(r)^c, where S(r) is the active CRT factor set",
    "remainder_forms": "for alpha_l=zeta^(2l+1), E_l(f)=sum_j f_(2j) alpha_l^j and O_l(f)=sum_j f_(2j+1) alpha_l^j"
  },
  "E_averaged_correction": {
    "after_averaging_e1_and_s_coordinatewise": "f_Z(w)=E_{e~CBD2,s~CBD2}[Z^(s*g_e(w))]; Phi_Z(w)=product_b f_Z(w_b)",
    "annihilator_event": "xi in I(r)^perp iff star(xi)*r_j=0 for j=1,2,3",
    "annihilator_weight": "for one CBD2 polynomial R, p_ann(xi)=Pr[xi*R=0]; by independence and star-invariance, Pr[xi in I(r)^perp]=p_ann(xi)^3",
    "averaged_over_r_rearrangement": "E_r[A_{I(r)}(Z)] = sum_xi (product_b hatf_Z(xi_b)) Pr[xi in I(r)^perp]",
    "conditional_nonzero_r_weight": "Pr[xi in I(r)^perp | r!=0]=(p_ann(xi)^3-p0)/(1-p0), p0=(3/8)^768",
    "fixed_r": "A_H(Z)=sum_{xi in H^perp} product_b hatf_Z(xi_b)",
    "minimal_required_invariant": "the averaged dual annihilator spectrum xi -> p_ann(xi)^3 (or its orbit/complete-weight aggregation against product Fourier coefficients), not a separate full weight enumerator for every H(r)",
    "relative_decay": "|product_b hatf_Z(xi_b)|/hatf_Z(0)^256 <= delta(Z)^wt(xi), with exact rational delta from mean absolute deviation",
    "uniform_reference": "A_G(Z)=hatf_Z(0)^256"
  },
  "F_quantitative": {
    "Z_9_8_max_single_coordinate_ratio": {
      "denominator": "623817277877966311553",
      "numerator": "632755272248893440000"
    },
    "Z_9_8_single_inactive_factor_dual_weight_enumerator": "1 + 2(q-1) x^128 + (q-1)^2 x^256",
    "Z_9_8_single_inactive_factor_relative_correction_bound": {
      "denominator": "1766142608059180981742298539186865994535613650229632467349582203591277514215931176436291330413826714123871985954147258063299171610140135026659173723802867460762912713755877392580877578119980058186874319987209346850979454445170555432434072418753453769350311867511914238238598372324666144296673427669721319251191893608897273936121937505225889339485813931862149230655447245303870181903914941137048987036600845518004389412836725329657537414442018626281044184178109328233636688484924583832567931662227427069556150316471304059987231076265778104324502032133426724576614122287424626739863608870710925794047686022812660201872214361012235801394250177284546135627996672725588832169192391313007471405378428288231407913512515075821957086675462106986365406022409337226683111450111123022763127314486679638227045375198312346583116545122824119947392113349720047926265267837357503439790797372921292996909846720234463068883744374237990034932874485464714755488835068716123730560624756078014588225692547054153171672850011740932728810526184412058325021791090763762754453016767165431323277428633105279074138790381020624508485657452313951934189364348594843702727956357366814313221860779894300372204558430460046135709722456580577073584357655723337399720404341260874622417910668303308739934291373577465907608021889531834317528784015590381315733703889826500598443469981284344603288530443127786835135613919909658451676288224495169508871124454262447342479415741267204313224059443786031011695318810878842219737388756742723837852549911434216521088159747283429185880246402769896272903100105137383874140249620124489923964516798405342031587133680593778062147367912163419902423994938926467238807408225869686753601122149910920943104196113199097740709769749825511680109576289445903640476692865509963536801069363781267954337976144508628108246455576476330968368792310507488954228640959212315011321082431890461113764704982240238654654965238701963142600901159780877577173698964772674545358111126323100939616619441072758027616567440443679240312070622342067223974045892029259739176539634370127545215053049962898764063623587124890560953647336556845296350243331741011957056485731772813795790562640511733959057843177648593100623588684184828838247724660492168764829035731849980458029626633493757594470673492396191298840344610559052643033088361631033602098470592486330313442341990186459077453944668515271532290150133753234741065369861063994477376944984921962931581115543535763739632578003473113095344690543061053173018189112895805944001365105879429646044236196600405112189041546711797186462895480410160509811625656195642516044546612971607468780839999422379777752523184865578305319964737195628556331959783130333512697557834515387868822150306993167563692057054001010295237944332672316670768399777818164787276734242668389630622525093349068893126257130332367408410434822052892187194753092886063461505756719002537989981144667237924348919649421081607504706553331582136704053034880755171384967191083355924415538864654902479394701537120602699689208179848555076005037168261092119066344769963547264875752551257010608090381489270500616587819201053106055566610588141135771552518717039266121783003722143888936519993780465578864242739547274276003175959154763106176761086644364570919610003875755424592876830997828140936246566057414287330526121557809076363617238927141797029577648828480523392996913769645828743241650649298882902483229073914935319609734325239309997680419819561275046573477202709194465918401565770393946180236663378690729108082959372630106196972501559169777998312053862573510246627585300019009747404055575615884414062269697190406043793072772679868023983451103682240623233516537224780966555200745578613077976555198037738478373982565932096156253908738751908699968674305441172834318087257970952914378542500103907766627007181694582201362724534889316232500609168578271996409295285131691199468624800741718143924832093807293328029418495206632461291046799415107377057780583062596490344646964708433553343895080672991063574534997079811903362451125364036434298798617465236540677664222534357061585926129213609862227839836633625935187736149808254653929358985198672672125903721222089366133502368033824851797470895062138407645895421344714732342975657220259249740811134036296589165125600853339646133125124786113287391629702303086135408958887868895615422182264819119192125881032448125814521194090034710907587607426741183223328058216237907962785706446791181475013443922212077607272030231594859696192347959076285415137102240892303220427351800621081984066636393845051194371069890767704296866431927574356586738011239156372679057242360300700006915467876156019205560717200889689788418634953189464105633490820929337467050512333337455554419788673119000795092175498876521190967354528859440903232466528163539503375652156931000459002743727766098863735044113899561129654995559256025584015538917143848912932112479204577203115860698554175981788437503764078062714111301635173899510009920396188937054677806768818156190045128283638760244592401598898171259958383714325368071250161792777694444105913242953564775891907399053015574072509669526938671925130903153366554406867867080836329761447300752671325784486488992220309624347664985103453799574859147982108908254414191823170191479395759585891945976786779894340055049296039586005096443807223012393408696385213776501802637543796687286691393671383844309489200232439732427471899847677908231505985871446681934026083606419571166690614313534695701592860798572756167271498821254966491507763555601879798613051639457220873003250570709354169995354855619638883862268747016474914726182775619123281526219862618234955703590046226770144997258356563833010643622822845599273370033664958349468758284560737532798207730008857359187917747781791358264086943592600701141475245901724589439389903880809978787927021901459048773575709877972490830988432389627466414254095593771829173211290001402029359673895710437736237258429277365513532281803917232384541529845265491082188302171885145422813664704235171498689938718530402214654343127046598533082422363708523730231620502201443680385404734942364914192233556661494194921250113574579783231352392057190467888975230160078795083843132339877700791766810437618951953900805787244511342053054624652103457020721878358103786891661880776150688398709719041",
      "numerator": "163480361189120172191504884902229456918494981553934777389584983703623901548618414191837055582245628540098601536380866449698782448490483392408144600041159920213879225475213769762995557887630794361597533169826577839135097132414788103483982248245902180322413720002547628128831873462975964401684177475665817577285497281467537599284518462957536521547787050062232707518458452873251139667648646801875305566282131449569549299599874640843002402673880051842185547351904467689366570343982280958147127410628519302864702567592613788363393995071873004966276180942824388030369126406234056639757779746200292994249447950588747815886334066130634641763593794672424611818339638639819985568018308292646401564713533939158417094668152333966896925573415955481408875493723091971500327645947768457755371745248487894977405621970887999245797839372639800922876809758265194773244688357660172746495754891563377320620145027897491336341904330956553248287356014034532260145562603305710639763055725503892495674475495430198211272392503684741148731553318427512788202334947105144783557134948596382201125903580415069676859938187726963919562752486270973320503082561206548196386271151790085284812155684756054854107596143927981125933993913401237712659441110253309530355259393360299393848273075819778024501811871182341555959280008119257536186770198391016422931074676695917776559587064863444327052994233865296585463459126369287471771944383502934449525594407031851534457410896233155263911574745877605778238894099694270820351209642357228175963942675056709566362368405661991668472007451013204361206290704872247044818468149339708553220904777203255686600203138815489721628134425799427430188671342084440510082440888683264577899608421391247473213782457467829298032372266936778976959630428919051582301174855331171952871067049484651339582404459120625378146270351081730478813330438395215724019868111451088431090191223917100804247210723452222461610598834224549444721483564664314190520995086902426935720161570055367293518706582086785726569177331643062355099245487971438001361359663809332745453478861671123477948353559740345472902152602157563640573739624181676493455841829734013980008248969713261743869288839237086720800622680016036313619135945328535683409189841152583140261254108453642901760796398661975563108042155654282019312895267061213270002299954474046491854722072089764550859099344885636835708145201700588593003120243889793836882091294836519633631696443242672419227764901674856373390996622739015047434228147032396620567199208111719071733993867727096919172141119050000130392130757622782162869564229869984362793919487779215374306834965524603854650028955148612555803517298389096746390056864931305523362229874462438943442881395962347381964352681068976343715328761623887233183846352342265060390394232149233184936440480332809730572321175826750684393027432316519109832359245059510227227910991553738815794783831456965281194960767056635178474524442227373187316684119983388102457796132430912609015125505377161167277092871617514808964220488190562110203127689997237483908978072377561947153669082403806564522896916249902486168383791519668125136922565128870919940886934349840002940190781017625163623529173066631394380690886515257696347995440651225982866014096885043052704471324471096236809068011579046366009173461952962421842958263730367627043469484971414241123103758263491051215616847800700209168019561018219510379628588383068275559936376286115568821036423978440348426639598507234070805923522835038742306618491765241551836309745949311906497416978333035852184466360369635740575731906516309441350985805320379010412585398239248455411966435994588143090912508853263569823154942417150886685988923267396260996747032759841709233498472609339065624792793416233838307598707389806851677342521900707469612485392585149533986907603918170312781272928716456858151598100285407524809107749605434643668926542393050706679175144789099278877232627894484424067495056020464489338557008534409929594991629576572048983159408962073870549437028009603408596803331885177779881661420225345195923388192559216035626540850148028832560195134734832944094512131557314711647213644231646092864180937633995164385561133016451499215492399139055768173357553927674853665620336938165354532170997162343751595914932157584908252290983794086806392383311134287637220869575237011969250261440325364157773326794361043328250675160324156172222399979102014992688447815237614471989544689578036396357721770224131234739136099179975514734818941347717795857357821324980045105631144175977671336773953800686829391373139832114571991017584265508242500208736986736058193343659847204835673583809309766925744993822223490646676892059279852681662521963534127944808330180213626671480784184461481074911794317481887038883058852996665070776584319057510715584816536430353736743897181656832296822819967747864026873910871718345806033251071652371921156461887767485568171435633794539124816943341973781625219062343347057771600496741636976084671384028430784018689931573399061271916094627888648512161505736133406923618067876704970673956606022569840507729924575084241897815191743238441712021433046309733666924638514194334624261354567567016788216983710640736010113701971716522963963917908220779010570213882848452548836804260334739817853449593349389879708093207666886835671326224345365128644912011770311686882763922354567554896997355014462994883953612305773703581028168068977669331786077494672302105075159280571283088151526419083992029698803132429812704970319923687549577450324430914603027044436653173927697611586729527691827926543736715087852041913526797227833329813418672772451257570866173870315998276148251634318886380117526849808289453718460380079797061318176118709384434030357995087451721642127660243174728136092487125133783134864800884143543228520835749240906252912770063934428617870003489788056427750638136178143194533855946685775303385315562393172946119128902905266664745252077044339056076899956413739960685825986619810361992063577441997290210271509845856852377600"
    },
    "Z_9_8_single_inactive_factor_relative_correction_neglog2_decimal": "1009.9776253486466923303524579358279950904954469655626289372253369487907288831584",
    "Z_9_8_three_polynomial_worst_MGF_ratio": {
      "denominator": "40186725798537223579122067170737093823093909572933445989212049079918422090429656888087627513837964049142963440299513941518322974879774565246657251043401037697306783134638777504662017771289954844833187189118795598115915021261669269992323962107591166392603850670825038616238526573701459007197835094538200914046629329974265486089284781734197278430239713043693179005532607149883834932446759432736785988821107379056633872733886887843379894075356928447021960079319074049947787953227422273359501954565732119552522779493698570958750053797770200181126339910704180120896288134283343683746557552767732060467572167446925249294079950859646311832956168928364129817746226344569183799472885723313971576094261695473415616000617191550113695009420256181604813416879898061347280703898063862158437444462785290012186651746626171384376928641492875603086975285374533739895574706455895591231820138645201594870600274206928797102080649347275411400507393071422077541052835796610201749921994552771196154898410898201350314347171579055602463932269539145141513295828283519059497648519203303652842866387730042603887025046365472104217452484383635521000135265814525421218839004806302145763528009388053821490020998520213532591108480566682398364164730744436287393315577377368998671160177832331981456156894122961585113221570433866597130146255699382445892391000297313674961015978595193148665081954065584376415026974338710582437112490033909871020221435293373979236451067651424006801713820413757839703644050618091789673710443819893423640864625148130445996865350881106539404458186036163198059471159701479544372701324298084309793875604729157698730398359338884366792218013605749092636609955652448920316818671045033693085738510978692229177724138541040375856319536924348149666009430610155495818859043337432542704024833488864326174377886154167785849496718540086828234664876143534872367977633826567530626597916199945326281331120992091321373892450279686614627053974526525799432320440523977843682666848926388016222928836048065380482904138895659139987859448938897360013348798028527086276128856991277953411060972163280690624250659908739371208529441654530812666814062823540511656469749824648316931845890381312413453565820771669954090259258588369123699643216324575171741970623715109964317924876787534330514201291581355852149262156319506791565723707290219679658188512396877913031174147172606222076530345369755669085286280143709110370811313283748541407896255906591190374868589751717713583256188250385592535760074846254905802856173634027006599869551842937002088861539146497626587529370858085103944661520116732130945898652515979100623668724784862992820021065756052063511299627443452155489687200475895665202055378554639474759967816465649909092995713551421412995362305961366915018528886654990216266987354709715761612691004097915546721689900736823317484516061240737239550881881351637356954058559647746427457314085589829605277628095257928042926661346527598429042888980760974057125433013433845981288859427871203577564629109180111767610672701471088774836147377820841383016909354812647094309430942260222161997313580379576733665274680548543548967571676777103107867225916229793049155697107720733316934428598877559553421323091136705352704430565438586815680890254041738570331401504908501050399487032672325774555095851761885364013303150706379883090687110495354221461750498260775882939036735590706222749226053398164340488746111740103389513543320352229162364493157523941139057153026576619297872303980393949398354398204318128175326431712769408598509624848527076778281740173358797317624087729683396421554879908932535770725900419539230617352610656130643728379500574630488286688543081303770460450369071803673122376163008846628767480869655888884498485637987048708933510131350532759031554504824471125406837408819625316773035613140192397616544156974286513049346383020435272507051294494105815635588388512708027474405632517747582334699893748695890213195170306075497607089499364551346058155927188676477970915807171630879247506826856556746377874957499646839707159481111562918963450758081678224999464292246057940668544789677538119872893723702363621879128618890882359168130325463171379953894700901275721956039639764631723321139707463944114064791787106749464595996425381803796724962231904720124328134542814390180949951963761874443537638181516516747870171053707563994210367958071986441212749599942277770276942540611184961908755538418042727227367506372035659092331036959547872242589905603170299613623335595377691544132916811097523044384389882413327928732745086552125000070838397629646165852401907442121292382670935768902901187032653292713309240773547969726255689640056621325307423167904361426360102827453937496377617443586158460454567809970044939589563642707113234999178217661398954646975782604022630299528065165223495237411548870002735587192394787133953184051891870708435329246863398733703768440111352938938247483903275238285167743304612617539812016529950231544086789133625018459557870852393183948654694821253948825086588653675223391913434601932982966720112146161290469963550700643755526150267249250847833432300729610998295096261610902718542545420349269198598245370006271857763170513835529724976779888364714578564048919273393085969100223042155152582677136867461747824946338132813915017880132253407521518952809584447235267530037438214104382728513409613092181221999903766892667937852363004926323425276716480706451847345682252685549075058040643870132000338233910961435578557508082154016416430477909921303679842970706310207870100710332098014047526923339073970993577905675343452764057585500254361834796038970744095141765775498122154717477334868807835470779126231386884925059426648113465340511341179068130624769317380799202556172195545819454831019627137201367304549473847584870728000940590280577536417518487222279604819471219986120052252180889873042003686309300079677494825550668458205886920454312013724018874734950172057687607302379408527810956805729108178943106069111294956363385428020390886018620024652113918492922570430869560013856811741798497637730402846295916445644626177590500384133688173363799958234667366147955695927668946549391136910746526467564058122419179597785148181320495760619083698764068860632996836821720431334826132668025343140924941683555775882579215392634494445368867094938450305295250712804306338235123136615067637423219794025704915830096870445603200672638457758605724401288821307194352618061986407199905151093951086212118567360993647257338782857023203051228596809772897512330368354995785233763158866573469853594840337656611956893669817856446875337571522260926136834030235328721515944222072580144473675729824320322902003009337536682803087063138621418588232951172613281197967723344742908193010789757496725836345350816547543119010850234124589867131306733811255224370605839136412313863908551104999417437444165465037417743415332110498769896447258974532128280588895862016288628250036309496523218547030111889011123074840781255365367578283965307679892527501545084046846577476072279526408713712417432740957904318129425379950499227025579581495105181871298430238910272099174866507281235891626597360376968052836510795233706524243854444266073014930729227550695617012836289903559691177776816205038049270263499543730629063306677002027819523453141674428283297562337002537331331079316682626797182685222634304378633009431350917341223713374509197129297672102732680665938760183035414289827083262041652743734953797383908258924264600794342368029304712666929219981930049431688858920485672417247665999372584134607738100871312855753455267799697460191871677982948522903163562857239651251568182247468883845977338935858427858975743927363609704853425372713339588027908244004771991404403043415750274077967787142243821704951819999808334960242919277637509470820531517114206883821925158674024010889970339228652669953644799128532809036700525497111660173341147946426549333971317536573253048598612469734354385363728807905815884215110240962556678293404657038317666885498677096781834518504851846829775623807304930303556195515103522105738739278301413808672394460085135594641599043551163883242455642643680670002303370630716372881204763257830694232025567058946493058211343010871559938255863430451901214040417678856748865095320296435335823077836013786261982995593177869144612253027643985629112527467795977797528268773286752838826327817380882041915997996950395826930659318995120127282769919923546956085567217903346872374475751727325057034053787964551826268675185920434423900597024946984436880559910343547240276797823450252951024471387664993934202598377528344986091379649608920751504457540857869238562057522724876043459246620991183389851195933949872844797074513341207572687445892631581527446117961501448368222013139955347238223012682896309252523598945534689650904298405500610995884933596080951437396110531610218329982962097551060704903170027870422068686710955557146209077670205538510951475902028361051777478221821451866286485522360313007836053891578311898203512077041996037890015904599535849113016452016099394482371594693098296057785624152873469174423887010288625568146436284936470494859951230379149789566340520825683411097912462694806829976065524185249669358509562215118456129900325301899597891055119207224468994269228167920915525914967044781536360095833092239712413188339171350996939307117870874914789459743883010155568140126639192690388826070994642123546961718501779130790295807627117605881788243576639357609879834260984669859034511370900063777458862088746259476867994856228943171993696076473427794229266436022339045171234893956148351538850010688981663231650368159501408983730729804090187514691065533395940702762212334817091810286936092695543323998467419299254887089821001562361077458997147574658283460359996391609816346995881289841902460366866244702480904289093516902637073609095707993987596672727872096382247345997416752054439744221008052489645751514142030910776445939905674611793355004400797741377248949788038382294826731455181879532431086362286483907184033272329027433284062662203828360730560234256229397834487518278733814202414033943003771922236572319292787185772836053789074055572505525061715206988440451138779479678562214328116185470218125618329327054548604717916090984357662251738971492912957666573618075395531101702243891512922690294502585164346178133091499432414081453812190768491107258878838655947801503138912899273487616489142448892077430006101134661198534140823356586825483023100969857008593936043311789153032547687807787305703431229663458999228050856824659109786721984688962686746135327359713390970997534533990868999251371617758220808694343258515138238791340014129809037242923956904743235474811863080097670675283965108970548873842447056679102226684227335276785417957588086169437891271325943039226464520959847844491802869621428991764757050789808712882883287803524197319811749227570193491168604830895750888357492677842369383183287661712851041242010391923915268672674025347563775423745339223875184876592417591669009219593406809235390433740481437241826291035571725495184785321861674832798844849701368398130225492039234656780319498563547738707418265391190141505533576082427033861518671141203686453557118309301537395040472677603807797424234454660307453037467016678951344759185469715184810929917642475616460463481496820664698302978902034630783622509518243851485564515743004062648687526994525292276047547873233407032740363280272782803934784906194005029695622286413099966066102709553761607448696655462329561004705125367004518309378422454396162435580131276019018736755030250155053386994886580297533180406777524931839584440315547503594553595555758830456063220224266055265723561438652654464273611851285308685413089676298318872339263912372591770476221173476400925619916827227775204297518659793373991422675502949728888507779438642139867480426010198347248360599080862847474139972117338786745710311005494362532602295741083766327181497087537835789123026484711086675993804738158923953818396236970202876766911484593852713758087790906786319696003581605263981120272668528312619966898196038489116774490651015980111212940636096239099458847632586117692368036083610098559209243565321992390616014454168829983411212692660524076563236821824287765451708766611351160076584514522952665452088554712489316891527183094406553772687150291532992826364020536496275660285987445622718721499093083784382274604917785558048312246655330288619859816422024726638541882311609998135754380266630688705275158536895027654325348557193158177620930726572068873369338603474604832871750181456531725475726428844916820557117181216314181226113489265462463228627119214488238090035940056501445335236066157246728033653661104075990125555438900108250053208288840670842323493760377138333513537267890925440121502921286748130489792750523569854289817930699652197736798610566053106231610226484125469175130177192382579401674137213798584340304739671778899547781107693629249568805834185981848480777400580391616108338174385206938008582085398736157463227167754762196276741761809560340257643562634087187986046619729764730570978649228882194873660645581724662835393203585023338712490001737288777828338639937555645937078144817975342152381101503029522957674851794920366527597259269926595336003842122085125641713645520286170819416806839475863169253924415558566195801402853041047229112820311537084352823467653245199413857560265209053645559002036162365578135066965702273370260295350802602039185673313484802809123887383716977126490271972030318804987324252545997070128506342892705009413172581148159441454517631782083879075277466684137974311942765725775712264203804041028277919920488196807946392605176871050028975378489939558373850606989615941267563762297464908500373352250924973284868689524881943409948361679372244439738935790380845286200240065515846977661209194925112075717006857128477031916913210532061818221561878237158131562932593753920203181579003620651491740367307555993801724192031872879879367044923845366440464666631349262770003386352847034436537537160841632109339407100169285718788890052810977668897848791696611111386526563151431980873998790917058538107866663677829333301945819643667153760464278994554583216214330690894374187653968701703118958886334801624085739036224839143319537938537187167487095301940624082324089162420016492954002148474218381391391008285509359939958048103262271125955116826125805339228228492489060089344830330315123656006240064229772439025003325186828229706990209003868675316321192767557075940747951787078414249571335170939428429876639436162573691560326055194557431505744552550534443835918138101159741200066305484574163830097969204014708400309669397266026376854613288729642123947046853160593713347838420788359239878905524930336694311957551502953071966667168213899698181915470451315713640241606587046543087125967557312254965795735988837326724760525566447025300062453402590268526190924780702298596357827076704218839308454114618906383365114552056966514930115871250374423340435555687858357675075315259770826064623925563970686341130490450545873796731033192138202035409263192435402947618754555589648513682549489907826875297322129551062511899081038090124061377785577996599273640573683472834561625203832752918746755276352930214146398023361272268581644820392176167885352520855824436598122545137689286891664358898025967504366034181141274560846999685894918227315840562723864988404775960173896172100693158688780381392694729730012265216989044669528746174797391783662505639829041135706823319104499707186120652558614433565773912947452875106812674593687681848919156242012986463528613420947427724501674151987003575046235647772150452923709090517026592128197478668478628856897173504857533036736516517983198958797012334006033203027915628856513501731941089344122072034053356040928657708106369570330837779001085756185169828641113421540222747612859881844811537330506260584351483635226400341899506480826245493197698851680676513607853455880621541872712391693294581970525608168064559160051579021261411918766324824142954261249673613983414488550049484042691508951095978875996119201957370248839291519384049897862512356385655085719846382497504309505052966468938008848494663056969477007673671663167465928226607034510594151853105067815324804606370964930561",
      "numerator": "2233949044316334297263942300002236830532811567330267288071991929914320735873857036441519901012834857607562762665357202198938753925382541611612296256693342126509625442991749558140337513814502222300489925821402709002541003267767092883512258059700856723881590167576283732481071484761394563345727263763685635387537582659114477047688190684777260370752481913457818118425025784152574404078849480638029006528291619083150915174609013012542286681075999548670943830278671861692345956608672297789124135542666624690569212174115319795510867537005626561713050072343026416228055204682127991630729093009493477381197989036796321701706333764364874528352268474634557199660654819806858315980019730638219026135887112570536920906950335298942316621332777485790544377622140607476631651525249682039600461452998261804899047996175123497597076821992606436073494639275054975668185891361929928300747729476154433326315622233205886937137324627664183873853315208015875649344996136929179208604671079832521198989055024736254455335349697630071804204049243844663954115814346493105808071943064135474105628913943933372483348182069030308200938928003240893603378352236334276821636757065833480551876624796509516696636087675858085493619403873102684414335696722524448549005207759569387155992574894219769406933199057849933284866521325400294803728327037284037881498004656499240626486759576095465979276507351725036365174462988326847532531914105711131384840235889906021673185715324747927487576550229933956186800554380744841352872050464116825628280768432783789821583597723026158784846571288223441931439992862982377339373756024842471506242008131641644974093225525828985766890401624187084044171744608580030559971612168504439247592097975411810236818851046136553401405697704598230955334368404871558372895173382780341461693084574671380295241239969199497064326812267737161034926231800660036440738408941782372048956046380006397032639744740579279381952473576460769884575840606747188758112193085972477954469904935536490678735973284509266570276267113077096032208832164422195914847903541545395528360122955996663398957702028925195665047277551747620103647828889573130905565749452799994631441917693223241379749347536317938329193509571453304529513298624919975614949656780404490909536327733308637863967113359816735816087618490000272813758182635637708555565625282053757342474235283930172298270536667266456732598289558535847616337004749216933671688729841204091919648139144829930493531988644590616806239574170922783814670156275235597125860929141471683556689636832774620411974817108256855915684088490396072603630671650167751462307451149081178643756158487013769023383560832993054732936134197404739145413859915418281290554577834873213043358608450290052294816251464094876055238426194722397303860988402103322728442629604985366259388171659558805577140852255196973914096104296558746455798980304420373443684682937843880410110333979266551945539843294789495401027661401010960245051809904399469233276980898806176842528503728950661010162434353120718257070213838665840430529251084669451668657892096181847257784771557763813366403143326402084329953724095267015508085485655275295674376186576136793787193518764539124198814073218695294428433029608479993054508092882560414036268122549271519507150774689191348466108830945059184224040139505292704761931997691420366777781197118438042146662412365110258819156735920260286197676663072384442931455526669280884686412027815876808903760162782817587161588002713772109456002313295895698537951479082239157254055509629732910586611337329196264202820501796053592522153366021977026720430227437643398904241653948535633467568307343315345806239951631508382391881024288964623081668320725927993508684011335627091086755371274093442596222437158421053732083692091428317855215385126297351047899902878828910299111043271977657059275175063103145489108477808591040621637779887229252712299854301918461375480267194184734646306355277706722324384067590657906862706453205258441289358999575666094770953893314029497790901388261697768133876583489228614092154420540687518651480239069914122988382481881080143671149855692268311872138557280703924950010522754265957878398335441943374349544775278095197935998884269189630686317128719332897707008031456692736297020020871440954152025455541100527366166382168845906434674823373739327323904735489712388187436885698011850127611496125322280868457395757881602469417002504286257731499294327575873622413151381157297071596891944157700173620628971592008384444363902192565873761780307386259251839296717259791913684060984962450227313291968524446357774671551834387368816901599440708472482796906387340296833459175414877194053685545387136281317663783068546481999043193701960352251824949745083414343209486748499247968295063839365240768867795430939805847494443164476367355175228516691989103090985221220795013885321238074648111804897021537585287471310371029125717456841168475453602460142593297606610287115185947291527213361507065696430512673256047013441801263355325223607888991619630263473568326461131551743102927010760382033928635767140593350599678057950427828262651716556160986623234483713836992498890784960871458983789692005289417189023954912628067648356557585176197903449488391122930358410853212595441194518378234896326614620672020886844702716923659498823714744176577310344631358245694159304689682057804851758763602646813356193579815432946393396247655518815908730532642501665127946718182130083748567018719305170158213577068245443534762189757282917829887209755619061312838568809093351055776039857868990625390436548614192053817050327365531324713398499379650809424024112102117291585837472842732206850286654300556137626770319253057601999812370621927748617051847015268411322902354567091357100008395144243904812928227092234597521504564546621642469203739009238569496814037156882607733523780549725772038756037193659043090153048817961811958542481802950503242392947064876894396989678460408622616973119830482166612613902471478772716775936709681100424350535247231732450293313301192563904081705355220382208998295820337654430099914434875354968527704751457276962295811549964831952270528709108530055719634706412215946908184689982704640648145148890506978660673469297383853783685917007359852725515479443901369578306562129552334390203721506684880380809342775113055934494799817311255390344702482753015586693344587309505148584129831755831049820778335501956680221855524276192109951242461912598881773494805581258655238108104338358153029152740212903996208335482131202171995653304729330916952229881138146973160748928209382197306476610317787238028155254263372069910394046609606765098180741895828712039671479333767815141841581871449175458429805141415937688175483505475858013509069807573897780191927997157693438923571106880780441828956853252730693070897841638371615404919790311115781950529668421107622252099615607751516378216606757833411894087022357539162203650206126727951762804301833511587072579270849293096866990647312358642538288122030408086087454099917079984025201712092453976268250668823064114012323933413996246576359822383333093540827973983780901974665510242867926667942169492997721050713657227843695307425714490989536348521975750442815282910654159379735885245826662318432885792290333017620041019318397220519940460611497288680005445701334501746933951882299658958225719771254340771731910873762035772386996542596923192507098966129956620934247751302726991474960996274474069837648530126018904095308948335980049258212530852169908581703709145554540932189307205605887793384146312721418611531246168257983035337114953004502908231165662376685384059073230825604765866419253962189960900329545734980196868540297724109329294470276933003252956590000299609301047695320966209117468531341895507695466191811906373978799461171316464477677999814310331314447052663180013838480831483372711410421379999917729146566285859562471484622688150123121031228721251615296124723437413006712264614661786685263681504111453721252766772194475151094468236082773309425580058776089289397366702811388644211040449029176599340017376660239981601413928448866901074484187634267725461901069887943153372594610823767453659580092841204531098034553839846284446521275845677631241099487006816815568489375152418758743177423915269912125657276340064021829877066484673113405112525218175294834472788182812976673036235845482968552231953895735811025560493067917133029580626985064681407153580513238267846078752886082717588508550524007653986093118270024446535707989277539070526287042816820039625865268712715178018911434318818032028628530130901031416772745540890178211420294752099051627058762031719146498650826289937197678103418611509077139479909813716185768034892880381228837485254703274163258820355678361477935160100773784738388504143392360254261425578540352074756057768915828568340557936301176354108272614198978191051657751126957198404342244780511775923558637427629242576646438600374678650439894394228278752829118656891279324285355592923964544311554880525752287266530414079327644686200315229362026406155380062888295141234100894419397818144964917838740279759047097772318218069225681480126004255144948795182856032357384611864535628715321276770126769970326584063985226465817383246636390440300328459229226176570878945434525182621580402012201470635858391499245374049996588104132203004747056815929470171417608838327849309066630604700713667673700593141245223228521571263717363992616043481477763500293501693068698954990898954191679543311850925169322037017336554898325729139784437836186710326752019893574153161470480774986150017334923771692142185320655119385092786994095329831668803841162347215981273621672129753146519924708666795701868923958141645697901589340123608698406341975800309143147739114871070246177386944798827321759476532894533497957377615589250565400727516113317865073378968002961008907696601973503097888333829789889144254980613479108531743252704404091513268757922520888550851888999310802974739510141444356641798817924378878901581185809431059849242681902848407750897499534832174414354242108988306992831230726203644983966363112494254284878821409058251353511543377366021304992472523584708513959990533803647820766898338571115578709018067046736040918940805122790802874269073768984334029828292191531132084056766781008919582603294885852171400506769667980521178386148333713795277578764809270795409984370571084861560006871220722257505087027615298511794204162652752901063086652256249363217722235144924054938410204707821478628310396636188699078205510932479426186274383807605618322720094773552860234932071589895453805924007567712105611274490216380778784514573674025140883719003993138805695380594478777031062953367127952724845568432404350365501859240570284203370956305372756026985032017756176144861832783020544441698455847163346416466797796614673370811136753354129007320909960510975234519409819315402977322444720648620045082635498218289746407361660335878685663422182126041939245137744766604728277360816514194541444776056413293056777565647975353749195884210034721855330618017797559346925901287060321306485553451588149411101063322800085303742359547926037551136678558125801054953396961275485270864554813344813220360633841692745130028737999716659514054454319553519545743475664019564485558625656689598833599528257910591819780902024470821314903991669099191165926258536040264490226434975252064737670826498642618364120782154116940153477874085254748716375613715471167066055664744365141907934957514931981286917296526885432584048038538005448502562863198362950624545872055543709640451933115429316158869402849645899904206316112084457569604754492825244245469405238485926134064615900899895628879604337927808169512103500543553097955924963998707383806737593740370756624368116920621368942611447584337791187965243897825169719748714382351381271109285869900240331027152274029152222443367129160520168977538632276214607063818081254085667741419964107725521640014951881144060419029316779739287934626052652514535836105086378955623385757172076224788223691026382056678633077560560012640385450896928779785079716823876596437768668292807634091060996948712372178330104210642209057098701651484058983067802158939485924004258282868058582366538538037880470944303715377827662031063524656342492755994750636548217844869102062715272061393691195048167697864715146172133219865561293726713834127682238635164149880736952761355431918354760181380078337493290079667450454221335883454101119840236921693032145078401224604884723571872230913881070349789825149637332183407459621517541695456531470866911156118211610095406042774456906898807289521871107366777948048981612687494409352110528649697730965920908660164724905591042779090519949313660006867806327885800886057932517384087644901604930151439704674623201497933459124199772466004250275167828280514559562501601439829429726349244756136734228298709776288267446947542794804811217882479612818815183651903109993333993257216048978743222689966305477351902453317844967829207844670855312315796219497443157649722329027611138100713278491238289737730349105499168201866192724259004670319488177762324401040691220328127710586677014703727284304371057890338799616000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
    },
    "Z_9_8_two_inactive_factor_bounds_by_ratio_order": {
      "128": {
        "dyadic": {
          "lower_exponent_exclusive": 995,
          "statement": "2^-995 < x <= 2^-994",
          "upper_exponent_inclusive": 994
        },
        "neglog2_decimal": "994.85252407246606054726254252430593145204515216151181371575824883709801540542327",
        "parity_min_weight": 127,
        "ratio_order_d": 128,
        "relative_correction_upper_bound": {
          "denominator": "1766142608059180981742298539186865994535613650229632467349582203591277514215931176436291330413826714123871985954147258063299171610140135026659173723802867460762912713755877392580877578119980058186874319987209346850979454445170555432434072418753453769350311867511914238238598372324666144296673427669721319251191893608897273936121937505225889339485813931862149230655447245303870181903914941137048987036600845518004389412836725329657537414442018626281044184178109328233636688484924583832567931662227427069556150316471304059987231076265778104324502032133426724576614122287424626739863608870710925794047686022812660201872214361012235801394250177284546135627996672725588832169192391313007471405378428288231407913512515075821957086675462106986365406022409337226683111450111123022763127314486679638227045375198312346583116545122824119947392113349720047926265267837357503439790797372921292996909846720234463068883744374237990034932874485464714755488835068716123730560624756078014588225692547054153171672850011740932728810526184412058325021791090763762754453016767165431323277428633105279074138790381020624508485657452313951934189364348594843702727956357366814313221860779894300372204558430460046135709722456580577073584357655723337399720404341260874622417910668303308739934291373577465907608021889531834317528784015590381315733703889826500598443469981284344603288530443127786835135613919909658451676288224495169508871124454262447342479415741267204313224059443786031011695318810878842219737388756742723837852549911434216521088159747283429185880246402769896272903100105137383874140249620124489923964516798405342031587133680593778062147367912163419902423994938926467238807408225869686753601122149910920943104196113199097740709769749825511680109576289445903640476692865509963536801069363781267954337976144508628108246455576476330968368792310507488954228640959212315011321082431890461113764704982240238654654965238701963142600901159780877577173698964772674545358111126323100939616619441072758027616567440443679240312070622342067223974045892029259739176539634370127545215053049962898764063623587124890560953647336556845296350243331741011957056485731772813795790562640511733959057843177648593100623588684184828838247724660492168764829035731849980458029626633493757594470673492396191298840344610559052643033088361631033602098470592486330313442341990186459077453944668515271532290150133753234741065369861063994477376944984921962931581115543535763739632578003473113095344690543061053173018189112895805944001365105879429646044236196600405112189041546711797186462895480410160509811625656195642516044546612971607468780839999422379777752523184865578305319964737195628556331959783130333512697557834515387868822150306993167563692057054001010295237944332672316670768399777818164787276734242668389630622525093349068893126257130332367408410434822052892187194753092886063461505756719002537989981144667237924348919649421081607504706553331582136704053034880755171384967191083355924415538864654902479394701537120602699689208179848555076005037168261092119066344769963547264875752551257010608090381489270500616587819201053106055566610588141135771552518717039266121783003722143888936519993780465578864242739547274276003175959154763106176761086644364570919610003875755424592876830997828140936246566057414287330526121557809076363617238927141797029577648828480523392996913769645828743241650649298882902483229073914935319609734325239309997680419819561275046573477202709194465918401565770393946180236663378690729108082959372630106196972501559169777998312053862573510246627585300019009747404055575615884414062269697190406043793072772679868023983451103682240623233516537224780966555200745578613077976555198037738478373982565932096156253908738751908699968674305441172834318087257970952914378542500103907766627007181694582201362724534889316232500609168578271996409295285131691199468624800741718143924832093807293328029418495206632461291046799415107377057780583062596490344646964708433553343895080672991063574534997079811903362451125364036434298798617465236540677664222534357061585926129213609862227839836633625935187736149808254653929358985198672672125903721222089366133502368033824851797470895062138407645895421344714732342975657220259249740811134036296589165125600853339646133125124786113287391629702303086135408958887868895615422182264819119192125881032448125814521194090034710907587607426741183223328058216237907962785706446791181475013443922212077607272030231594859696192347959076285415137102240892303220427351800621081984066636393845051194371069890767704296866431927574356586738011239156372679057242360300700006915467876156019205560717200889689788418634953189464105633490820929337467050512333337455554419788673119000795092175498876521190967354528859440903232466528163539503375652156931000459002743727766098863735044113899561129654995559256025584015538917143848912932112479204577203115860698554175981788437503764078062714111301635173899510009920396188937054677806768818156190045128283638760244592401598898171259958383714325368071250161792777694444105913242953564775891907399053015574072509669526938671925130903153366554406867867080836329761447300752671325784486488992220309624347664985103453799574859147982108908254414191823170191479395759585891945976786779894340055049296039586005096443807223012393408696385213776501802637543796687286691393671383844309489200232439732427471899847677908231505985871446681934026083606419571166690614313534695701592860798572756167271498821254966491507763555601879798613051639457220873003250570709354169995354855619638883862268747016474914726182775619123281526219862618234955703590046226770144997258356563833010643622822845599273370033664958349468758284560737532798207730008857359187917747781791358264086943592600701141475245901724589439389903880809978787927021901459048773575709877972490830988432389627466414254095593771829173211290001402029359673895710437736237258429277365513532281803917232384541529845265491082188302171885145422813664704235171498689938718530402214654343127046598533082422363708523730231620502201443680385404734942364914192233556661494194921250113574579783231352392057190467888975230160078795083843132339877700791766810437618951953900805787244511342053054624652103457020721878358103786891661880776150688398709719041",
          "numerator": "5842177666159196016697193821994076016146900190202944139662594226018844173319481937418821846166385078542240499277766493088075686078403896145540362122492269870965699472610904905726076438639164941808532035952761235930314782677267611318742227577842708563814200789396592719547645342195290618030221052694426104292390900746493518826138631882425211373111979724360868412944609253853873969335437679296690418844154852142569139085587219840918001191773726710854881129246512378124673183245236082315619512482182925413979298400838187615227885316066127768800053697707051712506504145562228498061763535286287101003301911959264294051482491806101116133334981106479864042156129107905593146488933616782420065754262542658669303551705483039452698027017310423093910608461831954352244573111069320123725942135911139233199322157506758141731410132534413702045644120967932347129323847887037932688419093246274435909754702603610588802380539799560948568550402133528727192137589883947475465975868521166678533781983711739024578128128720942991427760065713579421846295309492925091164569547213130374505962061978564600506319422390457266472943247318273367221455558955420026231934575215413984882627835932523514066737916354663764405410081734180149069941733754196464708227715356078550920836747758206856989566047668197749096317514766684883333971603957255804840837380550933357159282441604088509972764872685523673065619497954691301648049185036311456723726057809113771129648734470759516656361114100825590825715597771870700597866735962759293414773396563090753872349658544745257886295916144454694766893461727629877719211138245777616566563512066554155500575989999589990806855950732968557081651778926289789291321840789473122673184764346059105158871237947511097060972630443924347860104281037383666065278962165243522166051736149332871129982177190365345733500695678722097300943083679563156227192258086478349352585207849485730325122690820219962367097319633468082516887350466937505802343254475188834803654662608052080076012015719731261470780337348078578003914364049149030765950813845071213883801964848011406449415639193503816941020048285248437862135123043357716457495252203970001800225581927010288072184540671964814983759442384483402265629970197149710350406621858513949954054373498528438490220361282255292326822403927096332372968731958901003692218596683154155891267108250505547088935136228916136910954027705213283140877868181047478374933878696814821475227846250642574889735101981591014140474851154566899821842936884514515892627980846119537481298214381484039636838044279545027452258973872481288781814663325570136475491303411099618105886050984006057692391718963634829224467799254834433346942103114567557796625290766991534840482531441972123101024147113070058757741981035647613934326041541245098411836134276589006972633380013367872590094762649499900304176634409645584776011657823580881496070170180759191513837499995651925079815985571324199035393158112889361761974515537567410550983100274306444296985825508123140314003881352973517113091334298150385481020892100719369396482312956907578117657338462250827078783803612157167666838852909516670830790207625684528416564241306091501497988639780686323123189347261230814377383110578812741161461180623294418938531344605356858726965612856988686346269178953039535148284432042963668255629650946192098207156979740762291911530179002234565223205112318007980485669840096910203037069122987286936116666026641084858492236858411510213939980244789963690041106393668993113969778392105117845645470346396002867235721518784091994094377399864019611767383465941131539241562477817388797445758587187161533128198120688596697330335436893455713087378236006635865054004049894571822426456222261032775398800661150378033753256428972679195889790552100564908847184658036198282059133385593128408416068312795426116795391556580327155500232082804268832846927529946821236862702398643901379076638883833207449406912595730629224489421195217728456598221858784385630142169521572195587091274866699501618761672849413845427799713876107079977785683168829356220383428533848467544817022650124474727062891687888071149502591979352301954393028605742192444375166675564019033818791442988417776776402336118380516172088462056945646874760461722007396171396688728800938335614039286100462618049343257562928019788476389123283040653570984034826638631665727347168361989315655709832085176079991573992147471540386799480146583935379616291770592802001444652702990981040906234007652543461560171897121400465509145210988192696840571559902102872256655849315312010248163797661557705303017769301919322267943452806218352214007716358482739429153544141052757101441282684126342022333293449061377182827199100208201995575820525298747580188487711611381850208583051457042950168580062901833172683086295432717306881798604074672553020493269449445578924554604504847359614787162883753938417386687295797607112293524986957794598878090001954672243354587062635037222425646125929636609229662807244669223028701616168268063511998702523184325504487346631768355140885626863381320932889395530007310487152784029194867552119132353107534880685919418853312230004846414442054655580961578555566588701893090332506753560955261978446000253088819667065818760384077742593129451948419727294785967514223875678523989789318746550473214810278385276301720268476579354519694879258469612749278053466091068211856020092260017625397524134265679963728949981363755374671437384123843764618193282413362607368287598963302071447152743186966354286840470258621057310540792737844587263282892232264318111733328126144933056022576133047780371052450438035013109611097135226594265577085457533537822925069787356794732254873376595015847799977386605014896904512118301644164074454437296083783252017356556494449510836590170310042205358155135161152174419678846194085941704179017482050557523487864617530841752532117457985053856492190268175417763679788491549491164455477955153795074739632278365401735995421805784714117659428738903418569873530603333864309913025861325405748598553968640"
        }
      },
      "16": {
        "dyadic": {
          "lower_exponent_exclusive": 943,
          "statement": "2^-943 < x <= 2^-942",
          "upper_exponent_inclusive": 942
        },
        "neglog2_decimal": "942.06024628197245578252689271398711966941826951221619854265017285198684752788589",
        "parity_min_weight": 120,
        "ratio_order_d": 16,
        "relative_correction_upper_bound": {
          "denominator": "1766142608059180981742298539186865994535613650229632467349582203591277514215931176436291330413826714123871985954147258063299171610140135026659173723802867460762912713755877392580877578119980058186874319987209346850979454445170555432434072418753453769350311867511914238238598372324666144296673427669721319251191893608897273936121937505225889339485813931862149230655447245303870181903914941137048987036600845518004389412836725329657537414442018626281044184178109328233636688484924583832567931662227427069556150316471304059987231076265778104324502032133426724576614122287424626739863608870710925794047686022812660201872214361012235801394250177284546135627996672725588832169192391313007471405378428288231407913512515075821957086675462106986365406022409337226683111450111123022763127314486679638227045375198312346583116545122824119947392113349720047926265267837357503439790797372921292996909846720234463068883744374237990034932874485464714755488835068716123730560624756078014588225692547054153171672850011740932728810526184412058325021791090763762754453016767165431323277428633105279074138790381020624508485657452313951934189364348594843702727956357366814313221860779894300372204558430460046135709722456580577073584357655723337399720404341260874622417910668303308739934291373577465907608021889531834317528784015590381315733703889826500598443469981284344603288530443127786835135613919909658451676288224495169508871124454262447342479415741267204313224059443786031011695318810878842219737388756742723837852549911434216521088159747283429185880246402769896272903100105137383874140249620124489923964516798405342031587133680593778062147367912163419902423994938926467238807408225869686753601122149910920943104196113199097740709769749825511680109576289445903640476692865509963536801069363781267954337976144508628108246455576476330968368792310507488954228640959212315011321082431890461113764704982240238654654965238701963142600901159780877577173698964772674545358111126323100939616619441072758027616567440443679240312070622342067223974045892029259739176539634370127545215053049962898764063623587124890560953647336556845296350243331741011957056485731772813795790562640511733959057843177648593100623588684184828838247724660492168764829035731849980458029626633493757594470673492396191298840344610559052643033088361631033602098470592486330313442341990186459077453944668515271532290150133753234741065369861063994477376944984921962931581115543535763739632578003473113095344690543061053173018189112895805944001365105879429646044236196600405112189041546711797186462895480410160509811625656195642516044546612971607468780839999422379777752523184865578305319964737195628556331959783130333512697557834515387868822150306993167563692057054001010295237944332672316670768399777818164787276734242668389630622525093349068893126257130332367408410434822052892187194753092886063461505756719002537989981144667237924348919649421081607504706553331582136704053034880755171384967191083355924415538864654902479394701537120602699689208179848555076005037168261092119066344769963547264875752551257010608090381489270500616587819201053106055566610588141135771552518717039266121783003722143888936519993780465578864242739547274276003175959154763106176761086644364570919610003875755424592876830997828140936246566057414287330526121557809076363617238927141797029577648828480523392996913769645828743241650649298882902483229073914935319609734325239309997680419819561275046573477202709194465918401565770393946180236663378690729108082959372630106196972501559169777998312053862573510246627585300019009747404055575615884414062269697190406043793072772679868023983451103682240623233516537224780966555200745578613077976555198037738478373982565932096156253908738751908699968674305441172834318087257970952914378542500103907766627007181694582201362724534889316232500609168578271996409295285131691199468624800741718143924832093807293328029418495206632461291046799415107377057780583062596490344646964708433553343895080672991063574534997079811903362451125364036434298798617465236540677664222534357061585926129213609862227839836633625935187736149808254653929358985198672672125903721222089366133502368033824851797470895062138407645895421344714732342975657220259249740811134036296589165125600853339646133125124786113287391629702303086135408958887868895615422182264819119192125881032448125814521194090034710907587607426741183223328058216237907962785706446791181475013443922212077607272030231594859696192347959076285415137102240892303220427351800621081984066636393845051194371069890767704296866431927574356586738011239156372679057242360300700006915467876156019205560717200889689788418634953189464105633490820929337467050512333337455554419788673119000795092175498876521190967354528859440903232466528163539503375652156931000459002743727766098863735044113899561129654995559256025584015538917143848912932112479204577203115860698554175981788437503764078062714111301635173899510009920396188937054677806768818156190045128283638760244592401598898171259958383714325368071250161792777694444105913242953564775891907399053015574072509669526938671925130903153366554406867867080836329761447300752671325784486488992220309624347664985103453799574859147982108908254414191823170191479395759585891945976786779894340055049296039586005096443807223012393408696385213776501802637543796687286691393671383844309489200232439732427471899847677908231505985871446681934026083606419571166690614313534695701592860798572756167271498821254966491507763555601879798613051639457220873003250570709354169995354855619638883862268747016474914726182775619123281526219862618234955703590046226770144997258356563833010643622822845599273370033664958349468758284560737532798207730008857359187917747781791358264086943592600701141475245901724589439389903880809978787927021901459048773575709877972490830988432389627466414254095593771829173211290001402029359673895710437736237258429277365513532281803917232384541529845265491082188302171885145422813664704235171498689938718530402214654343127046598533082422363708523730231620502201443680385404734942364914192233556661494194921250113574579783231352392057190467888975230160078795083843132339877700791766810437618951953900805787244511342053054624652103457020721878358103786891661880776150688398709719041",
          "numerator": "45565266480159506169853790225518414369466649675471700919610005021291615168247957607646717649070301454529128847974820850197027977624041787840743329775012728663837147486749262839003610071154547152631803416381062589603817055384420958544545741200481750687049247677812568276258698748549489836747945332549010535296606681885762575574087690412993512544173583329899479543482794267768035433789380526450864698206652933203151267160630154233838758739051906147328116081903014326142968837632937620601604818864236773941878879725215150310719789155756162738198600820291369568911383191331684258012821695325720788786330144674443235758560906863242056055666103219037082454546410197906482979504908597501569931371641427957709353980871367056232902403087361192010608744240089421149852350923155614006341475509399404735193112982922839039333496732560083893325137177774826838249074152374437975922216355905268814164078662383750114774038563191704248353512027070097284155731119211278138499688415449438863556907293465070326030261394658171712326642189687079632476593029628841040810666611045393796785623202723332622184630392892050249587024895623466219134232251564544313611416560383715379571193725793729756785052961285540133328922165996634512852313843012805471572896653390354841610298931691981357964041983285046658245016159297218646585923051810534473270810490035748074659007548869085263700555375749774831154535830422900361800471392329985956475722409037192835976658009909683615539537356182717917040133633207487659456190008626139766159851772882003896287841427491285714056051458140866412233617080909798739251549073327863081195849261034764273084749897602592229605961984299693450638764517008899953501670918982063553668046501680336070944188221883041873867378098805561558284725907977807992310146322126068003274726348458938022846885687032486580256772797134393144337368267118621521835422596785171322273630760324134148318527135688803027211453828687192149656978791878152511610796742551762034869497492577962767341618925960302803875318550976988347985464898328550966103842855272113200217272064054991761386606008860778807106339288056164029058568450200313810487150273705671398824381749014379032794837895448723709614566846947471875078486315491818846142589149380077467948926333863932656551112632056997507805658826319622602168999015590953928965402894070575137985940428778728190832044066538225846792384422153677665620637810060910077295423139095495077636128177492309038020490026910560319982178990442229061880560317719104595186028111213546023878053053509833964036830023768089721968743651920152407086206984966888576662880355150830134168130035454497506517004889857143558332843450651590119979838531772446273930824875023369164688066518346913442031930772509879139077325572757468892755334916424197256225595680242381867471646976242483827541474748044384136980066857433567994220544692738451468746073444619526969365092506511689786394057804304664260404029865042699476174153744411187977004226592335200270970158873510966315429629200031789270996338795878602674704189488760756974306538924759474283247804701716000691375919410774275181082738303793313989287357399360106989682151065260956045472562706390886071311580554748391390392539541339257853898749211642484537166058362022441984458947588944571002071348811433589110807545636598150006965819628370610566089636935244786649172245890007464971967805228447494931437950713604245748297582323869617627030529647603413849061731225129477137728361322081261202447622421964688588946373741417498747466529673972993373173394515138182631757298725055722608783935478158210666308279719327305605388350259758980468564250003321033795363198899319044239912750959095751826736624510588142263337691361442796567283943531863492333120464715941960719110541726827754648813684425713689878659880891589835642979510608802808191922723840555121307098063979409986786672962740525980177948403103511038642995083318192667374054129571715007335593365918588855730677877928120022011553262931072532944505619655687984277550652591336411738656169845275371720465962565880519793550226854785072923218139659944727530266038685070774863420934269419818300913074116206166341959738817301352727587470099046961955640080582208904711482408250182150838264875892160515869474250005487228331385230518993841380340598068568799778661606075855269710161289871280855907567590713273892513060767364809359379023557912487456050790979804930126555057353413593619167725712897086074697980548399089766762226372648861941154194258054945098802241878590729119758074647870069841197556048736866650315151547644846942315180392253740084480120314444611888883030003112572701224458372918866534316009984860811442353182902435186828847030218684153176390171065086052228795008852213467050409178344096175956184689485627699106183600978899860609948329364056970491883951913306034127006531786013480228924942939716947713605463238068672124876884289854365862327120218092523372155775861259870939342225348991531820176637644996495186846820543051717600731471161911464251253037833653237387927279730541304815537575650092679298333595032369457917074363714116557031979275718897788507928487420830165865076902334721845322105242181166803167511306085620058514272118139768856135045144441278041073399883437691210382482540679239565384111140329523037540481786030417206188457700543817797750960712707867483136041719951282746551191628114495082654854090783367293488889427970350443034591689030226673015054598574370838956589458284677393790526933680504670544952628926042234241435509265966314838786229541215943876491026800439825066809338180140131300117432877745967199426094324256113516948820453976913322823230233940970798075576834307722175973428764568010642450154371039615424208925905428807233529501612685305468642544586333833713375992125760249071123933396130471604248678649592689901804671233029715355670308074879354622799210602543686563936468474375464599130723426005468473453045926666954760866552573183433019034023311623029568344473588307023988328954727733859448815124213104792546344864136335923284541440"
        }
      },
      "2": {
        "dyadic": {
          "lower_exponent_exclusive": 498,
          "statement": "2^-498 < x <= 2^-497",
          "upper_exponent_inclusive": 497
        },
        "neglog2_decimal": "497.63859281525280008497782264078565017843350528188579578384343671147393684826269",
        "parity_min_weight": 64,
        "ratio_order_d": 2,
        "relative_correction_upper_bound": {
          "denominator": "1766142608059180981742298539186865994535613650229632467349582203591277514215931176436291330413826714123871985954147258063299171610140135026659173723802867460762912713755877392580877578119980058186874319987209346850979454445170555432434072418753453769350311867511914238238598372324666144296673427669721319251191893608897273936121937505225889339485813931862149230655447245303870181903914941137048987036600845518004389412836725329657537414442018626281044184178109328233636688484924583832567931662227427069556150316471304059987231076265778104324502032133426724576614122287424626739863608870710925794047686022812660201872214361012235801394250177284546135627996672725588832169192391313007471405378428288231407913512515075821957086675462106986365406022409337226683111450111123022763127314486679638227045375198312346583116545122824119947392113349720047926265267837357503439790797372921292996909846720234463068883744374237990034932874485464714755488835068716123730560624756078014588225692547054153171672850011740932728810526184412058325021791090763762754453016767165431323277428633105279074138790381020624508485657452313951934189364348594843702727956357366814313221860779894300372204558430460046135709722456580577073584357655723337399720404341260874622417910668303308739934291373577465907608021889531834317528784015590381315733703889826500598443469981284344603288530443127786835135613919909658451676288224495169508871124454262447342479415741267204313224059443786031011695318810878842219737388756742723837852549911434216521088159747283429185880246402769896272903100105137383874140249620124489923964516798405342031587133680593778062147367912163419902423994938926467238807408225869686753601122149910920943104196113199097740709769749825511680109576289445903640476692865509963536801069363781267954337976144508628108246455576476330968368792310507488954228640959212315011321082431890461113764704982240238654654965238701963142600901159780877577173698964772674545358111126323100939616619441072758027616567440443679240312070622342067223974045892029259739176539634370127545215053049962898764063623587124890560953647336556845296350243331741011957056485731772813795790562640511733959057843177648593100623588684184828838247724660492168764829035731849980458029626633493757594470673492396191298840344610559052643033088361631033602098470592486330313442341990186459077453944668515271532290150133753234741065369861063994477376944984921962931581115543535763739632578003473113095344690543061053173018189112895805944001365105879429646044236196600405112189041546711797186462895480410160509811625656195642516044546612971607468780839999422379777752523184865578305319964737195628556331959783130333512697557834515387868822150306993167563692057054001010295237944332672316670768399777818164787276734242668389630622525093349068893126257130332367408410434822052892187194753092886063461505756719002537989981144667237924348919649421081607504706553331582136704053034880755171384967191083355924415538864654902479394701537120602699689208179848555076005037168261092119066344769963547264875752551257010608090381489270500616587819201053106055566610588141135771552518717039266121783003722143888936519993780465578864242739547274276003175959154763106176761086644364570919610003875755424592876830997828140936246566057414287330526121557809076363617238927141797029577648828480523392996913769645828743241650649298882902483229073914935319609734325239309997680419819561275046573477202709194465918401565770393946180236663378690729108082959372630106196972501559169777998312053862573510246627585300019009747404055575615884414062269697190406043793072772679868023983451103682240623233516537224780966555200745578613077976555198037738478373982565932096156253908738751908699968674305441172834318087257970952914378542500103907766627007181694582201362724534889316232500609168578271996409295285131691199468624800741718143924832093807293328029418495206632461291046799415107377057780583062596490344646964708433553343895080672991063574534997079811903362451125364036434298798617465236540677664222534357061585926129213609862227839836633625935187736149808254653929358985198672672125903721222089366133502368033824851797470895062138407645895421344714732342975657220259249740811134036296589165125600853339646133125124786113287391629702303086135408958887868895615422182264819119192125881032448125814521194090034710907587607426741183223328058216237907962785706446791181475013443922212077607272030231594859696192347959076285415137102240892303220427351800621081984066636393845051194371069890767704296866431927574356586738011239156372679057242360300700006915467876156019205560717200889689788418634953189464105633490820929337467050512333337455554419788673119000795092175498876521190967354528859440903232466528163539503375652156931000459002743727766098863735044113899561129654995559256025584015538917143848912932112479204577203115860698554175981788437503764078062714111301635173899510009920396188937054677806768818156190045128283638760244592401598898171259958383714325368071250161792777694444105913242953564775891907399053015574072509669526938671925130903153366554406867867080836329761447300752671325784486488992220309624347664985103453799574859147982108908254414191823170191479395759585891945976786779894340055049296039586005096443807223012393408696385213776501802637543796687286691393671383844309489200232439732427471899847677908231505985871446681934026083606419571166690614313534695701592860798572756167271498821254966491507763555601879798613051639457220873003250570709354169995354855619638883862268747016474914726182775619123281526219862618234955703590046226770144997258356563833010643622822845599273370033664958349468758284560737532798207730008857359187917747781791358264086943592600701141475245901724589439389903880809978787927021901459048773575709877972490830988432389627466414254095593771829173211290001402029359673895710437736237258429277365513532281803917232384541529845265491082188302171885145422813664704235171498689938718530402214654343127046598533082422363708523730231620502201443680385404734942364914192233556661494194921250113574579783231352392057190467888975230160078795083843132339877700791766810437618951953900805787244511342053054624652103457020721878358103786891661880776150688398709719041",
          "numerator": "2772568792373582182957215818766420472605370138287126266612529154124175086890202483764749656205047939929452631605116725526648165562771028798755698325326873979159353456432767594554903474894313649122853406884173048015610144177079480017484158655292873329524979755906423247030635907767013096954054454210833912996546690878838914437166971867568397659933171691741231454499409319095651520426528709202504900362090657104041111238328826428250028928350486269647872078923858199623325204472048819801788337180604318583153030142249080391772932070865651551951908500182579955601669484336109506131948252710799233022400615187179795038572360252088633622750724433997384890777729943256218287935563420826571296500248237456454991598198910359864256834611461544098035719402217318514068800570612097581190912058286479934718792284672409867617741143017548743328411561697449313437249837514285390575619021733811010434467745370558869101201362211648558009638131718432638408616062768162825578234649670425388760677974625155644178967459217724885813248005143728499625545460390351894510625395714931626398851240861035310464905406231192540160645904393112043643159388760022453459073592089748284443316000399861097864169835825006310652072515710307636622781311298322255743645230440845546575771899707997486385209585896900490889682166378600105383658832424778111839508075389525155743593118815646174397663784864095563668406020612665050152620420261878880453257929855088960930888558840192132935471788995526736493849497175783066541538667711244135809741729524802583679586720271676364598186260065594790944630014562255396036675041786069559856574604782916912432486348243234087895085783350110644869019401035013980158418435937702006697824814827280515761862487728529790717173699819953063094951745500487193140752652232734792236849739483805169930245729892228290358635222205050243727276082488831615826802076338025513633828955924033626898816519855251262218039131205108966958233629817085116862657873626826835101866315561528986066946562868293519248051306842984109496264394674684502374204036889270017884146304336019709470066459958668462920411127573660200288275870960517656950911585271870878551654423081128722670083523251456121667048675394014493073522100723007592211715041594004750963795169371803812057187527672006438420008815707232764322908321833102494866028332683760596460670714261734253636137766096539050167134256798654301555256792180506542755322747468131257865491072363553977695521515270613185222913864530693406718842283417758705720129007803730516693702993771610813745038461294326147252115784378539716859988200303135175906534325281205221518552944509967369340727702567959385750156643558865105541373114274481878366460793599314455573020867979131186868878445778420822627848508332525011096830171388939499739752651189615277798742755427852523555071743630777746350060389463304623059052069146714666294515163411622285448146318367468434722315614968045647902768176050293966643958504860556783401906872515425844474432625648265208508676524167412668100995549340413472538235280309556924141165780700617305166574869674189950674471589913837825242786502764400207263438770753155714778355375804767504254566514381770044342976428213560889948534837069967993524976871623800719067921898690442374400961283041895725865658626380524863914240207246058023956459627437374344735008192362263598887938556452679823955656914070129369822634363887684387405581333296524735188849393605993584114281258438197560570403387131739769715366471469655016408688999025350832657939135203571806402033927714476219991792247044826272427408734470038168934941945398831487578109455448856723212379206839698129740101168287358051647222435785498389899491197072181631622910457078210319301384165954942152766914369298698238380824785540215332195803047336322706491040814701386014431518721233250632776213892961509447696543502990172512347014568346012309565699361746367398830087392322612458463735634167621919752053693131477402643827714812409421793956822942229372574536693269422745986056153716256371855192632195521718656032345231983684125328928595383165813800387725461515578988506089540389837088431672140940199767948466838927599721345261893273789539629502847751236127117144268318350102363404904012871135233198887448704422285555369334992685728723495293362849452206182748817296897572770551533438815153901892049506086876727775910212708898958154786188263238238830015876932278433273996082553931658614372601651906292322169482051458979677895914090837197198105094048391956266940155955647846609738436300454702844016204848358457842222527095611421718812503845360843524535881079255974780029933390593654511585145635846670576369827061621262776020929887742392913947887295878645776894115734742258412464151628933930906664245804967329007383697842425384882473530716017150017951094972790384884174779265173702706036308561730976006452314333657126051074314011638025253561488792351849731338378667211333239048167024155801880375754746120883600700423810076294295134003133928547424589851191765049733337188590605455542731808924000812670780168516940816968142469494200977996673566501822486454444381953319325005042696985978844846968269111787046771535494385925253864142658096232730858330572316541499433268194368002731967743020795008161934864701014617379146574391387502364862984299916086853866295848388958862555649330329852363678450575958371261894462290619002930752759535583815909334341099322296165747737684157348968257460802838842000277537692102894609272105305365508722295794749672816732379455325655048708610363605287665099109357579319874971282477198927515169020337182223458421885857005620716266023374740901333625171477754497471875197441738496062482596195975016945312982139225544983108571312495242785867544683372950555822348011928035690141176663516566407412180239292901655408195017335039794454029447167868396617688380281343837130370657718709501147463447222592822770145860071078015310953650538469066076754411350864682959199972882465092842776665068318779847367366099144126284538018178985277552000176504496976866232237081787265518485128132010983228982339099210303852686944687824719878436280192761259929396766977235256528576258368342714470070282658775040"
        }
      },
      "32": {
        "dyadic": {
          "lower_exponent_exclusive": 974,
          "statement": "2^-974 < x <= 2^-973",
          "upper_exponent_inclusive": 973
        },
        "neglog2_decimal": "973.01893577968488889994598564245390766812436176777196895309283958197532813330194",
        "parity_min_weight": 124,
        "ratio_order_d": 32,
        "relative_correction_upper_bound": {
          "denominator": "1766142608059180981742298539186865994535613650229632467349582203591277514215931176436291330413826714123871985954147258063299171610140135026659173723802867460762912713755877392580877578119980058186874319987209346850979454445170555432434072418753453769350311867511914238238598372324666144296673427669721319251191893608897273936121937505225889339485813931862149230655447245303870181903914941137048987036600845518004389412836725329657537414442018626281044184178109328233636688484924583832567931662227427069556150316471304059987231076265778104324502032133426724576614122287424626739863608870710925794047686022812660201872214361012235801394250177284546135627996672725588832169192391313007471405378428288231407913512515075821957086675462106986365406022409337226683111450111123022763127314486679638227045375198312346583116545122824119947392113349720047926265267837357503439790797372921292996909846720234463068883744374237990034932874485464714755488835068716123730560624756078014588225692547054153171672850011740932728810526184412058325021791090763762754453016767165431323277428633105279074138790381020624508485657452313951934189364348594843702727956357366814313221860779894300372204558430460046135709722456580577073584357655723337399720404341260874622417910668303308739934291373577465907608021889531834317528784015590381315733703889826500598443469981284344603288530443127786835135613919909658451676288224495169508871124454262447342479415741267204313224059443786031011695318810878842219737388756742723837852549911434216521088159747283429185880246402769896272903100105137383874140249620124489923964516798405342031587133680593778062147367912163419902423994938926467238807408225869686753601122149910920943104196113199097740709769749825511680109576289445903640476692865509963536801069363781267954337976144508628108246455576476330968368792310507488954228640959212315011321082431890461113764704982240238654654965238701963142600901159780877577173698964772674545358111126323100939616619441072758027616567440443679240312070622342067223974045892029259739176539634370127545215053049962898764063623587124890560953647336556845296350243331741011957056485731772813795790562640511733959057843177648593100623588684184828838247724660492168764829035731849980458029626633493757594470673492396191298840344610559052643033088361631033602098470592486330313442341990186459077453944668515271532290150133753234741065369861063994477376944984921962931581115543535763739632578003473113095344690543061053173018189112895805944001365105879429646044236196600405112189041546711797186462895480410160509811625656195642516044546612971607468780839999422379777752523184865578305319964737195628556331959783130333512697557834515387868822150306993167563692057054001010295237944332672316670768399777818164787276734242668389630622525093349068893126257130332367408410434822052892187194753092886063461505756719002537989981144667237924348919649421081607504706553331582136704053034880755171384967191083355924415538864654902479394701537120602699689208179848555076005037168261092119066344769963547264875752551257010608090381489270500616587819201053106055566610588141135771552518717039266121783003722143888936519993780465578864242739547274276003175959154763106176761086644364570919610003875755424592876830997828140936246566057414287330526121557809076363617238927141797029577648828480523392996913769645828743241650649298882902483229073914935319609734325239309997680419819561275046573477202709194465918401565770393946180236663378690729108082959372630106196972501559169777998312053862573510246627585300019009747404055575615884414062269697190406043793072772679868023983451103682240623233516537224780966555200745578613077976555198037738478373982565932096156253908738751908699968674305441172834318087257970952914378542500103907766627007181694582201362724534889316232500609168578271996409295285131691199468624800741718143924832093807293328029418495206632461291046799415107377057780583062596490344646964708433553343895080672991063574534997079811903362451125364036434298798617465236540677664222534357061585926129213609862227839836633625935187736149808254653929358985198672672125903721222089366133502368033824851797470895062138407645895421344714732342975657220259249740811134036296589165125600853339646133125124786113287391629702303086135408958887868895615422182264819119192125881032448125814521194090034710907587607426741183223328058216237907962785706446791181475013443922212077607272030231594859696192347959076285415137102240892303220427351800621081984066636393845051194371069890767704296866431927574356586738011239156372679057242360300700006915467876156019205560717200889689788418634953189464105633490820929337467050512333337455554419788673119000795092175498876521190967354528859440903232466528163539503375652156931000459002743727766098863735044113899561129654995559256025584015538917143848912932112479204577203115860698554175981788437503764078062714111301635173899510009920396188937054677806768818156190045128283638760244592401598898171259958383714325368071250161792777694444105913242953564775891907399053015574072509669526938671925130903153366554406867867080836329761447300752671325784486488992220309624347664985103453799574859147982108908254414191823170191479395759585891945976786779894340055049296039586005096443807223012393408696385213776501802637543796687286691393671383844309489200232439732427471899847677908231505985871446681934026083606419571166690614313534695701592860798572756167271498821254966491507763555601879798613051639457220873003250570709354169995354855619638883862268747016474914726182775619123281526219862618234955703590046226770144997258356563833010643622822845599273370033664958349468758284560737532798207730008857359187917747781791358264086943592600701141475245901724589439389903880809978787927021901459048773575709877972490830988432389627466414254095593771829173211290001402029359673895710437736237258429277365513532281803917232384541529845265491082188302171885145422813664704235171498689938718530402214654343127046598533082422363708523730231620502201443680385404734942364914192233556661494194921250113574579783231352392057190467888975230160078795083843132339877700791766810437618951953900805787244511342053054624652103457020721878358103786891661880776150688398709719041",
          "numerator": "21834323936019401789946452290414333581105299621020860115282471115399188534468041313953916104560305261685207835138041705109932095396519672845055056554671897401459010134855248947893642931755703069786715794884954741515771237011970707795143086499703127321247754689305403160020437063132121555440277897171074781204723261336419054244739557947040916742964310649216893933827332741628742136263365001669280765081903332030943773685021816418000217441027268727124874370137699893833696644350956936952621610466168438200141352702727288908772017920083505243401909914886267316926281266757507513461322239954303449440833933403049298210939853583827839269730760306012468065292036542082246648809081120055148872461870342952118896656902938502859725266865988161389946190958694252791993730478981578893553867266544559913862416578375910730639973340092567288438345494271867947584179918293446650694131152176434286837645741195179540229138580403515983968785170999546639383990667556284856051539075955305783355684540347846539044776265684722611991347344757701920812707122080611367911724200998569334739833329814328242955975369915581846522102623506266489177719659908839020337181417404091045892429823055160305510970545739090445011189933731370670481155042204591380126129115270909720736590266395775489791083166879622533234575514845922084153575774091363927280274076694157234032946219437166861742199759634123204270631837613130230174188089521350180191886887381127676813713323522127847251008000767615526735298262822618658400392653581110809889551673016669693440370544802333883735798595034849330331108586536349290284640184576170841282572963793925705655466307098759331762313944081684627931092842816193879663224412099967553283221843256303578154713400709397005370393413687019196026373214960751835641257368419372489349958719826814765082363374980811232537176095597719991698132642322545073660286686607580201704377682125796256026509678567259037265612188967198239704320421730502083001058151760049707052414667886436068665523995133118800856732446683733968852501322975070935048444293590676193933065173815474043929396175740724599982470222052948587063902671054965694779599468030000141444175998650844882232712478134625170624303889879234700601791535163124486028386157349451045433782693291824184105571530358749425683910319630057070743135289353713615792764483608780362355339265947517832152524162701555928110325397786546054818986813248646332070325158414849841368142975342998369784112487444553733537249599982944459770901958375961280724852748150775235097847719137624702041175041790569059122601970048246364566671881341818954182447922620708002733210936360635876106323610823659408666424533577733526976599501711713004259312330140374079129051579007376827452403380730734663645213300125498827946717470885731907736236421006660192120391146195317877456755678470676239109130166154023264363702947319574703089683196018304655261525707467781250465561538359848499910938484436280710186253494898859844978793806941841978883906917114203923303188057998040163143172296068543326972851994430764559621417359200218880553029270828108852420713890198949246374939768187482804218300431960419530145937525530123184932515549284864122774063502073910074772893073413291378797640047536812588522005313318194790652804786262726007789856430538162479003601118679062751977972767870563602749885451982377112200173093874271917153183707275732416918601009027395150741249334670967982927398360355265626041829217504674375106977537318038461318390032028186888051456812130678206437278491313999760251998516726319235650005313858364147898146357019696088928474211328300148827718669057965047497655300865734483575825591465671882467724386408511427650320152532234341943957165338240989210975696084815502206438743381767086586278884637891936065578743564340091458244474294403383333287397982054803572843964488829040441578241313696026548676183966114549757161791136697159405684452566217538669899256260838807696156936570133557346600745006919709888544545782288073876817924702472634521334616538260337017282258784254379359676943724145971681537532686595794604723643352513154406540942422069540871972832513291909892560038066895696084212918481944465077156364910925415273550456272032739558571578915967110792376849213545905484539730749300330660237124636077822671434674430455100024325018513169326169504131438712800834269581661854053049421583558089412217621601932441107976993303677681124143293989141664013940326062984993160984142098167366066485178180770965417312862229402974081273562242394080536630738641590889179990011700633787384426951122329385905766657150210996427956221396926518942026697400179790642542143445586632433201952693693569078560681187981543908745847995238107814189838615716798584318506742577625960032896301781139664819335590246435793640224564673521599289138640453269286901927550241914602908638592417340810727192812071581670941358510450854331507326178049746011246754382156204288111792346554153271603366709193170260099230321957831444342542770852889622037597496444368713724892363690709015071181779367152388780579659419473556139072272844379881707627686017821417865104277114960325271887062109906571604961661780365975848536281019036349411162695863588650342019864589102844549771196208705689978422321771254054972252716052671367786964580422135904394669566480620572429869241936290917506931562902623449790747071728225338847161524702099974017377809334763606932055691660290654038254107473301623450690218483046178657233166243400562460434210509693467243277885175437739062641627249699878583987631180886001388587631686487075188293350179301394948316075633943380153233775504957406021979471634026531340548187448133089785593377330427785881356268127919411681152289184147175018474081867099123868888579366533397177628038870358118689290194708540898296875721680489031474153548148643903785643613308983581517140667875162853751147307261128996835942610166832305777467125919491713358018715461203234524417040963314947489587677841202115525026398616966692169254283408994841965364588033156918470026199040"
        }
      },
      "4": {
        "dyadic": {
          "lower_exponent_exclusive": 753,
          "statement": "2^-753 < x <= 2^-752",
          "upper_exponent_inclusive": 752
        },
        "neglog2_decimal": "752.30810908194974620766514028830682263446447612372421236053438683013233286569752",
        "parity_min_weight": 96,
        "ratio_order_d": 4,
        "relative_correction_upper_bound": {
          "denominator": "1766142608059180981742298539186865994535613650229632467349582203591277514215931176436291330413826714123871985954147258063299171610140135026659173723802867460762912713755877392580877578119980058186874319987209346850979454445170555432434072418753453769350311867511914238238598372324666144296673427669721319251191893608897273936121937505225889339485813931862149230655447245303870181903914941137048987036600845518004389412836725329657537414442018626281044184178109328233636688484924583832567931662227427069556150316471304059987231076265778104324502032133426724576614122287424626739863608870710925794047686022812660201872214361012235801394250177284546135627996672725588832169192391313007471405378428288231407913512515075821957086675462106986365406022409337226683111450111123022763127314486679638227045375198312346583116545122824119947392113349720047926265267837357503439790797372921292996909846720234463068883744374237990034932874485464714755488835068716123730560624756078014588225692547054153171672850011740932728810526184412058325021791090763762754453016767165431323277428633105279074138790381020624508485657452313951934189364348594843702727956357366814313221860779894300372204558430460046135709722456580577073584357655723337399720404341260874622417910668303308739934291373577465907608021889531834317528784015590381315733703889826500598443469981284344603288530443127786835135613919909658451676288224495169508871124454262447342479415741267204313224059443786031011695318810878842219737388756742723837852549911434216521088159747283429185880246402769896272903100105137383874140249620124489923964516798405342031587133680593778062147367912163419902423994938926467238807408225869686753601122149910920943104196113199097740709769749825511680109576289445903640476692865509963536801069363781267954337976144508628108246455576476330968368792310507488954228640959212315011321082431890461113764704982240238654654965238701963142600901159780877577173698964772674545358111126323100939616619441072758027616567440443679240312070622342067223974045892029259739176539634370127545215053049962898764063623587124890560953647336556845296350243331741011957056485731772813795790562640511733959057843177648593100623588684184828838247724660492168764829035731849980458029626633493757594470673492396191298840344610559052643033088361631033602098470592486330313442341990186459077453944668515271532290150133753234741065369861063994477376944984921962931581115543535763739632578003473113095344690543061053173018189112895805944001365105879429646044236196600405112189041546711797186462895480410160509811625656195642516044546612971607468780839999422379777752523184865578305319964737195628556331959783130333512697557834515387868822150306993167563692057054001010295237944332672316670768399777818164787276734242668389630622525093349068893126257130332367408410434822052892187194753092886063461505756719002537989981144667237924348919649421081607504706553331582136704053034880755171384967191083355924415538864654902479394701537120602699689208179848555076005037168261092119066344769963547264875752551257010608090381489270500616587819201053106055566610588141135771552518717039266121783003722143888936519993780465578864242739547274276003175959154763106176761086644364570919610003875755424592876830997828140936246566057414287330526121557809076363617238927141797029577648828480523392996913769645828743241650649298882902483229073914935319609734325239309997680419819561275046573477202709194465918401565770393946180236663378690729108082959372630106196972501559169777998312053862573510246627585300019009747404055575615884414062269697190406043793072772679868023983451103682240623233516537224780966555200745578613077976555198037738478373982565932096156253908738751908699968674305441172834318087257970952914378542500103907766627007181694582201362724534889316232500609168578271996409295285131691199468624800741718143924832093807293328029418495206632461291046799415107377057780583062596490344646964708433553343895080672991063574534997079811903362451125364036434298798617465236540677664222534357061585926129213609862227839836633625935187736149808254653929358985198672672125903721222089366133502368033824851797470895062138407645895421344714732342975657220259249740811134036296589165125600853339646133125124786113287391629702303086135408958887868895615422182264819119192125881032448125814521194090034710907587607426741183223328058216237907962785706446791181475013443922212077607272030231594859696192347959076285415137102240892303220427351800621081984066636393845051194371069890767704296866431927574356586738011239156372679057242360300700006915467876156019205560717200889689788418634953189464105633490820929337467050512333337455554419788673119000795092175498876521190967354528859440903232466528163539503375652156931000459002743727766098863735044113899561129654995559256025584015538917143848912932112479204577203115860698554175981788437503764078062714111301635173899510009920396188937054677806768818156190045128283638760244592401598898171259958383714325368071250161792777694444105913242953564775891907399053015574072509669526938671925130903153366554406867867080836329761447300752671325784486488992220309624347664985103453799574859147982108908254414191823170191479395759585891945976786779894340055049296039586005096443807223012393408696385213776501802637543796687286691393671383844309489200232439732427471899847677908231505985871446681934026083606419571166690614313534695701592860798572756167271498821254966491507763555601879798613051639457220873003250570709354169995354855619638883862268747016474914726182775619123281526219862618234955703590046226770144997258356563833010643622822845599273370033664958349468758284560737532798207730008857359187917747781791358264086943592600701141475245901724589439389903880809978787927021901459048773575709877972490830988432389627466414254095593771829173211290001402029359673895710437736237258429277365513532281803917232384541529845265491082188302171885145422813664704235171498689938718530402214654343127046598533082422363708523730231620502201443680385404734942364914192233556661494194921250113574579783231352392057190467888975230160078795083843132339877700791766810437618951953900805787244511342053054624652103457020721878358103786891661880776150688398709719041",
          "numerator": "60216977512918460963181852065803775762422139126534728324259181457565522942585419362140093399766432904559543203123359637068083024476106879916411380383285949273569576965240676907301030415138965904732663201113934853302603190772366379395156706960225136422871031097870506478304278726811271486909267191550394370378513486780192129355770702580590718760960046012296125294019299801576076531865210689780143169666063022810544638401868664388409410337164233557092460770283624688928450063986732604660744444069581968050743869520653016535385919402590803806859827335513508257358585658444806349319916258944635664260820035485978037380349119486081440715981072225567441834535669855276882036335520740462625314114469990148174009111547429230194930515501433498023870003953363435193667929063073318975608895543992520679633645681205557911346810428979582414297330761354632620907221112355572054527933447867432500581513898155555299087572652129054599435617859395879889814900614362987059124702124287953930180442119360772746579008213284852476820027812141859630668832236564414948088565188105345020548763538906761335102280544399571028744134665525485933400219633745926661345591081135325355750909610627127737571996190759876133014798295675335641797464926540034077654362260187691823477102245107581815538885664179074276338958698632310173164352329313413129880957649012204793713715062139471647317169378294716038150319436650944001958024566404233035119565313949145268195232598693948533147932900527079832248198455295053375945349281922358267766730014585199847376309541377534702093751785961869797849149698451556408532449599781635416027964824227884243174586108823727904406452656473796168451089325596276711347209483539468598913606849984273182059972634147039729485548759054955745838001863265012326317671077207840056616656950429051981035262532675915384563419592370695011626185130903717067573130036541231993394233959701361526720504108687049956085800442627812609118359368315871087768063946549116780320146158308592157337431770292920337066895478616144449391795876307263935609830563911704068717117877374500330938178287094560354330902985038932283285968179797133418286503701983683115811948417688082194932904234870989020120126030755856669768392768779552140606070533561804240210754994744447479961882810311298006077452843255399227252328815077410979470989851257692216383415671691834017139704694102438623605985063698994543646155612410034211782576109248832171865879728207442635121841645267011969674738462156247434787323260421510224403590550823685508443688976253440226798177121910249103017793352114284976253940832246357088296775058363737585349356372638673013411115330831472215156879198451047883965310661032192105817555685587054343682944608877141714167713018871009514287610809010283139816653358357064809058349505173176843728383984435202973621368584666825888625058369103665393233197540116766704378232955560615188058042085633531482887534736165598487886337096332199991456884614527931042015623801758219975644580886954428655113691331824913742246310154459936249302007495771758478714965897127988037517443394367401554311229696258572749882819035057553065618859930781896809807582299446529432322232686820164153820773162443553432825564530006028090116184393270049262469459268649553030398277616191996764609546193853140525116503813893936348425951463729579633265528998370847432851272518816602098279052071501221342499986676119940728985887670720187975314513019681911754247317214186416896646518810647673567225287550944312729213241256281310108362135004158283012830052927981250475298987863439276895272216940562455153081243209413897107554267709841889862050334843178408909146459895697585149026710223460999306355953272937623153617959001098975745333234616024661666320524747639111584512883152922443037337385453224778302849270131393338069492639650580515991132578890204206018395869916716752053530495304286722496179341401408856171209163540137992248604650453922925739618252034946772999902787654598272055255142351127294104843370513968242166803195446558534411645654818972780249137022867752639902080693563574084122616972996688510617148118985464046972249312898507961704101336138760620571797339644365358905880608464330016951877361536887166863687512155652994066248328996476815978918802807543832979399072795354030244307388679932269024226132404825768920595024535969104460256505233823666591828213127040045792505750680883665810356964678755245087269140043302715382975445107651707534368165904337240810827863698147196921333800985687170173235368049100462328202074829659712915945652275283798959595311444371893678459450821847786413081382560978869811718305582494856807487160449094721497068665047170444081300519484560146419580199589379261533225262094303780612951993809731341456147434310945890862808460295780516534723641227038182228903326393879929011515910609152871124850553913568074606463819661224719222363504871126181305916231801567416364662223996727473885702560640818308298610558611641487870525236267431639361021083525021006117769789993551195740312910422078093034921482286501768103539561383135234554314867442132957366382791538161639336232891584037125008101590130657772716274514074104003530812758684974788912440979032843165648960140495736497917453015571235170748550940380696517101857666075360979368735253162752966331346230895313738496639557047890567537159268925340116172256307248553623392053736776617562268251492699731369737922350199310057190207513455577744833265407281049109147721592188999444744665747505597210807206114503249123446404512545997749055795222042963175355404719820416735239042397746601152831572732921863175985120554084678226205477993022359365666744655544754905787171432794918974778198037150786475630476104709353265360331013384730990312322624813280521819777516673773798577368859816094826788543319288187391679870514169378324224982342848481446761415623876908138153498457483727322194040856534938675056769295113103127928853733579529439628893227587816006796724641637192418211978540194368372871531314106546910345062002086936500755359015114544560899732436100948887268016533288245491189714288181211631022243840"
        }
      },
      "64": {
        "dyadic": {
          "lower_exponent_exclusive": 988,
          "statement": "2^-988 < x <= 2^-987",
          "upper_exponent_inclusive": 987
        },
        "neglog2_decimal": "987.99714144174588955429549262838381757976446242058397308072746825271341568361848",
        "parity_min_weight": 126,
        "ratio_order_d": 64,
        "relative_correction_upper_bound": {
          "denominator": "1766142608059180981742298539186865994535613650229632467349582203591277514215931176436291330413826714123871985954147258063299171610140135026659173723802867460762912713755877392580877578119980058186874319987209346850979454445170555432434072418753453769350311867511914238238598372324666144296673427669721319251191893608897273936121937505225889339485813931862149230655447245303870181903914941137048987036600845518004389412836725329657537414442018626281044184178109328233636688484924583832567931662227427069556150316471304059987231076265778104324502032133426724576614122287424626739863608870710925794047686022812660201872214361012235801394250177284546135627996672725588832169192391313007471405378428288231407913512515075821957086675462106986365406022409337226683111450111123022763127314486679638227045375198312346583116545122824119947392113349720047926265267837357503439790797372921292996909846720234463068883744374237990034932874485464714755488835068716123730560624756078014588225692547054153171672850011740932728810526184412058325021791090763762754453016767165431323277428633105279074138790381020624508485657452313951934189364348594843702727956357366814313221860779894300372204558430460046135709722456580577073584357655723337399720404341260874622417910668303308739934291373577465907608021889531834317528784015590381315733703889826500598443469981284344603288530443127786835135613919909658451676288224495169508871124454262447342479415741267204313224059443786031011695318810878842219737388756742723837852549911434216521088159747283429185880246402769896272903100105137383874140249620124489923964516798405342031587133680593778062147367912163419902423994938926467238807408225869686753601122149910920943104196113199097740709769749825511680109576289445903640476692865509963536801069363781267954337976144508628108246455576476330968368792310507488954228640959212315011321082431890461113764704982240238654654965238701963142600901159780877577173698964772674545358111126323100939616619441072758027616567440443679240312070622342067223974045892029259739176539634370127545215053049962898764063623587124890560953647336556845296350243331741011957056485731772813795790562640511733959057843177648593100623588684184828838247724660492168764829035731849980458029626633493757594470673492396191298840344610559052643033088361631033602098470592486330313442341990186459077453944668515271532290150133753234741065369861063994477376944984921962931581115543535763739632578003473113095344690543061053173018189112895805944001365105879429646044236196600405112189041546711797186462895480410160509811625656195642516044546612971607468780839999422379777752523184865578305319964737195628556331959783130333512697557834515387868822150306993167563692057054001010295237944332672316670768399777818164787276734242668389630622525093349068893126257130332367408410434822052892187194753092886063461505756719002537989981144667237924348919649421081607504706553331582136704053034880755171384967191083355924415538864654902479394701537120602699689208179848555076005037168261092119066344769963547264875752551257010608090381489270500616587819201053106055566610588141135771552518717039266121783003722143888936519993780465578864242739547274276003175959154763106176761086644364570919610003875755424592876830997828140936246566057414287330526121557809076363617238927141797029577648828480523392996913769645828743241650649298882902483229073914935319609734325239309997680419819561275046573477202709194465918401565770393946180236663378690729108082959372630106196972501559169777998312053862573510246627585300019009747404055575615884414062269697190406043793072772679868023983451103682240623233516537224780966555200745578613077976555198037738478373982565932096156253908738751908699968674305441172834318087257970952914378542500103907766627007181694582201362724534889316232500609168578271996409295285131691199468624800741718143924832093807293328029418495206632461291046799415107377057780583062596490344646964708433553343895080672991063574534997079811903362451125364036434298798617465236540677664222534357061585926129213609862227839836633625935187736149808254653929358985198672672125903721222089366133502368033824851797470895062138407645895421344714732342975657220259249740811134036296589165125600853339646133125124786113287391629702303086135408958887868895615422182264819119192125881032448125814521194090034710907587607426741183223328058216237907962785706446791181475013443922212077607272030231594859696192347959076285415137102240892303220427351800621081984066636393845051194371069890767704296866431927574356586738011239156372679057242360300700006915467876156019205560717200889689788418634953189464105633490820929337467050512333337455554419788673119000795092175498876521190967354528859440903232466528163539503375652156931000459002743727766098863735044113899561129654995559256025584015538917143848912932112479204577203115860698554175981788437503764078062714111301635173899510009920396188937054677806768818156190045128283638760244592401598898171259958383714325368071250161792777694444105913242953564775891907399053015574072509669526938671925130903153366554406867867080836329761447300752671325784486488992220309624347664985103453799574859147982108908254414191823170191479395759585891945976786779894340055049296039586005096443807223012393408696385213776501802637543796687286691393671383844309489200232439732427471899847677908231505985871446681934026083606419571166690614313534695701592860798572756167271498821254966491507763555601879798613051639457220873003250570709354169995354855619638883862268747016474914726182775619123281526219862618234955703590046226770144997258356563833010643622822845599273370033664958349468758284560737532798207730008857359187917747781791358264086943592600701141475245901724589439389903880809978787927021901459048773575709877972490830988432389627466414254095593771829173211290001402029359673895710437736237258429277365513532281803917232384541529845265491082188302171885145422813664704235171498689938718530402214654343127046598533082422363708523730231620502201443680385404734942364914192233556661494194921250113574579783231352392057190467888975230160078795083843132339877700791766810437618951953900805787244511342053054624652103457020721878358103786891661880776150688398709719041",
          "numerator": "676473150185662781511848174192913067983233033878087844188727678513938750788982753479572932021121951854577708444321434168412944640841949041013533199852549879085290407089736195186587132709431656940122459382606299088665475168712753512204769448777449599764443576358282079424937804144530975216818156777502787740269191771634048144920397109791331617914710410301029623705071681459291873536546875567447310812281164632273319301325882542234163244914951394412353921805147234327434785576736736205744876190939649993685901689914690364608706929320633804944851876803617122505592784427467661788918066671568805242182196115103738098084130062066801355062545787681881830554908126332156933635930712882663515788709359779106188015115803659879558520438127502975901661374954006438145997677466122088412286497711418949472796038847241564874905822098717999742198614260693990894735992117950663048531391826378878530022198134458581028404146103464617370145737447055557393195150898637639022406995193607281252813905066834152674361600026297770553673889196033216323196143483331708903323404698336102046893968370077121162994051564166988254935146533734179344657528433522391919706242437859779437516548700194676500889296969575821290863330311394557320762708138076759603082825601951073709316601722562280847475519674271877519660083652361748028935402909986969351448651390709171237900676260204219775636128251753897793441121013397844636494405253693335235056240400827742713096046872156017196480145005931484649891488619339394268692084639967216239051154283517908783996600929558206140766611783960122561042577217717100705378667649346179523229521825472103438113478519892950139685033509603579634109974994231247108134253496114956262260405914283233945948028042351866430998643961791242726921443932150951550617869526328455583041064024722859573235266440514798593552789580458062379486903593472945452579412310840643266259937399847619003236071097272210358399861865431021331259139289352616794271196181188307675006979743577475641521129579805679074901524590123604174946609951225589570300541192014915737882542807182577455442949562898240523150386750969936026757349626518200799837226802762470873228937150791278490642564467022712844272886330981019707487448173905646374045497467816573026156254824215526812182210291703132591381815524408947343080802877448975296877424544365930556014153459498022084356079515811822407872476701803096538218395655002075160861356196689296660669670502710072904825965343997724372761983681842331372378787149426526941129056172836081879970934894146729340379255642960510310780692755814637977981919573677984722599507811613565089210598856607287780904870184476492911568820712388869571370140999822695655925408390258203031979051949518556428082170320209623180614085227534368249763306306432160967420816164816712768346745993637300011845499077476854191239053916655475401487182987012704377162156007698979442308587032467553439802152208421725459221496652886614124708118947044569880169229850524131021762056085367861493175076628388056913676863418223879577019916192196470475116099243263549268871859067855367558551921327347783895875145382701887821748171515126944832829499147940153489977068784018638516489410262685174585200885041263214493031916009343532561959792573406475880863670672224307771951460805904260249173002192464373861271912952055013626383350033877595743128559412412100373479217979550210591210272366690302691255121458430516354170603620102981615233423854638518631730350057988006420407236345027367319764423105617288309707182862011691358818360625349227923437601181197330044341667368010256074092307754017715551057754813011094787013975497358361046144362711800613657524792715136596607100663769142244856544533691068958371431150154340639076210703340397686337820008676524055758324310316536152831570691111480730946500750360295514267813485685637333662015844836287966852115311903894595351195618784626558985515110478652903845388435441785825412490683903937260209112620885822523938351934093329692048806455701904166217058691532093541349928267107304147738398275665550326770293226906437613645971270967932660532040491689381036019346123568119874004780859121558640366075327098299828219184490892311350549349591556008121199624572166777267756087000146471562178365361009427419781051277498590509754960591335188032895613959963143689835512201817809355945928610355830936237444809857432524068287797614483292384296921162325411646472971937983545211829522528082404874600920381706511573617994892474694973507080205218378506036857353393804122672292654783920614224569740364388638001316832842491077504650074221799223927455393244016145562437229454702134302788349879031712239456979504974239387525928088430374965590930566322170988663173001569260639348320759314384996998160578904986270894823750744818243294897721683001895065810530537861804385022452324236441450778303029289498245662349869632615779427427494920565648133657587094332246322411021518754243884631628467569772026595022252850644023913754721245910208977298476309146481436688777535802720378410036252568274495147599277288192140518451181700451986978691558241875556511161158091053072913608595513498236763462839150923962193434805742290431561935632612108813594482130370378834167433228972614578041307082279665945411047941210840544182225425240837077807473684251519272084403824152614062212304262344040508060071665282981027465864801942418610797473724143244065223859204356312017904212343875516666541278145787274183503804587409200087915519578976307427150367364464042836958645499648038264401571921796649383502056534591307986260728815338373048217693522000011411742533789966340270164582100026002983073441891325066182672947936480275321911088379292686298964891145369736360619527293019842269156956095079266743979212291303749775699184117382503551463805835689181007081465460052666541739067060881724753442028132736359597547073681090721782921340466112426618440472555623137430076863935291369375063879238713384627313733147226946890619462083403810643266293618705234031993095450112969413654015377408"
        }
      },
      "8": {
        "dyadic": {
          "lower_exponent_exclusive": 880,
          "statement": "2^-880 < x <= 2^-879",
          "upper_exponent_inclusive": 879
        },
        "neglog2_decimal": "879.14286721529821926900879911206740886050577815516456227255612915452772999024178",
        "parity_min_weight": 112,
        "ratio_order_d": 8,
        "relative_correction_upper_bound": {
          "denominator": "1766142608059180981742298539186865994535613650229632467349582203591277514215931176436291330413826714123871985954147258063299171610140135026659173723802867460762912713755877392580877578119980058186874319987209346850979454445170555432434072418753453769350311867511914238238598372324666144296673427669721319251191893608897273936121937505225889339485813931862149230655447245303870181903914941137048987036600845518004389412836725329657537414442018626281044184178109328233636688484924583832567931662227427069556150316471304059987231076265778104324502032133426724576614122287424626739863608870710925794047686022812660201872214361012235801394250177284546135627996672725588832169192391313007471405378428288231407913512515075821957086675462106986365406022409337226683111450111123022763127314486679638227045375198312346583116545122824119947392113349720047926265267837357503439790797372921292996909846720234463068883744374237990034932874485464714755488835068716123730560624756078014588225692547054153171672850011740932728810526184412058325021791090763762754453016767165431323277428633105279074138790381020624508485657452313951934189364348594843702727956357366814313221860779894300372204558430460046135709722456580577073584357655723337399720404341260874622417910668303308739934291373577465907608021889531834317528784015590381315733703889826500598443469981284344603288530443127786835135613919909658451676288224495169508871124454262447342479415741267204313224059443786031011695318810878842219737388756742723837852549911434216521088159747283429185880246402769896272903100105137383874140249620124489923964516798405342031587133680593778062147367912163419902423994938926467238807408225869686753601122149910920943104196113199097740709769749825511680109576289445903640476692865509963536801069363781267954337976144508628108246455576476330968368792310507488954228640959212315011321082431890461113764704982240238654654965238701963142600901159780877577173698964772674545358111126323100939616619441072758027616567440443679240312070622342067223974045892029259739176539634370127545215053049962898764063623587124890560953647336556845296350243331741011957056485731772813795790562640511733959057843177648593100623588684184828838247724660492168764829035731849980458029626633493757594470673492396191298840344610559052643033088361631033602098470592486330313442341990186459077453944668515271532290150133753234741065369861063994477376944984921962931581115543535763739632578003473113095344690543061053173018189112895805944001365105879429646044236196600405112189041546711797186462895480410160509811625656195642516044546612971607468780839999422379777752523184865578305319964737195628556331959783130333512697557834515387868822150306993167563692057054001010295237944332672316670768399777818164787276734242668389630622525093349068893126257130332367408410434822052892187194753092886063461505756719002537989981144667237924348919649421081607504706553331582136704053034880755171384967191083355924415538864654902479394701537120602699689208179848555076005037168261092119066344769963547264875752551257010608090381489270500616587819201053106055566610588141135771552518717039266121783003722143888936519993780465578864242739547274276003175959154763106176761086644364570919610003875755424592876830997828140936246566057414287330526121557809076363617238927141797029577648828480523392996913769645828743241650649298882902483229073914935319609734325239309997680419819561275046573477202709194465918401565770393946180236663378690729108082959372630106196972501559169777998312053862573510246627585300019009747404055575615884414062269697190406043793072772679868023983451103682240623233516537224780966555200745578613077976555198037738478373982565932096156253908738751908699968674305441172834318087257970952914378542500103907766627007181694582201362724534889316232500609168578271996409295285131691199468624800741718143924832093807293328029418495206632461291046799415107377057780583062596490344646964708433553343895080672991063574534997079811903362451125364036434298798617465236540677664222534357061585926129213609862227839836633625935187736149808254653929358985198672672125903721222089366133502368033824851797470895062138407645895421344714732342975657220259249740811134036296589165125600853339646133125124786113287391629702303086135408958887868895615422182264819119192125881032448125814521194090034710907587607426741183223328058216237907962785706446791181475013443922212077607272030231594859696192347959076285415137102240892303220427351800621081984066636393845051194371069890767704296866431927574356586738011239156372679057242360300700006915467876156019205560717200889689788418634953189464105633490820929337467050512333337455554419788673119000795092175498876521190967354528859440903232466528163539503375652156931000459002743727766098863735044113899561129654995559256025584015538917143848912932112479204577203115860698554175981788437503764078062714111301635173899510009920396188937054677806768818156190045128283638760244592401598898171259958383714325368071250161792777694444105913242953564775891907399053015574072509669526938671925130903153366554406867867080836329761447300752671325784486488992220309624347664985103453799574859147982108908254414191823170191479395759585891945976786779894340055049296039586005096443807223012393408696385213776501802637543796687286691393671383844309489200232439732427471899847677908231505985871446681934026083606419571166690614313534695701592860798572756167271498821254966491507763555601879798613051639457220873003250570709354169995354855619638883862268747016474914726182775619123281526219862618234955703590046226770144997258356563833010643622822845599273370033664958349468758284560737532798207730008857359187917747781791358264086943592600701141475245901724589439389903880809978787927021901459048773575709877972490830988432389627466414254095593771829173211290001402029359673895710437736237258429277365513532281803917232384541529845265491082188302171885145422813664704235171498689938718530402214654343127046598533082422363708523730231620502201443680385404734942364914192233556661494194921250113574579783231352392057190467888975230160078795083843132339877700791766810437618951953900805787244511342053054624652103457020721878358103786891661880776150688398709719041",
          "numerator": "396873647067255647339825234811347200116560503700351382063387993113033583128991890507902251860357115623269814583974478741714904339049145027664154578407265584300939398517373102629178001440825601625496503076494846913882090804512115938948700544707841266905496063640595466341557893940491679405140394295042664044505346176581830884957529170080979474922579830720874943653459879945146286877744561078220229174295841081425724739377651493571135784667428377774716574492987142135849541282509931624875514114623613111699155856151927164469306776721536155181106217392531332119050447849689035372159775342440141163735405331991830783876391441035332501820861852511669822697964081437277540971133677230485371147869886670907432505885937464768339467277725245195405737673771759821908869530487960869548108279043733985671689430731330725605540507375454206799621735171611838921535122166178751325703267006315652086836534537010799802868000183844855791285400335059998724078376325273429881527858778748065032683993181800911960861606588523175783536364889438792826191633241742817042704184433476710996887101865775718317858639300098551269960231127279505201229096926466961973113267749628350763083918856350734270547053920374939781479159923965044931428258710116201950884862397465825248305210819649836441988671627512034436213022596690152034848467507316668660884876909577564848502421414960869741846289805844550990660443791164711599628018907685296828913785289834024074794206664758151961539784458686971794290031679588251855267479942971654612667304467760540763005313341185683640410977840900643578783577481099032662246453984183281362990734393698254313254193909243248746291419723829653959440867510758091019201224874545018319467741851668626717440982559746689247953940152824083642386102630039019512736391716427035284110561295010451303920848528223115101507815178201384306111292040328770202788884922082578935059629263605993210647596076802408468209055586189195265139677853054078313718082878809138426597051738024550331467347721551652739348988108410620053117736594379464937652993693524163311645101478603197745977976885773751168530394868202271809300862074782218580963396686032363900938987793057045628024467568927104489910220279786148112809732860198185365256664285594989635848290284211531640197339800150158548552888737305275378853467610334379332144516378474973180847042975363456932300058209112522378021005691829376836247550754396919094412129147381504593103653235498414252099555884319595841569203371255727072365627407790082972526319966705224517160547574765865449522869159569235616813627255113078702508837959932709807037535098046879106212985943296638033608346718863567159776252101802754898585908967079693536861606011314258413685719825453202057373788643967522979690408797479232928361873251444148778827091657600988722793789249142430499851614809333841215575874184320144491387860286591207619563490321660694807111408972205259949005371233915786990602715320446052544957216544293479500155583465745731905079214637488348866650086395514352203379486668315135622627331160912001771794239606783794760771896136169144082022607208799874481160554539253332102335684256317534845953980745888661871764114260267935490117085044344330001365326776473589625026884895988085974861592178340287720388431972303917397638117351565307234762896335145983590352523188164791251996232698622175020432337116206742287528967383279791984949281230250316240995007702559233335947417132901009701891253634019028131066926622990824254602492452759586246134973067463266748084245569550391483662529154738875042935957588215051501867315419227245288481518413443421952033811172636193231455860779732094951883638116165327682844654542801890794196130285795979572044361769718444075780104719726387906571235541070503662660370865746423445373375883511610798544297433323758152234757890478437566202017552962446187257562680886980361043748237112793223797066194225387885556486277217168219996815835957243050347046474099307271465480453936057085503758013820578955292350138224751973481244962005971785859018520459289944330177218692399966601239121896471344251288813277761179029968771213088297507365401461389119173607106488207048959435015867398470600189677218013107253989898350730883193432631441848302666793338162345886600529757158073467157342115408003006162222645752992657225020370335543034211834953917995932709058028236982874598426022197550276194113233286070589601261763409018756063548913971467189942257049286132349014173515746184935426227753578700799146427029591903396458876575181051946267526389155765310791312862034676711007874881499457476305521375153624172782490316253263925678212910865152418876280737342203415728270540842876779332987026703876358513683645934987280799664627038487598133683612904847241568899769845692271104021708510883580033103531656120079407620089907252029515457436600728019577546170078894122940740604293992118861476831484547938576904715303931874643027304520258090417648325498689416507382669519041631238171810494099894160100424992060661787168700419895934048469143917127187099638076929967368407619169441762982864811540299726113036783329659740531048624483641091997674641098305655848555723115677629647972692786273848650840840769977184769707421866440370689754457690990262818712336732621368415885886037294978777224530876131247697296896500240385751270929373951693831970465794539051038234012792431276142679617765606448205967409777626546384601405777040411846830066645162510278475627787240685409889785986805863250359447106126679534610125337605621640400795217686878281049378785583630173077249551439212934347621175551364566960932886147887506290870102766451441634625641185341417568214793300397217642051260781398002359182206669426501076344482260033169671790915985359773611997510674969012803044078528335288002753511458354441176427606406543449037424870780653218309877288599786375524158642162532360988703603741305175087535672282113573855034204055017826478511641289196843493286720115820487286749040403775493560906520938215943720217287125439196409982740112221960625698861311260593191606381877384970240"
        }
      }
    },
    "distance5_only_assessment": "insufficient: d_min>=5 supplies only delta^5 per nonzero dual vector and does not control the number/symbol spectrum of dual vectors; a dimension/count-only bound is non-useful in worst allowed dimensions",
    "exact_cyclotomic_coefficients_Z_9_8": [
      {
        "canonical_basis_terms": 3328,
        "canonical_vector_sha256": "6f9301a1d87e7244732188563564367ffdb93b1dfd1e1d6b26668ba1dce1d063",
        "k": 1,
        "max_abs_rational_basis_coefficient": {
          "denominator": "22902545055744",
          "numerator": "99855371"
        },
        "nonzero_basis_coefficients": 1795
      },
      {
        "canonical_basis_terms": 3328,
        "canonical_vector_sha256": "9729507066601490617b2e429f8de15ad934e78c4526872a75609cdf1f347c26",
        "k": 2,
        "max_abs_rational_basis_coefficient": {
          "denominator": "118726793568976896",
          "numerator": "858220872479"
        },
        "nonzero_basis_coefficients": 3072
      },
      {
        "canonical_basis_terms": 3328,
        "canonical_vector_sha256": "32839d0283f50b9273cb1a00a76c1fa1d9fdb8772fb9fd6f4dcf496238b224c5",
        "k": 3,
        "max_abs_rational_basis_coefficient": {
          "denominator": "22902545055744",
          "numerator": "99855371"
        },
        "nonzero_basis_coefficients": 1795
      },
      {
        "canonical_basis_terms": 3328,
        "canonical_vector_sha256": "ed9fee6f786e07d66a73f49797795ae831727496cc91f57c5118770e3553fd9a",
        "k": 1024,
        "max_abs_rational_basis_coefficient": {
          "denominator": "59363396784488448",
          "numerator": "357698248991"
        },
        "nonzero_basis_coefficients": 2819
      },
      {
        "canonical_basis_terms": 3328,
        "canonical_vector_sha256": "0828a2dac00e4c76baad4e9cccbe3392c499fd1eb163cddef7b8af88823995b6",
        "k": 2305,
        "max_abs_rational_basis_coefficient": {
          "denominator": "59363396784488448",
          "numerator": "357698248991"
        },
        "nonzero_basis_coefficients": 2819
      }
    ],
    "feasibility_signal": "positive for small inactive CRT sets: at Z=9/8 a singleton inactive factor has correction below about 2^-1009 and every two-factor case below about 2^-497; the unresolved issue is the weighted spectrum/probability of larger annihilator sets, not the first two cases",
    "fixed_single_CRT_factor": {
      "factor_inactive_dyadic": {
        "lower_exponent_exclusive": 71,
        "statement": "2^-71 < x <= 2^-70",
        "upper_exponent_inclusive": 70
      },
      "factor_inactive_neglog2_decimal": "70.205238930841578871995600751627234757673336930786153643637179677642649739703843",
      "one_parity_zero_probability": {
        "denominator": "26187124863169134960105517574620793217733136368344518315866330944769070371237396439066160738607233257207093473020480568073738052367083144426628220715008",
        "numerator": "7866363731802083196186697979759925868949575358469365670131069674006930120527905208490886373868198635388132614305109513628804279721114551057812185193"
      },
      "three_polynomial_factor_inactive_probability": {
        "denominator": "322497917003003901229546553547621011197975303484036537585793244636134454228332825483767989623480243868776437974054156345937201510717387393881887862178538672943257183939682636244719585227272530669764536759682827659885799883589202742716161263457714930134101959327262426221640021036689393006336518653305617883758251913636982123118411934790220618754357926796680358234331834042917664059159573640755423604241310617038775452681038380435254649517174883423672753840921940839494238473216603340661177130876260797324147678034184661390815870893253870360393205886925569315441697229918844226190717814256851838473582149929204573594115116547024855378894274890257891616713404628138746621471532179948676469621357608437921991146823247098103878233094149023268163740531972771320609874292338906670734683836548628348142136983729078632375647932515831664948208796558921724657699434499715864744404265602226526321948365689514882334982144",
        "numerator": "236943141894455505094042125759613587934964739039913748314600947411897719325369948228055272620413496472558974801338423804156834565070252737980017899496316948702207914056983792774757217663402523600991237498472198976834665348464637477273067205460771313945672260051626153861646087128586639179485912298012929876745936476412294848483701157142709321861283141253019829871001146532660635743615821797284858534628506708237737503316633649346355890639931961513589551118197909398973430620944331723735258149828873263697682786945173716317003440125948393625455272924607838971368397047588504005689043225039921824745955707340071275975180043326965660623649846531189593379962768849565552242455063586029403978217054335387271971911680808553850717488606624144532354866038866022348643123622660084287942809308744549609435709139632676323078499427656537097429403984001839509602535466157854388027417781159244665779249"
      },
      "union_bound_any_inactive_factor": {
        "denominator": "2519514976585967978355832449590789149984182058469035449889009723719800423658850199091937418933439405224815921672298096452634386802479589014702248923269833382369196749528770595661871759588066645857535443435022091092857811590540646427470009870763397891672671557244237704856562664349135882862004051978950139716861343075288922836862593240548598584018421303099065298705717453460294250462184169068401746908135239195615433224070612347150426949352928776747443389382202662808548738072004713598915446334970787479094903734642067667115748991353545862190571920991606010276888259608740970517114982923881654988074860546321910731204024348023631682647611522580139778255573473657333957980246345155849034918916856315921265555834556617953936548696048039244282529222906037275942264642908897708365114717473036158969860445185383426815434749472779934882407881223116575973888276832029030193315658325017394736890221606949335018242048",
        "numerator": "236943141894455505094042125759613587934964739039913748314600947411897719325369948228055272620413496472558974801338423804156834565070252737980017899496316948702207914056983792774757217663402523600991237498472198976834665348464637477273067205460771313945672260051626153861646087128586639179485912298012929876745936476412294848483701157142709321861283141253019829871001146532660635743615821797284858534628506708237737503316633649346355890639931961513589551118197909398973430620944331723735258149828873263697682786945173716317003440125948393625455272924607838971368397047588504005689043225039921824745955707340071275975180043326965660623649846531189593379962768849565552242455063586029403978217054335387271971911680808553850717488606624144532354866038866022348643123622660084287942809308744549609435709139632676323078499427656537097429403984001839509602535466157854388027417781159244665779249"
      },
      "union_bound_dyadic": {
        "lower_exponent_exclusive": 64,
        "statement": "2^-64 < x <= 2^-63",
        "upper_exponent_inclusive": 63
      },
      "union_bound_neglog2_decimal": "63.205238930841578871995600751627234757673336930786153643637179677642649739703843"
    },
    "rational_chernoff_points": {
      "3/2": {
        "Z": "3/2",
        "delta_dyadic": {
          "lower_exponent_exclusive": 5,
          "statement": "2^-5 < x <= 2^-4",
          "upper_exponent_inclusive": 4
        },
        "hat_f_0": {
          "denominator": "1431409065984",
          "numerator": "1704099765617"
        },
        "mean_abs_deviation": {
          "denominator": "1191290195165184",
          "numerator": "71102006800163"
        },
        "spectral_l1_ratio_squared_upper_bound_by_parseval_cauchy": {
          "denominator": "2903956011175914335390689",
          "numerator": "50941488646155368150403072"
        },
        "uniform_nonzero_ratio_bound_decimal": "0.05013407864793541342409838193",
        "uniform_nonzero_ratio_bound_delta": {
          "denominator": "5672948119738993",
          "numerator": "284408027200652"
        }
      },
      "4/3": {
        "Z": "4/3",
        "delta_dyadic": {
          "lower_exponent_exclusive": 6,
          "statement": "2^-6 < x <= 2^-5",
          "upper_exponent_inclusive": 5
        },
        "hat_f_0": {
          "denominator": "366440720891904",
          "numerator": "398400550314113"
        },
        "mean_abs_deviation": {
          "denominator": "304970289962287104",
          "numerator": "7907580452745575"
        },
        "spectral_l1_ratio_squared_upper_bound_by_parseval_cauchy": {
          "denominator": "158722998490588084022966976769",
          "numerator": "704184117487681825101082140672"
        },
        "uniform_nonzero_ratio_bound_decimal": "0.02384898419130580388558977439",
        "uniform_nonzero_ratio_bound_delta": {
          "denominator": "1326275431995682177",
          "numerator": "31630321810982300"
        }
      },
      "5/4": {
        "Z": "5/4",
        "delta_dyadic": {
          "lower_exponent_exclusive": 7,
          "statement": "2^-7 < x <= 2^-6",
          "upper_exponent_inclusive": 6
        },
        "hat_f_0": {
          "denominator": "21816934400000000",
          "numerator": "22920251356452097"
        },
        "mean_abs_deviation": {
          "denominator": "18157143654400000000",
          "numerator": "271561060911124071"
        },
        "spectral_l1_ratio_squared_upper_bound_by_parseval_cauchy": {
          "denominator": "525337922242944192490791455697409",
          "numerator": "847124095728354475366394619502592"
        },
        "uniform_nonzero_ratio_bound_decimal": "0.01423620774120454365841717404",
        "uniform_nonzero_ratio_bound_delta": {
          "denominator": "76301516765629030913",
          "numerator": "1086244243644496284"
        }
      },
      "9/8": {
        "Z": "9/8",
        "delta_dyadic": {
          "lower_exponent_exclusive": 8,
          "statement": "2^-8 < x <= 2^-7",
          "upper_exponent_inclusive": 7
        },
        "hat_f_0": {
          "denominator": "615479697861576228864",
          "numerator": "623817277877966311553"
        },
        "mean_abs_deviation": {
          "denominator": "16007280579540525514752",
          "numerator": "63830784466344663893"
        },
        "spectral_l1_ratio_squared_upper_bound_by_parseval_cauchy": {
          "denominator": "389147996179075837312277046583979461271809",
          "numerator": "49038451196549552769829781387447709499392"
        },
        "uniform_nonzero_ratio_bound_decimal": "0.003934313445712197152450730741",
        "uniform_nonzero_ratio_bound_delta": {
          "denominator": "2076687718055749851159937",
          "numerator": "8170340411692116978304"
        }
      }
    },
    "sufficient_next_probability_target": {
      "bound": {
        "denominator": "40186725798537223579122067170737093823093909572933445989212049079918422090429656888087627513837964049142963440299513941518322974879774565246657251043401037697306783134638777504662017771289954844833187189118795598115915021261669269992323962107591166392603850670825038616238526573701459007197835094538200914046629329974265486089284781734197278430239713043693179005532607149883834932446759432736785988821107379056633872733886887843379894075356928447021960079319074049947787953227422273359501954565732119552522779493698570958750053797770200181126339910704180120896288134283343683746557552767732060467572167446925249294079950859646311832956168928364129817746226344569183799472885723313971576094261695473415616000617191550113695009420256181604813416879898061347280703898063862158437444462785290012186651746626171384376928641492875603086975285374533739895574706455895591231820138645201594870600274206928797102080649347275411400507393071422077541052835796610201749921994552771196154898410898201350314347171579055602463932269539145141513295828283519059497648519203303652842866387730042603887025046365472104217452484383635521000135265814525421218839004806302145763528009388053821490020998520213532591108480566682398364164730744436287393315577377368998671160177832331981456156894122961585113221570433866597130146255699382445892391000297313674961015978595193148665081954065584376415026974338710582437112490033909871020221435293373979236451067651424006801713820413757839703644050618091789673710443819893423640864625148130445996865350881106539404458186036163198059471159701479544372701324298084309793875604729157698730398359338884366792218013605749092636609955652448920316818671045033693085738510978692229177724138541040375856319536924348149666009430610155495818859043337432542704024833488864326174377886154167785849496718540086828234664876143534872367977633826567530626597916199945326281331120992091321373892450279686614627053974526525799432320440523977843682666848926388016222928836048065380482904138895659139987859448938897360013348798028527086276128856991277953411060972163280690624250659908739371208529441654530812666814062823540511656469749824648316931845890381312413453565820771669954090259258588369123699643216324575171741970623715109964317924876787534330514201291581355852149262156319506791565723707290219679658188512396877913031174147172606222076530345369755669085286280143709110370811313283748541407896255906591190374868589751717713583256188250385592535760074846254905802856173634027006599869551842937002088861539146497626587529370858085103944661520116732130945898652515979100623668724784862992820021065756052063511299627443452155489687200475895665202055378554639474759967816465649909092995713551421412995362305961366915018528886654990216266987354709715761612691004097915546721689900736823317484516061240737239550881881351637356954058559647746427457314085589829605277628095257928042926661346527598429042888980760974057125433013433845981288859427871203577564629109180111767610672701471088774836147377820841383016909354812647094309430942260222161997313580379576733665274680548543548967571676777103107867225916229793049155697107720733316934428598877559553421323091136705352704430565438586815680890254041738570331401504908501050399487032672325774555095851761885364013303150706379883090687110495354221461750498260775882939036735590706222749226053398164340488746111740103389513543320352229162364493157523941139057153026576619297872303980393949398354398204318128175326431712769408598509624848527076778281740173358797317624087729683396421554879908932535770725900419539230617352610656130643728379500574630488286688543081303770460450369071803673122376163008846628767480869655888884498485637987048708933510131350532759031554504824471125406837408819625316773035613140192397616544156974286513049346383020435272507051294494105815635588388512708027474405632517747582334699893748695890213195170306075497607089499364551346058155927188676477970915807171630879247506826856556746377874957499646839707159481111562918963450758081678224999464292246057940668544789677538119872893723702363621879128618890882359168130325463171379953894700901275721956039639764631723321139707463944114064791787106749464595996425381803796724962231904720124328134542814390180949951963761874443537638181516516747870171053707563994210367958071986441212749599942277770276942540611184961908755538418042727227367506372035659092331036959547872242589905603170299613623335595377691544132916811097523044384389882413327928732745086552125000070838397629646165852401907442121292382670935768902901187032653292713309240773547969726255689640056621325307423167904361426360102827453937496377617443586158460454567809970044939589563642707113234999178217661398954646975782604022630299528065165223495237411548870002735587192394787133953184051891870708435329246863398733703768440111352938938247483903275238285167743304612617539812016529950231544086789133625018459557870852393183948654694821253948825086588653675223391913434601932982966720112146161290469963550700643755526150267249250847833432300729610998295096261610902718542545420349269198598245370006271857763170513835529724976779888364714578564048919273393085969100223042155152582677136867461747824946338132813915017880132253407521518952809584447235267530037438214104382728513409613092181221999903766892667937852363004926323425276716480706451847345682252685549075058040643870132000338233910961435578557508082154016416430477909921303679842970706310207870100710332098014047526923339073970993577905675343452764057585500254361834796038970744095141765775498122154717477334868807835470779126231386884925059426648113465340511341179068130624769317380799202556172195545819454831019627137201367304549473847584870728000940590280577536417518487222279604819471219986120052252180889873042003686309300079677494825550668458205886920454312013724018874734950172057687607302379408527810956805729108178943106069111294956363385428020390886018620024652113918492922570430869560013856811741798497637730402846295916445644626177590500384133688173363799958234667366147955695927668946549391136910746526467564058122419179597785148181320495760619083698764068860632996836821720431334826132668025343140924941683555775882579215392634494445368867094938450305295250712804306338235123136615067637423219794025704915830096870445603200672638457758605724401288821307194352618061986407199905151093951086212118567360993647257338782857023203051228596809772897512330368354995785233763158866573469853594840337656611956893669817856446875337571522260926136834030235328721515944222072580144473675729824320322902003009337536682803087063138621418588232951172613281197967723344742908193010789757496725836345350816547543119010850234124589867131306733811255224370605839136412313863908551104999417437444165465037417743415332110498769896447258974532128280588895862016288628250036309496523218547030111889011123074840781255365367578283965307679892527501545084046846577476072279526408713712417432740957904318129425379950499227025579581495105181871298430238910272099174866507281235891626597360376968052836510795233706524243854444266073014930729227550695617012836289903559691177776816205038049270263499543730629063306677002027819523453141674428283297562337002537331331079316682626797182685222634304378633009431350917341223713374509197129297672102732680665938760183035414289827083262041652743734953797383908258924264600794342368029304712666929219981930049431688858920485672417247665999372584134607738100871312855753455267799697460191871677982948522903163562857239651251568182247468883845977338935858427858975743927363609704853425372713339588027908244004771991404403043415750274077967787142243821704951819999808334960242919277637509470820531517114206883821925158674024010889970339228652669953644799128532809036700525497111660173341147946426549333971317536573253048598612469734354385363728807905815884215110240962556678293404657038317666885498677096781834518504851846829775623807304930303556195515103522105738739278301413808672394460085135594641599043551163883242455642643680670002303370630716372881204763257830694232025567058946493058211343010871559938255863430451901214040417678856748865095320296435335823077836013786261982995593177869144612253027643985629112527467795977797528268773286752838826327817380882041915997996950395826930659318995120127282769919923546956085567217903346872374475751727325057034053787964551826268675185920434423900597024946984436880559910343547240276797823450252951024471387664993934202598377528344986091379649608920751504457540857869238562057522724876043459246620991183389851195933949872844797074513341207572687445892631581527446117961501448368222013139955347238223012682896309252523598945534689650904298405500610995884933596080951437396110531610218329982962097551060704903170027870422068686710955557146209077670205538510951475902028361051777478221821451866286485522360313007836053891578311898203512077041996037890015904599535849113016452016099394482371594693098296057785624152873469174423887010288625568146436284936470494859951230379149789566340520825683411097912462694806829976065524185249669358509562215118456129900325301899597891055119207224468994269228167920915525914967044781536360095833092239712413188339171350996939307117870874914789459743883010155568140126639192690388826070994642123546961718501779130790295807627117605881788243576639357609879834260984669859034511370900063777458862088746259476867994856228943171993696076473427794229266436022339045171234893956148351538850010688981663231650368159501408983730729804090187514691065533395940702762212334817091810286936092695543323998467419299254887089821001562361077458997147574658283460359996391609816346995881289841902460366866244702480904289093516902637073609095707993987596672727872096382247345997416752054439744221008052489645751514142030910776445939905674611793355004400797741377248949788038382294826731455181879532431086362286483907184033272329027433284062662203828360730560234256229397834487518278733814202414033943003771922236572319292787185772836053789074055572505525061715206988440451138779479678562214328116185470218125618329327054548604717916090984357662251738971492912957666573618075395531101702243891512922690294502585164346178133091499432414081453812190768491107258878838655947801503138912899273487616489142448892077430006101134661198534140823356586825483023100969857008593936043311789153032547687807787305703431229663458999228050856824659109786721984688962686746135327359713390970997534533990868999251371617758220808694343258515138238791340014129809037242923956904743235474811863080097670675283965108970548873842447056679102226684227335276785417957588086169437891271325943039226464520959847844491802869621428991764757050789808712882883287803524197319811749227570193491168604830895750888357492677842369383183287661712851041242010391923915268672674025347563775423745339223875184876592417591669009219593406809235390433740481437241826291035571725495184785321861674832798844849701368398130225492039234656780319498563547738707418265391190141505533576082427033861518671141203686453557118309301537395040472677603807797424234454660307453037467016678951344759185469715184810929917642475616460463481496820664698302978902034630783622509518243851485564515743004062648687526994525292276047547873233407032740363280272782803934784906194005029695622286413099966066102709553761607448696655462329561004705125367004518309378422454396162435580131276019018736755030250155053386994886580297533180406777524931839584440315547503594553595555758830456063220224266055265723561438652654464273611851285308685413089676298318872339263912372591770476221173476400925619916827227775204297518659793373991422675502949728888507779438642139867480426010198347248360599080862847474139972117338786745710311005494362532602295741083766327181497087537835789123026484711086675993804738158923953818396236970202876766911484593852713758087790906786319696003581605263981120272668528312619966898196038489116774490651015980111212940636096239099458847632586117692368036083610098559209243565321992390616014454168829983411212692660524076563236821824287765451708766611351160076584514522952665452088554712489316891527183094406553772687150291532992826364020536496275660285987445622718721499093083784382274604917785558048312246655330288619859816422024726638541882311609998135754380266630688705275158536895027654325348557193158177620930726572068873369338603474604832871750181456531725475726428844916820557117181216314181226113489265462463228627119214488238090035940056501445335236066157246728033653661104075990125555438900108250053208288840670842323493760377138333513537267890925440121502921286748130489792750523569854289817930699652197736798610566053106231610226484125469175130177192382579401674137213798584340304739671778899547781107693629249568805834185981848480777400580391616108338174385206938008582085398736157463227167754762196276741761809560340257643562634087187986046619729764730570978649228882194873660645581724662835393203585023338712490001737288777828338639937555645937078144817975342152381101503029522957674851794920366527597259269926595336003842122085125641713645520286170819416806839475863169253924415558566195801402853041047229112820311537084352823467653245199413857560265209053645559002036162365578135066965702273370260295350802602039185673313484802809123887383716977126490271972030318804987324252545997070128506342892705009413172581148159441454517631782083879075277466684137974311942765725775712264203804041028277919920488196807946392605176871050028975378489939558373850606989615941267563762297464908500373352250924973284868689524881943409948361679372244439738935790380845286200240065515846977661209194925112075717006857128477031916913210532061818221561878237158131562932593753920203181579003620651491740367307555993801724192031872879879367044923845366440464666631349262770003386352847034436537537160841632109339407100169285718788890052810977668897848791696611111386526563151431980873998790917058538107866663677829333301945819643667153760464278994554583216214330690894374187653968701703118958886334801624085739036224839143319537938537187167487095301940624082324089162420016492954002148474218381391391008285509359939958048103262271125955116826125805339228228492489060089344830330315123656006240064229772439025003325186828229706990209003868675316321192767557075940747951787078414249571335170939428429876639436162573691560326055194557431505744552550534443835918138101159741200066305484574163830097969204014708400309669397266026376854613288729642123947046853160593713347838420788359239878905524930336694311957551502953071966667168213899698181915470451315713640241606587046543087125967557312254965795735988837326724760525566447025300062453402590268526190924780702298596357827076704218839308454114618906383365114552056966514930115871250374423340435555687858357675075315259770826064623925563970686341130490450545873796731033192138202035409263192435402947618754555589648513682549489907826875297322129551062511899081038090124061377785577996599273640573683472834561625203832752918746755276352930214146398023361272268581644820392176167885352520855824436598122545137689286891664358898025967504366034181141274560846999685894918227315840562723864988404775960173896172100693158688780381392694729730012265216989044669528746174797391783662505639829041135706823319104499707186120652558614433565773912947452875106812674593687681848919156242012986463528613420947427724501674151987003575046235647772150452923709090517026592128197478668478628856897173504857533036736516517983198958797012334006033203027915628856513501731941089344122072034053356040928657708106369570330837779001085756185169828641113421540222747612859881844811537330506260584351483635226400341899506480826245493197698851680676513607853455880621541872712391693294581970525608168064559160051579021261411918766324824142954261249673613983414488550049484042691508951095978875996119201957370248839291519384049897862512356385655085719846382497504309505052966468938008848494663056969477007673671663167465928226607034510594151853105067815324804606370964930561",
        "numerator": "15186478989446281108781756965405401734543669163240378037022405867645667660311882466442934912177894970267473922635959441248696007601313236468720890512756435932548467409976121230316873345692249243070918323485742512221606356703347756401312864063478442629235006916145052619040739746446854849760669724953223943210737790269703467128069255514043908892043880306900628124060481015688921204937666327876586760267571276874117974124851349035232682504343699826781659522562666585923526504079715489260022940287617016098426426773268433344696824649862107021960593591808028636673998735462725283663918326447070601125767944177478944475983040211622190194649351025627288420034348332184898988476609491120289837744747646168836183116203800734864811763108440516934459906736128804964038350971679029483422682825899569973054313074940921949458564677222423512786855320767741426367489054479101944649392319708623047778681599994201397784222790287925313738175327114724564104807344265586393114372930015038259922753070552800385226340732198362783301290557794328748293330588699427102807703266048958641673125280485454325446559070247389251043222981970625212935565903838582046990442887208269313400499894801046959531068522767304985818111140690509189084781954661004905366634574991111319233434862745260528032859288370641536205341149835003959537488980025382764236264039399079833342098514833863995546433006839620594751174114936452898177711327974951568382845751347883634438845561591376135982164612899360451347153071141238762726009861832245674411673123211965814067864072930620852332403276332704879358031912231066204267860861323138570551758617383559540823032414556452633115751676186586252747742179452280519324725467802273223878228099045166085534025328316525538941778672051439438969016576743514769845071208854853735774655172854954200907744060296910842049017464522346556312921261107086174347204111734401098754745120040710468449273167701796741421047787729726094133211217329936073179959860694996295028483090487843981159446627284981416297305657392018718123077056955507207473461975715145548689098986417543029137119564323549303694189516665926777131465480338597672278792412024065727745255374611313645874145343602168342021571145697267352212313266508379906862432929250772596707912040036311625448478166207888995299387883457448528545767462750053698033950953868321507247414511022690121315364994504919069893749040728236672340099731329088351656172430150050986561998637565378063780959492984297132683561434695216886116930698887124471133685197954377795926850043813824231716916295927625567904434257667750850607094017659543105444270845428835702023461841078369773504262039270640963591669715858172793891922641284943553938809297195868444889388356815849584221763258580575003408877078128793237537740094500518477920851978714524013488891127501670370033569344741873077387944829706628346829849152346982512979453340562647495938290613883003547001264042587037645007575944719378234054295762476268183905115301766377377732509076533087988274233207062645553262247312154558361316038039366913168890135029102359200706302044768749765917770555378451643459265497074516876242656042408933772294366747430475929739527281256454193968722593149910364910035171471903052523707363348523416261123752637348642752469553647542458307667016678919886438395736365828498251309659670838812421430065075956152218610886588249408202828264194155243795531874696111374045889267259966393239129154484135302245590944876037358589811017251111430023315143693901823675387872814841883144021375382667706921002851556427718492584023147815674699690926179800549548876960564817497424814592863414386709082464497635746401146997836537363041195369851546728538924214977080191654191717251528716785191889219982588916818747514656542202701315824515595212659025074033864744893023709983183830047766567231522958626459663470914225895570661511741717043215659766675831831266302079736640801255123873859550659873138307720716205121757023940552964915222629716278016302230468046648996192497654990332993051956682396788670649403507411887915877799689987256796039126971977137545043494311612262116528313554745700093434379503166025120070157171761857079894340379851159566905870222178166473799224284522829045073120584728262520761134983367736573097682945698146312588413171124872554976231409718726446020609013476509024041681358633784018866069709208893423507140701495912500303656841720492537281310656192279129141251068451555852588222347603875104894028023969943092485902728559056259982940607337539790702748572092571394867266623042079911991323658161794732196986078321757579191307158414569961204000878653515545456813247362670004270848490561555811741724230513944765212474207097513248900518126245302743099175281029239526996445093920587070245925596434724455438316194766557893022506332819862114759660973744218995000292428778433454787976235468002945087913325816249541551533701714365221364399307833577850430247447783988767887771461049586406230022082939658361139911590448477366060725458422212558569924173311208483510923367844983177143859716202419681131930928991502539694599022075598089344824800386992958160599558872788931863401115106158684576958152502028464050049355503053121434643665407466602725110411916552562494617940373065408068969972200407252128399851206259642706642509555960038110873953162623047079888863119939343712541207890509554753983253976222396702630795921810532700518390477846643492416986182819306684624536771718749257999224308533200804243246762522433597166674523229693517648993524483624960618675365178590630002569652889113255688447090339278914000733466799789836683224736496354783291686519870879529500839415446483790036254415653663646198390887142142519038496732557308642910703984178597857008311886368242789875854907933049856460354738816901611524155548141877094107051654021195376323195034223307668086877778605374300804693527444264453451046706696565969630208022038759979080532662523070991062389523217281027977673723897005811981810578289796218654139954680896888842072615237369616786414957032781154836790140231794392333584673827550457797994790013228651236046173378952747725577188276444738616440045287978552297081200153816411031804552628020109104692126923075264132267587704044111543256827439210088686281902858500260381348461266486117579086441067489978430045286570621236396661471467868646055125853703671569370189047320911690232919903411004811836088968620140509065428983159002179486461786537074656297734925152654611928618274240362635598681883883333591193178823643208577139543607763018834153184338573614663965053494217609714236264479743897934949551256283406096379756163793110523672669688841095757198822788063931817733924227944960480580891516761975363583766921872511889015393899363870905596627346268862386777968577251361623332910458893626741847131186522612709574593261140099739337674159014033201126702557970085560375502912149508872397364289342237905956636608080599085616456215045387468489150757803256188002074684855290592084677199387321902029214059367591469769241593933509811677716838981320406409094688874585891082238982529540945112871385733469161737347974181002487480732141764402380795858912849085747615779286928591480310851800854984920370237262592214468896715228625205738762108467479551299291005386101760552217978995936694959175620884936595985480788996841007184608624225071634403785688440961520243677704969827245175351403809036724984738353450657937223254456828804952417500825859456757328131004273392406437994338885097590987307487711620299369200921559719263067979019243757224185446331568985611396503737797823240827693116274235430758816486209148225020184583626926199423701766682903487032337844390079353378639310254408278460015753481204891739271822455480005976648839544261586382685029575774030590800723253348889091755584521901267755304465153296162048834255209657594281905853756139374857096954225171951713654599223981801318820533147698860210405425233634544986380105342659473348145027776110246563981926931774486497850139080297277364498599643508381961000042964194114590616246214869656759893033273949136361533195333321695927944380651560416295541100664406865399582888950067729383932681165237932173377990128753735376740263400931026421554511774691008791869447837789042260622818679663811743953245212613932987075951534608038333726808649420914505356862171734962334730541614164595879273032098996786106796193865187453185223824724738703448549783727050143335243409149518186638652448661435040887626223103423983161198762389911172469485057168699260196222426202307255091092121772764719626725116170411888548638617008679689518102046718784568701164322210745886643844806333551942092442392047700504824134316002327487405698741600200263129412255636209972247101622972154327244919611550494115033107613515222852580081433528425360163392908007675391609221009644278797977411839477001491982814610434617746638486791371834686852679430960094355344090758255948248309305104461114505884131287360029282925580727799216351929186915568308032922962238356335108634704814062023724597511454593472878583484865233441220124112248888343308174259171201580880916641259156338122682097112212571133617156824818494105041344684033508017624086596736577009012778710217650577614416178491431220420415069854969153616112105408139457347522591851419624223937513153245991676292541594014750356290598776725585753933104708229909053339062617811771230606315292048270894714298551040612739464919656058104147471787418518677454032965239799043636129139335990938621784268908617602284240193358357589647768665616282283207734123731464225375230878398640467026564891125673628046710844758361823905752093186336614819992483344277374120471981730714018071531949972004725010571096410516684828245897119051165190209554145883294914608635729052143189464754971350567862630221162977154096174199753701157112915107297876108781512934762050762597153152651376656813768154446265770822894228785241795292237992545487068327059101325673171668868141652921458300131297436567639756403462376493840598512687598045952584832840078172262951161610525206152198575018269115753918238440480646435746750041080986304483755516377698876836354817053903847837499358650236972067398341200261843573449936243632188154009778124754753619238280238073744023865176650683459295012538286010562694219958763013588503005511015476633099362578201263957207809502075538775158460421827684057941965671971079377273930974194872585759286911672643436158995551108880316999919440612624559689329347603309561830853012983635414827969064653041005429646410151013119029212752418839870034530590872966906708472404207048558376947120001329166556019535869940531682789913348078672899917556093186190692937691944966403413457288310914159207995282496017132762827480709529963603542891824671114366705277263524985987227320870084284402688189456552237384320921015989781649965296118065684762478773548513804177919418057494095754369057462015172552648078385810432000126986072591950606489469244571719683272158935517420364899190569007017204903426628567931364586779532278132283428955864355731835477722117509595614992565844303325808912201371137256499644658916991240963546639623334663993091056239928040732691127891433795810949471080222247157856639516776991451685816746647575384925689232228931850094476347925660224282488277135582084943716514393152085049555223061755182477697513264658277611193206534440426067272807558716653447118153511099325688843155383857899822814690466806545149924887917326327431828972863664310163221357210652709101637869516536293953380099545401366480898955995551696301322074316376953312517638962854774422228711106125202622963485254568871925146179360271815220955769680085144532427566360748616220028989449750650575822850183258686523014740576736142369375646748697678998304317317658455895144465303936466041917280966725791410159959318814255913446299989923910874227280580042893914345919043390067433304369508533127570073728465775794462537395130688552047154931150652835735049278741600413631904550296940499182915118717633093136117780494421194771296665827344660748363498331458694503476013298704291445642008324354336259679142666673771784722005168374972844122560587221636756640546105111756729808947175932559085029012624774138358449505413910431857434107762357283359573395839124046167882512614361451528323924810322741693150982200463825777541832454662149519765242366929988392821176686500345696229230483932488092653305127127255414575871991277441890509966578951405704561879138396744154937989612591563866219267166618563887481539347106104129098105268676242318595460135297790449363113744314533117654522163292893103608144877121781754730277158665658783264471402156048199125291519146489191993790553628457465766399895545233430595151427186801428123860530101952076037046301075532514436347146234382987812074759283133835363345966890175342563049106214192542944782903824618160292651049583598755840727484923497143064064358362264461089089116763391444084734033540513894418579106885047291115935641599688565924306484832562059999461248520845390121335018325954416242372598531158131798565253585726929244112720390402670067712000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      },
      "dyadic": {
        "lower_exponent_exclusive": 161,
        "statement": "2^-161 < x <= 2^-160",
        "upper_exponent_inclusive": 160
      },
      "neglog2_decimal": "160.85648017627932042627188881554689373877104896395828115300818556468516712084271",
      "statement": "If for every 3-factor set T, one CBD2 polynomial satisfies Pr[R vanishes on all factors in T] <= 2^-65, then union over C(128,3) triples and the exact Z=9/8 worst MGF ratio makes the entire |T(r)|>=3 branch contribution <= the following bound."
    }
  },
  "G_r_zero": {
    "handling": "kept as a separate branch; Fourier ideal reduction applies to r!=0, while r=0 has u=e1 exactly",
    "p0": {
      "denominator": "3742053650892133432367999773538322459225928823527575869347258443714776254479140165467924450143929014376701328043796892084250680644651644268919891406030558009514559848402392186697349032657288467726728117428485865736692545611669179323917560467904459270003565249200768855069969069462910188335948939853235385655600614050799627402904169955617680686939217306230732743306013312855692685442723231659949822010462888578091073832552856131420378840703853686445535243055462767679945780563431553986820134725467051353840270015201262955847832589866641019681571016376279703475133297517542073557917754709550486937454822846451632280550418910946262563991699255138480187856382366661603621981981643212128456085078016",
      "numerator": "2686108954928641314190633784939906982710931137238560964988969297962497210286689594799252661955029524708752334042198022343386050625922569572620709103866970725564702215737507613647292672550965289435823970081306760131201844102295514642549634754814325608060487429787897405791814012846032665556104802181654156615592575768923243012002494767899457088698234772347258423925761"
    }
  },
  "forbidden_work_confirmed": {
    "c_v_probabilistic": false,
    "global_DFR": false,
    "iid_assumption_beyond_proved": false,
    "new_massive_k_tuple_census": false,
    "sampling_as_proof": false,
    "target_2m164": false
  },
  "next_invariant": "The smallest sufficient next statistic exposed here is a uniform bound for every 3-factor CRT set T on P_T=Pr_{R~CBD2}[R vanishes on T]. At Z=9/8, proving P_T<=2^-65 for all |T|=3 is already sufficient to suppress the entire >=3-inactive-factor branch below about 2^-160, while |T|=1,2 have explicit dual correction bounds. If this target fails, escalate only then to the orbit-aggregated annihilator spectral partition function.",
  "parameters": {
    "du": 10,
    "k": 3,
    "n": 256,
    "q": 3329,
    "zeta": 17
  },
  "phase": "R1D-C10B",
  "reduction_verdict": "PASS_R1DC10B_EXACT_AFFINE_IDEAL_FOURIER_DUAL_REDUCTION",
  "verdict": "PARTIAL_R1DC10B_FOURIER_REDUCTION_PASS__DUAL_ENUMERATOR_REQUIRED"
}


==> anc/results/r1dc10c/counter_audit_result_v8.json <==
{
  "P_T_upper_exact": {
    "denominator": "1532436734853303498795276873030959104",
    "numerator": "31565511365591025"
  },
  "comparison": "2^-66 < upper < 2^-65",
  "evidence_source": {
    "independent_exception_sha256": "bbebc8d0a498f9549d43b748a1867c9565f017bbe04bb64b04c4e3ce4229fd9b",
    "independent_search_sha256": "662c3189408d171cbfbb04a0a2214009a0433a154975f45712e21d3ba823b218",
    "primary_exception_sha256": "6b48309c45f4d32f896a733651682304c48b489e5becd1d072a07f4a98ea710a",
    "representatives_role": "fresh_v8_independent_reconstruction",
    "representatives_sha256": "a50ce499882e669ea7c214f1e8dc6e45ac08bd0b20e3f5ca095e3c1370c1d471"
  },
  "independent_transcendental_bounds": {
    "coarse_ln2_upper_used": "347/500",
    "coarse_pi_lower_used": "333/106",
    "ln2_upper": "2458234657/3546482940",
    "pi_lower": "3367720447004809249690544948/1071978712185331878662109375"
  },
  "orbit_counter_audit": {
    "d_orbits": {
      "128": 2016,
      "16": 28,
      "32": 120,
      "4": 1,
      "64": 496,
      "8": 6
    },
    "members_sha256": "11be41b038b98c3e49ce5a2a20ef28e83923c75eb847ab96f2f8c60faa4d18f0",
    "orbits": 2667,
    "representatives_sha256": "a50ce499882e669ea7c214f1e8dc6e45ac08bd0b20e3f5ca095e3c1370c1d471",
    "triples": 341376
  },
  "phase": "R1D-C10C-V8",
  "svp_independent_audit": {
    "direct_no_short": 2666,
    "exception_T": [
      0,
      16,
      35
    ],
    "exception_orbit_id": 1424,
    "global_min_block_norm2_exact": 2967467,
    "min_full128_energy_exception": 95302612,
    "representatives": 2667,
    "short_codewords_exception": 10
  },
  "target_pass": true,
  "toy_fourier_exact_checks": [
    {
      "direct": "905/32768",
      "fourier_constant": "905/32768",
      "n": 4,
      "q": 5
    },
    {
      "direct": "3675/131072",
      "fourier_constant": "3675/131072",
      "n": 5,
      "q": 7
    },
    {
      "direct": "81/4096",
      "fourier_constant": "81/4096",
      "n": 4,
      "q": 11
    }
  ],
  "verdict": "PASS_C10C_V8_RATIONAL_PT_DERIVATION"
}


==> anc/results/r1dc10c/primary_result.json <==
{
  "corollary_verdict": "PASS_R1DC10C_GE3_INACTIVE_CRT_BRANCH_MGF_RELATIVE_LE_2M160_AT_Z9_8",
  "counter_audit_verdict": "PASS_COUNTER_AUDIT_R1DC10C_UNIFORM_THREE_CRT_FACTOR_BOUND",
  "forbidden_work_confirmed": {
    "c_v": false,
    "chernoff_stitching": false,
    "global_DFR": false,
    "kwise_5_6_census": false,
    "sampling_as_proof": false,
    "target_2m164": false,
    "weight_enumerator_global": false
  },
  "fourier_bound": {
    "beta_nonzero_mode_upper_strict": "2^-33",
    "centered_range": [
      -1664,
      1664
    ],
    "inequality": "cos^4(pi*x/q) <= exp(-2*pi^2*x^2/q^2)",
    "integer_cross_margin": {
      "denominator": "250000",
      "numerator": "778846459139"
    },
    "ln2_upper_proved": {
      "denominator": "835079698432980",
      "numerator": "578833138512661"
    },
    "pi_lower_proved": {
      "denominator": "1071978712185331878662109375",
      "numerator": "3367720447004809249690544948"
    },
    "simple_ln2_upper_used": "173287/250000",
    "simple_pi_lower_used": "314159/100000",
    "total_energy_lower_exclusive": 13000000
  },
  "ge3_branch_from_C10B": {
    "source_dyadic": {
      "lower_exponent_exclusive": 161,
      "statement": "2^-161 < x <= 2^-160",
      "upper_exponent_inclusive": 160
    },
    "source_neglog2_decimal": "160.85648017627932042627188881554689373877104896395828115300818556468516712084271",
    "source_statement": "If for every 3-factor set T, one CBD2 polynomial satisfies Pr[R vanishes on all factors in T] <= 2^-65, then union over C(128,3) triples and the exact Z=9/8 worst MGF ratio makes the entire |T(r)|>=3 branch contribution <= the following bound."
  },
  "objective_lock": "OBJECTIVE_LOCK_MLKEM768__FIRST_CU_2M158__ULTIMATE_FULL_2M164",
  "orbit_partition": {
    "counter_audit_same_tables": true,
    "d_orbits": {
      "128": 2016,
      "16": 28,
      "32": 120,
      "4": 1,
      "64": 496,
      "8": 6
    },
    "d_triples": {
      "128": 258048,
      "16": 3584,
      "32": 15360,
      "4": 128,
      "64": 63488,
      "8": 768
    },
    "members_sha256": "11be41b038b98c3e49ce5a2a20ef28e83923c75eb847ab96f2f8c60faa4d18f0",
    "orbit_size_histogram": {
      "128": 2667
    },
    "orbits": 2667,
    "representatives_sha256": "a50ce499882e669ea7c214f1e8dc6e45ac08bd0b20e3f5ca095e3c1370c1d471",
    "triples": 341376
  },
  "pT_bound": {
    "P_T_decimal": "2.059824764551387324e-20",
    "P_T_upper_strict": {
      "denominator": "1532436734853303498795276873030959104",
      "numerator": "31565511365591025"
    },
    "comparison": "2^-66 < certified_upper < 2^-65",
    "p_T_upper_strict": {
      "denominator": "1237916287498190848",
      "numerator": "177666855"
    },
    "target_pass": true
  },
  "phase": "R1D-C10C",
  "svp": {
    "certificate_jsonl_sha256": "d52247e2c385fd214156d3fa2bb98b36e62758b0db171c97b52a29020e08597f",
    "d_direct_pass": {
      "128": 2015,
      "16": 28,
      "32": 120,
      "4": 1,
      "64": 496,
      "8": 6
    },
    "d_refined_pass": {
      "128": 1
    },
    "determinant_abs_each": "1403136943920294937065361962495529094965544498234624512144401101127219206201835762634795011699837991169",
    "direct_pass": 2666,
    "exception_short_codewords": 10,
    "exception_short_full128_energy_exact": 95302612,
    "final_lot_count": 42,
    "global_block32_min_norm2_exact": 2967467,
    "global_min_T": [
      0,
      16,
      35
    ],
    "global_min_orbit_id": 1424,
    "global_min_y_pairs": [
      [
        1,
        231,
        3286
      ],
      [
        3328,
        3098,
        43
      ]
    ],
    "radius2_final": 3250000,
    "refined_exception_T": [
      0,
      16,
      35
    ],
    "refined_exception_orbits": [
      1424
    ],
    "representatives": 2667
  },
  "verdict": "PASS_R1DC10C_UNIFORM_THREE_CRT_FACTOR_CBD2_VANISHING_LE_2M65"
}


==> anc/results/r1dc10c/v8_recomputed_evidence/c10c_full_search_v8.json <==
{
  "engines": {
    "independent": {
      "found": [
        [
          1424,
          0,
          16,
          35,
          2976923
        ]
      ],
      "rows": 2667,
      "sha256": "662c3189408d171cbfbb04a0a2214009a0433a154975f45712e21d3ba823b218"
    },
    "primary": {
      "found": [
        [
          1424,
          0,
          16,
          35,
          2976923
        ]
      ],
      "rows": 2667,
      "sha256": "f12fa4b8479f693098673d0dba0592e612030108eab9e8c93233de3c20760db4"
    }
  },
  "exception": [
    0,
    16,
    35
  ],
  "exception_orbit_id": 1424,
  "members_sha256": "11be41b038b98c3e49ce5a2a20ef28e83923c75eb847ab96f2f8c60faa4d18f0",
  "orbits": 2667,
  "phase": "C10C_V8_FULL_SEARCH",
  "representatives_sha256": "a50ce499882e669ea7c214f1e8dc6e45ac08bd0b20e3f5ca095e3c1370c1d471",
  "shard_size": 25,
  "verdicts": [
    "PASS_C10C_V8_ACTUAL_REPRESENTATIVE_INPUT_BOUND_TO_INDEPENDENT_RECONSTRUCTION",
    "PASS_C10C_V8_PRIMARY_EXHAUSTIVE_2667",
    "PASS_C10C_V8_INDEPENDENT_EXACT_VERIFIER_2667"
  ],
  "workers": 2
}


==> anc/results/r1dc10c/v8_recomputed_evidence/counter_audit_result_v8.json <==
{
  "P_T_upper_exact": {
    "denominator": "1532436734853303498795276873030959104",
    "numerator": "31565511365591025"
  },
  "comparison": "2^-66 < upper < 2^-65",
  "evidence_source": {
    "independent_exception_sha256": "bbebc8d0a498f9549d43b748a1867c9565f017bbe04bb64b04c4e3ce4229fd9b",
    "independent_search_sha256": "662c3189408d171cbfbb04a0a2214009a0433a154975f45712e21d3ba823b218",
    "primary_exception_sha256": "6b48309c45f4d32f896a733651682304c48b489e5becd1d072a07f4a98ea710a",
    "representatives_role": "fresh_v8_independent_reconstruction",
    "representatives_sha256": "a50ce499882e669ea7c214f1e8dc6e45ac08bd0b20e3f5ca095e3c1370c1d471"
  },
  "independent_transcendental_bounds": {
    "coarse_ln2_upper_used": "347/500",
    "coarse_pi_lower_used": "333/106",
    "ln2_upper": "2458234657/3546482940",
    "pi_lower": "3367720447004809249690544948/1071978712185331878662109375"
  },
  "orbit_counter_audit": {
    "d_orbits": {
      "128": 2016,
      "16": 28,
      "32": 120,
      "4": 1,
      "64": 496,
      "8": 6
    },
    "members_sha256": "11be41b038b98c3e49ce5a2a20ef28e83923c75eb847ab96f2f8c60faa4d18f0",
    "orbits": 2667,
    "representatives_sha256": "a50ce499882e669ea7c214f1e8dc6e45ac08bd0b20e3f5ca095e3c1370c1d471",
    "triples": 341376
  },
  "phase": "R1D-C10C-V8",
  "svp_independent_audit": {
    "direct_no_short": 2666,
    "exception_T": [
      0,
      16,
      35
    ],
    "exception_orbit_id": 1424,
    "global_min_block_norm2_exact": 2967467,
    "min_full128_energy_exception": 95302612,
    "representatives": 2667,
    "short_codewords_exception": 10
  },
  "target_pass": true,
  "toy_fourier_exact_checks": [
    {
      "direct": "905/32768",
      "fourier_constant": "905/32768",
      "n": 4,
      "q": 5
    },
    {
      "direct": "3675/131072",
      "fourier_constant": "3675/131072",
      "n": 5,
      "q": 7
    },
    {
      "direct": "81/4096",
      "fourier_constant": "81/4096",
      "n": 4,
      "q": 11
    }
  ],
  "verdict": "PASS_C10C_V8_RATIONAL_PT_DERIVATION"
}


==> anc/results/r1dc10c/v8_recomputed_evidence/exception_refinement_independent_v8.json <==
{
  "T": [
    0,
    16,
    35
  ],
  "min_block_norm2": 2967467,
  "min_full128_energy_among_short": 95302612,
  "nodes_exact": 714,
  "radius2": 3250000,
  "route": "independent_v8_exact_interval_enumeration",
  "short_codeword_count": 10,
  "short_codewords": [
    {
      "block0_norm2": 2967467,
      "block_energies": [
        2967467,
        32113182,
        37669636,
        22552327
      ],
      "full128_energy": 95302612,
      "y": [
        1,
        231,
        3286
      ]
    },
    {
      "block0_norm2": 3121130,
      "block_energies": [
        3121130,
        34600402,
        35292201,
        22288879
      ],
      "full128_energy": 95302612,
      "y": [
        43,
        3247,
        181
      ]
    },
    {
      "block0_norm2": 3182785,
      "block_energies": [
        3182785,
        35838779,
        34065396,
        22215652
      ],
      "full128_energy": 95302612,
      "y": [
        82,
        3148,
        3218
      ]
    },
    {
      "block0_norm2": 2976923,
      "block_energies": [
        2976923,
        30881782,
        36624861,
        24819046
      ],
      "full128_energy": 95302612,
      "y": [
        209,
        3328,
        3098
      ]
    },
    {
      "block0_norm2": 3143866,
      "block_energies": [
        3143866,
        34180786,
        35509153,
        22468807
      ],
      "full128_energy": 95302612,
      "y": [
        231,
        3286,
        82
      ]
    },
    {
      "block0_norm2": 3143866,
      "block_energies": [
        3143866,
        34180786,
        35509153,
        22468807
      ],
      "full128_energy": 95302612,
      "y": [
        3098,
        43,
        3247
      ]
    },
    {
      "block0_norm2": 2976923,
      "block_energies": [
        2976923,
        30881782,
        36624861,
        24819046
      ],
      "full128_energy": 95302612,
      "y": [
        3120,
        1,
        231
      ]
    },
    {
      "block0_norm2": 3182785,
      "block_energies": [
        3182785,
        35838779,
        34065396,
        22215652
      ],
      "full128_energy": 95302612,
      "y": [
        3247,
        181,
        111
      ]
    },
    {
      "block0_norm2": 3121130,
      "block_energies": [
        3121130,
        34600402,
        35292201,
        22288879
      ],
      "full128_energy": 95302612,
      "y": [
        3286,
        82,
        3148
      ]
    },
    {
      "block0_norm2": 2967467,
      "block_energies": [
        2967467,
        32113182,
        37669636,
        22552327
      ],
      "full128_energy": 95302612,
      "y": [
        3328,
        3098,
        43
      ]
    }
  ]
}


==> anc/results/r1dc10c/v8_recomputed_evidence/exception_refinement_primary.json <==
{
  "T": [
    0,
    16,
    35
  ],
  "basis_order": "standard",
  "lll_delta": "3/4",
  "min_block_norm2": 2967467,
  "min_full128_energy_among_short": 95302612,
  "nodes_exact": 50258,
  "radius2": 3250000,
  "short_codeword_count": 10,
  "short_codewords": [
    {
      "block0_norm2": 2967467,
      "block_energies": [
        2967467,
        32113182,
        37669636,
        22552327
      ],
      "full128_energy": 95302612,
      "y": [
        1,
        231,
        3286
      ]
    },
    {
      "block0_norm2": 3121130,
      "block_energies": [
        3121130,
        34600402,
        35292201,
        22288879
      ],
      "full128_energy": 95302612,
      "y": [
        43,
        3247,
        181
      ]
    },
    {
      "block0_norm2": 3182785,
      "block_energies": [
        3182785,
        35838779,
        34065396,
        22215652
      ],
      "full128_energy": 95302612,
      "y": [
        82,
        3148,
        3218
      ]
    },
    {
      "block0_norm2": 2976923,
      "block_energies": [
        2976923,
        30881782,
        36624861,
        24819046
      ],
      "full128_energy": 95302612,
      "y": [
        209,
        3328,
        3098
      ]
    },
    {
      "block0_norm2": 3143866,
      "block_energies": [
        3143866,
        34180786,
        35509153,
        22468807
      ],
      "full128_energy": 95302612,
      "y": [
        231,
        3286,
        82
      ]
    },
    {
      "block0_norm2": 3143866,
      "block_energies": [
        3143866,
        34180786,
        35509153,
        22468807
      ],
      "full128_energy": 95302612,
      "y": [
        3098,
        43,
        3247
      ]
    },
    {
      "block0_norm2": 2976923,
      "block_energies": [
        2976923,
        30881782,
        36624861,
        24819046
      ],
      "full128_energy": 95302612,
      "y": [
        3120,
        1,
        231
      ]
    },
    {
      "block0_norm2": 3182785,
      "block_energies": [
        3182785,
        35838779,
        34065396,
        22215652
      ],
      "full128_energy": 95302612,
      "y": [
        3247,
        181,
        111
      ]
    },
    {
      "block0_norm2": 3121130,
      "block_energies": [
        3121130,
        34600402,
        35292201,
        22288879
      ],
      "full128_energy": 95302612,
      "y": [
        3286,
        82,
        3148
      ]
    },
    {
      "block0_norm2": 2967467,
      "block_energies": [
        2967467,
        32113182,
        37669636,
        22552327
      ],
      "full128_energy": 95302612,
      "y": [
        3328,
        3098,
        43
      ]
    }
  ]
}


==> anc/results/r1dc10c/v8_recomputed_evidence/svp_independent_all.tsv <==
0	0	1	2	128	3514	0	0	0.274472	0.0120498	0.00749287
1	0	1	3	128	10432	0	0	0.304733	0.0110351	0.0228579
2	0	1	4	128	2508	0	0	0.343814	0.0143554	0.0072068
3	0	1	5	128	3284	0	0	0.316611	0.0123649	0.00638881
4	0	1	6	128	5938	0	0	0.31166	0.0156733	0.020652
5	0	1	7	128	5152	0	0	0.25962	0.0106447	0.0113051
6	0	1	8	128	4652	0	0	0.283735	0.0116648	0.00934852
7	0	1	9	128	5758	0	0	0.269172	0.0134999	0.0188939
8	0	1	10	128	6762	0	0	0.310037	0.0140805	0.0218031
9	0	1	11	128	3440	0	0	0.32136	0.0143645	0.01059
10	0	1	12	128	4070	0	0	0.303629	0.0141036	0.0127781
11	0	1	13	128	4494	0	0	0.341712	0.0148315	0.0139736
12	0	1	14	128	2952	0	0	0.293523	0.0101594	0.00576848
13	0	1	15	128	4598	0	0	0.243474	0.0139861	0.0102042
14	0	1	16	128	5710	0	0	0.257622	0.0101126	0.0119666
15	0	1	17	128	4866	0	0	0.258322	0.0112565	0.0105483
16	0	1	18	128	3124	0	0	0.336432	0.0142582	0.00937557
17	0	1	19	128	3904	0	0	0.320266	0.0149773	0.0122414
18	0	1	20	128	4222	0	0	0.294616	0.0102057	0.00832782
19	0	1	21	128	4882	0	0	0.324011	0.0152717	0.016561
20	0	1	22	128	6696	0	0	0.273865	0.0159668	0.0162079
21	0	1	23	128	5220	0	0	0.287933	0.0101599	0.0106667
22	0	1	24	128	4042	0	0	0.274004	0.00985923	0.00784597
23	0	1	25	128	4280	0	0	0.267136	0.0121632	0.00908054
24	0	1	26	128	3964	0	0	0.222832	0.010145	0.00763972
25	0	1	27	128	7602	0	0	0.262733	0.0105572	0.0192534
26	0	1	28	128	4526	0	0	0.316187	0.0117578	0.00939482
27	0	1	29	128	5094	0	0	0.300897	0.0144442	0.0164371
28	0	1	30	128	8212	0	0	0.329174	0.0140285	0.0272944
29	0	1	31	128	5148	0	0	0.292621	0.0141652	0.017874
30	0	1	32	128	4530	0	0	0.233798	0.0103871	0.0089404
31	0	1	33	128	7678	0	0	0.242231	0.0110929	0.0175005
32	0	1	34	128	3806	0	0	0.231766	0.0110415	0.00777004
33	0	1	35	128	4836	0	0	0.33095	0.0136352	0.0148076
34	0	1	36	128	6570	0	0	0.287766	0.0153589	0.0227854
35	0	1	37	128	5642	0	0	0.290378	0.0110995	0.0147197
36	0	1	38	128	6536	0	0	0.342268	0.0147445	0.0216679
37	0	1	39	128	6268	0	0	0.311807	0.0104866	0.0131186
38	0	1	40	128	3492	0	0	0.249411	0.0130689	0.0080802
39	0	1	41	128	5854	0	0	0.265093	0.0103546	0.0121585
40	0	1	42	128	5362	0	0	0.227839	0.00997272	0.0111935
41	0	1	43	128	3622	0	0	0.245886	0.0144242	0.0115855
42	0	1	44	128	7022	0	0	0.326235	0.0111472	0.0160889
43	0	1	45	128	4782	0	0	0.320932	0.0148559	0.0150522
44	0	1	46	128	5068	0	0	0.242566	0.0103444	0.0105506
45	0	1	47	128	6854	0	0	0.254673	0.0161484	0.0232581
46	0	1	48	128	4720	0	0	0.343925	0.0121132	0.0101661
47	0	1	49	128	4544	0	0	0.215636	0.0102742	0.0094215
48	0	1	50	128	11252	0	0	0.244816	0.0106123	0.0237765
49	0	1	51	128	10084	0	0	0.249896	0.0111231	0.0249399
50	0	1	52	128	5706	0	0	0.236525	0.0124324	0.0133703
51	0	1	53	128	7394	0	0	0.28282	0.0155907	0.0246915
52	0	1	54	128	7824	0	0	0.289884	0.016482	0.0264677
53	0	1	55	128	7636	0	0	0.279766	0.0110369	0.0174736
54	0	1	56	128	6596	0	0	0.244643	0.0106077	0.0151141
55	0	1	57	128	7568	0	0	0.277848	0.0148825	0.0261525
56	0	1	58	128	4694	0	0	0.363633	0.0141108	0.0153646
57	0	1	59	128	4684	0	0	0.262082	0.0145246	0.0147922
58	0	1	60	128	5124	0	0	0.33265	0.0145654	0.0164544
59	0	1	61	128	4416	0	0	0.339536	0.0139664	0.0135368
60	0	1	62	128	6114	0	0	0.311156	0.0145223	0.0205361
61	0	1	63	128	8356	0	0	0.28474	0.014178	0.0275346
62	0	1	64	128	4616	0	0	0.307271	0.0141283	0.0148044
63	0	1	65	128	2916	0	0	0.193514	0.00875136	0.00850516
64	0	1	66	128	5848	0	0	0.233681	0.0148582	0.0182483
65	0	1	67	128	4462	0	0	0.268039	0.0104467	0.0103241
66	0	1	68	128	5132	0	0	0.309369	0.0107888	0.010951
67	0	1	69	128	3352	0	0	0.329519	0.0101616	0.00629192
68	0	1	70	128	5382	0	0	0.322739	0.0135359	0.0130917
69	0	1	71	128	5882	0	0	0.232391	0.0150511	0.0197309
70	0	1	72	128	2830	0	0	0.315288	0.0106189	0.00570121
71	0	1	73	128	5102	0	0	0.224089	0.0109385	0.0109737
72	0	1	74	128	3230	0	0	0.309387	0.0138239	0.00968795
73	0	1	75	128	3902	0	0	0.329473	0.0146467	0.0118927
74	0	1	76	128	1650	0	0	0.233039	0.0105995	0.00285488
75	0	1	77	128	3888	0	0	0.273828	0.0158111	0.0125128
76	0	1	78	128	3994	0	0	0.31842	0.0167176	0.013371
77	0	1	79	128	5416	0	0	0.334569	0.0104249	0.0116111
78	0	1	80	128	3602	0	0	0.234604	0.0102369	0.00731545
79	0	1	81	128	2928	0	0	0.297599	0.0145617	0.00870737
80	0	1	82	128	7670	0	0	0.297447	0.0144254	0.0266495
81	0	1	83	128	6818	0	0	0.257421	0.0117323	0.0232099
82	0	1	84	128	4908	0	0	0.303345	0.0145171	0.0151949
83	0	1	86	128	13598	0	0	0.293077	0.0146669	0.0493322
84	0	1	87	128	7064	0	0	0.310122	0.0137357	0.0235745
85	0	1	88	128	5998	0	0	0.324215	0.0146132	0.0207012
86	0	1	89	128	3204	0	0	0.381459	0.0144771	0.00975293
87	0	1	90	128	3830	0	0	0.282204	0.0098269	0.00760653
88	0	1	91	128	4716	0	0	0.282584	0.010228	0.00993013
89	0	1	92	128	3020	0	0	0.258359	0.0140551	0.00909707
90	0	1	93	128	5246	0	0	0.316616	0.0143423	0.0179577
91	0	1	94	128	3002	0	0	0.303418	0.0136932	0.00929304
92	0	1	95	128	4058	0	0	0.28833	0.0106143	0.0111099
93	0	1	96	128	4498	0	0	0.297961	0.0147469	0.0149424
94	0	1	97	128	4938	0	0	0.231233	0.0106272	0.0104013
95	0	1	98	128	4114	0	0	0.222999	0.0102589	0.0080838
96	0	1	99	128	5796	0	0	0.31531	0.0111828	0.0145757
97	0	1	100	128	4180	0	0	0.355262	0.0121434	0.0101151
98	0	1	101	128	5106	0	0	0.25371	0.0102202	0.0102746
99	0	1	102	128	6374	0	0	0.241909	0.0141093	0.0223857
100	0	1	103	128	6210	0	0	0.242346	0.0113176	0.0177939
101	0	1	104	128	1350	0	0	0.364744	0.0142008	0.00350225
102	0	1	105	128	4380	0	0	0.28249	0.0101947	0.00858073
103	0	1	106	128	5324	0	0	0.228536	0.0155172	0.0178613
104	0	1	107	128	4512	0	0	0.355528	0.0108602	0.00992789
105	0	1	108	128	9344	0	0	0.258288	0.0152039	0.0328354
106	0	1	109	128	1746	0	0	0.326701	0.0101638	0.00295697
107	0	1	110	128	3958	0	0	0.214642	0.0123447	0.0122894
108	0	1	111	128	11046	0	0	0.27203	0.0142794	0.039947
109	0	1	112	128	4606	0	0	0.320965	0.0145167	0.0146276
110	0	1	113	128	6230	0	0	0.30531	0.0102004	0.0135826
111	0	1	114	128	3440	0	0	0.318604	0.0145236	0.0103224
112	0	1	115	128	2980	0	0	0.358546	0.0143486	0.00891633
113	0	1	116	128	14456	0	0	0.260796	0.0145955	0.0525569
114	0	1	117	128	1664	0	0	0.307234	0.00983887	0.00287645
115	0	1	118	128	7778	0	0	0.285814	0.015141	0.025989
116	0	1	119	128	4772	0	0	0.285999	0.0115338	0.0101404
117	0	1	120	128	4958	0	0	0.3541	0.0145447	0.0153634
118	0	1	121	128	4534	0	0	0.324602	0.0154147	0.0143766
119	0	1	122	128	5526	0	0	0.213974	0.0121065	0.0144617
120	0	1	123	128	7638	0	0	0.305562	0.0140576	0.0224393
121	0	1	124	128	3262	0	0	0.257169	0.0139756	0.00973712
122	0	1	125	128	5184	0	0	0.246797	0.0103124	0.0105844
123	0	1	126	128	3460	0	0	0.248288	0.0142263	0.0105243
124	0	1	127	128	6834	0	0	0.291938	0.0138998	0.0220297
125	0	2	3	128	5118	0	0	0.316237	0.0140975	0.016578
126	0	2	4	64	8894	0	0	0.239512	0.0109144	0.0205855
127	0	2	5	128	3902	0	0	0.29109	0.0144812	0.0116255
128	0	2	6	64	3866	0	0	0.317906	0.0151891	0.0117256
129	0	2	8	64	4450	0	0	0.295585	0.0153245	0.0141491
130	0	2	9	128	5806	0	0	0.264613	0.0108269	0.0131071
131	0	2	10	64	5606	0	0	0.308795	0.0138572	0.0132724
132	0	2	11	128	4032	0	0	0.297389	0.015044	0.0121528
133	0	2	12	64	5066	0	0	0.332424	0.0140047	0.0166905
134	0	2	13	128	4212	0	0	0.293111	0.0145813	0.0134055
135	0	2	14	64	3646	0	0	0.333568	0.0146344	0.0114532
136	0	2	15	128	4110	0	0	0.302142	0.0106226	0.00776426
137	0	2	16	64	3842	0	0	0.28973	0.0140859	0.011617
138	0	2	17	128	6980	0	0	0.222036	0.0108683	0.0168524
139	0	2	18	64	5184	0	0	0.298467	0.0108314	0.0123615
140	0	2	19	128	4320	0	0	0.224358	0.0099991	0.0096534
141	0	2	20	64	5100	0	0	0.347048	0.0150985	0.016482
142	0	2	21	128	1852	0	0	0.343527	0.0142406	0.00539583
143	0	2	22	64	2422	0	0	0.241165	0.0128099	0.00688724
144	0	2	23	128	4584	0	0	0.343075	0.0106002	0.00970423
145	0	2	24	64	4656	0	0	0.272964	0.0142113	0.0143715
146	0	2	25	128	3484	0	0	0.279163	0.0107079	0.00687747
147	0	2	26	64	8120	0	0	0.25663	0.00988097	0.0171767
148	0	2	27	128	3688	0	0	0.300555	0.0101689	0.00745414
149	0	2	28	64	4096	0	0	0.33195	0.0146458	0.0122752
150	0	2	29	128	3502	0	0	0.291402	0.0140622	0.0108841
151	0	2	30	64	3586	0	0	0.310274	0.0100439	0.0125045
152	0	2	31	128	6164	0	0	0.26731	0.010507	0.0128896
153	0	2	32	64	5974	0	0	0.263988	0.0145971	0.0195882
154	0	2	33	128	3256	0	0	0.358429	0.0103657	0.00632064
155	0	2	34	64	6222	0	0	0.323548	0.0144696	0.0205903
156	0	2	35	128	6366	0	0	0.243213	0.0138057	0.0213637
157	0	2	36	64	6152	0	0	0.255434	0.0142033	0.0220745
158	0	2	37	128	6152	0	0	0.288512	0.010132	0.0130774
159	0	2	38	64	4926	0	0	0.264721	0.0140944	0.0161732
160	0	2	39	128	5846	0	0	0.264444	0.0147531	0.0181939
161	0	2	40	64	4398	0	0	0.301678	0.0106091	0.00891099
162	0	2	41	128	5188	0	0	0.214116	0.0102249	0.0108584
163	0	2	42	64	5462	0	0	0.281556	0.0143475	0.0179355
164	0	2	44	64	4210	0	0	0.255601	0.0143293	0.0129299
165	0	2	45	128	10672	0	0	0.284208	0.012027	0.0299546
166	0	2	46	64	6076	0	0	0.323229	0.0104042	0.0118897
167	0	2	47	128	5748	0	0	0.201922	0.0106014	0.0122932
168	0	2	48	64	7910	0	0	0.267372	0.0110814	0.0168305
169	0	2	49	128	6500	0	0	0.222737	0.0108033	0.0142055
170	0	2	50	64	5366	0	0	0.221421	0.0107877	0.0110993
171	0	2	51	128	3880	0	0	0.204994	0.0102892	0.00767728
172	0	2	52	64	11022	0	0	0.221565	0.0126934	0.0270227
173	0	2	53	128	4150	0	0	0.21174	0.0104627	0.00968517
174	0	2	54	64	4842	0	0	0.230656	0.0107418	0.0108052
175	0	2	55	128	7210	0	0	0.268711	0.0135852	0.0237358
176	0	2	56	64	2648	0	0	0.278806	0.0112171	0.0055353
177	0	2	57	128	6206	0	0	0.332004	0.0144132	0.020634
178	0	2	58	64	5714	0	0	0.301259	0.0146685	0.0188112
179	0	2	59	128	8058	0	0	0.293119	0.00974302	0.0196413
180	0	2	60	64	4856	0	0	0.248514	0.0112211	0.00996614
181	0	2	61	128	3550	0	0	0.25553	0.0147587	0.0110727
182	0	2	62	64	7656	0	0	0.239177	0.0108847	0.0165814
183	0	2	63	128	4858	0	0	0.30694	0.0142086	0.00965674
184	0	2	64	64	3848	0	0	0.246968	0.0131825	0.0113133
185	0	2	65	128	7264	0	0	0.277485	0.0106998	0.0192315
186	0	2	66	64	4750	0	0	0.218138	0.00988023	0.0148265
187	0	2	67	128	4716	0	0	0.32099	0.0139144	0.015732
188	0	2	68	64	3816	0	0	0.270309	0.0142056	0.0119207
189	0	2	69	128	3082	0	0	0.321007	0.0125763	0.00712377
190	0	2	70	64	3200	0	0	0.323514	0.00993068	0.00627044
191	0	2	71	128	3572	0	0	0.257185	0.0141076	0.0106
192	0	2	72	64	5124	0	0	0.314001	0.0145859	0.0166628
193	0	2	73	128	8658	0	0	0.220844	0.0107971	0.0207397
194	0	2	74	64	4136	0	0	0.238061	0.0104752	0.00818597
195	0	2	75	128	5350	0	0	0.233746	0.0118079	0.0108771
196	0	2	76	64	2514	0	0	0.217168	0.0101405	0.0049399
197	0	2	77	128	4588	0	0	0.244962	0.0110787	0.00946206
198	0	2	78	64	4392	0	0	0.262959	0.0107554	0.00969477
199	0	2	79	128	4720	0	0	0.253622	0.0142921	0.0140002
200	0	2	80	64	4070	0	0	0.300264	0.0118158	0.00928317
201	0	2	81	128	3334	0	0	0.272613	0.0101941	0.00638278
202	0	2	82	64	3592	0	0	0.229137	0.00994919	0.00676808
203	0	2	83	128	5708	0	0	0.284053	0.0154294	0.0201472
204	0	2	84	64	4566	0	0	0.221408	0.0103951	0.00957836
205	0	2	86	64	8130	0	0	0.212199	0.013868	0.0275416
206	0	2	87	128	7828	0	0	0.280228	0.0108902	0.0172822
207	0	2	88	64	4636	0	0	0.283866	0.0138214	0.0146791
208	0	2	89	128	3160	0	0	0.346733	0.0154807	0.00965077
209	0	2	90	64	5478	0	0	0.276697	0.011039	0.0120193
210	0	2	91	128	6352	0	0	0.213061	0.0116335	0.0191102
211	0	2	92	64	4592	0	0	0.341925	0.0144277	0.0145486
212	0	2	93	128	3998	0	0	0.237998	0.0111895	0.00799082
213	0	2	94	64	6236	0	0	0.234883	0.0104302	0.0134807
214	0	2	95	128	6522	0	0	0.216715	0.0145611	0.0221944
215	0	2	96	64	4292	0	0	0.342119	0.0146319	0.0136425
216	0	2	97	128	4644	0	0	0.352696	0.0147145	0.0145956
217	0	2	98	64	6740	0	0	0.307811	0.01061	0.0146154
218	0	2	99	128	3506	0	0	0.293133	0.00999416	0.00662402
219	0	2	100	64	7586	0	0	0.208815	0.0106221	0.0171634
220	0	2	101	128	8578	0	0	0.227071	0.0150772	0.0282601
221	0	2	103	128	4288	0	0	0.28769	0.0148458	0.00938713
222	0	2	104	64	4740	0	0	0.297545	0.0106579	0.0101333
223	0	2	105	128	6254	0	0	0.207165	0.0111034	0.0133111
224	0	2	106	64	7446	0	0	0.238024	0.0148415	0.0211135
225	0	2	107	128	10902	0	0	0.211372	0.0126406	0.0280221
226	0	2	108	64	8652	0	0	0.297048	0.0105548	0.0198974
227	0	2	109	128	6296	0	0	0.235752	0.0107519	0.0161203
228	0	2	110	64	6828	0	0	0.306904	0.014632	0.0227753
229	0	2	111	128	3114	0	0	0.253489	0.010066	0.00644389
230	0	2	112	64	3806	0	0	0.377497	0.013925	0.011494
231	0	2	113	128	3726	0	0	0.361722	0.010178	0.00752001
232	0	2	114	64	4430	0	0	0.226777	0.0118886	0.00915607
233	0	2	115	128	5016	0	0	0.264271	0.0136973	0.0159218
234	0	2	116	64	6108	0	0	0.304844	0.00987485	0.0127231
235	0	2	117	128	3800	0	0	0.253996	0.0111852	0.0100004
236	0	2	118	64	4360	0	0	0.211567	0.0105992	0.00956601
237	0	2	119	128	1510	0	0	0.337301	0.013656	0.0040542
238	0	2	120	64	3900	0	0	0.358011	0.0142859	0.0120015
239	0	2	121	128	7728	0	0	0.317158	0.0167271	0.0263832
240	0	2	122	64	7618	0	0	0.250073	0.0107114	0.0173635
241	0	2	123	128	4914	0	0	0.277474	0.0104206	0.0104945
242	0	2	124	64	4490	0	0	0.235193	0.0142904	0.010589
243	0	2	125	128	6424	0	0	0.315221	0.0147828	0.0190876
244	0	2	126	64	8976	0	0	0.221548	0.0140321	0.0296957
245	0	2	127	128	3620	0	0	0.276856	0.0101635	0.00704128
246	0	3	4	128	2922	0	0	0.236539	0.015639	0.00909838
247	0	3	5	128	6424	0	0	0.277358	0.0144888	0.0215046
248	0	3	6	128	6220	0	0	0.241676	0.0109149	0.013021
249	0	3	7	128	7608	0	0	0.233983	0.0108737	0.0173286
250	0	3	8	128	4670	0	0	0.24131	0.0116565	0.0102423
251	0	3	9	128	4390	0	0	0.228899	0.0101829	0.00857707
252	0	3	11	128	3758	0	0	0.209121	0.010531	0.00767359
253	0	3	12	128	5810	0	0	0.244279	0.0146196	0.013738
254	0	3	13	128	5752	0	0	0.326422	0.0104451	0.0121654
255	0	3	14	128	4514	0	0	0.249839	0.013243	0.0145989
256	0	3	15	128	7174	0	0	0.29282	0.0160008	0.0261907
257	0	3	16	128	5818	0	0	0.213398	0.00996266	0.0122096
258	0	3	18	128	3190	0	0	0.305843	0.0141197	0.00918576
259	0	3	19	128	9234	0	0	0.257518	0.0147918	0.031289
260	0	3	20	128	4600	0	0	0.312728	0.0100533	0.00958566
261	0	3	21	128	2316	0	0	0.321532	0.0143531	0.00694642
262	0	3	22	128	10552	0	0	0.221421	0.0104067	0.0275929
263	0	3	23	128	5626	0	0	0.29666	0.0143717	0.0185601
264	0	3	24	128	3422	0	0	0.272457	0.00984916	0.00641653
265	0	3	25	128	4658	0	0	0.30398	0.0151134	0.0147461
266	0	3	26	128	8306	0	0	0.251717	0.00988988	0.0222228
267	0	3	27	128	3748	0	0	0.247633	0.0103727	0.00723797
268	0	3	28	128	2860	0	0	0.278167	0.0104891	0.00535112
269	0	3	29	128	7342	0	0	0.240866	0.0104069	0.0157958
270	0	3	30	128	4814	0	0	0.235335	0.0105109	0.01036
271	0	3	31	128	5086	0	0	0.234389	0.0133087	0.0150798
272	0	3	32	128	6360	0	0	0.297954	0.0122054	0.0149322
273	0	3	33	128	5582	0	0	0.251988	0.0130396	0.0140479
274	0	3	34	128	5262	0	0	0.216728	0.0107917	0.0110487
275	0	3	35	128	5132	0	0	0.229123	0.0117479	0.012741
276	0	3	36	128	7280	0	0	0.301338	0.0147059	0.0220429
277	0	3	37	128	6704	0	0	0.245012	0.0155502	0.0237035
278	0	3	38	128	5636	0	0	0.320172	0.0161727	0.0196704
279	0	3	39	128	6248	0	0	0.229067	0.0109462	0.0138357
280	0	3	40	128	4822	0	0	0.320097	0.014583	0.015854
281	0	3	41	128	4794	0	0	0.301347	0.0139528	0.0152467
282	0	3	42	128	4962	0	0	0.271718	0.0108188	0.0102682
283	0	3	43	128	4706	0	0	0.308404	0.0156022	0.0151918
284	0	3	44	128	5580	0	0	0.238972	0.0102369	0.0115315
285	0	3	45	128	5032	0	0	0.29426	0.0147102	0.016581
286	0	3	46	128	4230	0	0	0.265331	0.0105414	0.00855754
287	0	3	47	128	6386	0	0	0.260317	0.0140246	0.0216921
288	0	3	48	128	3596	0	0	0.271382	0.00997976	0.00679595
289	0	3	49	128	3584	0	0	0.235275	0.0104122	0.00697627
290	0	3	50	128	6904	0	0	0.227306	0.0106534	0.0159871
291	0	3	51	128	5462	0	0	0.212291	0.0106457	0.0116848
292	0	3	52	128	5782	0	0	0.235437	0.0135749	0.0123371
293	0	3	53	128	4498	0	0	0.249789	0.010516	0.00903955
294	0	3	54	128	7098	0	0	0.255078	0.0151099	0.0237269
295	0	3	55	128	7986	0	0	0.218558	0.0113504	0.019904
296	0	3	56	128	5660	0	0	0.250973	0.0111366	0.0145318
297	0	3	57	128	4630	0	0	0.288073	0.0147518	0.0147395
298	0	3	58	128	4842	0	0	0.278836	0.010666	0.00964566
299	0	3	59	128	2716	0	0	0.291106	0.0143705	0.00755617
300	0	3	60	128	4104	0	0	0.327545	0.0191625	0.0130767
301	0	3	61	128	6772	0	0	0.223643	0.0111349	0.0202212
302	0	3	62	128	5892	0	0	0.328055	0.0145007	0.0197001
303	0	3	63	128	4546	0	0	0.265852	0.0104642	0.0104924
304	0	3	64	128	2656	0	0	0.281852	0.00976276	0.00503714
305	0	3	65	128	4466	0	0	0.213631	0.0100791	0.00889649
306	0	3	66	128	4630	0	0	0.302262	0.0139556	0.014818
307	0	3	67	128	2610	0	0	0.307647	0.0134729	0.00769561
308	0	3	68	128	6238	0	0	0.259631	0.0103471	0.013657
309	0	3	69	128	4640	0	0	0.216087	0.0103519	0.00975048
310	0	3	70	128	3454	0	0	0.250876	0.0100647	0.00673549
311	0	3	71	128	5842	0	0	0.262965	0.0140259	0.0183115
312	0	3	72	128	5848	0	0	0.270103	0.0123021	0.0200683
313	0	3	73	128	11334	0	0	0.281126	0.0141624	0.0327257
314	0	3	74	128	4846	0	0	0.310063	0.00996703	0.0104109
315	0	3	75	128	5724	0	0	0.307337	0.0146859	0.018235
316	0	3	76	128	6202	0	0	0.257887	0.0148874	0.0214175
317	0	3	78	128	5932	0	0	0.339256	0.0151604	0.0146553
318	0	3	79	128	6156	0	0	0.219163	0.0105613	0.0125819
319	0	3	80	128	3506	0	0	0.248063	0.014768	0.0110592
320	0	3	81	128	5078	0	0	0.318752	0.0106601	0.0109273
321	0	3	82	128	5842	0	0	0.203538	0.0100965	0.0124187
322	0	3	83	128	5594	0	0	0.263079	0.0166032	0.016408
323	0	3	84	128	8480	0	0	0.256317	0.0111432	0.0195324
324	0	3	87	128	8516	0	0	0.213475	0.0148603	0.0285338
325	0	3	88	128	3442	0	0	0.328567	0.014673	0.0102507
326	0	3	89	128	3702	0	0	0.334841	0.00991504	0.0076295
327	0	3	90	128	4722	0	0	0.22904	0.0106584	0.00934601
328	0	3	92	128	7404	0	0	0.244765	0.0146471	0.0247622
329	0	3	93	128	5328	0	0	0.339627	0.0180732	0.0163235
330	0	3	94	128	3738	0	0	0.24194	0.0106623	0.00732353
331	0	3	95	128	4180	0	0	0.219133	0.0104852	0.00889511
332	0	3	96	128	7388	0	0	0.239508	0.0104771	0.0166485
333	0	3	97	128	5706	0	0	0.269513	0.014402	0.0185818
334	0	3	98	128	3672	0	0	0.310211	0.0192038	0.0116955
335	0	3	99	128	6990	0	0	0.318617	0.0129925	0.0169148
336	0	3	100	128	8626	0	0	0.268829	0.0103835	0.0189567
337	0	3	101	128	3256	0	0	0.299235	0.0141766	0.00940918
338	0	3	103	128	5970	0	0	0.347303	0.0153275	0.0216872
339	0	3	104	128	4882	0	0	0.327932	0.0130178	0.0108202
340	0	3	105	128	3426	0	0	0.245094	0.0102705	0.00645523
341	0	3	106	128	4470	0	0	0.240353	0.0147891	0.0136864
342	0	3	107	128	4534	0	0	0.28463	0.0104079	0.00896428
343	0	3	108	128	4088	0	0	0.294699	0.00998817	0.00853857
344	0	3	109	128	5270	0	0	0.271378	0.0142487	0.017057
345	0	3	110	128	3780	0	0	0.251913	0.0102706	0.00747629
346	0	3	111	128	3590	0	0	0.31641	0.0145198	0.0110963
347	0	3	112	128	5750	0	0	0.330048	0.0143234	0.0179561
348	0	3	113	128	3904	0	0	0.279981	0.00997441	0.00803374
349	0	3	114	128	4812	0	0	0.281813	0.0108501	0.0101007
350	0	3	115	128	5466	0	0	0.331658	0.014091	0.0182801
351	0	3	116	128	4644	0	0	0.32982	0.0142978	0.0145286
352	0	3	117	128	5092	0	0	0.274581	0.0128339	0.0165928
353	0	3	118	128	5180	0	0	0.316698	0.0128487	0.0147147
354	0	3	119	128	6970	0	0	0.222845	0.0109604	0.0156142
355	0	3	120	128	6634	0	0	0.265452	0.0111068	0.0147537
356	0	3	121	128	4666	0	0	0.224406	0.0101853	0.0134784
357	0	3	122	128	9104	0	0	0.241628	0.0146176	0.0315463
358	0	3	123	128	5976	0	0	0.237634	0.0137853	0.0186828
359	0	3	124	128	4494	0	0	0.324938	0.0141725	0.0144914
360	0	3	125	128	9858	0	0	0.315804	0.0152829	0.0329188
361	0	3	126	128	6134	0	0	0.254106	0.0107111	0.0124924
362	0	3	127	128	4236	0	0	0.217583	0.0102042	0.0086868
363	0	4	5	128	3578	0	0	0.199662	0.0103283	0.00809357
364	0	4	6	64	5322	0	0	0.28142	0.0149211	0.0185335
365	0	4	7	128	6332	0	0	0.298855	0.0148939	0.021088
366	0	4	8	32	3828	0	0	0.318456	0.011558	0.00845088
367	0	4	9	128	3510	0	0	0.232005	0.0105227	0.00726051
368	0	4	10	64	5786	0	0	0.231975	0.0142238	0.0192583
369	0	4	11	128	3552	0	0	0.287428	0.0105007	0.00678748
370	0	4	12	32	4650	0	0	0.243849	0.0113434	0.0110275
371	0	4	14	64	2456	0	0	0.246255	0.0099685	0.00443286
372	0	4	15	128	4220	0	0	0.231198	0.0103648	0.00842455
373	0	4	16	32	5836	0	0	0.36657	0.00987458	0.0122929
374	0	4	17	128	4844	0	0	0.226932	0.0144882	0.0158584
375	0	4	18	64	4726	0	0	0.305244	0.0119595	0.0107829
376	0	4	19	128	8608	0	0	0.265701	0.0145212	0.0286897
377	0	4	20	32	5810	0	0	0.247264	0.0114094	0.0129076
378	0	4	21	128	5422	0	0	0.251021	0.010546	0.0107095
379	0	4	23	128	4844	0	0	0.220497	0.0101199	0.0096267
380	0	4	24	32	7578	0	0	0.250312	0.0143578	0.0251275
381	0	4	25	128	8642	0	0	0.305923	0.0147125	0.0294413
382	0	4	27	128	4940	0	0	0.355453	0.0113732	0.0105024
383	0	4	28	32	3704	0	0	0.207097	0.00990407	0.00761144
384	0	4	29	128	4716	0	0	0.204075	0.0105988	0.00972194
385	0	4	30	64	3484	0	0	0.226753	0.0145806	0.0102482
386	0	4	32	32	4482	0	0	0.353105	0.0137927	0.0140647
387	0	4	33	128	7240	0	0	0.325089	0.0140938	0.0231944
388	0	4	34	64	2514	0	0	0.280337	0.00980078	0.00475099
389	0	4	35	128	6112	0	0	0.265351	0.0155582	0.022211
390	0	4	36	32	4442	0	0	0.312913	0.0100701	0.0086702
391	0	4	37	128	5644	0	0	0.228248	0.0109845	0.0117696
392	0	4	38	64	4334	0	0	0.247187	0.0111396	0.00905025
393	0	4	39	128	6018	0	0	0.239919	0.0147914	0.0138141
394	0	4	41	128	9640	0	0	0.313875	0.0144937	0.0322879
395	0	4	42	64	6580	0	0	0.263709	0.0104286	0.0144098
396	0	4	43	128	5602	0	0	0.29315	0.0143517	0.0197889
397	0	4	44	32	4452	0	0	0.27258	0.0160468	0.0145059
398	0	4	45	128	4860	0	0	0.285234	0.0139647	0.0107243
399	0	4	46	64	4350	0	0	0.299291	0.0109629	0.00908658
400	0	4	47	128	3844	0	0	0.296052	0.0160091	0.0120722
401	0	4	48	32	3946	0	0	0.25994	0.0148075	0.0121179
402	0	4	49	128	3834	0	0	0.301993	0.0106754	0.0072092
403	0	4	50	64	3392	0	0	0.273094	0.0107367	0.00690462
404	0	4	51	128	11710	0	0	0.277623	0.0150622	0.0405938
405	0	4	52	32	5716	0	0	0.317902	0.0139722	0.0200002
406	0	4	53	128	8050	0	0	0.301666	0.0141205	0.0180608
407	0	4	54	64	5582	0	0	0.217282	0.0107078	0.0143592
408	0	4	56	32	6182	0	0	0.233048	0.0155217	0.0216104
409	0	4	57	128	6946	0	0	0.258932	0.0104005	0.0141875
410	0	4	58	64	3366	0	0	0.354674	0.0139896	0.00993289
411	0	4	59	128	6194	0	0	0.292309	0.0110417	0.0142625
412	0	4	60	32	7842	0	0	0.310352	0.0149822	0.0228711
413	0	4	61	128	3544	0	0	0.244356	0.0149051	0.0115649
414	0	4	62	64	5220	0	0	0.326926	0.0163062	0.0178812
415	0	4	63	128	4488	0	0	0.292748	0.0152967	0.0147919
416	0	4	64	32	3050	0	0	0.248469	0.0096056	0.00575233
417	0	4	65	128	4518	0	0	0.215675	0.0100462	0.00926196
418	0	4	66	64	3922	0	0	0.239429	0.0103949	0.00800054
419	0	4	67	128	4504	0	0	0.231588	0.0108584	0.00941966
420	0	4	68	32	4378	0	0	0.280743	0.0126781	0.00884813
421	0	4	69	128	6550	0	0	0.206761	0.0112322	0.0138922
422	0	4	70	64	2596	0	0	0.234627	0.0103604	0.00476304
423	0	4	71	128	2878	0	0	0.253657	0.0114164	0.00928437
424	0	4	72	32	13790	0	0	0.274379	0.0105102	0.0320759
425	0	4	73	128	5786	0	0	0.28672	0.0156368	0.0182583
426	0	4	74	64	7582	0	0	0.313748	0.0155342	0.0252544
427	0	4	75	128	4728	0	0	0.281609	0.0104951	0.00941277
428	0	4	76	32	5104	0	0	0.216946	0.0101154	0.0104434
429	0	4	77	128	4888	0	0	0.249979	0.0161908	0.0168847
430	0	4	78	64	5900	0	0	0.276334	0.0134352	0.0152015
431	0	4	79	128	7262	0	0	0.286165	0.0144404	0.0239365
432	0	4	80	32	7464	0	0	0.290531	0.0101209	0.0155753
433	0	4	81	128	8696	0	0	0.320218	0.0144981	0.0324214
434	0	4	82	64	6112	0	0	0.243475	0.0149639	0.0219503
435	0	4	83	128	4932	0	0	0.331357	0.0158965	0.0166033
436	0	4	84	32	4028	0	0	0.29977	0.0160575	0.0133184
437	0	4	86	64	3272	0	0	0.258978	0.0102453	0.00611943
438	0	4	87	128	4934	0	0	0.218085	0.0111655	0.0115792
439	0	4	88	32	3666	0	0	0.241213	0.0104197	0.0128023
440	0	4	89	128	4300	0	0	0.264157	0.0138593	0.0135221
441	0	4	90	64	5202	0	0	0.300618	0.0107639	0.0110891
442	0	4	92	32	6442	0	0	0.224219	0.0103544	0.013568
443	0	4	93	128	5308	0	0	0.237783	0.0106491	0.0121584
444	0	4	94	64	3270	0	0	0.312199	0.0143505	0.0101364
445	0	4	95	128	6906	0	0	0.231781	0.0103347	0.0168888
446	0	4	96	32	4256	0	0	0.246762	0.0164487	0.0130835
447	0	4	97	128	3830	0	0	0.278767	0.0105802	0.00731388
448	0	4	98	64	8362	0	0	0.303284	0.0116713	0.0194741
449	0	4	99	128	7070	0	0	0.225895	0.0105204	0.0164671
450	0	4	100	32	5128	0	0	0.247141	0.0117369	0.0118155
451	0	4	101	128	5874	0	0	0.275667	0.0127595	0.013117
452	0	4	103	128	4962	0	0	0.294753	0.010368	0.00977088
453	0	4	104	32	6834	0	0	0.254697	0.0110823	0.0152297
454	0	4	105	128	5954	0	0	0.245537	0.0103549	0.0142883
455	0	4	106	64	5198	0	0	0.309429	0.0146261	0.0164236
456	0	4	107	128	5062	0	0	0.29991	0.0132013	0.0174388
457	0	4	108	32	2932	0	0	0.282386	0.0103773	0.00600649
458	0	4	109	128	4446	0	0	0.27214	0.0126929	0.0137086
459	0	4	110	64	5966	0	0	0.273471	0.0161202	0.0196129
460	0	4	111	128	5302	0	0	0.271397	0.010649	0.0121894
461	0	4	112	32	6322	0	0	0.268068	0.0106087	0.0142439
462	0	4	113	128	4274	0	0	0.240812	0.0110355	0.00948058
463	0	4	114	64	3980	0	0	0.247398	0.0114876	0.00876806
464	0	4	115	128	4706	0	0	0.245055	0.0113335	0.0135803
465	0	4	116	32	2746	0	0	0.307884	0.0103667	0.00534372
466	0	4	117	128	6950	0	0	0.271407	0.0162866	0.0230942
467	0	4	118	64	12100	0	0	0.247673	0.0104757	0.0336737
468	0	4	119	128	5376	0	0	0.334805	0.0142399	0.0177782
469	0	4	120	32	4456	0	0	0.274912	0.0101169	0.00900072
470	0	4	121	128	6194	0	0	0.226959	0.0181403	0.0196122
471	0	4	122	64	6702	0	0	0.220398	0.0104722	0.0141677
472	0	4	123	128	5442	0	0	0.250066	0.0105759	0.0113179
473	0	4	124	32	4380	0	0	0.290126	0.0140558	0.0134688
474	0	4	125	128	6382	0	0	0.314589	0.0146755	0.0212163
475	0	4	126	64	2668	0	0	0.27527	0.01486	0.0079335
476	0	4	127	128	6060	0	0	0.305162	0.01515	0.0201213
477	0	5	6	128	11802	0	0	0.221786	0.0115957	0.0385243
478	0	5	7	128	5924	0	0	0.219865	0.0102321	0.0134459
479	0	5	8	128	4700	0	0	0.234226	0.0104738	0.0106002
480	0	5	9	128	4498	0	0	0.286073	0.0148019	0.0149946
481	0	5	10	128	6000	0	0	0.276817	0.0100872	0.013033
482	0	5	11	128	7926	0	0	0.313435	0.0121656	0.0188408
483	0	5	12	128	3474	0	0	0.243318	0.0104778	0.00929767
484	0	5	13	128	5156	0	0	0.25877	0.0099944	0.0114109
485	0	5	14	128	6710	0	0	0.304781	0.0145409	0.0231876
486	0	5	15	128	4848	0	0	0.273529	0.0143052	0.0161482
487	0	5	17	128	5900	0	0	0.290307	0.0112693	0.0128961
488	0	5	18	128	7848	0	0	0.251431	0.0151658	0.0278561
489	0	5	19	128	9720	0	0	0.342929	0.0143086	0.0333775
490	0	5	20	128	5020	0	0	0.241831	0.0100991	0.0101716
491	0	5	21	128	2836	0	0	0.272345	0.0102518	0.0056924
492	0	5	22	128	5876	0	0	0.227249	0.0115912	0.0132789
493	0	5	23	128	7870	0	0	0.301623	0.0152192	0.0277879
494	0	5	24	128	8666	0	0	0.328883	0.0144149	0.0300574
495	0	5	25	128	3042	0	0	0.257334	0.0100925	0.0058671
496	0	5	26	128	5260	0	0	0.302213	0.0099878	0.0146285
497	0	5	29	128	6104	0	0	0.236514	0.0158974	0.0195746
498	0	5	30	128	3620	0	0	0.348913	0.0147809	0.0121233
499	0	5	31	128	6620	0	0	0.319956	0.0142468	0.021859
500	0	5	32	128	4104	0	0	0.2603	0.0164738	0.0126428
501	0	5	33	128	4536	0	0	0.312028	0.0105528	0.00877343
502	0	5	34	128	5742	0	0	0.288346	0.0145283	0.018238
503	0	5	35	128	5494	0	0	0.357715	0.0150331	0.0181315
504	0	5	36	128	7652	0	0	0.282709	0.0102973	0.0167432
505	0	5	37	128	6788	0	0	0.256096	0.0112249	0.0205717
506	0	5	39	128	9276	0	0	0.253259	0.0145332	0.033028
507	0	5	40	128	7342	0	0	0.326001	0.015179	0.0251527
508	0	5	41	128	3754	0	0	0.297864	0.0101288	0.00772965
509	0	5	42	128	7180	0	0	0.24672	0.0146607	0.0235499
510	0	5	43	128	1822	0	0	0.305231	0.0143283	0.00494413
511	0	5	45	128	5454	0	0	0.275733	0.0111896	0.0112053
512	0	5	46	128	6386	0	0	0.224218	0.0108982	0.0162778
513	0	5	47	128	4798	0	0	0.240778	0.0145014	0.015212
514	0	5	48	128	5356	0	0	0.221195	0.0104336	0.0141915
515	0	5	50	128	3318	0	0	0.379679	0.0145598	0.0101208
516	0	5	51	128	4294	0	0	0.368836	0.0148447	0.0132064
517	0	5	52	128	5522	0	0	0.289063	0.0144751	0.0170595
518	0	5	53	128	6448	0	0	0.232355	0.012033	0.0220388
519	0	5	54	128	2084	0	0	0.330197	0.0142998	0.00588511
520	0	5	55	128	3862	0	0	0.217675	0.0104868	0.00801992
521	0	5	56	128	7436	0	0	0.227462	0.0153608	0.0241103
522	0	5	58	128	2964	0	0	0.266406	0.0158802	0.00852323
523	0	5	59	128	9788	0	0	0.265926	0.0107389	0.0299772
524	0	5	60	128	3014	0	0	0.267134	0.0101643	0.00570932
525	0	5	61	128	8758	0	0	0.231906	0.0112732	0.0226327
526	0	5	62	128	4796	0	0	0.291228	0.0103604	0.0099836
527	0	5	63	128	8264	0	0	0.314925	0.0149777	0.0293901
528	0	5	64	128	6070	0	0	0.30872	0.0119558	0.0145223
529	0	5	65	128	4834	0	0	0.209537	0.0105924	0.00961774
530	0	5	66	128	5576	0	0	0.264977	0.0106493	0.011272
531	0	5	67	128	2420	0	0	0.35755	0.0120898	0.00723691
532	0	5	68	128	4196	0	0	0.252823	0.0102769	0.008521
533	0	5	69	128	3070	0	0	0.26128	0.0131499	0.00607171
534	0	5	70	128	4822	0	0	0.257528	0.0102584	0.0093751
535	0	5	71	128	4900	0	0	0.256942	0.0142937	0.0156284
536	0	5	72	128	6700	0	0	0.296981	0.0139081	0.0224974
537	0	5	73	128	2944	0	0	0.388705	0.0130393	0.00609891
538	0	5	74	128	4458	0	0	0.272625	0.012535	0.00903317
539	0	5	75	128	10640	0	0	0.221593	0.0141544	0.0353762
540	0	5	76	128	4984	0	0	0.322012	0.0104685	0.0102056
541	0	5	77	128	5126	0	0	0.219546	0.0108163	0.0117475
542	0	5	78	128	3992	0	0	0.300715	0.0126563	0.00879751
543	0	5	79	128	4006	0	0	0.314962	0.014726	0.0097244
544	0	5	80	128	2546	0	0	0.295003	0.0111629	0.0108278
545	0	5	82	128	6950	0	0	0.249567	0.0111145	0.0154648
546	0	5	83	128	3212	0	0	0.279289	0.00965633	0.00598506
547	0	5	84	128	3932	0	0	0.337198	0.0146754	0.0121097
548	0	5	86	128	6048	0	0	0.257476	0.0147243	0.0198417
549	0	5	87	128	7394	0	0	0.200536	0.0107148	0.0224415
550	0	5	88	128	9832	0	0	0.226897	0.0124377	0.0245587
551	0	5	89	128	4664	0	0	0.257968	0.0105312	0.00966542
552	0	5	90	128	3108	0	0	0.344117	0.0144782	0.00938855
553	0	5	92	128	6668	0	0	0.277386	0.0116634	0.0133064
554	0	5	93	128	4202	0	0	0.256501	0.00982447	0.00897278
555	0	5	94	128	3180	0	0	0.26307	0.0102202	0.0063058
556	0	5	95	128	4356	0	0	0.266102	0.0106593	0.00959749
557	0	5	96	128	7656	0	0	0.226633	0.0134729	0.0253602
558	0	5	97	128	4302	0	0	0.246331	0.0113205	0.00918575
559	0	5	98	128	8070	0	0	0.306808	0.014469	0.0269205
560	0	5	99	128	4588	0	0	0.278909	0.0102184	0.0101239
561	0	5	100	128	5054	0	0	0.230768	0.0138137	0.0172837
562	0	5	101	128	4282	0	0	0.230455	0.0145189	0.0140548
563	0	5	104	128	10322	0	0	0.216984	0.0101332	0.0231239
564	0	5	105	128	3092	0	0	0.244069	0.0125797	0.00676694
565	0	5	106	128	8684	0	0	0.280521	0.0110307	0.019356
566	0	5	107	128	4894	0	0	0.220491	0.0114858	0.0101763
567	0	5	108	128	5452	0	0	0.246231	0.0112607	0.0130533
568	0	5	109	128	4400	0	0	0.278515	0.0139677	0.0130064
569	0	5	111	128	3248	0	0	0.277289	0.00994327	0.00683696
570	0	5	112	128	9284	0	0	0.20545	0.0100148	0.0212665
571	0	5	113	128	4316	0	0	0.243312	0.0102382	0.00889532
572	0	5	114	128	3916	0	0	0.328255	0.0139888	0.0119297
573	0	5	115	128	5486	0	0	0.238786	0.0106511	0.0119489
574	0	5	116	128	3804	0	0	0.308543	0.0147114	0.0125301
575	0	5	117	128	8354	0	0	0.275509	0.0115892	0.0203359
576	0	5	118	128	7418	0	0	0.224881	0.0102396	0.017232
577	0	5	119	128	3954	0	0	0.260375	0.0101028	0.00835542
578	0	5	120	128	2168	0	0	0.272197	0.0103468	0.00400348
579	0	5	121	128	9440	0	0	0.292787	0.0151427	0.0313601
580	0	5	122	128	10234	0	0	0.256506	0.010528	0.0241255
581	0	5	123	128	3786	0	0	0.224893	0.0112775	0.00848274
582	0	5	124	128	2644	0	0	0.250126	0.0100788	0.00594982
583	0	5	125	128	4822	0	0	0.259065	0.0107924	0.0100147
584	0	5	126	128	7832	0	0	0.231366	0.0109071	0.0180411
585	0	5	127	128	5978	0	0	0.271527	0.0142476	0.0164634
586	0	6	7	128	3976	0	0	0.212632	0.0103808	0.00788011
587	0	6	8	64	5094	0	0	0.231603	0.0102398	0.0112508
588	0	6	9	128	5912	0	0	0.253532	0.0101554	0.0127927
589	0	6	10	64	3720	0	0	0.266444	0.0106998	0.00806416
590	0	6	11	128	6698	0	0	0.24477	0.0106674	0.0149241
591	0	6	12	64	4570	0	0	0.26378	0.0101393	0.00961749
592	0	6	13	128	9296	0	0	0.294382	0.0142686	0.0342694
593	0	6	14	64	5222	0	0	0.267809	0.0107004	0.0113723
594	0	6	15	128	3746	0	0	0.297114	0.014657	0.0117158
595	0	6	16	64	4312	0	0	0.223676	0.0128568	0.00926859
596	0	6	17	128	4326	0	0	0.251789	0.0145258	0.0137213
597	0	6	18	64	5220	0	0	0.355598	0.0144503	0.0160892
598	0	6	20	64	4866	0	0	0.241663	0.0101888	0.0103445
599	0	6	21	128	4604	0	0	0.215255	0.0107498	0.0101849
600	0	6	22	64	5470	0	0	0.259757	0.0115391	0.012693
601	0	6	23	128	6850	0	0	0.287696	0.0128077	0.0196872
602	0	6	24	64	5380	0	0	0.315734	0.010601	0.0113188
603	0	6	25	128	2736	0	0	0.254889	0.00988728	0.00518392
604	0	6	26	64	5378	0	0	0.24864	0.0147592	0.0172693
605	0	6	27	128	4686	0	0	0.318537	0.011627	0.00962703
606	0	6	29	128	5900	0	0	0.221761	0.0106404	0.0121093
607	0	6	30	64	3870	0	0	0.257187	0.010154	0.00739218
608	0	6	31	128	7250	0	0	0.242031	0.0100567	0.0170623
609	0	6	33	128	7854	0	0	0.254764	0.0151065	0.0260026
610	0	6	34	64	8040	0	0	0.205984	0.0103294	0.0175005
611	0	6	36	64	4220	0	0	0.268722	0.010642	0.00812332
612	0	6	38	64	4726	0	0	0.239666	0.0100513	0.00935334
613	0	6	39	128	4094	0	0	0.252799	0.0145124	0.0126713
614	0	6	40	64	6180	0	0	0.355602	0.0145005	0.0191253
615	0	6	41	128	4210	0	0	0.346965	0.00997308	0.00876501
616	0	6	42	64	6850	0	0	0.21719	0.0107098	0.0151669
617	0	6	43	128	4226	0	0	0.244893	0.0139114	0.013062
618	0	6	44	64	4484	0	0	0.255824	0.010017	0.00870506
619	0	6	46	64	7480	0	0	0.221646	0.0105019	0.0166583
620	0	6	47	128	5584	0	0	0.211114	0.0104581	0.0117571
621	0	6	48	64	934	0	0	0.247381	0.0100561	0.00144804
622	0	6	49	128	6010	0	0	0.299979	0.0105271	0.0126505
623	0	6	50	64	3822	0	0	0.310118	0.0139099	0.0122609
624	0	6	51	128	5138	0	0	0.281393	0.0140283	0.0167274
625	0	6	53	128	5168	0	0	0.330783	0.0147914	0.0174442
626	0	6	54	64	4198	0	0	0.240003	0.0107218	0.0087962
627	0	6	55	128	4714	0	0	0.259644	0.0104898	0.00944662
628	0	6	56	64	4942	0	0	0.231502	0.0104192	0.0100314
629	0	6	57	128	8150	0	0	0.227471	0.0144982	0.0290908
630	0	6	59	128	7550	0	0	0.28551	0.010495	0.0163762
631	0	6	60	64	6488	0	0	0.264255	0.0148168	0.0217102
632	0	6	61	128	4188	0	0	0.236903	0.0103551	0.00890443
633	0	6	62	64	9022	0	0	0.233753	0.0156222	0.0318846
634	0	6	63	128	3502	0	0	0.338884	0.0144638	0.0112533
635	0	6	64	64	8310	0	0	0.313448	0.0142777	0.0224635
636	0	6	65	128	4564	0	0	0.24226	0.010476	0.0101857
637	0	6	66	64	5964	0	0	0.237891	0.0147101	0.0202892
638	0	6	67	128	3724	0	0	0.24883	0.0107236	0.00764547
639	0	6	68	64	5004	0	0	0.205652	0.0103854	0.0100284
640	0	6	69	128	6394	0	0	0.218759	0.0105008	0.0145658
641	0	6	70	64	7576	0	0	0.204396	0.0121039	0.0294168
642	0	6	72	64	5662	0	0	0.327903	0.0146982	0.0181212
643	0	6	73	128	7934	0	0	0.225739	0.0108898	0.0182905
644	0	6	74	64	5012	0	0	0.291466	0.0106842	0.0103226
645	0	6	75	128	6498	0	0	0.257147	0.0155974	0.0235253
646	0	6	76	64	4796	0	0	0.252023	0.0133777	0.0136216
647	0	6	77	128	7116	0	0	0.201225	0.0103094	0.0148231
648	0	6	78	64	2518	0	0	0.255655	0.0107417	0.00437945
649	0	6	79	128	5874	0	0	0.268959	0.015065	0.018401
650	0	6	80	64	7518	0	0	0.303843	0.0171363	0.0258908
651	0	6	82	64	9172	0	0	0.283361	0.0161501	0.0232434
652	0	6	83	128	8226	0	0	0.237506	0.0116356	0.0207964
653	0	6	84	64	4830	0	0	0.209462	0.0150356	0.015431
654	0	6	86	64	6258	0	0	0.236884	0.0144838	0.0217615
655	0	6	88	64	8634	0	0	0.294764	0.0171324	0.030942
656	0	6	89	128	4318	0	0	0.333398	0.0103116	0.00902842
657	0	6	90	64	5980	0	0	0.299562	0.0141665	0.0193351
658	0	6	92	64	4724	0	0	0.316259	0.0106212	0.0108691
659	0	6	93	128	9460	0	0	0.276221	0.0146254	0.0323938
660	0	6	94	64	3334	0	0	0.270478	0.0109249	0.00623414
661	0	6	95	128	4628	0	0	0.230983	0.00978128	0.00938119
662	0	6	96	64	6778	0	0	0.224575	0.0109563	0.0139321
663	0	6	97	128	5020	0	0	0.300341	0.0145041	0.0168795
664	0	6	99	128	4726	0	0	0.293868	0.0105169	0.00938006
665	0	6	100	64	4888	0	0	0.202043	0.00997794	0.00938565
666	0	6	101	128	2824	0	0	0.31807	0.00986734	0.0051503
667	0	6	103	128	4356	0	0	0.30523	0.0102936	0.0132932
668	0	6	104	64	6338	0	0	0.252175	0.0101518	0.0130895
669	0	6	105	128	5342	0	0	0.20649	0.0134966	0.0231409
670	0	6	106	64	3614	0	0	0.317432	0.0106483	0.00699167
671	0	6	107	128	6402	0	0	0.221389	0.0102279	0.0133292
672	0	6	108	64	6046	0	0	0.235613	0.00996016	0.0122619
673	0	6	109	128	7750	0	0	0.284666	0.0103703	0.0173952
674	0	6	110	64	5376	0	0	0.214554	0.010631	0.0110008
675	0	6	111	128	4432	0	0	0.29924	0.0147553	0.0138639
676	0	6	112	64	5350	0	0	0.298391	0.0149266	0.0177429
677	0	6	113	128	3866	0	0	0.302287	0.0133387	0.0122085
678	0	6	115	128	3820	0	0	0.317915	0.014707	0.0092723
679	0	6	116	64	9604	0	0	0.290479	0.010873	0.020997
680	0	6	117	128	5226	0	0	0.313206	0.0101886	0.0112371
681	0	6	118	64	5448	0	0	0.248697	0.0100573	0.0114301
682	0	6	119	128	5832	0	0	0.223447	0.010422	0.0126265
683	0	6	120	64	3112	0	0	0.243393	0.0101889	0.00564635
684	0	6	121	128	5998	0	0	0.31372	0.014635	0.0192997
685	0	6	122	64	3456	0	0	0.26091	0.0101698	0.00668745
686	0	6	123	128	5252	0	0	0.247005	0.0146621	0.0171849
687	0	6	124	64	3756	0	0	0.290172	0.0107371	0.00831284
688	0	6	125	128	1438	0	0	0.322229	0.0104149	0.00269161
689	0	6	126	64	3714	0	0	0.240146	0.010227	0.00714107
690	0	6	127	128	7118	0	0	0.224302	0.0103762	0.0152828
691	0	7	8	128	5332	0	0	0.206887	0.010421	0.0113955
692	0	7	9	128	6096	0	0	0.223654	0.0102761	0.0135265
693	0	7	10	128	6258	0	0	0.253698	0.0118114	0.0148885
694	0	7	11	128	5526	0	0	0.296358	0.0103831	0.0125448
695	0	7	12	128	7368	0	0	0.225906	0.00992683	0.0159671
696	0	7	13	128	2406	0	0	0.296772	0.00990445	0.00446002
697	0	7	14	128	6306	0	0	0.203739	0.0104174	0.0132212
698	0	7	15	128	6318	0	0	0.256915	0.0251302	0.0133543
699	0	7	16	128	7430	0	0	0.240809	0.0102794	0.0154043
700	0	7	17	128	3666	0	0	0.276881	0.0115343	0.0144803
701	0	7	18	128	6128	0	0	0.225748	0.0111927	0.0132074
702	0	7	19	128	6006	0	0	0.24457	0.0104497	0.0192986
703	0	7	20	128	5522	0	0	0.238475	0.0103825	0.0116455
704	0	7	21	128	5350	0	0	0.206074	0.0104487	0.0120321
705	0	7	23	128	7952	0	0	0.213514	0.0109381	0.0197557
706	0	7	24	128	3804	0	0	0.31245	0.0105066	0.00716812
707	0	7	25	128	5488	0	0	0.222268	0.0106861	0.0113903
708	0	7	26	128	4128	0	0	0.301011	0.0137713	0.0133723
709	0	7	27	128	6294	0	0	0.233231	0.0108446	0.0129931
710	0	7	29	128	5326	0	0	0.237205	0.0107249	0.0113351
711	0	7	30	128	4738	0	0	0.235308	0.0141798	0.01161
712	0	7	31	128	5454	0	0	0.254446	0.0144912	0.018236
713	0	7	32	128	3152	0	0	0.261894	0.0144122	0.0091725
714	0	7	33	128	6068	0	0	0.264016	0.0117059	0.019757
715	0	7	34	128	3574	0	0	0.258482	0.00966675	0.00693518
716	0	7	35	128	6112	0	0	0.287379	0.0145302	0.0190993
717	0	7	36	128	4948	0	0	0.260383	0.0118164	0.0111798
718	0	7	38	128	3138	0	0	0.22554	0.0118419	0.00592737
719	0	7	39	128	3978	0	0	0.269391	0.0152998	0.0119509
720	0	7	40	128	2654	0	0	0.288333	0.00976505	0.0052015
721	0	7	41	128	6202	0	0	0.203288	0.0147091	0.0202783
722	0	7	42	128	5478	0	0	0.219351	0.0107087	0.0123348
723	0	7	44	128	7828	0	0	0.250335	0.0147919	0.0267852
724	0	7	45	128	9484	0	0	0.30014	0.010955	0.0215016
725	0	7	46	128	6046	0	0	0.222832	0.0115709	0.0144159
726	0	7	47	128	5194	0	0	0.220998	0.00987713	0.0106136
727	0	7	48	128	2610	0	0	0.306522	0.0102325	0.00485125
728	0	7	49	128	10438	0	0	0.202676	0.0098154	0.0281954
729	0	7	50	128	4588	0	0	0.29292	0.0156527	0.0142363
730	0	7	51	128	3152	0	0	0.260994	0.0105904	0.00593087
731	0	7	53	128	5066	0	0	0.244181	0.0132362	0.0117608
732	0	7	54	128	3948	0	0	0.256564	0.0105911	0.00786337
733	0	7	55	128	6348	0	0	0.258154	0.0143727	0.0200323
734	0	7	56	128	6284	0	0	0.263592	0.0146845	0.0204598
735	0	7	57	128	6304	0	0	0.283276	0.0104598	0.0136757
736	0	7	58	128	4702	0	0	0.238521	0.0110222	0.0107096
737	0	7	59	128	3586	0	0	0.313027	0.0100539	0.00660609
738	0	7	60	128	6448	0	0	0.208057	0.010706	0.0141805
739	0	7	61	128	5176	0	0	0.19941	0.0105124	0.0117366
740	0	7	62	128	3258	0	0	0.227538	0.0101987	0.00659892
741	0	7	63	128	8018	0	0	0.254058	0.0100057	0.0172621
742	0	7	64	128	4954	0	0	0.206299	0.010218	0.00996317
743	0	7	65	128	5430	0	0	0.232471	0.0102966	0.0108095
744	0	7	66	128	4192	0	0	0.256654	0.0145511	0.0123328
745	0	7	68	128	5536	0	0	0.341361	0.0103742	0.0113541
746	0	7	71	128	2904	0	0	0.243931	0.00847738	0.0087964
747	0	7	72	128	5582	0	0	0.269588	0.0116545	0.0128146
748	0	7	73	128	4516	0	0	0.258889	0.010307	0.00969178
749	0	7	74	128	6474	0	0	0.232036	0.0109037	0.0141393
750	0	7	75	128	4796	0	0	0.276004	0.0116831	0.0111114
751	0	7	76	128	5362	0	0	0.26058	0.0155298	0.0148351
752	0	7	77	128	3604	0	0	0.253427	0.0107602	0.00729099
753	0	7	78	128	4582	0	0	0.21978	0.0110387	0.00963392
754	0	7	79	128	9500	0	0	0.206996	0.00996257	0.0227685
755	0	7	80	128	4170	0	0	0.261705	0.0104592	0.00882789
756	0	7	83	128	4420	0	0	0.282572	0.011234	0.00911721
757	0	7	84	128	5582	0	0	0.322092	0.0146323	0.0180285
758	0	7	86	128	3546	0	0	0.323258	0.014206	0.0101738
759	0	7	87	128	4164	0	0	0.236226	0.0099541	0.0083352
760	0	7	88	128	7480	0	0	0.230917	0.0151239	0.0255493
761	0	7	89	128	3882	0	0	0.294561	0.0215654	0.0123895
762	0	7	90	128	6600	0	0	0.274236	0.0153828	0.0213522
763	0	7	93	128	8456	0	0	0.22576	0.00987673	0.0184941
764	0	7	94	128	6782	0	0	0.25559	0.0161017	0.0168895
765	0	7	95	128	4630	0	0	0.261562	0.0157771	0.0151872
766	0	7	96	128	8616	0	0	0.330317	0.0159607	0.0293499
767	0	7	99	128	5978	0	0	0.264888	0.0104269	0.01311
768	0	7	100	128	3132	0	0	0.2559	0.0139241	0.00867216
769	0	7	101	128	3792	0	0	0.277297	0.0144376	0.0114878
770	0	7	103	128	6122	0	0	0.305903	0.0140926	0.0197311
771	0	7	104	128	5568	0	0	0.258487	0.0222396	0.018391
772	0	7	105	128	3242	0	0	0.231985	0.0144464	0.0095071
773	0	7	106	128	4920	0	0	0.338813	0.0147607	0.0160395
774	0	7	107	128	7390	0	0	0.322196	0.0145428	0.0242619
775	0	7	108	128	7064	0	0	0.209636	0.0119265	0.0172718
776	0	7	109	128	5366	0	0	0.256588	0.0105863	0.0114886
777	0	7	110	128	3406	0	0	0.271587	0.00975278	0.00691197
778	0	7	111	128	7962	0	0	0.328701	0.0147271	0.0269896
779	0	7	112	128	2498	0	0	0.338417	0.0143606	0.0071606
780	0	7	113	128	5700	0	0	0.256487	0.010292	0.0111983
781	0	7	114	128	3348	0	0	0.269017	0.0159169	0.0106334
782	0	7	115	128	5596	0	0	0.270134	0.0107928	0.0120211
783	0	7	116	128	7564	0	0	0.269013	0.0157466	0.025725
784	0	7	117	128	5780	0	0	0.259896	0.0107385	0.0118982
785	0	7	118	128	4882	0	0	0.253569	0.0155999	0.0139172
786	0	7	120	128	5942	0	0	0.266946	0.0165381	0.0198119
787	0	7	121	128	5852	0	0	0.307094	0.0151087	0.0199437
788	0	7	122	128	7052	0	0	0.239975	0.0100554	0.0151618
789	0	7	123	128	2872	0	0	0.270663	0.0104411	0.00556857
790	0	7	124	128	5114	0	0	0.256523	0.0104498	0.0109251
791	0	7	125	128	6124	0	0	0.280908	0.0144108	0.019927
792	0	7	126	128	6574	0	0	0.23902	0.0108939	0.0145898
793	0	7	127	128	5588	0	0	0.194108	0.0110033	0.0117018
794	0	8	9	128	4268	0	0	0.285539	0.0141918	0.0139812
795	0	8	11	128	18400	0	0	0.265339	0.0140985	0.0695974
796	0	8	12	32	7232	0	0	0.325207	0.0142546	0.023745
797	0	8	13	128	4636	0	0	0.321216	0.00988361	0.00956473
798	0	8	14	64	3434	0	0	0.220921	0.0103093	0.0064731
799	0	8	15	128	3712	0	0	0.284404	0.0100965	0.00729326
800	0	8	16	16	17536	0	0	0.308752	0.0151086	0.0648559
801	0	8	17	128	3216	0	0	0.254427	0.0101315	0.00648096
802	0	8	18	64	2320	0	0	0.289782	0.0105053	0.00422446
803	0	8	20	32	7002	0	0	0.258878	0.0114625	0.0154654
804	0	8	21	128	7714	0	0	0.245216	0.0106415	0.0167864
805	0	8	22	64	3550	0	0	0.2056	0.0104683	0.00666913
806	0	8	23	128	5478	0	0	0.210018	0.0104285	0.0112508
807	0	8	24	16	5332	0	0	0.257502	0.0175162	0.0172495
808	0	8	26	64	2534	0	0	0.342605	0.0101978	0.00438519
809	0	8	27	128	4056	0	0	0.233392	0.0102008	0.00964934
810	0	8	29	128	3752	0	0	0.213327	0.0136809	0.0115997
811	0	8	30	64	4590	0	0	0.262332	0.0159381	0.0175118
812	0	8	31	128	8708	0	0	0.251401	0.0160415	0.0330373
813	0	8	32	16	6488	0	0	0.258443	0.0150867	0.0237309
814	0	8	33	128	6470	0	0	0.232429	0.0118367	0.0210862
815	0	8	34	64	5664	0	0	0.235261	0.0136274	0.0237931
816	0	8	35	128	4790	0	0	0.243701	0.0101953	0.00998631
817	0	8	36	32	3746	0	0	0.228388	0.0103361	0.00772903
818	0	8	37	128	5500	0	0	0.259455	0.0104208	0.0117485
819	0	8	38	64	5224	0	0	0.246114	0.0113618	0.013259
820	0	8	39	128	3930	0	0	0.269641	0.0105133	0.00740285
821	0	8	40	16	11206	0	0	0.182527	0.00934409	0.0284267
822	0	8	41	128	6154	0	0	0.240355	0.00998699	0.0128919
823	0	8	43	128	6652	0	0	0.211467	0.0150149	0.0247081
824	0	8	44	32	6466	0	0	0.216198	0.0110411	0.0134074
825	0	8	46	64	6058	0	0	0.257465	0.0118083	0.0157693
826	0	8	47	128	6022	0	0	0.261454	0.0105618	0.0127803
827	0	8	48	16	3046	0	0	0.219194	0.0103495	0.00572063
828	0	8	49	128	6112	0	0	0.227383	0.0103307	0.0129619
829	0	8	50	64	5958	0	0	0.305105	0.0146934	0.0204235
830	0	8	51	128	3256	0	0	0.295738	0.0104566	0.00680041
831	0	8	52	32	4498	0	0	0.253727	0.015203	0.00948132
832	0	8	53	128	5828	0	0	0.285138	0.0108847	0.0131298
833	0	8	54	64	4640	0	0	0.328475	0.0106512	0.0105705
834	0	8	55	128	3840	0	0	0.249706	0.00984006	0.00744365
835	0	8	56	16	5204	0	0	0.252135	0.0104491	0.010931
836	0	8	57	128	7672	0	0	0.209171	0.00996731	0.0171033
837	0	8	58	64	3720	0	0	0.219485	0.0109638	0.00739059
838	0	8	60	32	5472	0	0	0.263134	0.0165834	0.019716
839	0	8	61	128	7760	0	0	0.222291	0.0106534	0.016926
840	0	8	62	64	6024	0	0	0.223353	0.0157795	0.0229202
841	0	8	63	128	6780	0	0	0.239928	0.0108487	0.0166116
842	0	8	64	16	2970	0	0	0.25525	0.0160398	0.0102988
843	0	8	65	128	5410	0	0	0.224792	0.0157674	0.0195102
844	0	8	66	64	4242	0	0	0.228948	0.011283	0.00848083
845	0	8	67	128	4698	0	0	0.216075	0.0105331	0.00984553
846	0	8	68	32	4796	0	0	0.232574	0.0110996	0.0105821
847	0	8	69	128	5272	0	0	0.211093	0.0142041	0.0139063
848	0	8	70	64	12294	0	0	0.187061	0.0107726	0.0346196
849	0	8	71	128	4440	0	0	0.289343	0.0141058	0.0146223
850	0	8	72	16	3374	0	0	0.234562	0.0105369	0.0073944
851	0	8	73	128	3426	0	0	0.251837	0.0114686	0.00667405
852	0	8	74	64	5466	0	0	0.243432	0.0104652	0.01192
853	0	8	75	128	5716	0	0	0.335023	0.0147524	0.0187702
854	0	8	77	128	4874	0	0	0.304795	0.0149667	0.0155791
855	0	8	79	128	4598	0	0	0.280343	0.0104866	0.00946759
856	0	8	80	16	3946	0	0	0.221771	0.00994427	0.00762325
857	0	8	82	64	4748	0	0	0.222826	0.0107899	0.00939937
858	0	8	83	128	6216	0	0	0.311593	0.0145571	0.0196007
859	0	8	84	32	8228	0	0	0.235674	0.0136533	0.0273375
860	0	8	86	64	4070	0	0	0.342801	0.0148329	0.0131699
861	0	8	87	128	4890	0	0	0.263577	0.0105262	0.00986795
862	0	8	88	16	6204	0	0	0.305023	0.0146031	0.0206568
863	0	8	89	128	3534	0	0	0.31833	0.0103658	0.00716957
864	0	8	90	64	3658	0	0	0.281178	0.0102145	0.0072911
865	0	8	92	32	3466	0	0	0.23084	0.0106936	0.00686413
866	0	8	94	64	6488	0	0	0.267289	0.0146529	0.0233707
867	0	8	95	128	9452	0	0	0.305778	0.0148465	0.0338982
868	0	8	96	16	5012	0	0	0.273028	0.0101591	0.0107054
869	0	8	97	128	3944	0	0	0.266071	0.0106294	0.00806181
870	0	8	99	128	6360	0	0	0.302933	0.0154014	0.0160562
871	0	8	101	128	3778	0	0	0.246296	0.0108867	0.00778514
872	0	8	103	128	3140	0	0	0.231053	0.014564	0.00989217
873	0	8	104	16	6996	0	0	0.280975	0.0107014	0.0150467
874	0	8	106	64	6984	0	0	0.314954	0.0154138	0.0246488
875	0	8	107	128	4644	0	0	0.309251	0.0115354	0.0111325
876	0	8	108	32	3896	0	0	0.351333	0.0145649	0.0119359
877	0	8	109	128	3852	0	0	0.229345	0.0109717	0.00816958
878	0	8	112	16	6736	0	0	0.242619	0.0105701	0.0141761
879	0	8	113	128	5550	0	0	0.215151	0.0146581	0.0168295
880	0	8	114	64	6436	0	0	0.333806	0.0110073	0.0143537
881	0	8	115	128	5398	0	0	0.320087	0.0139083	0.0165967
882	0	8	116	32	3780	0	0	0.320705	0.0147607	0.00952799
883	0	8	117	128	6338	0	0	0.265919	0.0138606	0.0206003
884	0	8	118	64	3628	0	0	0.313927	0.0149363	0.0112055
885	0	8	121	128	4190	0	0	0.242949	0.0113634	0.00981972
886	0	8	122	64	5260	0	0	0.269469	0.0103257	0.0109492
887	0	8	123	128	4606	0	0	0.23717	0.0103132	0.00994055
888	0	8	124	32	5780	0	0	0.367239	0.0135135	0.0197193
889	0	8	125	128	6232	0	0	0.295069	0.0120628	0.0163673
890	0	8	126	64	6374	0	0	0.244379	0.0148447	0.0206472
891	0	9	10	128	5896	0	0	0.241979	0.0142771	0.0199575
892	0	9	11	128	3702	0	0	0.265467	0.0108333	0.00753041
893	0	9	13	128	6034	0	0	0.246035	0.0104849	0.0140573
894	0	9	15	128	4818	0	0	0.289296	0.0151507	0.015761
895	0	9	16	128	2800	0	0	0.282081	0.0138862	0.00836366
896	0	9	17	128	5434	0	0	0.265929	0.0141391	0.0172445
897	0	9	18	128	3220	0	0	0.296842	0.0104806	0.00591481
898	0	9	19	128	5174	0	0	0.338878	0.014125	0.0160134
899	0	9	20	128	7444	0	0	0.305975	0.0110742	0.0166489
900	0	9	21	128	5152	0	0	0.309667	0.0133701	0.0112381
901	0	9	22	128	5298	0	0	0.268063	0.0139913	0.0169946
902	0	9	23	128	7050	0	0	0.281591	0.0146798	0.0203672
903	0	9	24	128	10374	0	0	0.256932	0.0105257	0.022428
904	0	9	25	128	6992	0	0	0.203173	0.00992354	0.0151961
905	0	9	26	128	8176	0	0	0.224873	0.0121183	0.031354
906	0	9	30	128	4408	0	0	0.252157	0.0108683	0.0162693
907	0	9	31	128	2920	0	0	0.274068	0.0141008	0.00892913
908	0	9	32	128	4644	0	0	0.271275	0.0141368	0.0104277
909	0	9	34	128	3928	0	0	0.237548	0.0112201	0.00978997
910	0	9	35	128	3514	0	0	0.26958	0.012742	0.0119352
911	0	9	36	128	5722	0	0	0.319637	0.0103056	0.011726
912	0	9	37	128	4876	0	0	0.31745	0.0121894	0.00991474
913	0	9	38	128	5640	0	0	0.321006	0.0119033	0.0157786
914	0	9	39	128	4824	0	0	0.307168	0.010606	0.00962467
915	0	9	40	128	4916	0	0	0.222518	0.0168364	0.0161177
916	0	9	41	128	7662	0	0	0.240791	0.0144837	0.0250801
917	0	9	42	128	3324	0	0	0.279865	0.0101592	0.00649297
918	0	9	43	128	4764	0	0	0.28827	0.010939	0.00956823
919	0	9	44	128	4414	0	0	0.248145	0.0144609	0.0139781
920	0	9	45	128	3328	0	0	0.273348	0.00986262	0.00631624
921	0	9	46	128	5180	0	0	0.266309	0.0162477	0.0181359
922	0	9	48	128	5546	0	0	0.255497	0.0102825	0.0111623
923	0	9	49	128	5166	0	0	0.203984	0.0101275	0.0120021
924	0	9	50	128	3042	0	0	0.296076	0.0102692	0.00556285
925	0	9	51	128	4122	0	0	0.230089	0.0121657	0.00886312
926	0	9	53	128	3666	0	0	0.25691	0.0109409	0.00845718
927	0	9	54	128	4770	0	0	0.285158	0.0113726	0.0094246
928	0	9	55	128	7176	0	0	0.246369	0.0108702	0.0229827
929	0	9	56	128	3658	0	0	0.328788	0.0104738	0.00807837
930	0	9	57	128	3730	0	0	0.217781	0.0114387	0.00843549
931	0	9	58	128	4310	0	0	0.232955	0.0108373	0.00911256
932	0	9	59	128	5382	0	0	0.294266	0.0147819	0.0170508
933	0	9	60	128	5032	0	0	0.267951	0.0145076	0.0160325
934	0	9	61	128	5096	0	0	0.273547	0.0149175	0.0157595
935	0	9	62	128	6576	0	0	0.295574	0.014632	0.021173
936	0	9	63	128	7618	0	0	0.237452	0.0117431	0.0177556
937	0	9	64	128	4264	0	0	0.24341	0.0116289	0.00926905
938	0	9	65	128	3484	0	0	0.290502	0.0154965	0.010657
939	0	9	67	128	2744	0	0	0.35607	0.0139823	0.00520151
940	0	9	68	128	7152	0	0	0.204089	0.0106144	0.0153537
941	0	9	69	128	8324	0	0	0.228153	0.0122339	0.0237803
942	0	9	70	128	5104	0	0	0.261189	0.0118537	0.0129389
943	0	9	71	128	5476	0	0	0.2414	0.0106108	0.0155599
944	0	9	72	128	3528	0	0	0.279788	0.0107742	0.00692901
945	0	9	73	128	5002	0	0	0.271256	0.00978214	0.010487
946	0	9	75	128	2230	0	0	0.246722	0.0121993	0.00430854
947	0	9	76	128	6298	0	0	0.318458	0.016261	0.0209654
948	0	9	77	128	4886	0	0	0.248906	0.00965582	0.0100113
949	0	9	78	128	3272	0	0	0.271774	0.0146288	0.00961046
950	0	9	80	128	6022	0	0	0.22866	0.0152218	0.0204467
951	0	9	82	128	7376	0	0	0.301838	0.0154603	0.0239266
952	0	9	83	128	4132	0	0	0.242944	0.0104548	0.00784774
953	0	9	84	128	4296	0	0	0.311816	0.0102926	0.00905226
954	0	9	86	128	5780	0	0	0.208181	0.0137643	0.019048
955	0	9	87	128	3796	0	0	0.287706	0.0149683	0.0117216
956	0	9	89	128	4892	0	0	0.265032	0.0107219	0.010192
957	0	9	90	128	5018	0	0	0.317004	0.014678	0.0162579
958	0	9	92	128	4088	0	0	0.294985	0.0146229	0.0128346
959	0	9	93	128	4764	0	0	0.328339	0.0158668	0.0161206
960	0	9	95	128	4166	0	0	0.234561	0.0107806	0.00873756
961	0	9	96	128	5264	0	0	0.2721	0.0103358	0.0113886
962	0	9	97	128	3344	0	0	0.238646	0.0101856	0.00658902
963	0	9	99	128	4044	0	0	0.292056	0.011733	0.00996048
964	0	9	100	128	4108	0	0	0.252374	0.0120994	0.00995816
965	0	9	101	128	5484	0	0	0.213755	0.0108767	0.0112132
966	0	9	103	128	5096	0	0	0.200474	0.010703	0.0102675
967	0	9	105	128	5522	0	0	0.307754	0.0142159	0.0187149
968	0	9	106	128	3464	0	0	0.325732	0.0113959	0.00675788
969	0	9	107	128	4256	0	0	0.248233	0.0109052	0.00875998
970	0	9	108	128	4176	0	0	0.23672	0.0154471	0.0127623
971	0	9	109	128	7798	0	0	0.222011	0.0113736	0.0430004
972	0	9	110	128	5842	0	0	0.325602	0.0142298	0.0191122
973	0	9	111	128	5766	0	0	0.285572	0.010566	0.0120213
974	0	9	112	128	5660	0	0	0.260639	0.0137043	0.0175149
975	0	9	114	128	7822	0	0	0.249273	0.0121094	0.019182
976	0	9	115	128	4826	0	0	0.258867	0.0145307	0.0160833
977	0	9	116	128	7176	0	0	0.336077	0.0135743	0.017605
978	0	9	117	128	5522	0	0	0.324329	0.0184845	0.0186006
979	0	9	118	128	6412	0	0	0.274168	0.0144896	0.0209772
980	0	9	121	128	3998	0	0	0.358996	0.0155134	0.0135518
981	0	9	122	128	5280	0	0	0.241701	0.0133191	0.0130036
982	0	9	124	128	2368	0	0	0.279734	0.0101241	0.00423301
983	0	9	125	128	4926	0	0	0.213038	0.0110039	0.0101683
984	0	9	126	128	4158	0	0	0.258729	0.010681	0.00853507
985	0	9	127	128	3608	0	0	0.263367	0.0103997	0.00719998
986	0	10	11	128	6170	0	0	0.219019	0.0107036	0.0132176
987	0	10	12	64	5806	0	0	0.257665	0.0104711	0.0117873
988	0	10	14	64	7176	0	0	0.318345	0.0145453	0.0242318
989	0	10	15	128	3504	0	0	0.297306	0.010166	0.0069977
990	0	10	16	64	4172	0	0	0.204108	0.00959662	0.00858473
991	0	10	17	128	5144	0	0	0.222715	0.0102851	0.0119998
992	0	10	18	64	6432	0	0	0.208345	0.0103046	0.0147524
993	0	10	19	128	4882	0	0	0.377899	0.0143012	0.0148827
994	0	10	21	128	9202	0	0	0.303699	0.011493	0.0210682
995	0	10	22	64	3730	0	0	0.324449	0.0141204	0.0116664
996	0	10	23	128	5158	0	0	0.3326	0.0100466	0.0108081
997	0	10	24	64	11532	0	0	0.195473	0.010881	0.0273503
998	0	10	25	128	2096	0	0	0.322688	0.0101594	0.00362337
999	0	10	26	64	5876	0	0	0.239089	0.014441	0.0185779
1000	0	10	30	64	6120	0	0	0.34313	0.0142002	0.0130909
1001	0	10	32	64	5030	0	0	0.234729	0.0163139	0.0114195
1002	0	10	33	128	3942	0	0	0.302703	0.0108305	0.00820161
1003	0	10	34	64	3654	0	0	0.272867	0.0134028	0.00722499
1004	0	10	35	128	6120	0	0	0.284492	0.0164969	0.0202337
1005	0	10	36	64	2990	0	0	0.306047	0.0126636	0.00873716
1006	0	10	37	128	4316	0	0	0.299463	0.0106032	0.0108677
1007	0	10	38	64	5058	0	0	0.31872	0.0110218	0.0114219
1008	0	10	39	128	3464	0	0	0.335878	0.0147815	0.0100757
1009	0	10	40	64	6620	0	0	0.299511	0.011254	0.0141681
1010	0	10	41	128	5362	0	0	0.279227	0.0173331	0.0163429
1011	0	10	42	64	3138	0	0	0.297296	0.0147125	0.00912207
1012	0	10	43	128	8104	0	0	0.306055	0.0100919	0.0192387
1013	0	10	44	64	5554	0	0	0.271316	0.0144809	0.0115286
1014	0	10	45	128	3934	0	0	0.247155	0.0106665	0.00866
1015	0	10	46	64	4358	0	0	0.303069	0.0140069	0.0138916
1016	0	10	48	64	7206	0	0	0.29184	0.0146097	0.0170415
1017	0	10	49	128	6596	0	0	0.200576	0.0127488	0.0150953
1018	0	10	51	128	3000	0	0	0.325055	0.0102342	0.00641221
1019	0	10	53	128	6038	0	0	0.250731	0.0161	0.0216201
1020	0	10	54	64	4348	0	0	0.348956	0.0146196	0.013439
1021	0	10	55	128	6192	0	0	0.253513	0.0160789	0.0216654
1022	0	10	56	64	5516	0	0	0.341299	0.0144148	0.0196001
1023	0	10	57	128	2244	0	0	0.3183	0.010859	0.00481451
1024	0	10	58	64	7236	0	0	0.213763	0.00924606	0.0157796
1025	0	10	59	128	4934	0	0	0.293899	0.0158497	0.0168104
1026	0	10	60	64	4400	0	0	0.301836	0.0111691	0.00886769
1027	0	10	61	128	8824	0	0	0.269799	0.0112356	0.0195131
1028	0	10	62	64	5886	0	0	0.278019	0.0144423	0.0194642
1029	0	10	63	128	4572	0	0	0.334744	0.0143527	0.0145419
1030	0	10	64	64	7828	0	0	0.295347	0.0144168	0.0271857
1031	0	10	65	128	3706	0	0	0.293406	0.010232	0.0071832
1032	0	10	66	64	7096	0	0	0.273176	0.0108309	0.0197828
1033	0	10	67	128	7910	0	0	0.298697	0.0148476	0.0257837
1034	0	10	68	64	1774	0	0	0.342397	0.0104004	0.00312196
1035	0	10	69	128	5062	0	0	0.24353	0.0106865	0.0110718
1036	0	10	70	64	2752	0	0	0.369898	0.0148142	0.00800932
1037	0	10	72	64	3234	0	0	0.280098	0.0104059	0.00677581
1038	0	10	74	64	5560	0	0	0.242948	0.0113668	0.0136318
1039	0	10	75	128	6068	0	0	0.25731	0.0102819	0.0130256
1040	0	10	76	64	8296	0	0	0.234798	0.0150928	0.0295513
1041	0	10	78	64	3688	0	0	0.320191	0.0143578	0.011354
1042	0	10	79	128	8138	0	0	0.279555	0.0154617	0.0288499
1043	0	10	80	64	4840	0	0	0.365113	0.0150873	0.0151682
1044	0	10	82	64	7580	0	0	0.303486	0.0102385	0.0172827
1045	0	10	83	128	4530	0	0	0.230021	0.0104097	0.00930551
1046	0	10	84	64	11524	0	0	0.257191	0.015221	0.0345682
1047	0	10	87	128	7038	0	0	0.253298	0.0138931	0.0246139
1048	0	10	88	64	4304	0	0	0.309463	0.0158487	0.0176566
1049	0	10	89	128	3702	0	0	0.268407	0.0140941	0.0110294
1050	0	10	90	64	4068	0	0	0.257455	0.014788	0.0135299
1051	0	10	93	128	4582	0	0	0.311473	0.0158333	0.0148151
1052	0	10	95	128	5734	0	0	0.308298	0.0153087	0.0203452
1053	0	10	96	64	2886	0	0	0.305085	0.0176442	0.00844513
1054	0	10	97	128	6378	0	0	0.234383	0.0153353	0.0221399
1055	0	10	99	128	2656	0	0	0.283086	0.0162414	0.00780525
1056	0	10	100	64	11336	0	0	0.258311	0.0142184	0.0414131
1057	0	10	101	128	4732	0	0	0.325027	0.0153103	0.010777
1058	0	10	103	128	3562	0	0	0.319151	0.0143897	0.0115857
1059	0	10	105	128	5550	0	0	0.343715	0.0137871	0.0194517
1060	0	10	106	64	6948	0	0	0.293028	0.0148574	0.0238355
1061	0	10	107	128	6052	0	0	0.302806	0.0147824	0.0202746
1062	0	10	108	64	5822	0	0	0.30751	0.0112365	0.016763
1063	0	10	109	128	6904	0	0	0.297401	0.0141338	0.022275
1064	0	10	110	64	6182	0	0	0.291317	0.0105176	0.0130539
1065	0	10	111	128	1786	0	0	0.245335	0.0101061	0.0032452
1066	0	10	112	64	2954	0	0	0.288228	0.0137847	0.00897994
1067	0	10	113	128	4742	0	0	0.2408	0.0144418	0.0153507
1068	0	10	114	64	4010	0	0	0.271025	0.010481	0.00772893
1069	0	10	116	64	3532	0	0	0.268969	0.00954617	0.0073947
1070	0	10	117	128	6184	0	0	0.287551	0.0145314	0.0207121
1071	0	10	118	64	7524	0	0	0.310844	0.0154859	0.0258728
1072	0	10	121	128	4826	0	0	0.302376	0.0143571	0.0144051
1073	0	10	122	64	3106	0	0	0.22909	0.0139004	0.00945875
1074	0	10	123	128	3506	0	0	0.303073	0.010198	0.00695203
1075	0	10	124	64	3086	0	0	0.288424	0.015866	0.00956272
1076	0	10	125	128	4022	0	0	0.27016	0.0145974	0.0135425
1077	0	10	126	64	6558	0	0	0.302197	0.0157403	0.0224105
1078	0	10	127	128	6052	0	0	0.285364	0.0143524	0.0194333
1079	0	11	12	128	3198	0	0	0.347559	0.0153167	0.00942676
1080	0	11	14	128	6478	0	0	0.346384	0.015443	0.0212775
1081	0	11	16	128	5968	0	0	0.299731	0.0156227	0.0199471
1082	0	11	17	128	3882	0	0	0.317074	0.0142471	0.0119251
1083	0	11	18	128	6004	0	0	0.32799	0.0149256	0.0197234
1084	0	11	19	128	5470	0	0	0.315835	0.0147105	0.0174638
1085	0	11	20	128	5822	0	0	0.290443	0.0122854	0.0125056
1086	0	11	22	128	7904	0	0	0.221505	0.0144517	0.0255972
1087	0	11	23	128	4654	0	0	0.306094	0.010692	0.00928237
1088	0	11	24	128	6128	0	0	0.258635	0.0112719	0.0157349
1089	0	11	25	128	9090	0	0	0.256665	0.016112	0.0331451
1090	0	11	26	128	7158	0	0	0.290747	0.0129814	0.0236768
1091	0	11	27	128	8024	0	0	0.300549	0.0146224	0.0257441
1092	0	11	29	128	2998	0	0	0.285713	0.014249	0.00566685
1093	0	11	31	128	6700	0	0	0.278965	0.00983892	0.014968
1094	0	11	32	128	3866	0	0	0.312949	0.0105054	0.00789494
1095	0	11	33	128	4106	0	0	0.229514	0.0103389	0.0083773
1096	0	11	35	128	2616	0	0	0.279811	0.0115118	0.00542647
1097	0	11	36	128	3696	0	0	0.271603	0.014622	0.00738545
1098	0	11	37	128	5114	0	0	0.246229	0.0142739	0.0166135
1099	0	11	38	128	6756	0	0	0.271012	0.0125912	0.01428
1100	0	11	39	128	8052	0	0	0.22867	0.0138549	0.0231524
1101	0	11	40	128	4068	0	0	0.212898	0.0105648	0.00827299
1102	0	11	41	128	8568	0	0	0.252278	0.0153332	0.0298309
1103	0	11	42	128	6680	0	0	0.30155	0.0108396	0.0149067
1104	0	11	43	128	4650	0	0	0.259873	0.0130888	0.0157989
1105	0	11	45	128	5214	0	0	0.319911	0.0104376	0.0106965
1106	0	11	47	128	4570	0	0	0.257234	0.0144679	0.0155832
1107	0	11	48	128	1792	0	0	0.366533	0.0138092	0.00498148
1108	0	11	49	128	5542	0	0	0.316287	0.0139996	0.0181432
1109	0	11	50	128	5716	0	0	0.265619	0.01459	0.0188814
1110	0	11	51	128	4434	0	0	0.294801	0.0108119	0.00892417
1111	0	11	52	128	4572	0	0	0.276177	0.012159	0.0128368
1112	0	11	55	128	4766	0	0	0.280942	0.010637	0.0106451
1113	0	11	58	128	5504	0	0	0.275378	0.0113767	0.0144267
1114	0	11	59	128	5404	0	0	0.23774	0.0103786	0.0117354
1115	0	11	62	128	4872	0	0	0.284172	0.0112462	0.0169911
1116	0	11	63	128	8574	0	0	0.293978	0.0123745	0.0206471
1117	0	11	64	128	3966	0	0	0.242922	0.0140092	0.0119802
1118	0	11	65	128	2560	0	0	0.268366	0.0142808	0.00744045
1119	0	11	66	128	6390	0	0	0.292704	0.0104052	0.0143015
1120	0	11	68	128	4674	0	0	0.25719	0.013827	0.0147093
1121	0	11	69	128	5714	0	0	0.299256	0.0109875	0.0116969
1122	0	11	70	128	6838	0	0	0.23467	0.0143093	0.0223808
1123	0	11	71	128	11168	0	0	0.244861	0.010298	0.0302287
1124	0	11	72	128	5506	0	0	0.240722	0.0152268	0.0156653
1125	0	11	73	128	3816	0	0	0.317742	0.0144725	0.0101615
1126	0	11	74	128	7680	0	0	0.23316	0.0190843	0.0254207
1127	0	11	75	128	3148	0	0	0.352547	0.0135583	0.0101025
1128	0	11	76	128	4828	0	0	0.333482	0.0108311	0.0104294
1129	0	11	77	128	4690	0	0	0.278851	0.010035	0.0129414
1130	0	11	78	128	4548	0	0	0.271034	0.0121109	0.013145
1131	0	11	79	128	2274	0	0	0.322426	0.0138445	0.00618271
1132	0	11	84	128	4470	0	0	0.346059	0.0146374	0.0135794
1133	0	11	86	128	5244	0	0	0.2437	0.0103882	0.0122514
1134	0	11	87	128	4242	0	0	0.238689	0.0101445	0.00812353
1135	0	11	88	128	4718	0	0	0.315483	0.0105079	0.010021
1136	0	11	92	128	11000	0	0	0.270285	0.0111968	0.025195
1137	0	11	93	128	4116	0	0	0.224863	0.0154006	0.012624
1138	0	11	94	128	4542	0	0	0.276474	0.010355	0.00901416
1139	0	11	95	128	5404	0	0	0.257596	0.0106408	0.0178917
1140	0	11	96	128	4732	0	0	0.217093	0.0151041	0.015616
1141	0	11	97	128	7108	0	0	0.309458	0.0149262	0.0227659
1142	0	11	99	128	5046	0	0	0.231475	0.0103845	0.0106116
1143	0	11	100	128	6354	0	0	0.271704	0.0112236	0.0139886
1144	0	11	101	128	4728	0	0	0.234387	0.0148228	0.0110847
1145	0	11	104	128	6928	0	0	0.258405	0.0137589	0.023054
1146	0	11	105	128	7694	0	0	0.277828	0.0218493	0.0270433
1147	0	11	106	128	3752	0	0	0.344595	0.0141801	0.0117388
1148	0	11	107	128	3252	0	0	0.357373	0.0155632	0.00936971
1149	0	11	108	128	6910	0	0	0.321406	0.014993	0.0224493
1150	0	11	109	128	8134	0	0	0.313142	0.014331	0.0192402
1151	0	11	110	128	8538	0	0	0.282997	0.0144792	0.0276534
1152	0	11	111	128	2464	0	0	0.34282	0.0141352	0.00672605
1153	0	11	112	128	4408	0	0	0.332375	0.0147434	0.0142223
1154	0	11	114	128	5264	0	0	0.313315	0.0100877	0.0106391
1155	0	11	115	128	4234	0	0	0.246538	0.010312	0.00916868
1156	0	11	116	128	5874	0	0	0.256905	0.0108228	0.0164694
1157	0	11	117	128	6930	0	0	0.278896	0.0142296	0.0233041
1158	0	11	118	128	5154	0	0	0.286438	0.0124704	0.0121739
1159	0	11	121	128	7466	0	0	0.28007	0.0130788	0.0208033
1160	0	11	122	128	4826	0	0	0.238108	0.0141163	0.0126989
1161	0	11	123	128	3574	0	0	0.319011	0.0148658	0.00778775
1162	0	11	124	128	5186	0	0	0.264715	0.0137899	0.0171926
1163	0	11	125	128	3932	0	0	0.36794	0.0134936	0.0111462
1164	0	11	127	128	7306	0	0	0.254864	0.0150205	0.0243452
1165	0	12	14	64	4494	0	0	0.266573	0.0103922	0.0108175
1166	0	12	15	128	3370	0	0	0.313039	0.0102492	0.00977726
1167	0	12	16	32	1984	0	0	0.266992	0.0094975	0.00368415
1168	0	12	17	128	4852	0	0	0.270716	0.0146289	0.016381
1169	0	12	18	64	5562	0	0	0.322154	0.0102697	0.011406
1170	0	12	19	128	2396	0	0	0.280186	0.0169885	0.00755242
1171	0	12	20	32	7550	0	0	0.2128	0.0104615	0.0167352
1172	0	12	21	128	5608	0	0	0.232565	0.014245	0.0173041
1173	0	12	22	64	6324	0	0	0.279951	0.014872	0.0211162
1174	0	12	23	128	4062	0	0	0.314453	0.0103362	0.0112782
1175	0	12	24	32	4916	0	0	0.235407	0.012119	0.0118821
1176	0	12	25	128	4234	0	0	0.256877	0.0108479	0.0082919
1177	0	12	26	64	6206	0	0	0.215518	0.0152353	0.0203895
1178	0	12	27	128	4154	0	0	0.276872	0.0102316	0.00906615
1179	0	12	29	128	5212	0	0	0.317868	0.0144264	0.0173678
1180	0	12	32	32	3810	0	0	0.23901	0.0124691	0.0100219
1181	0	12	33	128	4530	0	0	0.260401	0.0107884	0.011277
1182	0	12	35	128	4416	0	0	0.307576	0.0152075	0.013548
1183	0	12	36	32	4400	0	0	0.309828	0.0328898	0.0134708
1184	0	12	38	64	4838	0	0	0.275664	0.0104337	0.0095799
1185	0	12	40	32	6182	0	0	0.310005	0.0147351	0.0141149
1186	0	12	41	128	8688	0	0	0.212999	0.0125987	0.0298462
1187	0	12	42	64	3316	0	0	0.280533	0.0117717	0.00767987
1188	0	12	44	32	4298	0	0	0.25185	0.0106148	0.00841708
1189	0	12	45	128	9306	0	0	0.228954	0.0146047	0.0314625
1190	0	12	46	64	4044	0	0	0.300022	0.0149005	0.0116198
1191	0	12	47	128	3128	0	0	0.261834	0.0140713	0.00895252
1192	0	12	48	32	6182	0	0	0.263102	0.0114792	0.0154745
1193	0	12	49	128	5524	0	0	0.233696	0.010181	0.0113801
1194	0	12	50	64	9730	0	0	0.201184	0.0142321	0.0343445
1195	0	12	51	128	6190	0	0	0.315228	0.0144771	0.0209721
1196	0	12	52	32	4924	0	0	0.236409	0.0115075	0.0102217
1197	0	12	53	128	4758	0	0	0.240812	0.0150054	0.0129827
1198	0	12	54	64	6326	0	0	0.292003	0.0144546	0.0204236
1199	0	12	55	128	6070	0	0	0.306626	0.014089	0.0197121
1200	0	12	57	128	5190	0	0	0.239579	0.0183507	0.0144442
1201	0	12	58	64	9028	0	0	0.229875	0.0154449	0.0311857
1202	0	12	60	32	6608	0	0	0.286738	0.0105091	0.0151254
1203	0	12	61	128	4462	0	0	0.289272	0.0107692	0.0103389
1204	0	12	63	128	3484	0	0	0.272347	0.0143975	0.0105309
1205	0	12	64	32	2922	0	0	0.284089	0.0121659	0.00862303
1206	0	12	65	128	10570	0	0	0.280773	0.0146167	0.035339
1207	0	12	66	64	8036	0	0	0.296605	0.0107724	0.022338
1208	0	12	67	128	6376	0	0	0.337454	0.0146665	0.0199892
1209	0	12	69	128	4450	0	0	0.336459	0.0134966	0.0095748
1210	0	12	70	64	3542	0	0	0.294843	0.0144556	0.0112305
1211	0	12	71	128	8574	0	0	0.316782	0.0138795	0.0299075
1212	0	12	73	128	5296	0	0	0.328347	0.014009	0.0163933
1213	0	12	74	64	4436	0	0	0.299621	0.0142056	0.0150477
1214	0	12	75	128	4112	0	0	0.333772	0.0144781	0.012617
1215	0	12	76	32	3786	0	0	0.313975	0.0123328	0.0114752
1216	0	12	77	128	3764	0	0	0.342659	0.0148876	0.0119953
1217	0	12	78	64	4372	0	0	0.295939	0.0104884	0.0100219
1218	0	12	79	128	12504	0	0	0.296137	0.0149757	0.0468345
1219	0	12	80	32	2322	0	0	0.367953	0.0143714	0.00677759
1220	0	12	82	64	10750	0	0	0.328086	0.0158985	0.0383271
1221	0	12	86	64	7470	0	0	0.257818	0.010396	0.0163219
1222	0	12	88	32	5442	0	0	0.215755	0.0103444	0.0116725
1223	0	12	90	64	3368	0	0	0.293654	0.014255	0.0103897
1224	0	12	92	32	8556	0	0	0.240379	0.00979036	0.0198791
1225	0	12	93	128	5308	0	0	0.233295	0.0119946	0.012033
1226	0	12	94	64	5720	0	0	0.301005	0.0146722	0.0178673
1227	0	12	95	128	5514	0	0	0.281981	0.0151695	0.0179159
1228	0	12	96	32	7060	0	0	0.328703	0.0103564	0.0161107
1229	0	12	97	128	4144	0	0	0.334723	0.0144308	0.0129911
1230	0	12	99	128	2608	0	0	0.355802	0.0143969	0.00708575
1231	0	12	100	32	5278	0	0	0.299605	0.0109336	0.0148923
1232	0	12	101	128	5230	0	0	0.328379	0.0149092	0.0172733
1233	0	12	103	128	4654	0	0	0.321364	0.0146042	0.0147562
1234	0	12	104	32	5812	0	0	0.320985	0.0139536	0.0189542
1235	0	12	105	128	4776	0	0	0.314959	0.0143924	0.0160635
1236	0	12	106	64	2926	0	0	0.329482	0.0136644	0.00913314
1237	0	12	107	128	5944	0	0	0.340612	0.0151149	0.0200298
1238	0	12	108	32	3586	0	0	0.32941	0.0105898	0.00717347
1239	0	12	110	64	5952	0	0	0.331231	0.0151202	0.0199858
1240	0	12	113	128	5092	0	0	0.375361	0.0144181	0.0159432
1241	0	12	114	64	8768	0	0	0.324368	0.0161357	0.0304728
1242	0	12	115	128	5556	0	0	0.269514	0.010373	0.0110149
1243	0	12	116	32	1548	0	0	0.242428	0.01003	0.00255716
1244	0	12	118	64	6918	0	0	0.299615	0.0143897	0.0220382
1245	0	12	121	128	4724	0	0	0.259499	0.0141455	0.0151023
1246	0	12	123	128	3894	0	0	0.322963	0.0107343	0.00773989
1247	0	12	124	32	6088	0	0	0.21278	0.0151669	0.0201694
1248	0	12	125	128	6002	0	0	0.240205	0.0149103	0.0205146
1249	0	12	126	64	5780	0	0	0.232986	0.0108438	0.0144343
1250	0	12	127	128	5518	0	0	0.337702	0.0143173	0.0130708
1251	0	14	15	128	6886	0	0	0.228719	0.0112184	0.0179044
1252	0	14	16	64	3222	0	0	0.316779	0.0141826	0.00980656
1253	0	14	17	128	7670	0	0	0.262413	0.0114531	0.0212724
1254	0	14	18	64	5346	0	0	0.284099	0.0111354	0.0161319
1255	0	14	21	128	5634	0	0	0.277001	0.014597	0.0180637
1256	0	14	22	64	7106	0	0	0.333648	0.0148736	0.0238987
1257	0	14	23	128	6578	0	0	0.291911	0.0102355	0.0131329
1258	0	14	24	64	3000	0	0	0.284442	0.0157672	0.00939114
1259	0	14	25	128	5882	0	0	0.271219	0.0129087	0.0166728
1260	0	14	26	64	6128	0	0	0.224529	0.0142488	0.020989
1261	0	14	27	128	3662	0	0	0.31026	0.0100003	0.00692094
1262	0	14	29	128	3944	0	0	0.248103	0.0105868	0.0114167
1263	0	14	32	64	3000	0	0	0.388181	0.0142522	0.00885359
1264	0	14	33	128	3582	0	0	0.360772	0.014117	0.0112383
1265	0	14	34	64	6088	0	0	0.303636	0.0107329	0.0123307
1266	0	14	35	128	1848	0	0	0.265834	0.0103386	0.00308084
1267	0	14	37	128	3892	0	0	0.32873	0.0141919	0.0123887
1268	0	14	39	128	6866	0	0	0.314798	0.0151914	0.0222303
1269	0	14	41	128	3936	0	0	0.353149	0.0102968	0.0079929
1270	0	14	42	64	4230	0	0	0.229891	0.00999971	0.00847929
1271	0	14	44	64	4430	0	0	0.243602	0.00989009	0.00910386
1272	0	14	45	128	4554	0	0	0.239427	0.0125951	0.0152707
1273	0	14	46	64	5798	0	0	0.271571	0.0106119	0.0117647
1274	0	14	49	128	4086	0	0	0.226634	0.0104433	0.00827304
1275	0	14	50	64	3434	0	0	0.278887	0.0110752	0.00775651
1276	0	14	51	128	10532	0	0	0.224255	0.0105448	0.0258367
1277	0	14	52	64	4196	0	0	0.326592	0.0107211	0.00902476
1278	0	14	53	128	7048	0	0	0.268804	0.0139232	0.0237879
1279	0	14	54	64	5176	0	0	0.267182	0.0117766	0.0121951
1280	0	14	55	128	4536	0	0	0.28573	0.0185498	0.0125748
1281	0	14	56	64	5332	0	0	0.229873	0.0109866	0.0123895
1282	0	14	57	128	5010	0	0	0.314255	0.0136302	0.0164265
1283	0	14	61	128	4470	0	0	0.2577	0.0103686	0.00942317
1284	0	14	62	64	7252	0	0	0.233826	0.0146178	0.0242559
1285	0	14	63	128	5414	0	0	0.341159	0.0148084	0.0175035
1286	0	14	64	64	3016	0	0	0.332189	0.0136347	0.00905076
1287	0	14	65	128	4752	0	0	0.30517	0.0103397	0.0102671
1288	0	14	66	64	2914	0	0	0.24782	0.019315	0.00853431
1289	0	14	67	128	5620	0	0	0.353705	0.0146668	0.0189755
1290	0	14	68	64	4166	0	0	0.350784	0.0144396	0.0137242
1291	0	14	69	128	8484	0	0	0.284866	0.0111826	0.0226672
1292	0	14	70	64	3466	0	0	0.278197	0.0104037	0.00787334
1293	0	14	71	128	3566	0	0	0.264981	0.0100889	0.00712134
1294	0	14	73	128	4124	0	0	0.251087	0.0104865	0.00896587
1295	0	14	74	64	3672	0	0	0.235695	0.0104972	0.00757176
1296	0	14	75	128	5346	0	0	0.270602	0.0146497	0.0177801
1297	0	14	76	64	6256	0	0	0.303587	0.0146127	0.0215318
1298	0	14	78	64	2360	0	0	0.276746	0.0119297	0.00511899
1299	0	14	79	128	6432	0	0	0.243048	0.0102519	0.0149081
1300	0	14	80	64	2824	0	0	0.291805	0.0145	0.00885177
1301	0	14	84	64	4790	0	0	0.330084	0.0143528	0.0150493
1302	0	14	86	64	4580	0	0	0.264523	0.010269	0.00907866
1303	0	14	87	128	4744	0	0	0.210436	0.0102643	0.00905551
1304	0	14	88	64	5110	0	0	0.26646	0.0103107	0.0100768
1305	0	14	90	64	8352	0	0	0.219649	0.0104076	0.0184618
1306	0	14	92	64	4482	0	0	0.223002	0.0100715	0.00899221
1307	0	14	94	64	3480	0	0	0.214407	0.0100857	0.00636826
1308	0	14	95	128	10016	0	0	0.211221	0.0107247	0.0241942
1309	0	14	96	64	15918	0	0	0.249438	0.0108098	0.0367043
1310	0	14	97	128	5844	0	0	0.20758	0.0103993	0.01212
1311	0	14	99	128	3322	0	0	0.229065	0.00982272	0.00658891
1312	0	14	100	64	6572	0	0	0.19456	0.0103691	0.0132984
1313	0	14	103	128	7218	0	0	0.251236	0.01474	0.0231603
1314	0	14	104	64	4396	0	0	0.272529	0.0139559	0.0141291
1315	0	14	105	128	4812	0	0	0.237942	0.0102897	0.00950743
1316	0	14	107	128	5586	0	0	0.331664	0.0136209	0.0115497
1317	0	14	108	64	5960	0	0	0.23565	0.0115154	0.0123202
1318	0	14	109	128	7524	0	0	0.218578	0.0104062	0.015758
1319	0	14	110	64	6462	0	0	0.210841	0.0106378	0.0138193
1320	0	14	111	128	8446	0	0	0.254417	0.0104683	0.0200702
1321	0	14	112	64	3190	0	0	0.245247	0.011114	0.00662632
1322	0	14	113	128	4986	0	0	0.326759	0.0154348	0.0165461
1323	0	14	114	64	7348	0	0	0.310658	0.0105859	0.0167685
1324	0	14	115	128	6844	0	0	0.211921	0.0106943	0.016616
1325	0	14	121	128	5328	0	0	0.210008	0.0327274	0.0168921
1326	0	14	122	64	5696	0	0	0.211635	0.010964	0.012172
1327	0	14	123	128	3456	0	0	0.23096	0.0105072	0.00663053
1328	0	14	124	64	5392	0	0	0.271584	0.0111272	0.01146
1329	0	14	125	128	5270	0	0	0.235268	0.0105643	0.0103987
1330	0	14	126	64	6770	0	0	0.207109	0.0106178	0.0149617
1331	0	14	127	128	5794	0	0	0.211334	0.0104698	0.0126403
1332	0	15	16	128	4696	0	0	0.223701	0.0105352	0.00956409
1333	0	15	17	128	4694	0	0	0.224947	0.0106312	0.00922955
1334	0	15	18	128	4734	0	0	0.28108	0.014129	0.0152825
1335	0	15	19	128	5276	0	0	0.329977	0.0132927	0.0172417
1336	0	15	21	128	9390	0	0	0.260653	0.011416	0.0216819
1337	0	15	22	128	4856	0	0	0.266067	0.0148455	0.0160999
1338	0	15	24	128	9706	0	0	0.265345	0.0104829	0.0225937
1339	0	15	25	128	3862	0	0	0.225115	0.0102402	0.00808807
1340	0	15	27	128	3162	0	0	0.24828	0.0101889	0.00616449
1341	0	15	29	128	8384	0	0	0.264899	0.00998568	0.0193265
1342	0	15	31	128	10414	0	0	0.236636	0.01222	0.0244031
1343	0	15	32	128	4542	0	0	0.308956	0.0138545	0.0147131
1344	0	15	33	128	4216	0	0	0.323994	0.010833	0.00924306
1345	0	15	35	128	3428	0	0	0.227283	0.0109169	0.0088948
1346	0	15	36	128	7772	0	0	0.299909	0.0144258	0.0265381
1347	0	15	37	128	6246	0	0	0.314964	0.0142466	0.0188798
1348	0	15	39	128	5664	0	0	0.23461	0.0119259	0.0131879
1349	0	15	40	128	3792	0	0	0.249943	0.0108542	0.00713245
1350	0	15	41	128	4764	0	0	0.331072	0.0157693	0.0151402
1351	0	15	43	128	4174	0	0	0.342189	0.0142087	0.0140084
1352	0	15	44	128	7738	0	0	0.25488	0.010464	0.0169148
1353	0	15	45	128	4746	0	0	0.232601	0.0104555	0.0090009
1354	0	15	47	128	10774	0	0	0.259811	0.0150357	0.0374786
1355	0	15	48	128	6786	0	0	0.242149	0.0110045	0.0155798
1356	0	15	50	128	5590	0	0	0.265296	0.0148867	0.0217359
1357	0	15	51	128	4500	0	0	0.303458	0.0124939	0.0141156
1358	0	15	52	128	3900	0	0	0.346592	0.0140704	0.0114988
1359	0	15	54	128	3496	0	0	0.318595	0.0144362	0.0106952
1360	0	15	55	128	7866	0	0	0.302266	0.0144992	0.0170249
1361	0	15	56	128	4940	0	0	0.258672	0.0103441	0.0104164
1362	0	15	57	128	5192	0	0	0.283253	0.00995857	0.0112457
1363	0	15	58	128	4058	0	0	0.296648	0.0101819	0.00769859
1364	0	15	59	128	3898	0	0	0.302757	0.010688	0.00775863
1365	0	15	60	128	5986	0	0	0.293774	0.0149352	0.0194649
1366	0	15	61	128	9068	0	0	0.282455	0.0179519	0.0233208
1367	0	15	62	128	4518	0	0	0.238461	0.013679	0.0145882
1368	0	15	63	128	4792	0	0	0.312396	0.0138386	0.0162251
1369	0	15	64	128	3454	0	0	0.20254	0.00977301	0.0062829
1370	0	15	66	128	4858	0	0	0.2885	0.0112654	0.0113555
1371	0	15	67	128	3922	0	0	0.335642	0.014382	0.0121041
1372	0	15	68	128	5526	0	0	0.290577	0.0106036	0.0121578
1373	0	15	70	128	4890	0	0	0.259097	0.0102401	0.0113345
1374	0	15	71	128	6152	0	0	0.278972	0.0147406	0.021005
1375	0	15	72	128	3798	0	0	0.265679	0.0150875	0.0114282
1376	0	15	74	128	5180	0	0	0.258347	0.0105002	0.010897
1377	0	15	75	128	11104	0	0	0.197789	0.010215	0.0258727
1378	0	15	76	128	6262	0	0	0.29725	0.0147141	0.0214129
1379	0	15	78	128	3560	0	0	0.293393	0.0134149	0.0106879
1380	0	15	79	128	2716	0	0	0.215542	0.00926402	0.00822311
1381	0	15	80	128	3824	0	0	0.329663	0.0144254	0.0114343
1382	0	15	82	128	4128	0	0	0.322697	0.0143326	0.0123408
1383	0	15	84	128	4502	0	0	0.277948	0.0140347	0.0149135
1384	0	15	86	128	8234	0	0	0.244823	0.0157049	0.0255502
1385	0	15	87	128	4636	0	0	0.262531	0.0100722	0.00953476
1386	0	15	88	128	4114	0	0	0.276947	0.0106313	0.009956
1387	0	15	89	128	3468	0	0	0.319391	0.014065	0.0104816
1388	0	15	92	128	5586	0	0	0.278868	0.00987199	0.0123662
1389	0	15	93	128	2528	0	0	0.255253	0.0136425	0.00741091
1390	0	15	95	128	6226	0	0	0.288121	0.0157866	0.02048
1391	0	15	96	128	4216	0	0	0.247311	0.0122933	0.0131453
1392	0	15	97	128	2770	0	0	0.2939	0.01454	0.00842359
1393	0	15	99	128	7334	0	0	0.311526	0.0144486	0.0255617
1394	0	15	101	128	3150	0	0	0.256704	0.0103999	0.00584204
1395	0	15	103	128	6286	0	0	0.234827	0.0113698	0.0138495
1396	0	15	106	128	4350	0	0	0.289466	0.0153441	0.0109161
1397	0	15	107	128	6214	0	0	0.323321	0.0147594	0.0215921
1398	0	15	110	128	4622	0	0	0.326667	0.0104504	0.00952905
1399	0	15	112	128	4368	0	0	0.255242	0.0105375	0.00868161
1400	0	15	113	128	5180	0	0	0.338031	0.0154887	0.0178454
1401	0	15	114	128	7228	0	0	0.317511	0.0109118	0.0164914
1402	0	15	116	128	5488	0	0	0.203993	0.0107763	0.0111089
1403	0	15	117	128	7278	0	0	0.245051	0.0104577	0.0151247
1404	0	15	118	128	3788	0	0	0.223564	0.0102409	0.00733918
1405	0	15	121	128	6198	0	0	0.238779	0.0148435	0.0200224
1406	0	15	122	128	4816	0	0	0.326342	0.0109898	0.0163129
1407	0	15	124	128	6414	0	0	0.309628	0.0108451	0.0125634
1408	0	15	125	128	8306	0	0	0.207051	0.0102813	0.0201203
1409	0	15	126	128	4224	0	0	0.28331	0.0154858	0.0133802
1410	0	15	127	128	6946	0	0	0.296963	0.0103775	0.0162
1411	0	16	17	128	3646	0	0	0.311683	0.0102084	0.00727611
1412	0	16	18	64	3398	0	0	0.259021	0.0128991	0.00730651
1413	0	16	19	128	5358	0	0	0.27654	0.0140039	0.0174981
1414	0	16	21	128	4458	0	0	0.285499	0.0107992	0.00886348
1415	0	16	22	64	4062	0	0	0.260443	0.00989073	0.00752099
1416	0	16	23	128	6364	0	0	0.219827	0.0157898	0.0221553
1417	0	16	25	128	4340	0	0	0.249278	0.0120466	0.0113851
1418	0	16	27	128	3178	0	0	0.345447	0.0154129	0.0102472
1419	0	16	29	128	3752	0	0	0.268509	0.0107665	0.00821274
1420	0	16	31	128	5780	0	0	0.282156	0.0148572	0.0189401
1421	0	16	32	8	5578	0	0	0.274465	0.0104222	0.0111069
1422	0	16	33	128	4994	0	0	0.228068	0.0117452	0.0109959
1423	0	16	34	64	5158	0	0	0.223236	0.0106797	0.0107501
1424	0	16	35	128	33	1	2976923	0.242336	0.0107286	4.7511e-05
1425	0	16	37	128	6810	0	0	0.216478	0.0113088	0.0155179
1426	0	16	38	64	8852	0	0	0.203876	0.0104411	0.0191877
1427	0	16	39	128	6908	0	0	0.195032	0.0109512	0.0167363
1428	0	16	40	16	7334	0	0	0.31083	0.010274	0.0178459
1429	0	16	41	128	2574	0	0	0.338284	0.0133556	0.00483567
1430	0	16	42	64	3260	0	0	0.241303	0.0103954	0.00688051
1431	0	16	43	128	5150	0	0	0.279284	0.0155423	0.0175284
1432	0	16	45	128	4680	0	0	0.323791	0.00984903	0.0109399
1433	0	16	46	64	4730	0	0	0.288978	0.0106172	0.00945733
1434	0	16	47	128	4798	0	0	0.224629	0.011888	0.0116627
1435	0	16	48	8	6180	0	0	0.257894	0.0128325	0.0204626
1436	0	16	51	128	4926	0	0	0.327392	0.0160468	0.0115672
1437	0	16	52	32	5600	0	0	0.250057	0.0104664	0.0114889
1438	0	16	55	128	6658	0	0	0.251449	0.0159666	0.0219602
1439	0	16	56	16	5140	0	0	0.229863	0.0118944	0.013959
1440	0	16	58	64	5170	0	0	0.330963	0.0153712	0.0174195
1441	0	16	59	128	4346	0	0	0.246963	0.010161	0.00862339
1442	0	16	60	32	3834	0	0	0.33344	0.0148292	0.0120702
1443	0	16	62	64	5466	0	0	0.267034	0.0103819	0.011549
1444	0	16	63	128	7572	0	0	0.241459	0.0104878	0.0162219
1445	0	16	64	8	3348	0	0	0.206219	0.0100544	0.00659245
1446	0	16	65	128	3916	0	0	0.224396	0.00992364	0.0101092
1447	0	16	66	64	3104	0	0	0.322447	0.0153256	0.0100494
1448	0	16	68	32	3204	0	0	0.272499	0.0104845	0.0066576
1449	0	16	69	128	4230	0	0	0.237605	0.0103836	0.00807638
1450	0	16	70	64	5620	0	0	0.325703	0.0164207	0.0190815
1451	0	16	71	128	5360	0	0	0.199175	0.0103531	0.011042
1452	0	16	72	16	11810	0	0	0.223286	0.00987885	0.0268455
1453	0	16	73	128	4562	0	0	0.234003	0.0102205	0.00919147
1454	0	16	74	64	4444	0	0	0.299044	0.0141448	0.0146286
1455	0	16	76	32	4350	0	0	0.281718	0.0143899	0.0141128
1456	0	16	77	128	3738	0	0	0.357433	0.0144014	0.0116075
1457	0	16	78	64	7848	0	0	0.263563	0.0105074	0.0168332
1458	0	16	79	128	4714	0	0	0.244869	0.0106303	0.0100522
1459	0	16	80	8	3678	0	0	0.155513	0.00930531	0.0071691
1460	0	16	84	32	3902	0	0	0.242542	0.0107853	0.00780098
1461	0	16	87	128	7744	0	0	0.237339	0.010924	0.0160337
1462	0	16	88	16	5228	0	0	0.299348	0.010524	0.0106385
1463	0	16	89	128	5212	0	0	0.239366	0.0102424	0.0109174
1464	0	16	92	32	5138	0	0	0.317762	0.0140382	0.0173493
1465	0	16	93	128	4478	0	0	0.225238	0.0138597	0.00959347
1466	0	16	96	8	6824	0	0	0.246185	0.011264	0.0168486
1467	0	16	97	128	4032	0	0	0.21653	0.00986092	0.00861717
1468	0	16	99	128	3336	0	0	0.280551	0.012616	0.00674116
1469	0	16	100	32	2712	0	0	0.245709	0.010334	0.00551901
1470	0	16	101	128	4456	0	0	0.255919	0.0168686	0.0145574
1471	0	16	104	16	6954	0	0	0.250365	0.0108389	0.0155776
1472	0	16	105	128	3034	0	0	0.371387	0.0147418	0.00885199
1473	0	16	107	128	8874	0	0	0.258738	0.0146053	0.0285563
1474	0	16	108	32	4518	0	0	0.243897	0.010386	0.0100122
1475	0	16	109	128	4704	0	0	0.216884	0.0114516	0.00982132
1476	0	16	113	128	6556	0	0	0.30986	0.0142189	0.0155785
1477	0	16	114	64	4116	0	0	0.287198	0.0152585	0.0138833
1478	0	16	116	32	7014	0	0	0.32622	0.0145074	0.0238097
1479	0	16	117	128	4094	0	0	0.281728	0.0112658	0.00927063
1480	0	16	118	64	10236	0	0	0.243904	0.0107196	0.0245103
1481	0	16	121	128	13652	0	0	0.193387	0.0104857	0.0323551
1482	0	16	122	64	5324	0	0	0.22608	0.0105105	0.0113585
1483	0	16	124	32	4572	0	0	0.263954	0.0150415	0.0146112
1484	0	16	125	128	4678	0	0	0.288165	0.0147121	0.015118
1485	0	16	126	64	7278	0	0	0.288545	0.0145801	0.0249049
1486	0	17	19	128	4138	0	0	0.271966	0.0106914	0.00856317
1487	0	17	21	128	7994	0	0	0.217175	0.0117411	0.0215962
1488	0	17	22	128	5972	0	0	0.236668	0.0106505	0.01239
1489	0	17	23	128	4344	0	0	0.230259	0.0147607	0.0136172
1490	0	17	24	128	9038	0	0	0.261111	0.0106231	0.020146
1491	0	17	25	128	13596	0	0	0.177655	0.0104812	0.0337098
1492	0	17	27	128	4378	0	0	0.273878	0.00999828	0.00929484
1493	0	17	32	128	4954	0	0	0.222298	0.0141511	0.0159713
1494	0	17	33	128	5426	0	0	0.325426	0.0144518	0.0181495
1495	0	17	34	128	5670	0	0	0.261824	0.0129114	0.014505
1496	0	17	35	128	3062	0	0	0.269675	0.0142391	0.00899147
1497	0	17	37	128	4168	0	0	0.350694	0.0146289	0.0136637
1498	0	17	38	128	2818	0	0	0.372885	0.0146615	0.00823313
1499	0	17	39	128	2512	0	0	0.334182	0.0102041	0.00479248
1500	0	17	40	128	3880	0	0	0.32193	0.0141134	0.012622
1501	0	17	42	128	9300	0	0	0.2873	0.0143873	0.030687
1502	0	17	44	128	3760	0	0	0.327218	0.0147528	0.0120088
1503	0	17	45	128	8304	0	0	0.209125	0.0108019	0.0193577
1504	0	17	46	128	6200	0	0	0.181836	0.010472	0.0149507
1505	0	17	47	128	6160	0	0	0.280816	0.0144216	0.0205159
1506	0	17	49	128	4124	0	0	0.270372	0.0104534	0.00845032
1507	0	17	50	128	4824	0	0	0.236721	0.0106888	0.00956943
1508	0	17	51	128	3614	0	0	0.321738	0.0142859	0.0106712
1509	0	17	54	128	6656	0	0	0.322737	0.0140721	0.02164
1510	0	17	55	128	7778	0	0	0.320618	0.0139603	0.0171012
1511	0	17	56	128	7582	0	0	0.232558	0.0116	0.0190853
1512	0	17	57	128	9668	0	0	0.235558	0.0150582	0.0313377
1513	0	17	58	128	4290	0	0	0.339246	0.0143498	0.0145168
1514	0	17	59	128	5814	0	0	0.300628	0.0100215	0.012657
1515	0	17	60	128	4008	0	0	0.284177	0.0103434	0.00821904
1516	0	17	61	128	5234	0	0	0.247067	0.0147335	0.0145165
1517	0	17	63	128	5294	0	0	0.3264	0.0113	0.0125862
1518	0	17	66	128	7442	0	0	0.215981	0.0109021	0.0157927
1519	0	17	67	128	5358	0	0	0.258574	0.0139398	0.0174017
1520	0	17	68	128	6238	0	0	0.240734	0.0106953	0.0134848
1521	0	17	69	128	5752	0	0	0.303623	0.013554	0.0187964
1522	0	17	70	128	6588	0	0	0.297224	0.0131628	0.0152114
1523	0	17	71	128	3762	0	0	0.28809	0.0106822	0.0072909
1524	0	17	72	128	4482	0	0	0.235365	0.0104568	0.00921948
1525	0	17	73	128	5760	0	0	0.250545	0.0117993	0.0140527
1526	0	17	74	128	5058	0	0	0.248739	0.01411	0.0158787
1527	0	17	75	128	6872	0	0	0.273092	0.0123513	0.0146616
1528	0	17	78	128	4138	0	0	0.230114	0.0152158	0.00835225
1529	0	17	79	128	7524	0	0	0.229035	0.0146378	0.0258662
1530	0	17	80	128	3824	0	0	0.344446	0.0142491	0.011583
1531	0	17	82	128	4810	0	0	0.313068	0.0148327	0.0156611
1532	0	17	84	128	6682	0	0	0.247281	0.010356	0.0137356
1533	0	17	89	128	4846	0	0	0.216365	0.00997017	0.0101025
1534	0	17	90	128	4780	0	0	0.313454	0.0137621	0.0148115
1535	0	17	92	128	4342	0	0	0.35381	0.0142778	0.0143367
1536	0	17	93	128	5508	0	0	0.281284	0.0140141	0.0177413
1537	0	17	94	128	4048	0	0	0.240357	0.0106338	0.00844749
1538	0	17	95	128	6154	0	0	0.317091	0.01477	0.0212981
1539	0	17	96	128	3028	0	0	0.254594	0.010455	0.0073201
1540	0	17	103	128	6808	0	0	0.228799	0.0103716	0.0151102
1541	0	17	104	128	3288	0	0	0.231056	0.0117853	0.00831212
1542	0	17	105	128	3432	0	0	0.229657	0.0140426	0.0100979
1543	0	17	107	128	4216	0	0	0.322791	0.0136984	0.0126814
1544	0	17	108	128	6210	0	0	0.301128	0.0145651	0.0217076
1545	0	17	109	128	5658	0	0	0.260209	0.0140315	0.0184791
1546	0	17	110	128	5392	0	0	0.229761	0.0103068	0.0128748
1547	0	17	113	128	4064	0	0	0.256898	0.0102996	0.00826767
1548	0	17	114	128	7834	0	0	0.2491	0.0151782	0.0257889
1549	0	17	115	128	13222	0	0	0.264036	0.0104596	0.0294165
1550	0	17	116	128	6916	0	0	0.274969	0.0116733	0.0179174
1551	0	17	117	128	4670	0	0	0.238562	0.0103117	0.00953657
1552	0	17	118	128	14120	0	0	0.269317	0.0139648	0.0473264
1553	0	17	124	128	4440	0	0	0.226221	0.010183	0.00955726
1554	0	17	125	128	8040	0	0	0.229371	0.0109252	0.020901
1555	0	17	126	128	4478	0	0	0.325439	0.0110685	0.00913663
1556	0	17	127	128	4124	0	0	0.276376	0.0142524	0.0127821
1557	0	18	19	128	4206	0	0	0.333324	0.0145694	0.0133046
1558	0	18	22	64	2856	0	0	0.353898	0.0103901	0.005633
1559	0	18	23	128	4938	0	0	0.269535	0.0143271	0.0127976
1560	0	18	25	128	4476	0	0	0.281665	0.0145592	0.0140363
1561	0	18	27	128	4892	0	0	0.2454	0.0102573	0.00988261
1562	0	18	31	128	4038	0	0	0.294996	0.010373	0.00890916
1563	0	18	32	64	8474	0	0	0.222859	0.010634	0.0228296
1564	0	18	33	128	3918	0	0	0.274247	0.0147027	0.0141827
1565	0	18	34	64	3730	0	0	0.29553	0.0103796	0.00765617
1566	0	18	35	128	3902	0	0	0.219065	0.0105357	0.00798297
1567	0	18	36	64	6048	0	0	0.263771	0.0134569	0.0136914
1568	0	18	37	128	3598	0	0	0.347244	0.0146096	0.0120105
1569	0	18	39	128	2280	0	0	0.329652	0.0137025	0.00639324
1570	0	18	40	64	2172	0	0	0.296228	0.0100728	0.00395027
1571	0	18	42	64	5814	0	0	0.260877	0.0147313	0.0202218
1572	0	18	43	128	5028	0	0	0.307053	0.0144922	0.0170293
1573	0	18	44	64	4788	0	0	0.224684	0.010248	0.00985703
1574	0	18	45	128	6354	0	0	0.230361	0.0130381	0.0183095
1575	0	18	46	64	6194	0	0	0.206694	0.0118294	0.0208906
1576	0	18	47	128	4316	0	0	0.29675	0.0147537	0.0131146
1577	0	18	48	64	7054	0	0	0.261082	0.0145562	0.0203308
1578	0	18	49	128	5244	0	0	0.297121	0.0143424	0.0162211
1579	0	18	50	64	5188	0	0	0.352893	0.013599	0.0169237
1580	0	18	51	128	10378	0	0	0.251899	0.0104881	0.0238083
1581	0	18	52	64	12194	0	0	0.264497	0.0141987	0.0420685
1582	0	18	53	128	2178	0	0	0.298496	0.0134693	0.00602196
1583	0	18	54	64	8044	0	0	0.264381	0.0138266	0.026699
1584	0	18	56	64	3900	0	0	0.238993	0.0104924	0.00768573
1585	0	18	59	128	3952	0	0	0.239695	0.00982179	0.00767752
1586	0	18	62	64	5646	0	0	0.236132	0.0109558	0.0135734
1587	0	18	63	128	7628	0	0	0.258669	0.0156029	0.0268704
1588	0	18	64	64	2392	0	0	0.229239	0.00947305	0.00471872
1589	0	18	65	128	4734	0	0	0.282604	0.011121	0.0147224
1590	0	18	67	128	3452	0	0	0.369958	0.0144582	0.0110894
1591	0	18	68	64	2388	0	0	0.353846	0.0139427	0.00702198
1592	0	18	70	64	4236	0	0	0.270325	0.0102288	0.00860442
1593	0	18	72	64	2522	0	0	0.282055	0.0143523	0.00694593
1594	0	18	73	128	4140	0	0	0.317532	0.0105542	0.00810797
1595	0	18	74	64	3688	0	0	0.246454	0.00985088	0.00737088
1596	0	18	76	64	3362	0	0	0.238122	0.0101809	0.00634817
1597	0	18	77	128	4860	0	0	0.259187	0.0146452	0.0147778
1598	0	18	79	128	2552	0	0	0.31348	0.00991818	0.00482806
1599	0	18	82	64	4720	0	0	0.209223	0.0107466	0.00936032
1600	0	18	87	128	5998	0	0	0.24454	0.0157081	0.0192308
1601	0	18	88	64	6924	0	0	0.318231	0.0143038	0.0265555
1602	0	18	89	128	4956	0	0	0.232874	0.0114985	0.00998988
1603	0	18	90	64	7142	0	0	0.223443	0.0105081	0.0158148
1604	0	18	93	128	4330	0	0	0.292793	0.0107093	0.00913421
1605	0	18	94	64	4526	0	0	0.279038	0.0142532	0.0137794
1606	0	18	96	64	3164	0	0	0.281287	0.0104164	0.00640087
1607	0	18	97	128	8354	0	0	0.217224	0.0105333	0.0179747
1608	0	18	99	128	4628	0	0	0.314454	0.0145202	0.0143596
1609	0	18	100	64	4566	0	0	0.249752	0.010004	0.00985488
1610	0	18	101	128	7242	0	0	0.296924	0.0143719	0.0241535
1611	0	18	103	128	4856	0	0	0.277419	0.0103936	0.00998197
1612	0	18	105	128	6800	0	0	0.235258	0.0144278	0.0220237
1613	0	18	107	128	6702	0	0	0.211017	0.0100402	0.0143313
1614	0	18	108	64	5206	0	0	0.220267	0.0104189	0.0103945
1615	0	18	109	128	6472	0	0	0.290817	0.0104034	0.0132125
1616	0	18	110	64	3760	0	0	0.262847	0.0141682	0.0120064
1617	0	18	113	128	9842	0	0	0.329617	0.0149886	0.0286081
1618	0	18	114	64	5352	0	0	0.27576	0.0129169	0.0146054
1619	0	18	116	64	5412	0	0	0.308456	0.0138865	0.0176363
1620	0	18	117	128	5154	0	0	0.317183	0.00972557	0.010518
1621	0	18	121	128	5336	0	0	0.21818	0.0126556	0.0199487
1622	0	18	122	64	17486	0	0	0.276344	0.0147868	0.0656262
1623	0	18	123	128	3090	0	0	0.246286	0.010269	0.00585854
1624	0	18	124	64	5100	0	0	0.238111	0.0100242	0.0103642
1625	0	18	125	128	5618	0	0	0.22594	0.0115581	0.0132684
1626	0	18	126	64	6660	0	0	0.28468	0.0131574	0.0188508
1627	0	18	127	128	2992	0	0	0.339255	0.0139517	0.0090166
1628	0	19	21	128	5712	0	0	0.233874	0.0107142	0.0129954
1629	0	19	23	128	5632	0	0	0.24745	0.0146741	0.0175324
1630	0	19	24	128	3446	0	0	0.308425	0.0145741	0.0107839
1631	0	19	27	128	4308	0	0	0.249059	0.0100483	0.00858101
1632	0	19	32	128	9110	0	0	0.251211	0.0143046	0.0304865
1633	0	19	33	128	4586	0	0	0.290045	0.0107112	0.0103922
1634	0	19	34	128	4148	0	0	0.283549	0.0102622	0.00873268
1635	0	19	38	128	4124	0	0	0.219091	0.0102857	0.00814472
1636	0	19	39	128	5028	0	0	0.233747	0.0143114	0.0170073
1637	0	19	40	128	5270	0	0	0.257513	0.0133017	0.0173257
1638	0	19	41	128	5644	0	0	0.304058	0.014073	0.0186057
1639	0	19	43	128	3260	0	0	0.325662	0.0139097	0.00999804
1640	0	19	44	128	6308	0	0	0.25021	0.0107213	0.0138972
1641	0	19	46	128	5924	0	0	0.299888	0.0149476	0.0209702
1642	0	19	48	128	3998	0	0	0.324202	0.0119252	0.0106439
1643	0	19	49	128	8636	0	0	0.2589	0.0148421	0.0310411
1644	0	19	50	128	4792	0	0	0.272248	0.0101668	0.0106452
1645	0	19	51	128	9494	0	0	0.194373	0.0106741	0.0211786
1646	0	19	54	128	4916	0	0	0.208838	0.0136971	0.0166548
1647	0	19	55	128	6770	0	0	0.280208	0.0147331	0.0232279
1648	0	19	57	128	4078	0	0	0.26509	0.0140804	0.00801714
1649	0	19	59	128	4172	0	0	0.279944	0.0146564	0.0139954
1650	0	19	60	128	7020	0	0	0.296409	0.0156322	0.0256757
1651	0	19	61	128	7596	0	0	0.294014	0.0113697	0.0227836
1652	0	19	62	128	4738	0	0	0.258203	0.0153453	0.0129174
1653	0	19	63	128	9136	0	0	0.30361	0.0160432	0.0298474
1654	0	19	65	128	5576	0	0	0.323411	0.0156834	0.0193878
1655	0	19	66	128	4480	0	0	0.25614	0.0105462	0.00930768
1656	0	19	67	128	7038	0	0	0.196012	0.00976918	0.0150252
1657	0	19	68	128	6858	0	0	0.244508	0.0149019	0.0212408
1658	0	19	70	128	6344	0	0	0.216112	0.014435	0.0215703
1659	0	19	71	128	3846	0	0	0.274326	0.010873	0.00771821
1660	0	19	72	128	4004	0	0	0.234209	0.0101421	0.00784727
1661	0	19	73	128	5808	0	0	0.231245	0.0108499	0.0127545
1662	0	19	74	128	6116	0	0	0.258486	0.0158328	0.0210505
1663	0	19	76	128	6920	0	0	0.355024	0.010525	0.0149693
1664	0	19	77	128	6850	0	0	0.246331	0.0144711	0.0235437
1665	0	19	78	128	9476	0	0	0.262502	0.0107103	0.0219215
1666	0	19	79	128	6308	0	0	0.214847	0.010457	0.0293757
1667	0	19	80	128	5496	0	0	0.282104	0.0105756	0.011098
1668	0	19	82	128	10294	0	0	0.193096	0.0117897	0.0363343
1669	0	19	84	128	6036	0	0	0.340252	0.0102161	0.0128741
1670	0	19	88	128	3806	0	0	0.321702	0.0108719	0.00846872
1671	0	19	89	128	7156	0	0	0.227432	0.0106797	0.0164698
1672	0	19	90	128	3458	0	0	0.270326	0.0138928	0.0108769
1673	0	19	93	128	3712	0	0	0.286378	0.0104681	0.00766731
1674	0	19	94	128	3818	0	0	0.272498	0.0141581	0.013844
1675	0	19	95	128	4144	0	0	0.312376	0.0166344	0.0137263
1676	0	19	96	128	7116	0	0	0.323053	0.0140745	0.0251446
1677	0	19	99	128	4428	0	0	0.23932	0.0103067	0.0091745
1678	0	19	100	128	11570	0	0	0.19643	0.00860667	0.0262294
1679	0	19	101	128	5374	0	0	0.208406	0.0145181	0.0174102
1680	0	19	104	128	2986	0	0	0.233878	0.0151883	0.00882688
1681	0	19	105	128	6152	0	0	0.254359	0.0115709	0.0135947
1682	0	19	107	128	5892	0	0	0.23991	0.0122848	0.0147938
1683	0	19	108	128	5024	0	0	0.267279	0.0103633	0.00996173
1684	0	19	109	128	3842	0	0	0.26816	0.0151452	0.0125321
1685	0	19	110	128	7298	0	0	0.329054	0.0152063	0.016823
1686	0	19	113	128	9346	0	0	0.217479	0.0104867	0.0325006
1687	0	19	115	128	5984	0	0	0.292216	0.011911	0.0134713
1688	0	19	116	128	4340	0	0	0.223611	0.0112471	0.00883689
1689	0	19	117	128	3392	0	0	0.299748	0.0143545	0.00699723
1690	0	19	118	128	5008	0	0	0.227269	0.0128237	0.0165168
1691	0	19	121	128	5118	0	0	0.30698	0.0138148	0.0161953
1692	0	19	122	128	5458	0	0	0.337871	0.0194603	0.0128386
1693	0	19	123	128	6020	0	0	0.225748	0.0101464	0.0121366
1694	0	19	126	128	4148	0	0	0.2404	0.0142622	0.0133966
1695	0	19	127	128	4278	0	0	0.312425	0.0139797	0.011834
1696	0	21	29	128	6524	0	0	0.213039	0.0134764	0.0210675
1697	0	21	32	128	5630	0	0	0.342245	0.0147152	0.0180122
1698	0	21	33	128	3554	0	0	0.331917	0.0104635	0.0119312
1699	0	21	34	128	4630	0	0	0.275588	0.0104076	0.00944447
1700	0	21	35	128	4924	0	0	0.358628	0.0134671	0.016804
1701	0	21	36	128	5428	0	0	0.356779	0.0147358	0.0173432
1702	0	21	37	128	4796	0	0	0.243491	0.0109776	0.0100732
1703	0	21	38	128	2580	0	0	0.284542	0.0139583	0.00721568
1704	0	21	39	128	4948	0	0	0.250611	0.0117626	0.0157188
1705	0	21	40	128	7024	0	0	0.299381	0.014225	0.0229373
1706	0	21	41	128	13544	0	0	0.282664	0.0140825	0.0508215
1707	0	21	42	128	3764	0	0	0.286832	0.0096065	0.00710801
1708	0	21	43	128	4582	0	0	0.229257	0.0104619	0.00913508
1709	0	21	45	128	10202	0	0	0.191936	0.0101558	0.0232989
1710	0	21	47	128	6026	0	0	0.305177	0.0143227	0.0191298
1711	0	21	49	128	5486	0	0	0.292911	0.0102218	0.0116454
1712	0	21	50	128	6588	0	0	0.224844	0.00992115	0.0138611
1713	0	21	51	128	7266	0	0	0.232118	0.015463	0.0247556
1714	0	21	52	128	2484	0	0	0.352811	0.0146231	0.00731544
1715	0	21	53	128	4018	0	0	0.232831	0.0147284	0.0131819
1716	0	21	54	128	7356	0	0	0.300402	0.01038	0.0260933
1717	0	21	56	128	1460	0	0	0.333048	0.0103356	0.0024218
1718	0	21	57	128	6564	0	0	0.289357	0.0148626	0.022286
1719	0	21	59	128	9262	0	0	0.303077	0.0144514	0.0320766
1720	0	21	60	128	4370	0	0	0.303368	0.010716	0.00910073
1721	0	21	62	128	4300	0	0	0.286448	0.014259	0.0134663
1722	0	21	63	128	3942	0	0	0.311986	0.0106276	0.0079601
1723	0	21	71	128	4040	0	0	0.309134	0.014883	0.0123705
1724	0	21	72	128	4670	0	0	0.333665	0.0148359	0.0149057
1725	0	21	74	128	6490	0	0	0.257973	0.0115574	0.0151369
1726	0	21	76	128	5056	0	0	0.264375	0.0112916	0.011865
1727	0	21	77	128	4608	0	0	0.255048	0.0138025	0.0148416
1728	0	21	78	128	4294	0	0	0.348312	0.0143722	0.0150376
1729	0	21	79	128	6928	0	0	0.313782	0.0166918	0.0227315
1730	0	21	80	128	7126	0	0	0.223956	0.010372	0.0167665
1731	0	21	82	128	4858	0	0	0.236406	0.0105317	0.0109071
1732	0	21	84	128	5212	0	0	0.27142	0.0141745	0.0169945
1733	0	21	87	128	4540	0	0	0.33314	0.0111156	0.0121606
1734	0	21	88	128	9146	0	0	0.240393	0.0128685	0.0241358
1735	0	21	89	128	7196	0	0	0.20696	0.0133482	0.029607
1736	0	21	90	128	5320	0	0	0.28016	0.0142163	0.0169687
1737	0	21	93	128	4382	0	0	0.241691	0.0104329	0.00913822
1738	0	21	95	128	4174	0	0	0.347507	0.0114099	0.00865351
1739	0	21	96	128	7166	0	0	0.316942	0.0145997	0.0241943
1740	0	21	97	128	6530	0	0	0.312986	0.0146571	0.0221699
1741	0	21	99	128	4370	0	0	0.36574	0.0147846	0.0137283
1742	0	21	100	128	5020	0	0	0.297121	0.0108506	0.0106101
1743	0	21	103	128	5602	0	0	0.310347	0.0152315	0.0177639
1744	0	21	104	128	5356	0	0	0.273127	0.0105504	0.0131712
1745	0	21	105	128	5078	0	0	0.330138	0.0150459	0.0160045
1746	0	21	106	128	3624	0	0	0.343179	0.0143027	0.0105978
1747	0	21	114	128	4534	0	0	0.274109	0.0107869	0.00947615
1748	0	21	116	128	2600	0	0	0.247632	0.0107151	0.00507326
1749	0	21	117	128	3912	0	0	0.280663	0.0124656	0.00803985
1750	0	21	118	128	4808	0	0	0.286424	0.0113312	0.0114691
1751	0	21	121	128	4438	0	0	0.234442	0.0101046	0.00894212
1752	0	21	122	128	3252	0	0	0.247997	0.0140583	0.0097988
1753	0	21	123	128	5378	0	0	0.28607	0.0120105	0.01714
1754	0	21	124	128	3990	0	0	0.271242	0.0101327	0.00810566
1755	0	21	125	128	7872	0	0	0.24575	0.0115789	0.0326472
1756	0	21	126	128	3980	0	0	0.257989	0.0138307	0.0143764
1757	0	21	127	128	5892	0	0	0.296854	0.0140692	0.0195978
1758	0	22	23	128	4520	0	0	0.336169	0.0143388	0.013864
1759	0	22	24	64	2748	0	0	0.284303	0.0097336	0.00474535
1760	0	22	27	128	5686	0	0	0.228189	0.0111554	0.011965
1761	0	22	31	128	4122	0	0	0.233729	0.0143433	0.0132158
1762	0	22	32	64	1538	0	0	0.32191	0.0101386	0.00282091
1763	0	22	33	128	4910	0	0	0.233245	0.0101326	0.0100975
1764	0	22	34	64	13764	0	0	0.191821	0.0108411	0.0335204
1765	0	22	35	128	3438	0	0	0.282837	0.0138699	0.0105765
1766	0	22	37	128	4910	0	0	0.300267	0.0141051	0.0155139
1767	0	22	38	64	5726	0	0	0.270237	0.0102498	0.0120711
1768	0	22	39	128	7376	0	0	0.218836	0.010085	0.0160257
1769	0	22	41	128	4382	0	0	0.292469	0.0148051	0.0134068
1770	0	22	42	64	6176	0	0	0.317171	0.0139829	0.0145665
1771	0	22	44	64	4076	0	0	0.249236	0.0145771	0.00956936
1772	0	22	47	128	3596	0	0	0.207177	0.0100754	0.00879528
1773	0	22	48	64	3290	0	0	0.307763	0.0114392	0.00986303
1774	0	22	49	128	3004	0	0	0.276318	0.0143104	0.00895209
1775	0	22	51	128	7364	0	0	0.254976	0.0137393	0.0254879
1776	0	22	53	128	7500	0	0	0.275112	0.017534	0.0250414
1777	0	22	54	64	3780	0	0	0.250509	0.0105036	0.00763119
1778	0	22	56	64	3192	0	0	0.294615	0.0141122	0.0101397
1779	0	22	58	64	2838	0	0	0.325706	0.0138062	0.00801025
1780	0	22	59	128	4920	0	0	0.331161	0.00992788	0.0103767
1781	0	22	60	64	3624	0	0	0.20949	0.00999428	0.00675572
1782	0	22	61	128	5046	0	0	0.232888	0.0103541	0.0107703
1783	0	22	62	64	3350	0	0	0.255252	0.0145603	0.0100513
1784	0	22	63	128	9808	0	0	0.280413	0.015846	0.0325192
1785	0	22	66	64	4582	0	0	0.246166	0.0107641	0.0090038
1786	0	22	68	64	5032	0	0	0.245032	0.0146421	0.0164202
1787	0	22	72	64	5680	0	0	0.256717	0.00995614	0.0118524
1788	0	22	73	128	6902	0	0	0.334979	0.0142092	0.0235339
1789	0	22	76	64	5212	0	0	0.265938	0.0112425	0.011968
1790	0	22	77	128	3984	0	0	0.219962	0.0150052	0.0100063
1791	0	22	78	64	3692	0	0	0.314968	0.0142348	0.010946
1792	0	22	79	128	4992	0	0	0.281968	0.0103321	0.0112353
1793	0	22	82	64	6052	0	0	0.263343	0.0103139	0.0125179
1794	0	22	84	64	6126	0	0	0.264643	0.0144763	0.0198772
1795	0	22	87	128	4830	0	0	0.253109	0.00979152	0.0106319
1796	0	22	89	128	5580	0	0	0.256823	0.0149454	0.0179386
1797	0	22	90	64	7526	0	0	0.216165	0.0106549	0.0168293
1798	0	22	93	128	6494	0	0	0.243328	0.0141099	0.021438
1799	0	22	94	64	6502	0	0	0.315842	0.0151013	0.0226804
1800	0	22	96	64	3594	0	0	0.225271	0.0117526	0.00884135
1801	0	22	97	128	3358	0	0	0.250456	0.0154998	0.0101398
1802	0	22	99	128	3686	0	0	0.376684	0.0139907	0.0109102
1803	0	22	100	64	6832	0	0	0.266526	0.0169261	0.0178689
1804	0	22	101	128	3510	0	0	0.238678	0.0101334	0.0077849
1805	0	22	103	128	4396	0	0	0.323361	0.0145964	0.0139158
1806	0	22	104	64	7796	0	0	0.27282	0.0153387	0.0263581
1807	0	22	105	128	7596	0	0	0.280668	0.015277	0.0250177
1808	0	22	106	64	7174	0	0	0.323834	0.0149585	0.0237685
1809	0	22	107	128	7064	0	0	0.271763	0.0105379	0.0153753
1810	0	22	108	64	7566	0	0	0.253803	0.0126161	0.0180256
1811	0	22	110	64	3428	0	0	0.327865	0.015623	0.008811
1812	0	22	113	128	6168	0	0	0.276855	0.0109665	0.0127075
1813	0	22	114	64	5912	0	0	0.267585	0.0105476	0.0125495
1814	0	22	115	128	3654	0	0	0.223569	0.0123288	0.0118375
1815	0	22	117	128	3174	0	0	0.328603	0.0154446	0.0107635
1816	0	22	118	64	7810	0	0	0.239702	0.0148645	0.0283538
1817	0	22	121	128	5298	0	0	0.297753	0.010177	0.0108248
1818	0	22	122	64	5576	0	0	0.244456	0.0178109	0.0162018
1819	0	22	123	128	3742	0	0	0.260228	0.0104874	0.00731187
1820	0	22	124	64	5456	0	0	0.222471	0.0102969	0.0113496
1821	0	22	125	128	4660	0	0	0.226656	0.0101873	0.0088615
1822	0	22	127	128	4400	0	0	0.279239	0.0146783	0.0134693
1823	0	23	24	128	3444	0	0	0.340684	0.0143427	0.0108417
1824	0	23	27	128	5536	0	0	0.318521	0.0107004	0.0114487
1825	0	23	29	128	5126	0	0	0.239082	0.0117892	0.011657
1826	0	23	32	128	5464	0	0	0.237379	0.0114068	0.0116924
1827	0	23	34	128	5660	0	0	0.254674	0.0154372	0.0185239
1828	0	23	35	128	9212	0	0	0.301067	0.0152725	0.0330718
1829	0	23	38	128	3992	0	0	0.28934	0.0160872	0.0131843
1830	0	23	40	128	5830	0	0	0.320625	0.0148181	0.0195579
1831	0	23	42	128	9446	0	0	0.283175	0.0128775	0.0212861
1832	0	23	43	128	10996	0	0	0.244256	0.0110707	0.0272049
1833	0	23	44	128	4486	0	0	0.313783	0.0144501	0.0150522
1834	0	23	45	128	4098	0	0	0.303266	0.0125367	0.0100399
1835	0	23	46	128	7408	0	0	0.257963	0.011039	0.0164774
1836	0	23	47	128	3454	0	0	0.226394	0.0147527	0.0107036
1837	0	23	48	128	6464	0	0	0.306429	0.0155253	0.0221948
1838	0	23	51	128	7056	0	0	0.268513	0.0161133	0.0224542
1839	0	23	52	128	5440	0	0	0.292919	0.0100565	0.0111528
1840	0	23	53	128	5452	0	0	0.222991	0.0115875	0.0139692
1841	0	23	55	128	3760	0	0	0.267808	0.0101056	0.00794525
1842	0	23	56	128	2216	0	0	0.236342	0.0103308	0.0042983
1843	0	23	57	128	4764	0	0	0.238183	0.0100372	0.0104429
1844	0	23	58	128	5236	0	0	0.325761	0.0139229	0.0160511
1845	0	23	60	128	3300	0	0	0.361229	0.0101741	0.00940768
1846	0	23	61	128	6134	0	0	0.26273	0.00990949	0.0128717
1847	0	23	63	128	8840	0	0	0.199489	0.0166216	0.0313756
1848	0	23	64	128	1932	0	0	0.292581	0.00951253	0.00350692
1849	0	23	68	128	5966	0	0	0.224033	0.0149377	0.0212919
1850	0	23	71	128	7554	0	0	0.224581	0.0158256	0.0280163
1851	0	23	72	128	7092	0	0	0.238206	0.0106545	0.015733
1852	0	23	73	128	11222	0	0	0.280379	0.0161797	0.029577
1853	0	23	74	128	5010	0	0	0.2017	0.0102804	0.01084
1854	0	23	77	128	4318	0	0	0.31068	0.011235	0.00877208
1855	0	23	78	128	5036	0	0	0.259973	0.010298	0.0103657
1856	0	23	79	128	5996	0	0	0.290492	0.0152744	0.0195566
1857	0	23	80	128	4878	0	0	0.312225	0.0142729	0.0165037
1858	0	23	87	128	3852	0	0	0.287035	0.014218	0.0109826
1859	0	23	89	128	4720	0	0	0.28399	0.00998633	0.00969681
1860	0	23	90	128	5142	0	0	0.21691	0.0102501	0.0106964
1861	0	23	94	128	6090	0	0	0.231191	0.0120991	0.0127143
1862	0	23	95	128	3132	0	0	0.357773	0.013893	0.00949381
1863	0	23	99	128	4654	0	0	0.301335	0.0121663	0.0109053
1864	0	23	100	128	5082	0	0	0.340038	0.0148165	0.0164973
1865	0	23	104	128	6162	0	0	0.219529	0.010512	0.012847
1866	0	23	105	128	2704	0	0	0.288019	0.0136709	0.00789987
1867	0	23	106	128	8880	0	0	0.260617	0.0102646	0.0225861
1868	0	23	107	128	5714	0	0	0.294997	0.0145811	0.020501
1869	0	23	108	128	3924	0	0	0.277692	0.0103694	0.00795066
1870	0	23	110	128	3742	0	0	0.302719	0.0102271	0.00748063
1871	0	23	113	128	6026	0	0	0.189944	0.0136969	0.01589
1872	0	23	115	128	4296	0	0	0.260202	0.014268	0.00950126
1873	0	23	116	128	6532	0	0	0.285644	0.0106043	0.0144735
1874	0	23	121	128	6682	0	0	0.311382	0.0107543	0.0137953
1875	0	23	123	128	5010	0	0	0.236684	0.0139882	0.0118563
1876	0	23	124	128	4942	0	0	0.301167	0.0104043	0.0100726
1877	0	23	125	128	5444	0	0	0.2139	0.0111357	0.0110293
1878	0	23	126	128	5184	0	0	0.303614	0.0146644	0.0180472
1879	0	23	127	128	13068	0	0	0.276654	0.0123271	0.0457318
1880	0	24	27	128	3136	0	0	0.3448	0.0142766	0.0093511
1881	0	24	31	128	3202	0	0	0.269677	0.0106314	0.00579766
1882	0	24	33	128	5870	0	0	0.22078	0.00987472	0.0120275
1883	0	24	34	64	5396	0	0	0.177663	0.0106236	0.0126166
1884	0	24	35	128	4140	0	0	0.337032	0.0138433	0.0126986
1885	0	24	36	32	5998	0	0	0.314202	0.0142594	0.0200209
1886	0	24	37	128	4458	0	0	0.348802	0.0144329	0.0149247
1887	0	24	38	64	2586	0	0	0.243315	0.0102172	0.0059026
1888	0	24	39	128	5174	0	0	0.268096	0.0143857	0.016602
1889	0	24	41	128	5532	0	0	0.282302	0.0104354	0.010967
1890	0	24	42	64	4752	0	0	0.276389	0.0148444	0.0149112
1891	0	24	44	32	5654	0	0	0.263343	0.0103301	0.0122765
1892	0	24	45	128	10344	0	0	0.280557	0.0143444	0.0235847
1893	0	24	46	64	5358	0	0	0.228293	0.0149187	0.0139433
1894	0	24	47	128	3904	0	0	0.256503	0.00999084	0.00809812
1895	0	24	48	16	3936	0	0	0.292191	0.010346	0.00816755
1896	0	24	49	128	5208	0	0	0.292464	0.0142838	0.0126062
1897	0	24	50	64	4534	0	0	0.286006	0.0155742	0.0147292
1898	0	24	52	32	7562	0	0	0.256024	0.0103016	0.0163333
1899	0	24	53	128	6864	0	0	0.305446	0.0104121	0.0153664
1900	0	24	54	64	4880	0	0	0.230716	0.015097	0.0164652
1901	0	24	55	128	3806	0	0	0.270301	0.0107048	0.00774635
1902	0	24	56	16	5230	0	0	0.327558	0.0103597	0.0111577
1903	0	24	57	128	6188	0	0	0.203432	0.0107054	0.0135072
1904	0	24	58	64	4744	0	0	0.324813	0.016791	0.0127948
1905	0	24	60	32	3162	0	0	0.214183	0.0110144	0.00623964
1906	0	24	61	128	7716	0	0	0.275174	0.0114904	0.0163709
1907	0	24	63	128	7786	0	0	0.321583	0.0155629	0.027456
1908	0	24	64	16	4872	0	0	0.32639	0.0160197	0.016493
1909	0	24	66	64	3924	0	0	0.251971	0.0100311	0.00790055
1910	0	24	67	128	6220	0	0	0.220869	0.0103637	0.0131095
1911	0	24	68	32	5414	0	0	0.257578	0.0155778	0.0175192
1912	0	24	71	128	5600	0	0	0.292899	0.0150203	0.0193765
1913	0	24	72	16	3978	0	0	0.325748	0.0138279	0.00977514
1914	0	24	76	32	9400	0	0	0.311311	0.014418	0.0340903
1915	0	24	80	16	5086	0	0	0.309444	0.0139217	0.0165279
1916	0	24	84	32	5262	0	0	0.294536	0.0144816	0.0177241
1917	0	24	88	16	5270	0	0	0.241396	0.0129834	0.014476
1918	0	24	94	64	5534	0	0	0.326019	0.0144249	0.0159736
1919	0	24	96	16	5534	0	0	0.260962	0.0143316	0.0173111
1920	0	24	97	128	11358	0	0	0.247529	0.013662	0.041216
1921	0	24	99	128	8766	0	0	0.272725	0.0144326	0.0287481
1922	0	24	101	128	8056	0	0	0.278671	0.0147262	0.0285401
1923	0	24	105	128	4640	0	0	0.339433	0.0145722	0.014819
1924	0	24	106	64	6970	0	0	0.282582	0.0141564	0.0229181
1925	0	24	107	128	4012	0	0	0.228709	0.012111	0.01047
1926	0	24	109	128	5934	0	0	0.31884	0.0117612	0.0151738
1927	0	24	110	64	5888	0	0	0.229016	0.0109009	0.0138922
1928	0	24	113	128	2920	0	0	0.272417	0.0131209	0.00886465
1929	0	24	114	64	4274	0	0	0.289637	0.0151162	0.0146851
1930	0	24	117	128	5634	0	0	0.341422	0.0143518	0.0206911
1931	0	24	118	64	7446	0	0	0.235069	0.0115977	0.0179358
1932	0	24	121	128	4358	0	0	0.238733	0.0102534	0.00949246
1933	0	24	124	32	4272	0	0	0.245213	0.0152444	0.015146
1934	0	24	125	128	5864	0	0	0.318932	0.015998	0.0198475
1935	0	24	126	64	4406	0	0	0.294442	0.010872	0.00981247
1936	0	25	27	128	5634	0	0	0.269918	0.0140704	0.0188325
1937	0	25	29	128	6580	0	0	0.294218	0.00972841	0.013944
1938	0	25	32	128	5840	0	0	0.266808	0.00997991	0.0123084
1939	0	25	33	128	9260	0	0	0.236593	0.0107572	0.031832
1940	0	25	35	128	5864	0	0	0.280587	0.0147308	0.0191097
1941	0	25	36	128	4080	0	0	0.286306	0.0108726	0.00830214
1942	0	25	37	128	3926	0	0	0.274872	0.0105338	0.00801733
1943	0	25	38	128	4028	0	0	0.265854	0.0139977	0.0126413
1944	0	25	39	128	3902	0	0	0.335887	0.0143797	0.0119127
1945	0	25	40	128	9690	0	0	0.256177	0.0136933	0.0323268
1946	0	25	41	128	3880	0	0	0.316314	0.0109653	0.00856892
1947	0	25	42	128	4600	0	0	0.366825	0.0147661	0.014814
1948	0	25	43	128	5082	0	0	0.3225	0.015058	0.0158018
1949	0	25	44	128	8576	0	0	0.249415	0.0104589	0.0189094
1950	0	25	51	128	5804	0	0	0.308033	0.0145846	0.019733
1951	0	25	52	128	6572	0	0	0.293475	0.0148481	0.0230974
1952	0	25	53	128	5794	0	0	0.255247	0.0106293	0.0158292
1953	0	25	55	128	3810	0	0	0.290285	0.014281	0.0123849
1954	0	25	56	128	6292	0	0	0.313584	0.0146096	0.0202783
1955	0	25	57	128	7170	0	0	0.339782	0.0140035	0.0245371
1956	0	25	61	128	8852	0	0	0.238477	0.0149332	0.0331135
1957	0	25	62	128	4482	0	0	0.338193	0.0140303	0.0139928
1958	0	25	63	128	7784	0	0	0.278771	0.0103841	0.0172273
1959	0	25	64	128	2640	0	0	0.311449	0.0131266	0.00486044
1960	0	25	66	128	6318	0	0	0.255269	0.0149313	0.0198263
1961	0	25	67	128	5246	0	0	0.305951	0.0105826	0.0110634
1962	0	25	68	128	6552	0	0	0.198035	0.0110301	0.0184584
1963	0	25	70	128	5392	0	0	0.303886	0.0151732	0.0197595
1964	0	25	77	128	4042	0	0	0.304774	0.0141812	0.0125514
1965	0	25	79	128	4600	0	0	0.334012	0.014264	0.0149356
1966	0	25	80	128	6854	0	0	0.29327	0.0105706	0.0153524
1967	0	25	84	128	6350	0	0	0.230446	0.01072	0.0138215
1968	0	25	87	128	3512	0	0	0.26192	0.0104725	0.00728538
1969	0	25	89	128	3418	0	0	0.242035	0.00980697	0.00664654
1970	0	25	90	128	11112	0	0	0.240987	0.0143351	0.038772
1971	0	25	92	128	4762	0	0	0.257838	0.015574	0.0155486
1972	0	25	93	128	3024	0	0	0.365236	0.0142727	0.00870574
1973	0	25	94	128	9978	0	0	0.229865	0.0142932	0.0327774
1974	0	25	95	128	3666	0	0	0.296773	0.0100294	0.00708325
1975	0	25	96	128	4826	0	0	0.21938	0.0150525	0.0159182
1976	0	25	106	128	4030	0	0	0.373377	0.0139028	0.0159874
1977	0	25	108	128	5012	0	0	0.323168	0.0143321	0.0157303
1978	0	25	109	128	3750	0	0	0.311423	0.013646	0.0112936
1979	0	25	110	128	4046	0	0	0.338141	0.0144281	0.0135256
1980	0	25	113	128	4536	0	0	0.357241	0.0151204	0.010945
1981	0	25	114	128	7406	0	0	0.30018	0.0138321	0.024754
1982	0	25	115	128	4048	0	0	0.295778	0.0144436	0.0137973
1983	0	25	116	128	5534	0	0	0.287253	0.010445	0.011367
1984	0	25	117	128	4198	0	0	0.210593	0.0107628	0.0105134
1985	0	25	118	128	4466	0	0	0.318176	0.0151757	0.0150679
1986	0	25	121	128	3486	0	0	0.358218	0.0147394	0.0107998
1987	0	25	122	128	5540	0	0	0.33901	0.0140134	0.0192971
1988	0	27	32	128	10194	0	0	0.266657	0.0119769	0.0256573
1989	0	27	33	128	4206	0	0	0.244106	0.0158217	0.0161449
1990	0	27	34	128	10450	0	0	0.261863	0.0105889	0.0242508
1991	0	27	35	128	5660	0	0	0.203509	0.0101697	0.0135888
1992	0	27	36	128	4864	0	0	0.287143	0.00990905	0.0126923
1993	0	27	37	128	3378	0	0	0.253887	0.0145858	0.0100405
1994	0	27	38	128	5346	0	0	0.324353	0.0142936	0.0116025
1995	0	27	39	128	5782	0	0	0.266198	0.0147584	0.0145786
1996	0	27	42	128	7354	0	0	0.223804	0.0111189	0.0164718
1997	0	27	45	128	5782	0	0	0.280802	0.0148249	0.0208622
1998	0	27	50	128	2942	0	0	0.306832	0.0151504	0.00949298
1999	0	27	51	128	3890	0	0	0.301861	0.0149012	0.0123954
2000	0	27	52	128	4404	0	0	0.270915	0.016632	0.0142608
2001	0	27	53	128	3908	0	0	0.305792	0.0155804	0.0122546
2002	0	27	54	128	6676	0	0	0.27497	0.0162662	0.0227135
2003	0	27	55	128	5666	0	0	0.295444	0.010489	0.0147068
2004	0	27	58	128	4422	0	0	0.309957	0.0151361	0.014623
2005	0	27	59	128	3644	0	0	0.317556	0.0101623	0.00691852
2006	0	27	61	128	5694	0	0	0.264496	0.0108694	0.0126712
2007	0	27	62	128	4678	0	0	0.282027	0.0109524	0.0107167
2008	0	27	63	128	4956	0	0	0.222605	0.0144204	0.0138566
2009	0	27	68	128	2842	0	0	0.323887	0.0142845	0.008668
2010	0	27	70	128	4570	0	0	0.33864	0.0106401	0.00943002
2011	0	27	71	128	3538	0	0	0.255798	0.00959324	0.00708405
2012	0	27	72	128	5648	0	0	0.279123	0.0149125	0.0180698
2013	0	27	73	128	4358	0	0	0.261909	0.0106568	0.00950113
2014	0	27	74	128	3482	0	0	0.340305	0.0137494	0.0108774
2015	0	27	76	128	9524	0	0	0.27921	0.0156028	0.03398
2016	0	27	77	128	4180	0	0	0.279049	0.0101103	0.00845326
2017	0	27	78	128	6244	0	0	0.266542	0.0145527	0.0209005
2018	0	27	79	128	5342	0	0	0.310902	0.0145218	0.0161571
2019	0	27	80	128	4234	0	0	0.289778	0.0146452	0.0134721
2020	0	27	87	128	5014	0	0	0.259854	0.0104017	0.0107418
2021	0	27	88	128	5302	0	0	0.195709	0.0112393	0.0122747
2022	0	27	89	128	5384	0	0	0.297805	0.015325	0.0180024
2023	0	27	90	128	4532	0	0	0.285579	0.0162326	0.0148767
2024	0	27	92	128	6928	0	0	0.219517	0.0114425	0.0167312
2025	0	27	93	128	4530	0	0	0.269433	0.0116651	0.010321
2026	0	27	95	128	5114	0	0	0.321277	0.0149283	0.0181187
2027	0	27	96	128	3338	0	0	0.321403	0.0103438	0.00691569
2028	0	27	97	128	4616	0	0	0.257469	0.0106789	0.00934396
2029	0	27	100	128	4404	0	0	0.323879	0.0144509	0.00897438
2030	0	27	105	128	4620	0	0	0.257725	0.0147899	0.0146543
2031	0	27	106	128	4752	0	0	0.327439	0.0138238	0.0142448
2032	0	27	107	128	6890	0	0	0.283322	0.0104587	0.0146465
2033	0	27	108	128	6206	0	0	0.226297	0.010155	0.0131515
2034	0	27	109	128	3886	0	0	0.247556	0.0145553	0.0118828
2035	0	27	113	128	4402	0	0	0.258574	0.0124735	0.0120593
2036	0	27	114	128	4802	0	0	0.312697	0.0142773	0.0157246
2037	0	27	117	128	8172	0	0	0.312945	0.0142563	0.0301249
2038	0	27	123	128	11508	0	0	0.229276	0.0113	0.028228
2039	0	27	124	128	6010	0	0	0.237469	0.0102735	0.0125038
2040	0	27	126	128	6464	0	0	0.295305	0.0143235	0.0209474
2041	0	27	127	128	5458	0	0	0.280555	0.0143531	0.0180007
2042	0	29	32	128	3554	0	0	0.292665	0.00970791	0.0069631
2043	0	29	33	128	6310	0	0	0.228749	0.0107831	0.0135534
2044	0	29	34	128	3060	0	0	0.338023	0.0147564	0.00964863
2045	0	29	35	128	7054	0	0	0.291046	0.0144818	0.0246355
2046	0	29	36	128	7026	0	0	0.207805	0.0102147	0.01509
2047	0	29	39	128	3678	0	0	0.22783	0.0103047	0.00713263
2048	0	29	40	128	9720	0	0	0.207666	0.0108046	0.0218716
2049	0	29	41	128	4160	0	0	0.241468	0.0154818	0.0147074
2050	0	29	42	128	4322	0	0	0.250971	0.0117892	0.0101205
2051	0	29	43	128	3676	0	0	0.240313	0.0141165	0.0147587
2052	0	29	44	128	3712	0	0	0.238799	0.0143617	0.0109419
2053	0	29	45	128	5474	0	0	0.218726	0.0107158	0.0116415
2054	0	29	46	128	3020	0	0	0.287103	0.0144864	0.00901885
2055	0	29	49	128	5476	0	0	0.288287	0.0102122	0.0143314
2056	0	29	53	128	11066	0	0	0.259233	0.0153874	0.0244299
2057	0	29	54	128	7136	0	0	0.251974	0.0114964	0.0215852
2058	0	29	55	128	6378	0	0	0.288701	0.0146615	0.0163425
2059	0	29	56	128	7024	0	0	0.263032	0.0133132	0.0168662
2060	0	29	59	128	5722	0	0	0.239911	0.010649	0.0119932
2061	0	29	60	128	16944	0	0	0.235079	0.0125652	0.039216
2062	0	29	61	128	5228	0	0	0.269919	0.0120623	0.0124115
2063	0	29	63	128	3784	0	0	0.289469	0.0104836	0.00731168
2064	0	29	64	128	2566	0	0	0.221068	0.00997045	0.00473323
2065	0	29	66	128	5554	0	0	0.324882	0.0140595	0.0176371
2066	0	29	70	128	6912	0	0	0.249574	0.0104066	0.0145491
2067	0	29	71	128	6136	0	0	0.247917	0.0121407	0.0150295
2068	0	29	73	128	7290	0	0	0.220815	0.0108555	0.015519
2069	0	29	74	128	5510	0	0	0.255408	0.0132831	0.0129209
2070	0	29	76	128	7852	0	0	0.297661	0.0145359	0.0276032
2071	0	29	79	128	5958	0	0	0.300602	0.0127989	0.0137789
2072	0	29	80	128	8618	0	0	0.264652	0.0140114	0.0219415
2073	0	29	84	128	6714	0	0	0.298241	0.0146524	0.0220386
2074	0	29	89	128	8544	0	0	0.27034	0.013695	0.0288006
2075	0	29	92	128	4444	0	0	0.242922	0.0118786	0.0095653
2076	0	29	93	128	2934	0	0	0.296255	0.0139706	0.00871207
2077	0	29	94	128	3772	0	0	0.305197	0.0106173	0.00750642
2078	0	29	95	128	5756	0	0	0.278356	0.0155586	0.0146619
2079	0	29	99	128	3940	0	0	0.290268	0.015414	0.0119172
2080	0	29	100	128	2656	0	0	0.320916	0.010647	0.0052148
2081	0	29	101	128	4276	0	0	0.234453	0.0104703	0.00934113
2082	0	29	105	128	4960	0	0	0.234168	0.0108021	0.0103437
2083	0	29	110	128	5520	0	0	0.286882	0.0112095	0.0127153
2084	0	29	113	128	5200	0	0	0.221474	0.0100635	0.0111558
2085	0	29	114	128	5408	0	0	0.274089	0.0118521	0.0135064
2086	0	29	115	128	3454	0	0	0.224836	0.00995687	0.00677378
2087	0	29	118	128	5478	0	0	0.312638	0.0148997	0.0167786
2088	0	29	122	128	5066	0	0	0.253093	0.0105226	0.0102478
2089	0	29	123	128	4230	0	0	0.278515	0.0106427	0.00863808
2090	0	29	124	128	6004	0	0	0.215483	0.010682	0.0130948
2091	0	31	32	128	8250	0	0	0.24216	0.0127468	0.0201612
2092	0	31	33	128	5406	0	0	0.312891	0.015006	0.0166123
2093	0	31	34	128	5108	0	0	0.301601	0.0112683	0.0130098
2094	0	31	35	128	9894	0	0	0.260293	0.01474	0.0333645
2095	0	31	36	128	5840	0	0	0.25432	0.0147323	0.01953
2096	0	31	37	128	5904	0	0	0.277503	0.0108084	0.0125067
2097	0	31	38	128	3714	0	0	0.285379	0.0104912	0.00755234
2098	0	31	40	128	5790	0	0	0.295079	0.014108	0.0186614
2099	0	31	41	128	5968	0	0	0.29683	0.0102623	0.0145617
2100	0	31	42	128	3436	0	0	0.274975	0.016512	0.00818864
2101	0	31	43	128	4728	0	0	0.309949	0.0137542	0.0153679
2102	0	31	44	128	5570	0	0	0.250834	0.0112261	0.0118543
2103	0	31	45	128	3082	0	0	0.221359	0.014123	0.00990915
2104	0	31	46	128	3114	0	0	0.339256	0.0142956	0.00935492
2105	0	31	48	128	5900	0	0	0.302407	0.0101302	0.0125829
2106	0	31	49	128	3834	0	0	0.228866	0.0106078	0.00705763
2107	0	31	50	128	7022	0	0	0.210002	0.0170274	0.0239364
2108	0	31	51	128	4200	0	0	0.265775	0.010966	0.0087258
2109	0	31	52	128	4806	0	0	0.253292	0.012086	0.0112387
2110	0	31	53	128	4236	0	0	0.274797	0.0151854	0.0134413
2111	0	31	54	128	4994	0	0	0.329512	0.0154828	0.0162446
2112	0	31	56	128	4196	0	0	0.342343	0.0149815	0.0124067
2113	0	31	58	128	4862	0	0	0.340874	0.0144171	0.0156347
2114	0	31	59	128	8340	0	0	0.318048	0.0115119	0.0240367
2115	0	31	60	128	5590	0	0	0.279491	0.014436	0.0179078
2116	0	31	62	128	6246	0	0	0.240598	0.0110278	0.0142868
2117	0	31	63	128	8892	0	0	0.214163	0.0105319	0.0212291
2118	0	31	64	128	6094	0	0	0.237916	0.0107781	0.0137028
2119	0	31	71	128	4864	0	0	0.290696	0.0140136	0.0149507
2120	0	31	79	128	4684	0	0	0.31469	0.0137505	0.015105
2121	0	31	87	128	5378	0	0	0.298702	0.0143792	0.0174116
2122	0	31	89	128	4792	0	0	0.338872	0.0132141	0.01259
2123	0	31	93	128	3434	0	0	0.323121	0.0137538	0.0109483
2124	0	31	96	128	5698	0	0	0.252361	0.0146681	0.0178446
2125	0	31	97	128	3056	0	0	0.223251	0.0115959	0.006893
2126	0	31	99	128	8128	0	0	0.328619	0.0145732	0.0242057
2127	0	31	100	128	3050	0	0	0.328267	0.0105883	0.00649409
2128	0	31	101	128	3532	0	0	0.228497	0.0100033	0.00656716
2129	0	31	105	128	5818	0	0	0.242661	0.0163133	0.0191575
2130	0	31	106	128	3790	0	0	0.245874	0.0109222	0.00880913
2131	0	31	107	128	5800	0	0	0.266069	0.0106446	0.0125185
2132	0	31	108	128	6480	0	0	0.262929	0.014794	0.0218914
2133	0	31	109	128	4898	0	0	0.309858	0.0147055	0.0162391
2134	0	31	110	128	5384	0	0	0.302333	0.0147363	0.0176741
2135	0	31	113	128	6842	0	0	0.331147	0.014818	0.0220876
2136	0	31	114	128	6832	0	0	0.348632	0.0141041	0.016124
2137	0	31	115	128	7070	0	0	0.254989	0.0108978	0.0151752
2138	0	31	116	128	5378	0	0	0.265036	0.0105735	0.0108481
2139	0	31	117	128	1368	0	0	0.251307	0.00986512	0.00216918
2140	0	31	118	128	5822	0	0	0.286288	0.0106844	0.012239
2141	0	31	122	128	4962	0	0	0.219432	0.0138444	0.0155997
2142	0	31	123	128	10980	0	0	0.267495	0.0140073	0.0390047
2143	0	31	124	128	8870	0	0	0.340414	0.0152316	0.0304002
2144	0	31	126	128	4274	0	0	0.30729	0.0148379	0.0135715
2145	0	31	127	128	4366	0	0	0.285138	0.0136104	0.0134317
2146	0	32	39	128	6326	0	0	0.26536	0.0101056	0.0155367
2147	0	32	41	128	3236	0	0	0.298898	0.0100493	0.00619209
2148	0	32	45	128	4460	0	0	0.261103	0.0151475	0.0139322
2149	0	32	47	128	5452	0	0	0.298629	0.0109131	0.0121947
2150	0	32	55	128	5840	0	0	0.248846	0.0115385	0.0140964
2151	0	32	57	128	5152	0	0	0.22716	0.015698	0.0163824
2152	0	32	61	128	8592	0	0	0.242266	0.0136264	0.0215676
2153	0	32	64	4	1234	0	0	0.132943	0.0077409	0.00182071
2154	0	32	66	64	5396	0	0	0.278294	0.0140064	0.0179359
2155	0	32	68	32	4788	0	0	0.282247	0.0102341	0.010968
2156	0	32	70	64	3348	0	0	0.346468	0.0145331	0.0102011
2157	0	32	72	16	3556	0	0	0.310818	0.0142892	0.00978722
2158	0	32	73	128	7220	0	0	0.27462	0.0107687	0.0155829
2159	0	32	74	64	5614	0	0	0.266605	0.0139955	0.0183939
2160	0	32	76	32	4772	0	0	0.297216	0.0164723	0.0173294
2161	0	32	77	128	6158	0	0	0.343526	0.0144158	0.0199252
2162	0	32	78	64	4486	0	0	0.269994	0.0139369	0.0141637
2163	0	32	80	8	6396	0	0	0.237953	0.0111861	0.0138429
2164	0	32	84	32	6080	0	0	0.247824	0.0147974	0.0195187
2165	0	32	88	16	6726	0	0	0.305644	0.0147242	0.0209742
2166	0	32	90	64	1982	0	0	0.330721	0.0141407	0.00553352
2167	0	32	92	32	5314	0	0	0.323438	0.0145163	0.0169012
2168	0	32	94	64	3866	0	0	0.234935	0.010318	0.00778397
2169	0	32	100	32	11984	0	0	0.275814	0.0112389	0.0328518
2170	0	32	106	64	7330	0	0	0.252207	0.014786	0.0239904
2171	0	32	108	32	5968	0	0	0.248402	0.010777	0.0120485
2172	0	32	110	64	3174	0	0	0.275149	0.0140918	0.00916453
2173	0	32	116	32	6848	0	0	0.356404	0.0146743	0.0229517
2174	0	32	122	64	9586	0	0	0.310888	0.0146937	0.0331044
2175	0	32	124	32	6268	0	0	0.213039	0.014369	0.0210121
2176	0	32	126	64	5148	0	0	0.341705	0.0104276	0.0120468
2177	0	33	34	128	1966	0	0	0.247265	0.0136433	0.0056754
2178	0	33	37	128	6082	0	0	0.324026	0.0152401	0.0195299
2179	0	33	40	128	7330	0	0	0.303809	0.0147918	0.0242383
2180	0	33	41	128	5008	0	0	0.256838	0.0100401	0.0117411
2181	0	33	43	128	2556	0	0	0.325166	0.0146137	0.00546268
2182	0	33	47	128	10020	0	0	0.329193	0.0146167	0.0332377
2183	0	33	49	128	7032	0	0	0.310553	0.0125875	0.0232428
2184	0	33	52	128	5446	0	0	0.248678	0.0108003	0.0119067
2185	0	33	53	128	5290	0	0	0.270464	0.013981	0.0171316
2186	0	33	54	128	3980	0	0	0.361699	0.0145311	0.0124604
2187	0	33	55	128	5052	0	0	0.340346	0.0170821	0.0167546
2188	0	33	58	128	5042	0	0	0.309487	0.0146233	0.0163548
2189	0	33	59	128	5930	0	0	0.248804	0.010907	0.0143731
2190	0	33	60	128	6320	0	0	0.249389	0.0148683	0.019223
2191	0	33	61	128	6322	0	0	0.256968	0.0142821	0.0202912
2192	0	33	64	128	4330	0	0	0.241666	0.00991274	0.00895679
2193	0	33	72	128	4318	0	0	0.240613	0.0145704	0.0136058
2194	0	33	73	128	6270	0	0	0.321194	0.0146697	0.0201092
2195	0	33	74	128	4406	0	0	0.330703	0.0146056	0.014308
2196	0	33	77	128	3828	0	0	0.350685	0.0143124	0.0122219
2197	0	33	78	128	5364	0	0	0.328496	0.0144688	0.0165768
2198	0	33	79	128	8150	0	0	0.301044	0.0132161	0.017482
2199	0	33	80	128	6928	0	0	0.296905	0.0145174	0.0237174
2200	0	33	92	128	2500	0	0	0.33696	0.0136327	0.0071482
2201	0	33	94	128	3462	0	0	0.349051	0.014357	0.00744221
2202	0	33	97	128	3070	0	0	0.166549	0.0078933	0.00961916
2203	0	33	101	128	6872	0	0	0.241683	0.0148872	0.0239142
2204	0	33	107	128	5142	0	0	0.29719	0.014592	0.0165109
2205	0	33	108	128	5424	0	0	0.317667	0.0149636	0.0173364
2206	0	33	109	128	3734	0	0	0.324703	0.0100195	0.0071642
2207	0	33	110	128	9562	0	0	0.228336	0.0104696	0.0212803
2208	0	33	115	128	6010	0	0	0.229024	0.0137906	0.0125591
2209	0	33	116	128	2442	0	0	0.323572	0.0141536	0.00677979
2210	0	33	122	128	3926	0	0	0.31195	0.014219	0.0125627
2211	0	33	127	128	4650	0	0	0.266661	0.0149403	0.01521
2212	0	34	37	128	5018	0	0	0.282423	0.0101561	0.0107314
2213	0	34	38	64	3588	0	0	0.291086	0.0145394	0.0108065
2214	0	34	40	64	3228	0	0	0.302481	0.0130151	0.006677
2215	0	34	43	128	3376	0	0	0.323602	0.0142388	0.00996133
2216	0	34	47	128	11078	0	0	0.275269	0.010768	0.0255284
2217	0	34	48	64	6308	0	0	0.30966	0.0144339	0.0215645
2218	0	34	50	64	7726	0	0	0.327983	0.0151566	0.0262817
2219	0	34	51	128	6480	0	0	0.271024	0.0118434	0.0161545
2220	0	34	52	64	3006	0	0	0.259104	0.0134975	0.0102866
2221	0	34	57	128	5542	0	0	0.294115	0.0111917	0.0121059
2222	0	34	58	64	10418	0	0	0.20954	0.0111467	0.0336505
2223	0	34	62	64	4764	0	0	0.334559	0.0141344	0.0154944
2224	0	34	68	64	6694	0	0	0.251573	0.0151533	0.0223833
2225	0	34	70	64	7392	0	0	0.264063	0.0146017	0.0232859
2226	0	34	71	128	3972	0	0	0.331578	0.0225153	0.0152182
2227	0	34	72	64	6158	0	0	0.308932	0.0130109	0.0169798
2228	0	34	73	128	7206	0	0	0.256558	0.0102454	0.0158097
2229	0	34	77	128	4644	0	0	0.251539	0.0142524	0.0148815
2230	0	34	78	64	4336	0	0	0.29807	0.0102685	0.00868509
2231	0	34	79	128	5006	0	0	0.312434	0.0101892	0.0110598
2232	0	34	87	128	5262	0	0	0.249352	0.0144327	0.0166373
2233	0	34	88	64	4508	0	0	0.262188	0.00987951	0.00916698
2234	0	34	90	64	4654	0	0	0.317071	0.0144509	0.0148271
2235	0	34	92	64	7702	0	0	0.264877	0.0103828	0.0166432
2236	0	34	93	128	1234	0	0	0.346389	0.0124271	0.00325581
2237	0	34	97	128	4424	0	0	0.289845	0.0147806	0.0110123
2238	0	34	99	128	4886	0	0	0.336211	0.0144115	0.0151063
2239	0	34	100	64	6238	0	0	0.30517	0.0150889	0.0202895
2240	0	34	106	64	8006	0	0	0.26209	0.0135665	0.026771
2241	0	34	108	64	4084	0	0	0.266776	0.0145643	0.013231
2242	0	34	109	128	5022	0	0	0.261799	0.010344	0.0137457
2243	0	34	110	64	5452	0	0	0.240376	0.0140456	0.0177684
2244	0	34	116	64	5210	0	0	0.337543	0.0186874	0.0209975
2245	0	34	117	128	5788	0	0	0.234703	0.0109936	0.0130208
2246	0	34	118	64	7650	0	0	0.215818	0.0190895	0.0298095
2247	0	34	126	64	6728	0	0	0.28811	0.0138301	0.0225344
2248	0	34	127	128	6994	0	0	0.292775	0.0150221	0.023005
2249	0	35	37	128	3632	0	0	0.283799	0.0111063	0.00868171
2250	0	35	38	128	3972	0	0	0.232034	0.0109884	0.00901496
2251	0	35	39	128	5204	0	0	0.258038	0.0124621	0.0179672
2252	0	35	41	128	5506	0	0	0.294435	0.0148286	0.0182792
2253	0	35	43	128	10040	0	0	0.261952	0.0106951	0.0220694
2254	0	35	44	128	4444	0	0	0.201396	0.0113407	0.00976911
2255	0	35	45	128	4492	0	0	0.226123	0.0160537	0.0144618
2256	0	35	55	128	3272	0	0	0.251178	0.0133633	0.010828
2257	0	35	57	128	3670	0	0	0.319749	0.0138169	0.0108888
2258	0	35	58	128	5128	0	0	0.277114	0.0144648	0.0164946
2259	0	35	59	128	2038	0	0	0.325024	0.0108542	0.00391618
2260	0	35	64	128	4064	0	0	0.234322	0.00925372	0.00810642
2261	0	35	66	128	6188	0	0	0.266947	0.0105053	0.0133058
2262	0	35	68	128	3502	0	0	0.250475	0.0101786	0.00714269
2263	0	35	71	128	5506	0	0	0.241542	0.0142992	0.017958
2264	0	35	72	128	3234	0	0	0.273275	0.00984347	0.00661146
2265	0	35	73	128	4122	0	0	0.240347	0.0104599	0.013549
2266	0	35	79	128	3404	0	0	0.333362	0.0142394	0.0064348
2267	0	35	80	128	6322	0	0	0.288654	0.014797	0.0214823
2268	0	35	84	128	6736	0	0	0.299864	0.0147753	0.0224223
2269	0	35	87	128	6088	0	0	0.260258	0.0104141	0.012607
2270	0	35	92	128	5496	0	0	0.269685	0.0102767	0.0116555
2271	0	35	93	128	4162	0	0	0.218362	0.010621	0.00826037
2272	0	35	94	128	6270	0	0	0.2145	0.0108314	0.0165131
2273	0	35	99	128	2840	0	0	0.269632	0.00999418	0.00511907
2274	0	35	100	128	3958	0	0	0.27989	0.0100246	0.00761172
2275	0	35	101	128	6384	0	0	0.239952	0.0125148	0.014858
2276	0	35	110	128	6138	0	0	0.266582	0.019681	0.0139584
2277	0	35	113	128	6836	0	0	0.273726	0.0142272	0.0224519
2278	0	35	114	128	15406	0	0	0.248794	0.014894	0.0560247
2279	0	35	115	128	7192	0	0	0.328937	0.0108346	0.0159572
2280	0	35	116	128	11606	0	0	0.259416	0.0108244	0.0283077
2281	0	35	122	128	2864	0	0	0.306252	0.0105738	0.00563269
2282	0	35	126	128	13566	0	0	0.206109	0.0117347	0.0315485
2283	0	35	127	128	4312	0	0	0.28735	0.016842	0.0136658
2284	0	36	38	64	4180	0	0	0.245955	0.0110929	0.00822839
2285	0	36	39	128	5372	0	0	0.246172	0.0119595	0.0180767
2286	0	36	40	32	4510	0	0	0.346393	0.0112239	0.0094908
2287	0	36	41	128	4132	0	0	0.283993	0.0154298	0.0134777
2288	0	36	43	128	5252	0	0	0.328748	0.0144224	0.0151946
2289	0	36	44	32	4546	0	0	0.261564	0.0106954	0.0108439
2290	0	36	46	64	6102	0	0	0.264242	0.0108051	0.0122972
2291	0	36	47	128	7966	0	0	0.21157	0.0111132	0.0183683
2292	0	36	48	32	4274	0	0	0.250889	0.0111714	0.00926851
2293	0	36	49	128	4578	0	0	0.297201	0.0146399	0.0142021
2294	0	36	55	128	5190	0	0	0.247135	0.010692	0.0107097
2295	0	36	56	32	6488	0	0	0.243262	0.0105953	0.0133953
2296	0	36	57	128	5144	0	0	0.246194	0.0146923	0.0163296
2297	0	36	60	32	5748	0	0	0.245075	0.0130825	0.0171479
2298	0	36	62	64	7400	0	0	0.23533	0.011211	0.0173399
2299	0	36	64	32	4018	0	0	0.235803	0.0100511	0.00893247
2300	0	36	66	64	5354	0	0	0.236104	0.0121247	0.0127898
2301	0	36	74	64	5104	0	0	0.226858	0.0107186	0.0108365
2302	0	36	77	128	4914	0	0	0.255284	0.0104208	0.0113076
2303	0	36	78	64	9738	0	0	0.21562	0.0103248	0.0238538
2304	0	36	80	32	4628	0	0	0.198	0.0147153	0.0167112
2305	0	36	84	32	7376	0	0	0.227005	0.011492	0.019848
2306	0	36	93	128	5276	0	0	0.277849	0.0143765	0.0161166
2307	0	36	94	64	3660	0	0	0.327235	0.0144314	0.0107344
2308	0	36	99	128	6806	0	0	0.277726	0.0124522	0.0269795
2309	0	36	100	32	4146	0	0	0.242077	0.0125315	0.0131649
2310	0	36	101	128	7310	0	0	0.277689	0.0105131	0.0160116
2311	0	36	110	64	3710	0	0	0.21575	0.010203	0.00726082
2312	0	36	113	128	4446	0	0	0.235714	0.0102365	0.00911074
2313	0	36	114	64	3776	0	0	0.331924	0.0104475	0.00710931
2314	0	36	115	128	6650	0	0	0.210297	0.0122497	0.0140227
2315	0	36	116	32	4160	0	0	0.240922	0.0143207	0.0126264
2316	0	36	117	128	4562	0	0	0.277881	0.0122486	0.0102841
2317	0	36	118	64	4586	0	0	0.23547	0.0104692	0.0096152
2318	0	36	122	64	8504	0	0	0.202005	0.0112286	0.0187708
2319	0	37	38	128	4706	0	0	0.247439	0.0175567	0.0152266
2320	0	37	40	128	5528	0	0	0.276843	0.0102008	0.0123162
2321	0	37	46	128	4804	0	0	0.302426	0.0105305	0.0104098
2322	0	37	47	128	4508	0	0	0.308155	0.0101976	0.00905157
2323	0	37	51	128	4692	0	0	0.257704	0.0115538	0.0099057
2324	0	37	52	128	5616	0	0	0.261068	0.0142019	0.0186296
2325	0	37	55	128	6680	0	0	0.279963	0.0139938	0.0229732
2326	0	37	56	128	6572	0	0	0.313622	0.0110341	0.01541
2327	0	37	57	128	4416	0	0	0.351726	0.0119271	0.0127971
2328	0	37	60	128	3268	0	0	0.29514	0.0154274	0.0102052
2329	0	37	61	128	4646	0	0	0.27631	0.0101542	0.0119549
2330	0	37	62	128	3468	0	0	0.250911	0.0105262	0.00689988
2331	0	37	64	128	9888	0	0	0.208089	0.0102227	0.033093
2332	0	37	66	128	4444	0	0	0.312561	0.0105195	0.00896932
2333	0	37	71	128	5710	0	0	0.240079	0.0107492	0.011548
2334	0	37	73	128	4562	0	0	0.271606	0.0101817	0.00951779
2335	0	37	74	128	4086	0	0	0.231243	0.0105507	0.00787273
2336	0	37	79	128	4712	0	0	0.212289	0.0102114	0.00977081
2337	0	37	84	128	4112	0	0	0.230952	0.0106181	0.00847085
2338	0	37	88	128	5992	0	0	0.194251	0.0112602	0.0134696
2339	0	37	90	128	4454	0	0	0.287959	0.0104401	0.00902628
2340	0	37	93	128	3062	0	0	0.297497	0.0134908	0.00651666
2341	0	37	97	128	5380	0	0	0.307486	0.0144594	0.017461
2342	0	37	99	128	9396	0	0	0.208582	0.0113865	0.0210782
2343	0	37	100	128	6818	0	0	0.231489	0.0149231	0.0231368
2344	0	37	101	128	6634	0	0	0.312373	0.014867	0.0220686
2345	0	37	105	128	4214	0	0	0.256847	0.0106142	0.00861409
2346	0	37	106	128	6096	0	0	0.212176	0.0106252	0.0128369
2347	0	37	108	128	4650	0	0	0.262402	0.0105276	0.00972381
2348	0	37	109	128	7874	0	0	0.240553	0.0107935	0.0180075
2349	0	37	113	128	4358	0	0	0.237039	0.0148019	0.0141171
2350	0	37	114	128	5260	0	0	0.308199	0.0150237	0.0181388
2351	0	37	115	128	4158	0	0	0.234447	0.0104939	0.00877021
2352	0	37	123	128	7126	0	0	0.21406	0.0112484	0.0168645
2353	0	37	126	128	6490	0	0	0.231627	0.010427	0.0175009
2354	0	37	127	128	4604	0	0	0.224964	0.0112287	0.0100535
2355	0	38	46	64	4168	0	0	0.271356	0.0103463	0.00854467
2356	0	38	47	128	4498	0	0	0.232732	0.010056	0.00890103
2357	0	38	48	64	4812	0	0	0.213861	0.0109725	0.00961444
2358	0	38	50	64	4416	0	0	0.286688	0.0145048	0.0139767
2359	0	38	54	64	8212	0	0	0.220812	0.0144292	0.0271373
2360	0	38	56	64	4804	0	0	0.314017	0.0111189	0.0108459
2361	0	38	58	64	3818	0	0	0.24175	0.0105142	0.00806904
2362	0	38	60	64	4380	0	0	0.2809	0.0180588	0.0143268
2363	0	38	61	128	6350	0	0	0.290931	0.0138955	0.0207702
2364	0	38	72	64	2926	0	0	0.284025	0.00994565	0.00578084
2365	0	38	73	128	5160	0	0	0.23298	0.0100429	0.0104987
2366	0	38	74	64	7756	0	0	0.217095	0.0110325	0.0177735
2367	0	38	76	64	8952	0	0	0.201297	0.0111859	0.0207005
2368	0	38	78	64	5446	0	0	0.30684	0.014553	0.0167963
2369	0	38	79	128	11220	0	0	0.256857	0.0140068	0.0402908
2370	0	38	87	128	6776	0	0	0.326898	0.0149402	0.0224754
2371	0	38	88	64	5378	0	0	0.300913	0.0143084	0.0166504
2372	0	38	89	128	3858	0	0	0.276751	0.0108799	0.00872428
2373	0	38	97	128	3132	0	0	0.251523	0.0105342	0.00689731
2374	0	38	100	64	5518	0	0	0.244119	0.0109881	0.0118015
2375	0	38	105	128	4712	0	0	0.230963	0.0110438	0.0108018
2376	0	38	106	64	4492	0	0	0.225211	0.0103121	0.0093156
2377	0	38	107	128	5182	0	0	0.225749	0.01502	0.0164731
2378	0	38	108	64	6238	0	0	0.269856	0.0133448	0.0159375
2379	0	38	109	128	4570	0	0	0.319072	0.0117883	0.0144602
2380	0	38	123	128	7748	0	0	0.238268	0.0104234	0.0169025
2381	0	38	126	64	5236	0	0	0.229081	0.01	0.0107425
2382	0	38	127	128	3608	0	0	0.230012	0.0109823	0.00778678
2383	0	39	40	128	5460	0	0	0.291194	0.0145762	0.0168908
2384	0	39	41	128	9662	0	0	0.190616	0.0103557	0.0215155
2385	0	39	43	128	5830	0	0	0.224837	0.0103878	0.0119066
2386	0	39	44	128	5534	0	0	0.243619	0.0103963	0.0113021
2387	0	39	46	128	5196	0	0	0.230478	0.0108426	0.0114754
2388	0	39	48	128	4128	0	0	0.314873	0.0106553	0.00875697
2389	0	39	51	128	7172	0	0	0.28713	0.0137067	0.02297
2390	0	39	52	128	3434	0	0	0.3278	0.00985964	0.00677969
2391	0	39	57	128	6194	0	0	0.308488	0.0123746	0.0138944
2392	0	39	62	128	5054	0	0	0.240692	0.0105556	0.0111531
2393	0	39	73	128	6366	0	0	0.229285	0.0101308	0.0140783
2394	0	39	74	128	8998	0	0	0.219795	0.0111099	0.0208706
2395	0	39	77	128	4132	0	0	0.327468	0.0147211	0.0129888
2396	0	39	78	128	10344	0	0	0.219568	0.0103303	0.0266979
2397	0	39	79	128	3450	0	0	0.293746	0.0141608	0.0108019
2398	0	39	88	128	3164	0	0	0.343847	0.0137891	0.00916829
2399	0	39	89	128	2606	0	0	0.342974	0.00985505	0.00484387
2400	0	39	90	128	4466	0	0	0.301723	0.0129392	0.0100909
2401	0	39	93	128	6156	0	0	0.223214	0.0110112	0.0138322
2402	0	39	100	128	2526	0	0	0.262053	0.0147795	0.0070842
2403	0	39	106	128	6404	0	0	0.320334	0.0142485	0.0204114
2404	0	39	108	128	5918	0	0	0.290311	0.0143423	0.0208617
2405	0	39	109	128	6178	0	0	0.324534	0.0128271	0.0165948
2406	0	39	115	128	6944	0	0	0.24635	0.0137377	0.0235984
2407	0	39	122	128	7308	0	0	0.312576	0.0154258	0.0243252
2408	0	39	123	128	3074	0	0	0.332718	0.0147226	0.00942986
2409	0	39	127	128	11676	0	0	0.256379	0.0102501	0.0316902
2410	0	40	44	32	4194	0	0	0.274493	0.0148514	0.01353
2411	0	40	45	128	4890	0	0	0.313093	0.0134804	0.0202485
2412	0	40	50	64	4672	0	0	0.30288	0.0140173	0.0153288
2413	0	40	52	32	5674	0	0	0.265438	0.0111433	0.0122163
2414	0	40	54	64	5828	0	0	0.209848	0.0136982	0.0194446
2415	0	40	58	64	6186	0	0	0.290463	0.0146901	0.0206079
2416	0	40	60	32	5376	0	0	0.211149	0.0105998	0.0114357
2417	0	40	62	64	7138	0	0	0.299303	0.0146247	0.0236636
2418	0	40	68	32	4260	0	0	0.301848	0.014692	0.0136773
2419	0	40	76	32	8736	0	0	0.30322	0.0148857	0.0201428
2420	0	40	80	16	4798	0	0	0.276885	0.0112407	0.00959348
2421	0	40	84	32	6970	0	0	0.217323	0.0109756	0.0154639
2422	0	40	89	128	4244	0	0	0.241137	0.0103	0.0085703
2423	0	40	92	32	4778	0	0	0.231065	0.0112985	0.0108623
2424	0	40	97	128	3726	0	0	0.232036	0.0115888	0.00738944
2425	0	40	101	128	3986	0	0	0.310022	0.0113376	0.0109975
2426	0	40	105	128	6848	0	0	0.317551	0.0140459	0.0231009
2427	0	40	114	64	10418	0	0	0.301531	0.0144224	0.036117
2428	0	40	117	128	3694	0	0	0.330065	0.014449	0.0117106
2429	0	40	118	64	4816	0	0	0.235827	0.014269	0.0160084
2430	0	40	122	64	8196	0	0	0.330784	0.0145089	0.0287746
2431	0	40	123	128	8560	0	0	0.271416	0.0138834	0.0293115
2432	0	40	126	64	6460	0	0	0.320052	0.0104055	0.0147593
2433	0	41	43	128	3932	0	0	0.236702	0.00980153	0.00813352
2434	0	41	45	128	4440	0	0	0.268929	0.0105584	0.00964567
2435	0	41	46	128	11716	0	0	0.213905	0.0104122	0.0287944
2436	0	41	50	128	3840	0	0	0.266335	0.0140101	0.01285
2437	0	41	52	128	5352	0	0	0.351029	0.0115855	0.0122021
2438	0	41	55	128	3420	0	0	0.338555	0.0149739	0.00755531
2439	0	41	57	128	4424	0	0	0.28151	0.0135884	0.0106177
2440	0	41	64	128	4434	0	0	0.233817	0.0096105	0.0102157
2441	0	41	71	128	4152	0	0	0.228975	0.010659	0.0101848
2442	0	41	76	128	6584	0	0	0.230591	0.0106416	0.0151327
2443	0	41	77	128	4140	0	0	0.233461	0.0101952	0.00880569
2444	0	41	80	128	6272	0	0	0.290693	0.0120195	0.0179131
2445	0	41	84	128	6464	0	0	0.271736	0.0150408	0.0205285
2446	0	41	90	128	4254	0	0	0.280193	0.0105805	0.00940406
2447	0	41	101	128	5348	0	0	0.23058	0.0148044	0.0181446
2448	0	41	105	128	5748	0	0	0.226627	0.0142302	0.018779
2449	0	41	107	128	3640	0	0	0.34042	0.0146179	0.0113366
2450	0	41	109	128	7000	0	0	0.28622	0.0148461	0.0234128
2451	0	41	114	128	3490	0	0	0.32098	0.0145107	0.0102797
2452	0	41	115	128	5076	0	0	0.240288	0.0126738	0.0162978
2453	0	41	126	128	5376	0	0	0.221851	0.0100704	0.0112432
2454	0	42	44	64	5428	0	0	0.306202	0.0147012	0.0150299
2455	0	42	46	64	7276	0	0	0.313095	0.0145491	0.0250005
2456	0	42	47	128	4504	0	0	0.220318	0.0104207	0.00992076
2457	0	42	48	64	6156	0	0	0.227801	0.0105756	0.0129416
2458	0	42	51	128	5166	0	0	0.30762	0.0147283	0.0166151
2459	0	42	54	64	3988	0	0	0.278323	0.0101602	0.00813574
2460	0	42	55	128	6296	0	0	0.230004	0.0144271	0.0210053
2461	0	42	58	64	4170	0	0	0.249481	0.0104291	0.00802607
2462	0	42	60	64	5894	0	0	0.218635	0.0104061	0.0125194
2463	0	42	61	128	2768	0	0	0.213765	0.0099253	0.00505093
2464	0	42	62	64	4406	0	0	0.219875	0.0103799	0.00902766
2465	0	42	64	64	5308	0	0	0.270809	0.0139214	0.0165391
2466	0	42	68	64	4752	0	0	0.248309	0.0103896	0.00934779
2467	0	42	89	128	6100	0	0	0.335506	0.0144702	0.0201151
2468	0	42	92	64	4888	0	0	0.302498	0.0139968	0.015253
2469	0	42	94	64	4370	0	0	0.321519	0.0147448	0.0138242
2470	0	42	101	128	4722	0	0	0.261639	0.0104695	0.0110274
2471	0	42	106	64	6302	0	0	0.257101	0.0138674	0.0209597
2472	0	42	107	128	16244	0	0	0.310341	0.0151258	0.0601453
2473	0	42	108	64	3670	0	0	0.326971	0.0144878	0.0115335
2474	0	42	110	64	4054	0	0	0.33936	0.0106812	0.00808363
2475	0	42	113	128	4498	0	0	0.273354	0.0116902	0.0100669
2476	0	43	45	128	4212	0	0	0.215923	0.0104593	0.00834219
2477	0	43	51	128	8476	0	0	0.237676	0.0140693	0.0289847
2478	0	43	55	128	6402	0	0	0.305309	0.0132727	0.0139229
2479	0	43	61	128	4952	0	0	0.226108	0.0108346	0.0105917
2480	0	43	64	128	2160	0	0	0.229088	0.00960956	0.00471719
2481	0	43	71	128	9332	0	0	0.200992	0.010726	0.0210948
2482	0	43	76	128	3792	0	0	0.248194	0.0101736	0.0123127
2483	0	43	77	128	5072	0	0	0.226532	0.0116506	0.0108349
2484	0	43	80	128	6318	0	0	0.258409	0.0142167	0.0213046
2485	0	43	84	128	6212	0	0	0.270585	0.0104278	0.0127997
2486	0	43	90	128	11226	0	0	0.25427	0.014266	0.0384324
2487	0	43	92	128	9112	0	0	0.307672	0.0104187	0.0189427
2488	0	43	97	128	6348	0	0	0.317763	0.0142185	0.0205484
2489	0	43	105	128	6738	0	0	0.292834	0.0105924	0.0151311
2490	0	43	106	128	3608	0	0	0.251619	0.0114396	0.00830045
2491	0	43	107	128	5160	0	0	0.267538	0.0134451	0.0168017
2492	0	43	110	128	5738	0	0	0.310709	0.0148027	0.019388
2493	0	43	118	128	4836	0	0	0.317047	0.0153651	0.0150718
2494	0	43	122	128	3484	0	0	0.317942	0.0144365	0.0104759
2495	0	43	123	128	10724	0	0	0.252213	0.0103563	0.0234409
2496	0	43	127	128	8284	0	0	0.215364	0.0122118	0.0295268
2497	0	44	45	128	3716	0	0	0.265575	0.0141761	0.0106662
2498	0	44	50	64	5106	0	0	0.270902	0.0106377	0.0173971
2499	0	44	52	32	6952	0	0	0.30286	0.0142124	0.0230628
2500	0	44	56	32	7000	0	0	0.306838	0.0113295	0.0173521
2501	0	44	58	64	2722	0	0	0.230137	0.0113229	0.00838083
2502	0	44	64	32	1588	0	0	0.252195	0.00979638	0.00260472
2503	0	44	73	128	5482	0	0	0.237812	0.0100663	0.0109831
2504	0	44	74	64	4104	0	0	0.293164	0.0148195	0.0130045
2505	0	44	78	64	5620	0	0	0.323185	0.0148045	0.0183255
2506	0	44	80	32	4544	0	0	0.307991	0.0140326	0.0145805
2507	0	44	89	128	3792	0	0	0.264978	0.0112409	0.00794816
2508	0	44	90	64	5916	0	0	0.237124	0.010875	0.0125994
2509	0	44	92	32	3544	0	0	0.383404	0.0143238	0.00729304
2510	0	44	97	128	6420	0	0	0.234108	0.0105424	0.0137106
2511	0	44	101	128	3570	0	0	0.247967	0.0103084	0.00762067
2512	0	44	106	64	5810	0	0	0.296468	0.0148984	0.0123951
2513	0	44	108	32	2188	0	0	0.320094	0.0135641	0.0061623
2514	0	44	113	128	5668	0	0	0.265861	0.0103653	0.0126695
2515	0	44	114	64	3234	0	0	0.217845	0.0103173	0.00601398
2516	0	44	117	128	5458	0	0	0.281964	0.0102634	0.0118803
2517	0	44	118	64	5280	0	0	0.289728	0.0104651	0.0105249
2518	0	45	54	128	5488	0	0	0.21506	0.010751	0.0117302
2519	0	45	55	128	3888	0	0	0.306427	0.0127993	0.0179151
2520	0	45	57	128	6242	0	0	0.256738	0.0107164	0.0147425
2521	0	45	58	128	6308	0	0	0.245531	0.0105869	0.0133184
2522	0	45	60	128	3128	0	0	0.260786	0.00995064	0.00596269
2523	0	45	61	128	3302	0	0	0.296292	0.0145805	0.009873
2524	0	45	68	128	6146	0	0	0.310889	0.0143889	0.0207362
2525	0	45	71	128	3276	0	0	0.291785	0.0143116	0.0100563
2526	0	45	80	128	6208	0	0	0.350085	0.0137757	0.0200015
2527	0	45	89	128	6860	0	0	0.243464	0.0112175	0.0214763
2528	0	45	92	128	9012	0	0	0.192259	0.0124066	0.0320028
2529	0	45	94	128	4048	0	0	0.336151	0.0105384	0.00787016
2530	0	45	97	128	3466	0	0	0.222216	0.00989311	0.00669031
2531	0	45	106	128	3340	0	0	0.212049	0.0113924	0.00843087
2532	0	45	115	128	4278	0	0	0.314436	0.010622	0.00956601
2533	0	45	123	128	5594	0	0	0.353385	0.0139502	0.0137305
2534	0	46	47	128	4394	0	0	0.247672	0.0105494	0.00870762
2535	0	46	48	64	2776	0	0	0.256887	0.0156778	0.00831756
2536	0	46	50	64	6178	0	0	0.27642	0.011592	0.0165829
2537	0	46	52	64	4868	0	0	0.271493	0.0123457	0.0153181
2538	0	46	62	64	7654	0	0	0.234463	0.0125363	0.0176751
2539	0	46	64	64	2828	0	0	0.3218	0.0100405	0.00660351
2540	0	46	74	64	3364	0	0	0.226071	0.014561	0.0104129
2541	0	46	76	64	4182	0	0	0.332746	0.0136433	0.0130696
2542	0	46	84	64	5878	0	0	0.264835	0.01513	0.0195211
2543	0	46	93	128	5880	0	0	0.316301	0.015081	0.0187698
2544	0	46	97	128	5980	0	0	0.311989	0.0145731	0.0195754
2545	0	46	99	128	5152	0	0	0.325333	0.0149416	0.0163994
2546	0	46	100	64	7292	0	0	0.355294	0.0149295	0.0247619
2547	0	46	106	64	6862	0	0	0.247574	0.0121587	0.0151276
2548	0	46	107	128	6650	0	0	0.265895	0.0106947	0.0149198
2549	0	46	110	64	2890	0	0	0.194987	0.00861398	0.00534202
2550	0	46	117	128	5650	0	0	0.309803	0.0153568	0.018912
2551	0	47	50	128	4518	0	0	0.345898	0.0144768	0.0149695
2552	0	47	54	128	2882	0	0	0.321242	0.014373	0.00564217
2553	0	47	57	128	6508	0	0	0.206675	0.0124319	0.0212629
2554	0	47	61	128	6380	0	0	0.240905	0.0102535	0.016394
2555	0	47	80	128	4514	0	0	0.243988	0.00998953	0.00939208
2556	0	47	84	128	5680	0	0	0.280439	0.014703	0.0190372
2557	0	47	92	128	3790	0	0	0.285093	0.0146901	0.0122909
2558	0	47	99	128	4802	0	0	0.287181	0.012572	0.0105655
2559	0	47	100	128	4310	0	0	0.291157	0.0104318	0.00911247
2560	0	47	107	128	6958	0	0	0.237815	0.0118522	0.0176245
2561	0	47	108	128	6574	0	0	0.305803	0.0144714	0.0227498
2562	0	47	115	128	4676	0	0	0.324476	0.0122585	0.0100732
2563	0	47	123	128	4800	0	0	0.230571	0.0105811	0.00998444
2564	0	47	127	128	5908	0	0	0.229001	0.010472	0.0123167
2565	0	48	58	64	5062	0	0	0.272859	0.0144942	0.0171591
2566	0	48	62	64	2674	0	0	0.320408	0.0101213	0.00468883
2567	0	48	73	128	4888	0	0	0.230801	0.0101308	0.0104462
2568	0	48	74	64	3740	0	0	0.242195	0.00999898	0.00742253
2569	0	48	77	128	3758	0	0	0.2728	0.010181	0.00797737
2570	0	48	78	64	3920	0	0	0.286189	0.0103902	0.00768502
2571	0	48	89	128	6864	0	0	0.260671	0.0105943	0.015536
2572	0	48	90	64	4986	0	0	0.21784	0.0107225	0.010298
2573	0	48	93	128	7876	0	0	0.237599	0.0151719	0.026262
2574	0	48	94	64	4162	0	0	0.32901	0.0100276	0.00818727
2575	0	48	100	32	5470	0	0	0.252816	0.0153429	0.0173123
2576	0	48	108	32	2370	0	0	0.317881	0.0166398	0.00726768
2577	0	48	113	128	6388	0	0	0.265957	0.0151248	0.0187679
2578	0	48	117	128	7132	0	0	0.285381	0.0143233	0.0191411
2579	0	50	52	64	4010	0	0	0.247448	0.0103163	0.0115764
2580	0	50	54	64	5482	0	0	0.304864	0.014554	0.0169532
2581	0	50	57	128	5732	0	0	0.331712	0.014509	0.0190579
2582	0	50	64	64	5468	0	0	0.21849	0.0102501	0.0119386
2583	0	50	71	128	6794	0	0	0.220896	0.0102616	0.0152848
2584	0	50	72	64	9266	0	0	0.199555	0.012673	0.0220571
2585	0	50	74	64	6354	0	0	0.271121	0.0121075	0.0209692
2586	0	50	77	128	3996	0	0	0.323717	0.010841	0.00905115
2587	0	50	78	64	7106	0	0	0.227222	0.0105717	0.0164814
2588	0	50	94	64	13892	0	0	0.2843	0.01047	0.0347668
2589	0	50	99	128	1614	0	0	0.274561	0.0100807	0.00264396
2590	0	50	100	64	4932	0	0	0.226689	0.0160156	0.0160622
2591	0	50	101	128	7196	0	0	0.198511	0.0106979	0.0151677
2592	0	50	114	64	3062	0	0	0.194192	0.0118584	0.006019
2593	0	50	127	128	4306	0	0	0.270191	0.0139122	0.0138469
2594	0	52	56	32	4142	0	0	0.279615	0.0100105	0.00779786
2595	0	52	57	128	4032	0	0	0.30609	0.0110906	0.0083771
2596	0	52	60	32	3694	0	0	0.305145	0.0145378	0.011331
2597	0	52	73	128	2260	0	0	0.300284	0.0144689	0.00637006
2598	0	52	89	128	6772	0	0	0.307114	0.0141584	0.0228437
2599	0	52	118	64	7270	0	0	0.296164	0.0114227	0.0167681
2600	0	55	61	128	5942	0	0	0.278737	0.0145718	0.0199441
2601	0	55	72	128	3064	0	0	0.307199	0.0138136	0.00911495
2602	0	55	77	128	5230	0	0	0.279286	0.014655	0.016367
2603	0	55	78	128	3538	0	0	0.354465	0.0148883	0.0115733
2604	0	55	93	128	4182	0	0	0.343726	0.012935	0.00827098
2605	0	55	94	128	5438	0	0	0.229931	0.0104071	0.0110327
2606	0	55	97	128	11086	0	0	0.190231	0.0103257	0.0242973
2607	0	55	110	128	7480	0	0	0.228498	0.0142285	0.0163614
2608	0	55	114	128	9752	0	0	0.246737	0.0106156	0.0245633
2609	0	55	127	128	8832	0	0	0.233738	0.0151155	0.0293684
2610	0	56	60	32	6324	0	0	0.308176	0.0140098	0.0218182
2611	0	56	68	32	4146	0	0	0.318556	0.014719	0.0130297
2612	0	56	76	32	1456	0	0	0.378972	0.0137849	0.00380111
2613	0	56	77	128	4888	0	0	0.330642	0.0113519	0.0110057
2614	0	56	78	64	9300	0	0	0.283773	0.0152058	0.0315235
2615	0	56	84	32	4650	0	0	0.303446	0.0103642	0.0137851
2616	0	56	92	32	3290	0	0	0.226698	0.0108122	0.00695642
2617	0	56	93	128	6114	0	0	0.219793	0.0108669	0.0119896
2618	0	56	97	128	3428	0	0	0.272032	0.0104738	0.00666131
2619	0	56	107	128	3488	0	0	0.298251	0.0108227	0.00735388
2620	0	56	113	128	5476	0	0	0.324442	0.0141259	0.0180742
2621	0	56	114	64	6512	0	0	0.29252	0.0145291	0.021659
2622	0	56	115	128	5134	0	0	0.251694	0.0106016	0.0110463
2623	0	56	123	128	4142	0	0	0.244058	0.0102413	0.00836684
2624	0	57	74	128	3130	0	0	0.282263	0.0153941	0.00689819
2625	0	57	76	128	8112	0	0	0.228846	0.0120329	0.0205901
2626	0	57	84	128	4264	0	0	0.228629	0.0130324	0.0108357
2627	0	57	115	128	7180	0	0	0.235195	0.0110919	0.0163415
2628	0	57	117	128	5616	0	0	0.257993	0.0226042	0.0131031
2629	0	58	60	64	3566	0	0	0.295536	0.0138287	0.011097
2630	0	58	73	128	7960	0	0	0.298549	0.0147599	0.0299124
2631	0	58	78	64	7194	0	0	0.315309	0.012491	0.0177216
2632	0	58	84	64	4724	0	0	0.349718	0.0125595	0.0156072
2633	0	58	92	64	6340	0	0	0.298899	0.0101783	0.0210472
2634	0	58	99	128	4300	0	0	0.353335	0.0141316	0.0135817
2635	0	58	107	128	6576	0	0	0.211251	0.0101049	0.0139307
2636	0	58	113	128	3476	0	0	0.224042	0.0100229	0.00684822
2637	0	58	118	64	4712	0	0	0.215501	0.0102771	0.00984616
2638	0	60	61	128	3278	0	0	0.324345	0.0143476	0.0101247
2639	0	60	77	128	2748	0	0	0.345308	0.0140279	0.00760333
2640	0	61	68	128	2974	0	0	0.329607	0.0105365	0.0055218
2641	0	61	78	128	7014	0	0	0.231632	0.0146698	0.0224303
2642	0	61	113	128	4530	0	0	0.244229	0.0103169	0.00935099
2643	0	61	123	128	5782	0	0	0.21977	0.0107909	0.0121062
2644	0	62	77	128	6386	0	0	0.253493	0.0152887	0.0179175
2645	0	62	84	64	4498	0	0	0.203349	0.00993546	0.0093393
2646	0	62	90	64	3826	0	0	0.218668	0.00997171	0.00736711
2647	0	62	92	64	6034	0	0	0.23468	0.0172189	0.0210694
2648	0	62	99	128	7148	0	0	0.282625	0.0103269	0.0153223
2649	0	62	101	128	5272	0	0	0.267245	0.0141334	0.0184489
2650	0	62	107	128	7830	0	0	0.212092	0.0236435	0.0198653
2651	0	62	114	64	4588	0	0	0.212847	0.00998278	0.00929891
2652	0	63	64	128	1528	0	0	0.203239	0.0152804	0.00434631
2653	0	63	68	128	4874	0	0	0.320628	0.0106987	0.00987145
2654	0	63	73	128	5018	0	0	0.29899	0.0108722	0.0103521
2655	0	63	74	128	10268	0	0	0.227137	0.0114834	0.0243085
2656	0	63	76	128	5166	0	0	0.270967	0.0164528	0.0102945
2657	0	63	77	128	5072	0	0	0.25437	0.0116606	0.012223
2658	0	63	78	128	4462	0	0	0.263766	0.0168444	0.0121076
2659	0	63	84	128	6520	0	0	0.259717	0.0107935	0.0142982
2660	0	63	90	128	3996	0	0	0.238392	0.0163511	0.0108959
2661	0	63	92	128	5782	0	0	0.206123	0.0105127	0.0122374
2662	0	63	94	128	10922	0	0	0.208031	0.0108087	0.0258736
2663	0	68	94	64	4340	0	0	0.2427	0.0105284	0.00841713
2664	0	68	97	128	6992	0	0	0.22642	0.0107916	0.0146915
2665	0	74	97	128	3250	0	0	0.242898	0.0100378	0.00644881
2666	0	74	99	128	8480	0	0	0.195192	0.0106072	0.0187974


==> anc/results/r1dc10c/v8_recomputed_evidence/svp_primary_all.tsv <==
0	0	1	2	128	4798	0	0	0.00332727	0.0160541	0.0200645
1	0	1	3	128	6200	0	0	0.00347444	0.0159926	0.0294557
2	0	1	4	128	3120	0	0	0.00371754	0.0150021	0.011844
3	0	1	5	128	3030	0	0	0.00350221	0.0154964	0.0119504
4	0	1	6	128	3378	0	0	0.00382514	0.0150551	0.0128061
5	0	1	7	128	4508	0	0	0.0033939	0.0154156	0.0146721
6	0	1	8	128	5668	0	0	0.00402533	0.0151465	0.0289264
7	0	1	9	128	5052	0	0	0.00495971	0.0162566	0.021468
8	0	1	10	128	7620	0	0	0.00346002	0.0154328	0.0336762
9	0	1	11	128	10266	0	0	0.00315319	0.016174	0.0459721
10	0	1	12	128	3124	0	0	0.00328964	0.0158728	0.00784273
11	0	1	13	128	5102	0	0	0.00230637	0.00956922	0.0137096
12	0	1	14	128	4920	0	0	0.00213167	0.0103463	0.0132093
13	0	1	15	128	6372	0	0	0.00203405	0.0103697	0.0183251
14	0	1	16	128	4770	0	0	0.00245961	0.0129522	0.0180017
15	0	1	17	128	3616	0	0	0.00373516	0.015929	0.0166527
16	0	1	18	128	5100	0	0	0.00346861	0.0155658	0.0201121
17	0	1	19	128	3914	0	0	0.00379794	0.0150314	0.0155922
18	0	1	20	128	6012	0	0	0.00349563	0.0160043	0.0258754
19	0	1	21	128	3856	0	0	0.00354206	0.0160338	0.0154353
20	0	1	22	128	6100	0	0	0.00328691	0.0152118	0.0253039
21	0	1	23	128	3664	0	0	0.00335886	0.0156441	0.0145455
22	0	1	24	128	7264	0	0	0.00355593	0.0165509	0.0303319
23	0	1	25	128	5664	0	0	0.00354244	0.0157861	0.0228369
24	0	1	26	128	4014	0	0	0.0035691	0.0151607	0.015744
25	0	1	27	128	6362	0	0	0.0032943	0.016493	0.0270234
26	0	1	28	128	4492	0	0	0.00348114	0.0176199	0.0191411
27	0	1	29	128	5400	0	0	0.00359644	0.0161307	0.0223881
28	0	1	30	128	4934	0	0	0.0037674	0.0156947	0.0207896
29	0	1	31	128	9526	0	0	0.00302377	0.0153889	0.033509
30	0	1	32	128	4116	0	0	0.00195129	0.0111887	0.0109303
31	0	1	33	128	5622	0	0	0.00215283	0.0161057	0.0242091
32	0	1	34	128	4172	0	0	0.003527	0.0156833	0.0168483
33	0	1	35	128	7884	0	0	0.00306775	0.0160846	0.033332
34	0	1	36	128	4586	0	0	0.00336324	0.0156526	0.019065
35	0	1	37	128	3574	0	0	0.00330342	0.0141741	0.0137681
36	0	1	38	128	5238	0	0	0.00232377	0.0122679	0.0135105
37	0	1	39	128	5456	0	0	0.00233531	0.0101266	0.013916
38	0	1	40	128	6514	0	0	0.00225331	0.0104715	0.0172457
39	0	1	41	128	4708	0	0	0.00232733	0.0103166	0.0159911
40	0	1	42	128	7100	0	0	0.00346538	0.015649	0.0330259
41	0	1	43	128	13502	0	0	0.00295261	0.0162635	0.0600607
42	0	1	44	128	7852	0	0	0.00323786	0.0152708	0.034418
43	0	1	45	128	6406	0	0	0.00340126	0.0158377	0.0276112
44	0	1	46	128	6562	0	0	0.00361992	0.0152584	0.0280185
45	0	1	47	128	11448	0	0	0.00284333	0.0168566	0.0516354
46	0	1	48	128	4622	0	0	0.0034402	0.0152399	0.0194662
47	0	1	49	128	9066	0	0	0.00302999	0.0157518	0.0368249
48	0	1	50	128	6858	0	0	0.00351715	0.016022	0.0300636
49	0	1	51	128	6084	0	0	0.00327839	0.013993	0.0213999
50	0	1	52	128	5964	0	0	0.00332579	0.0176431	0.0237319
51	0	1	53	128	5934	0	0	0.00308406	0.0159973	0.0250387
52	0	1	54	128	4250	0	0	0.00224295	0.0101878	0.0151286
53	0	1	55	128	3844	0	0	0.00296337	0.0134843	0.0128737
54	0	1	56	128	5110	0	0	0.00339068	0.0108623	0.0137703
55	0	1	57	128	7610	0	0	0.0020067	0.0105087	0.019921
56	0	1	58	128	4518	0	0	0.00236294	0.0106837	0.0116228
57	0	1	59	128	3170	0	0	0.00221909	0.00984479	0.0082754
58	0	1	60	128	4518	0	0	0.00233598	0.00998466	0.0112923
59	0	1	61	128	8798	0	0	0.0020688	0.0107263	0.0261076
60	0	1	62	128	3980	0	0	0.00224995	0.010328	0.00997197
61	0	1	63	128	6534	0	0	0.00201496	0.0108035	0.0183486
62	0	1	64	128	3600	0	0	0.00245422	0.0127881	0.0139712
63	0	1	65	128	2928	0	0	0.00196874	0.00931468	0.0111124
64	0	1	66	128	2806	0	0	0.00327925	0.0155581	0.010736
65	0	1	67	128	6318	0	0	0.00386646	0.0157955	0.0213754
66	0	1	68	128	4658	0	0	0.00463618	0.0137438	0.0190185
67	0	1	69	128	4012	0	0	0.00338268	0.0155214	0.0161503
68	0	1	70	128	7038	0	0	0.00342113	0.0162461	0.0298476
69	0	1	71	128	10266	0	0	0.00295655	0.015869	0.0457771
70	0	1	72	128	7060	0	0	0.0034514	0.0153628	0.0259616
71	0	1	73	128	6776	0	0	0.00200135	0.0104289	0.0202812
72	0	1	74	128	3990	0	0	0.00231914	0.0102598	0.0102251
73	0	1	75	128	6842	0	0	0.00222997	0.0104726	0.0186851
74	0	1	76	128	1960	0	0	0.00202995	0.0102002	0.00443051
75	0	1	77	128	1180	0	0	0.00320737	0.0130887	0.00251924
76	0	1	78	128	4614	0	0	0.00220908	0.0105518	0.0120541
77	0	1	79	128	8378	0	0	0.00230334	0.010266	0.023915
78	0	1	80	128	4064	0	0	0.00234833	0.010377	0.0104108
79	0	1	81	128	5404	0	0	0.00221172	0.0104376	0.0141943
80	0	1	82	128	6812	0	0	0.00220896	0.0108002	0.0181967
81	0	1	83	128	5446	0	0	0.00195746	0.01041	0.0153836
82	0	1	84	128	7496	0	0	0.00220788	0.010055	0.0190003
83	0	1	86	128	4844	0	0	0.00210918	0.0098057	0.0119863
84	0	1	87	128	6884	0	0	0.00228334	0.0117693	0.0289447
85	0	1	88	128	7128	0	0	0.00299615	0.0161041	0.0311372
86	0	1	89	128	3304	0	0	0.00348131	0.0154178	0.0101788
87	0	1	90	128	2188	0	0	0.00278781	0.0146701	0.00810637
88	0	1	91	128	4164	0	0	0.0035818	0.0153329	0.0168382
89	0	1	92	128	6362	0	0	0.00343545	0.0160063	0.0269132
90	0	1	93	128	4580	0	0	0.00352277	0.0148842	0.0190532
91	0	1	94	128	8476	0	0	0.00355546	0.0157705	0.0366254
92	0	1	95	128	4864	0	0	0.00336554	0.0145673	0.0225107
93	0	1	96	128	5578	0	0	0.00269402	0.0108944	0.0152303
94	0	1	97	128	5328	0	0	0.00246514	0.0102631	0.0172012
95	0	1	98	128	4772	0	0	0.00226213	0.0114958	0.0143041
96	0	1	99	128	5224	0	0	0.00393019	0.0106561	0.0158545
97	0	1	100	128	7694	0	0	0.00230226	0.0103574	0.0215042
98	0	1	101	128	4646	0	0	0.00287264	0.0153177	0.0193097
99	0	1	102	128	3810	0	0	0.00335077	0.0156717	0.0143868
100	0	1	103	128	4616	0	0	0.00232145	0.0128652	0.0178791
101	0	1	104	128	3734	0	0	0.00295786	0.0165325	0.0124588
102	0	1	105	128	8556	0	0	0.00332934	0.0160042	0.0374215
103	0	1	106	128	4332	0	0	0.00364866	0.0113686	0.0111299
104	0	1	107	128	4390	0	0	0.00232721	0.0106581	0.0115867
105	0	1	108	128	3286	0	0	0.00256597	0.0105219	0.00942395
106	0	1	109	128	3952	0	0	0.00220823	0.0108515	0.00965494
107	0	1	110	128	4038	0	0	0.00222137	0.0159363	0.0106839
108	0	1	111	128	5292	0	0	0.00232688	0.0104323	0.0141114
109	0	1	112	128	6592	0	0	0.00237027	0.00974492	0.0172705
110	0	1	113	128	8822	0	0	0.00221992	0.0169502	0.0269702
111	0	1	114	128	3954	0	0	0.00235455	0.0111046	0.0100055
112	0	1	115	128	4540	0	0	0.00233522	0.0105354	0.0119736
113	0	1	116	128	5956	0	0	0.00221077	0.0105486	0.015799
114	0	1	117	128	3500	0	0	0.0022223	0.0102598	0.00864738
115	0	1	118	128	4236	0	0	0.00269038	0.0109889	0.011077
116	0	1	119	128	5746	0	0	0.00236213	0.0111139	0.0162608
117	0	1	120	128	7926	0	0	0.00205509	0.0101586	0.0213127
118	0	1	121	128	5366	0	0	0.00228343	0.0118041	0.0200189
119	0	1	122	128	6234	0	0	0.00243931	0.01142	0.0169938
120	0	1	123	128	6946	0	0	0.00223125	0.0106416	0.0207447
121	0	1	124	128	19698	0	0	0.00171001	0.010556	0.0615521
122	0	1	125	128	4254	0	0	0.00229354	0.0106593	0.0112209
123	0	1	126	128	4208	0	0	0.00239927	0.0105929	0.0127037
124	0	1	127	128	5046	0	0	0.00224254	0.0102321	0.0134977
125	0	2	3	128	7132	0	0	0.00329544	0.0119929	0.0213842
126	0	2	4	64	15166	0	0	0.00205326	0.0112127	0.0512332
127	0	2	5	128	6382	0	0	0.00263482	0.0104221	0.016959
128	0	2	6	64	4652	0	0	0.00231935	0.0108364	0.0124605
129	0	2	8	64	5750	0	0	0.00234691	0.0118133	0.0163754
130	0	2	9	128	8194	0	0	0.00211032	0.011433	0.0235356
131	0	2	10	64	5276	0	0	0.002576	0.010473	0.0142284
132	0	2	11	128	5356	0	0	0.00221217	0.0105284	0.0143531
133	0	2	12	64	3288	0	0	0.00227309	0.0108075	0.00806205
134	0	2	13	128	5894	0	0	0.0023354	0.0114906	0.0162823
135	0	2	14	64	3412	0	0	0.00234051	0.0108821	0.00845799
136	0	2	15	128	4052	0	0	0.00245858	0.0106916	0.0108227
137	0	2	16	64	3654	0	0	0.0021153	0.0123786	0.010393
138	0	2	17	128	3758	0	0	0.0024385	0.0110239	0.00936838
139	0	2	18	64	5116	0	0	0.00315186	0.0155757	0.0132744
140	0	2	19	128	4864	0	0	0.00196042	0.0100706	0.0123112
141	0	2	20	64	6426	0	0	0.00196645	0.00990317	0.017033
142	0	2	21	128	5540	0	0	0.00214405	0.0104164	0.014769
143	0	2	22	64	3560	0	0	0.00223407	0.0103242	0.00872044
144	0	2	23	128	3076	0	0	0.00251126	0.00997784	0.00729507
145	0	2	24	64	4886	0	0	0.00293086	0.0113199	0.0125917
146	0	2	25	128	3978	0	0	0.00249213	0.0100045	0.0106258
147	0	2	26	64	5724	0	0	0.00268527	0.0110352	0.0150551
148	0	2	27	128	3632	0	0	0.00238859	0.0125884	0.0103656
149	0	2	28	64	6484	0	0	0.00522526	0.0127824	0.0255892
150	0	2	29	128	3732	0	0	0.00259051	0.0123725	0.013548
151	0	2	30	64	4162	0	0	0.00479146	0.0153553	0.0125076
152	0	2	31	128	10696	0	0	0.00318101	0.015013	0.0497759
153	0	2	32	64	6172	0	0	0.00307648	0.0160225	0.0257142
154	0	2	33	128	6980	0	0	0.00351036	0.0153084	0.02907
155	0	2	34	64	11638	0	0	0.00294346	0.0156392	0.0487021
156	0	2	35	128	6690	0	0	0.00199807	0.0097745	0.0188999
157	0	2	36	64	9712	0	0	0.00221823	0.0134017	0.0443267
158	0	2	37	128	5092	0	0	0.00356886	0.0156908	0.020736
159	0	2	38	64	7518	0	0	0.00335487	0.0156105	0.0318792
160	0	2	39	128	6116	0	0	0.00333741	0.0158166	0.026397
161	0	2	40	64	15436	0	0	0.00291801	0.0154218	0.0699135
162	0	2	41	128	9932	0	0	0.00334468	0.0151075	0.0438842
163	0	2	42	64	5802	0	0	0.00310608	0.0162191	0.0244182
164	0	2	44	64	7366	0	0	0.00279046	0.0149298	0.0327984
165	0	2	45	128	5420	0	0	0.00352857	0.014847	0.022093
166	0	2	46	64	4744	0	0	0.00362655	0.0159992	0.0209952
167	0	2	47	128	4946	0	0	0.00306661	0.0155307	0.0201953
168	0	2	48	64	8064	0	0	0.00299102	0.0161724	0.0320712
169	0	2	49	128	6240	0	0	0.00238544	0.0105903	0.0180004
170	0	2	50	64	7536	0	0	0.00199085	0.0103664	0.0201803
171	0	2	51	128	4234	0	0	0.00228135	0.00971744	0.0114286
172	0	2	52	64	4802	0	0	0.00250047	0.0103583	0.0130171
173	0	2	53	128	4326	0	0	0.00195836	0.0103973	0.0105741
174	0	2	54	64	4370	0	0	0.00256332	0.00983933	0.0107893
175	0	2	55	128	4708	0	0	0.00279804	0.0167809	0.0190306
176	0	2	56	64	2656	0	0	0.00344083	0.0153038	0.00951256
177	0	2	57	128	11100	0	0	0.00326058	0.0151596	0.0534306
178	0	2	58	64	2834	0	0	0.00396687	0.0146433	0.0107098
179	0	2	59	128	5876	0	0	0.00329591	0.0155443	0.0243
180	0	2	60	64	8374	0	0	0.00231829	0.0161534	0.0359622
181	0	2	61	128	7062	0	0	0.00301139	0.0165046	0.0310088
182	0	2	62	64	5502	0	0	0.00340509	0.0165456	0.0226046
183	0	2	63	128	6188	0	0	0.00353913	0.0163486	0.0271465
184	0	2	64	64	3786	0	0	0.00307077	0.0148612	0.0147163
185	0	2	65	128	4588	0	0	0.00337098	0.0159244	0.018894
186	0	2	66	64	3266	0	0	0.00391598	0.0151327	0.0124404
187	0	2	67	128	4284	0	0	0.00362519	0.0150479	0.0169217
188	0	2	68	64	5738	0	0	0.00329979	0.015961	0.0247862
189	0	2	69	128	5590	0	0	0.00345915	0.0157859	0.0233194
190	0	2	70	64	2982	0	0	0.00357816	0.0152306	0.0112231
191	0	2	71	128	4672	0	0	0.00302735	0.0158851	0.0196497
192	0	2	72	64	3896	0	0	0.0034503	0.0160913	0.0151148
193	0	2	73	128	6582	0	0	0.00341795	0.0162963	0.0284183
194	0	2	74	64	7570	0	0	0.00349199	0.0162582	0.0331471
195	0	2	75	128	6574	0	0	0.00334805	0.0147983	0.0204906
196	0	2	76	64	3436	0	0	0.00210232	0.0103182	0.00838663
197	0	2	77	128	5362	0	0	0.00232544	0.0103878	0.014113
198	0	2	78	64	9924	0	0	0.00194326	0.0105026	0.0271823
199	0	2	79	128	8352	0	0	0.00220762	0.010139	0.0224512
200	0	2	80	64	6432	0	0	0.00225468	0.0111087	0.0190171
201	0	2	81	128	6140	0	0	0.00224835	0.0111127	0.016118
202	0	2	82	64	3724	0	0	0.00248349	0.0102243	0.00992002
203	0	2	83	128	4964	0	0	0.00202443	0.0113606	0.0142243
204	0	2	84	64	3100	0	0	0.00249296	0.0109214	0.00778077
205	0	2	86	64	4206	0	0	0.00258157	0.0116382	0.0110961
206	0	2	87	128	7766	0	0	0.00241332	0.0144522	0.0247171
207	0	2	88	64	4446	0	0	0.00228773	0.0109612	0.0119417
208	0	2	89	128	4304	0	0	0.00239296	0.0108762	0.0111338
209	0	2	90	64	5396	0	0	0.00230511	0.0101765	0.0143896
210	0	2	91	128	4352	0	0	0.00214671	0.0109418	0.0109669
211	0	2	92	64	9904	0	0	0.00213399	0.0108795	0.0311584
212	0	2	93	128	4988	0	0	0.00278906	0.0112247	0.0129599
213	0	2	94	64	4624	0	0	0.00223968	0.0104362	0.0120048
214	0	2	95	128	4624	0	0	0.00216593	0.0100763	0.0112456
215	0	2	96	64	4002	0	0	0.00251653	0.0101677	0.00981068
216	0	2	97	128	4790	0	0	0.00231074	0.0104481	0.011842
217	0	2	98	64	6946	0	0	0.00222972	0.0107008	0.0208051
218	0	2	99	128	3388	0	0	0.00236594	0.0140341	0.0135485
219	0	2	100	64	4752	0	0	0.00353543	0.0159567	0.0149183
220	0	2	101	128	5780	0	0	0.00220003	0.0104442	0.0191763
221	0	2	103	128	5192	0	0	0.00227483	0.0106348	0.0134876
222	0	2	104	64	5900	0	0	0.00228406	0.0108085	0.0151369
223	0	2	105	128	6744	0	0	0.00199892	0.0108045	0.0185423
224	0	2	106	64	3998	0	0	0.00243061	0.0108991	0.0111381
225	0	2	107	128	7098	0	0	0.00266474	0.0111177	0.0216284
226	0	2	108	64	6204	0	0	0.00235726	0.0107746	0.0178468
227	0	2	109	128	8424	0	0	0.00217422	0.0103095	0.0231511
228	0	2	110	64	5076	0	0	0.00226974	0.0108997	0.0150145
229	0	2	111	128	6220	0	0	0.00243687	0.0103731	0.0184765
230	0	2	112	64	3218	0	0	0.00519541	0.0111808	0.00777072
231	0	2	113	128	3860	0	0	0.002768	0.0107778	0.00997474
232	0	2	114	64	5770	0	0	0.00238263	0.0107335	0.0149751
233	0	2	115	128	4648	0	0	0.00220375	0.0107407	0.0123098
234	0	2	116	64	3982	0	0	0.00339755	0.0121642	0.0100492
235	0	2	117	128	4304	0	0	0.0025846	0.0119443	0.0120529
236	0	2	118	64	4856	0	0	0.0026576	0.010404	0.012948
237	0	2	119	128	2356	0	0	0.00244306	0.00998673	0.00535115
238	0	2	120	64	3092	0	0	0.00262984	0.0103361	0.00815558
239	0	2	121	128	10320	0	0	0.00202255	0.0110931	0.0347177
240	0	2	122	64	2822	0	0	0.003046	0.0103144	0.00713005
241	0	2	123	128	7248	0	0	0.0020278	0.0116223	0.0200714
242	0	2	124	64	5446	0	0	0.00259124	0.0162351	0.0227645
243	0	2	125	128	8140	0	0	0.00309583	0.0151424	0.0341852
244	0	2	126	64	5048	0	0	0.00247683	0.0117877	0.0133349
245	0	2	127	128	6238	0	0	0.00281245	0.0115077	0.016419
246	0	3	4	128	5608	0	0	0.00224853	0.0103435	0.0237674
247	0	3	5	128	7018	0	0	0.00530021	0.0160146	0.0303595
248	0	3	6	128	5010	0	0	0.00361135	0.0152199	0.0216602
249	0	3	7	128	4232	0	0	0.00356699	0.00993979	0.0108728
250	0	3	8	128	5720	0	0	0.00418952	0.0162109	0.0241334
251	0	3	9	128	3238	0	0	0.00338656	0.0156635	0.0128206
252	0	3	11	128	4900	0	0	0.00343552	0.0118501	0.012716
253	0	3	12	128	7080	0	0	0.00227092	0.0146329	0.0311698
254	0	3	13	128	3816	0	0	0.00387308	0.0155435	0.0150829
255	0	3	14	128	4664	0	0	0.00383996	0.0144089	0.0128667
256	0	3	15	128	6804	0	0	0.00252378	0.0110753	0.0189132
257	0	3	16	128	5096	0	0	0.00210562	0.00999862	0.0138265
258	0	3	18	128	2494	0	0	0.00250331	0.00999908	0.00650025
259	0	3	19	128	4996	0	0	0.00233236	0.0103221	0.0134859
260	0	3	20	128	4072	0	0	0.00212698	0.010368	0.0103934
261	0	3	21	128	4452	0	0	0.00237668	0.010518	0.0107048
262	0	3	22	128	4060	0	0	0.0023389	0.0141737	0.0169677
263	0	3	23	128	9510	0	0	0.00334481	0.0158309	0.0320629
264	0	3	24	128	10072	0	0	0.0024842	0.0118739	0.0401801
265	0	3	25	128	7462	0	0	0.0033602	0.0153121	0.0321157
266	0	3	26	128	5958	0	0	0.0035261	0.0157154	0.0247411
267	0	3	27	128	6858	0	0	0.00368397	0.0156756	0.0289842
268	0	3	28	128	4644	0	0	0.00347978	0.011013	0.0122109
269	0	3	29	128	9154	0	0	0.00221396	0.0106985	0.0255268
270	0	3	30	128	7074	0	0	0.00228831	0.0165666	0.0194976
271	0	3	31	128	5462	0	0	0.00216554	0.0102202	0.0160426
272	0	3	32	128	5008	0	0	0.00312366	0.0105738	0.0128244
273	0	3	33	128	4138	0	0	0.00226483	0.0105506	0.0108122
274	0	3	34	128	4980	0	0	0.00243845	0.0105477	0.0126764
275	0	3	35	128	5558	0	0	0.00237692	0.0128128	0.0224397
276	0	3	36	128	5750	0	0	0.0033628	0.0161283	0.0241561
277	0	3	37	128	3722	0	0	0.0036935	0.014207	0.00954303
278	0	3	38	128	4534	0	0	0.00227952	0.0109076	0.0117226
279	0	3	39	128	7376	0	0	0.00268897	0.0114277	0.0216339
280	0	3	40	128	3746	0	0	0.00234175	0.0102596	0.0120706
281	0	3	41	128	3824	0	0	0.00240691	0.0107087	0.00978774
282	0	3	42	128	5900	0	0	0.00216636	0.0102747	0.0161117
283	0	3	43	128	7680	0	0	0.00219591	0.0100018	0.0240415
284	0	3	44	128	4710	0	0	0.0038018	0.0152255	0.0199939
285	0	3	45	128	4814	0	0	0.00372156	0.0122596	0.0130311
286	0	3	46	128	4674	0	0	0.00205548	0.0110845	0.0128727
287	0	3	47	128	6716	0	0	0.00261126	0.0143004	0.0288067
288	0	3	48	128	4594	0	0	0.00333874	0.015752	0.0191277
289	0	3	49	128	4738	0	0	0.00325365	0.0155266	0.0188953
290	0	3	50	128	4990	0	0	0.00352058	0.0158114	0.0213562
291	0	3	51	128	3712	0	0	0.003603	0.0149271	0.00954368
292	0	3	52	128	5292	0	0	0.00233417	0.0114388	0.0140054
293	0	3	53	128	9642	0	0	0.00222209	0.0108701	0.0303532
294	0	3	54	128	5452	0	0	0.00219929	0.0162237	0.0145667
295	0	3	55	128	6376	0	0	0.00233148	0.0109042	0.0176622
296	0	3	56	128	4806	0	0	0.0020635	0.0101964	0.0127193
297	0	3	57	128	4306	0	0	0.00223414	0.0104368	0.010564
298	0	3	58	128	8036	0	0	0.0019523	0.010184	0.0220052
299	0	3	59	128	2652	0	0	0.00269945	0.0106293	0.00620019
300	0	3	60	128	10704	0	0	0.00224861	0.0120654	0.0347142
301	0	3	61	128	5504	0	0	0.00247559	0.0104315	0.01442
302	0	3	62	128	4232	0	0	0.00271336	0.0106899	0.0110358
303	0	3	63	128	9258	0	0	0.00224797	0.010268	0.029299
304	0	3	64	128	3406	0	0	0.00201334	0.0101597	0.0115423
305	0	3	65	128	3684	0	0	0.00340365	0.0154924	0.015411
306	0	3	66	128	5890	0	0	0.00347286	0.0153802	0.0252098
307	0	3	67	128	2332	0	0	0.00335184	0.014598	0.00853532
308	0	3	68	128	4426	0	0	0.00384557	0.0129913	0.0110194
309	0	3	69	128	4556	0	0	0.00246588	0.0102916	0.0121651
310	0	3	70	128	5150	0	0	0.00259891	0.00958454	0.013776
311	0	3	71	128	5252	0	0	0.00223443	0.010109	0.0139029
312	0	3	72	128	5956	0	0	0.00224037	0.0216271	0.0195016
313	0	3	73	128	4982	0	0	0.00275408	0.0125092	0.0135987
314	0	3	74	128	3736	0	0	0.00226384	0.0101686	0.0089234
315	0	3	75	128	9286	0	0	0.00219781	0.010185	0.0249538
316	0	3	76	128	6782	0	0	0.00164739	0.0105965	0.020609
317	0	3	78	128	5282	0	0	0.00243944	0.0109417	0.0161851
318	0	3	79	128	3194	0	0	0.00294145	0.0115883	0.00901537
319	0	3	80	128	7522	0	0	0.0022577	0.0115709	0.0220955
320	0	3	81	128	8048	0	0	0.00222511	0.0103552	0.0223484
321	0	3	82	128	7676	0	0	0.00199899	0.010796	0.0215608
322	0	3	83	128	6696	0	0	0.00218331	0.0177729	0.0270655
323	0	3	84	128	5604	0	0	0.00357613	0.0159702	0.0239229
324	0	3	87	128	4896	0	0	0.00322085	0.0163097	0.0199947
325	0	3	88	128	5354	0	0	0.00266834	0.0118048	0.0155955
326	0	3	89	128	6596	0	0	0.00200124	0.0109079	0.0184091
327	0	3	90	128	5434	0	0	0.002376	0.0113101	0.0190263
328	0	3	92	128	4366	0	0	0.00223404	0.0108307	0.0170163
329	0	3	93	128	8602	0	0	0.00336301	0.0163853	0.0368698
330	0	3	94	128	6486	0	0	0.00310597	0.0151412	0.0274896
331	0	3	95	128	4642	0	0	0.00349965	0.0126274	0.0122585
332	0	3	96	128	7656	0	0	0.00251296	0.0104542	0.0213361
333	0	3	97	128	3504	0	0	0.00231768	0.0106972	0.00864116
334	0	3	98	128	5726	0	0	0.00236263	0.011224	0.0239585
335	0	3	99	128	5156	0	0	0.00391632	0.0111874	0.0191476
336	0	3	100	128	5326	0	0	0.00241981	0.0108907	0.0140913
337	0	3	101	128	3118	0	0	0.0021737	0.0101423	0.0079602
338	0	3	103	128	8980	0	0	0.00213074	0.0108281	0.027028
339	0	3	104	128	2362	0	0	0.00395424	0.0141849	0.00845087
340	0	3	105	128	8348	0	0	0.00244787	0.0154702	0.0250972
341	0	3	106	128	6054	0	0	0.00197964	0.0117691	0.0155131
342	0	3	107	128	5672	0	0	0.00231125	0.0113474	0.016682
343	0	3	108	128	8688	0	0	0.00220253	0.0111068	0.0243789
344	0	3	109	128	10514	0	0	0.00212173	0.0139827	0.0407448
345	0	3	110	128	5700	0	0	0.00365635	0.0164303	0.0243917
346	0	3	111	128	6262	0	0	0.00322822	0.0161132	0.0244038
347	0	3	112	128	5546	0	0	0.0024051	0.00999779	0.0148805
348	0	3	113	128	6958	0	0	0.00215323	0.00995548	0.0185863
349	0	3	114	128	4630	0	0	0.00233111	0.00965148	0.0153514
350	0	3	115	128	3106	0	0	0.00249069	0.0117311	0.00794343
351	0	3	116	128	5856	0	0	0.00236353	0.0113913	0.0168782
352	0	3	117	128	4196	0	0	0.00306655	0.011421	0.0139593
353	0	3	118	128	3182	0	0	0.00274049	0.0103014	0.0076957
354	0	3	119	128	3194	0	0	0.00263569	0.00995556	0.0078941
355	0	3	120	128	9502	0	0	0.00215759	0.0101261	0.0261973
356	0	3	121	128	7186	0	0	0.00218106	0.0101849	0.0187467
357	0	3	122	128	5742	0	0	0.00219982	0.0104958	0.01496
358	0	3	123	128	3984	0	0	0.00224686	0.0128892	0.0114185
359	0	3	124	128	9044	0	0	0.00226046	0.0102913	0.0265422
360	0	3	125	128	5944	0	0	0.00337326	0.0120718	0.0199765
361	0	3	126	128	7278	0	0	0.00362252	0.0162708	0.0314644
362	0	3	127	128	7370	0	0	0.00342695	0.0156868	0.0317436
363	0	4	5	128	5820	0	0	0.00303259	0.0153544	0.0253148
364	0	4	6	64	6844	0	0	0.00329743	0.0160231	0.0223377
365	0	4	7	128	5534	0	0	0.00226964	0.0121051	0.0152172
366	0	4	8	32	3736	0	0	0.00256259	0.0101617	0.00965809
367	0	4	9	128	5638	0	0	0.00229006	0.0106577	0.0160304
368	0	4	10	64	4172	0	0	0.0025767	0.0172104	0.016128
369	0	4	11	128	3990	0	0	0.0037448	0.0152824	0.0160907
370	0	4	12	32	6896	0	0	0.00381754	0.0159373	0.0299978
371	0	4	14	64	4206	0	0	0.00384881	0.0103476	0.011073
372	0	4	15	128	3426	0	0	0.0023501	0.0114568	0.00887785
373	0	4	16	32	3858	0	0	0.00250842	0.010296	0.0101277
374	0	4	17	128	3756	0	0	0.00256218	0.0181718	0.0153369
375	0	4	18	64	6178	0	0	0.00458012	0.0127957	0.0175131
376	0	4	19	128	5280	0	0	0.0023756	0.0150995	0.0157579
377	0	4	20	32	4242	0	0	0.00230446	0.0118184	0.0112399
378	0	4	21	128	4240	0	0	0.00237816	0.0118999	0.0125672
379	0	4	23	128	6192	0	0	0.00382325	0.0131164	0.0184097
380	0	4	24	32	5882	0	0	0.00231226	0.0120296	0.0192244
381	0	4	25	128	7044	0	0	0.00259038	0.0127361	0.0286875
382	0	4	27	128	5680	0	0	0.00358275	0.015805	0.0239392
383	0	4	28	32	3090	0	0	0.00343281	0.0144313	0.011628
384	0	4	29	128	6414	0	0	0.003023	0.0163227	0.0274265
385	0	4	30	64	6128	0	0	0.00347964	0.0151645	0.0257291
386	0	4	32	32	4398	0	0	0.00343638	0.0128671	0.0119308
387	0	4	33	128	8070	0	0	0.004088	0.0105927	0.0218897
388	0	4	34	64	2374	0	0	0.00262897	0.00997338	0.0059028
389	0	4	35	128	7538	0	0	0.00238026	0.0101217	0.0290928
390	0	4	36	32	6646	0	0	0.00310237	0.0159443	0.0289274
391	0	4	37	128	8408	0	0	0.00398678	0.0154355	0.0367843
392	0	4	38	64	8040	0	0	0.0029822	0.0112688	0.0225401
393	0	4	39	128	4938	0	0	0.00221025	0.010774	0.0129148
394	0	4	41	128	8686	0	0	0.00231701	0.0151199	0.0371652
395	0	4	42	64	5278	0	0	0.00216844	0.0106546	0.0163754
396	0	4	43	128	3702	0	0	0.00359492	0.012454	0.00945184
397	0	4	44	32	5630	0	0	0.00225858	0.0101832	0.0150198
398	0	4	45	128	6626	0	0	0.00270801	0.0167283	0.0286252
399	0	4	46	64	4922	0	0	0.00392145	0.0152372	0.0205626
400	0	4	47	128	6324	0	0	0.00236565	0.0125029	0.0220915
401	0	4	48	32	2968	0	0	0.00233198	0.0110116	0.0105053
402	0	4	49	128	3100	0	0	0.00261415	0.0105542	0.00768334
403	0	4	50	64	3418	0	0	0.00233446	0.0157704	0.0134913
404	0	4	51	128	7320	0	0	0.00333701	0.016413	0.0305083
405	0	4	52	32	9298	0	0	0.00309806	0.0152748	0.0366325
406	0	4	53	128	5780	0	0	0.00473262	0.0156476	0.0251938
407	0	4	54	64	14940	0	0	0.00289885	0.015652	0.0714834
408	0	4	56	32	4442	0	0	0.00327813	0.0156645	0.0217107
409	0	4	57	128	3722	0	0	0.0038339	0.0155419	0.0144674
410	0	4	58	64	7374	0	0	0.00350704	0.0147539	0.0323507
411	0	4	59	128	5628	0	0	0.00349616	0.0150834	0.023909
412	0	4	60	32	4586	0	0	0.00348353	0.015525	0.0189684
413	0	4	61	128	4844	0	0	0.00327622	0.0159736	0.0202256
414	0	4	62	64	4210	0	0	0.0034331	0.0121775	0.0104056
415	0	4	63	128	6534	0	0	0.00253273	0.0128066	0.0273127
416	0	4	64	32	4782	0	0	0.00302763	0.0160657	0.0202617
417	0	4	65	128	3390	0	0	0.00341465	0.0156413	0.0133554
418	0	4	66	64	5546	0	0	0.00394656	0.0155874	0.0223188
419	0	4	67	128	5480	0	0	0.00338661	0.0151441	0.02202
420	0	4	68	32	2922	0	0	0.00337644	0.014715	0.0113035
421	0	4	69	128	4158	0	0	0.00356357	0.0155814	0.0172013
422	0	4	70	64	2088	0	0	0.00390255	0.0152825	0.00774009
423	0	4	71	128	3040	0	0	0.0034408	0.0155624	0.00925353
424	0	4	72	32	8898	0	0	0.00193653	0.0111649	0.0243873
425	0	4	73	128	6484	0	0	0.00236042	0.0156427	0.0269852
426	0	4	74	64	5112	0	0	0.00333386	0.0155315	0.0212103
427	0	4	75	128	5314	0	0	0.00339541	0.016546	0.0223386
428	0	4	76	32	7562	0	0	0.00309703	0.0160309	0.0314416
429	0	4	77	128	5442	0	0	0.00337392	0.0161729	0.0265076
430	0	4	78	64	3980	0	0	0.00344488	0.0158247	0.0157681
431	0	4	79	128	5240	0	0	0.003501	0.0158224	0.0223016
432	0	4	80	32	8954	0	0	0.00332511	0.0154769	0.0395827
433	0	4	81	128	7770	0	0	0.00361932	0.015852	0.0347948
434	0	4	82	64	3120	0	0	0.00372031	0.0130525	0.00947637
435	0	4	83	128	4928	0	0	0.00260013	0.010471	0.0198415
436	0	4	84	32	5508	0	0	0.00352582	0.0151403	0.0240758
437	0	4	86	64	4960	0	0	0.00335175	0.0152857	0.0197163
438	0	4	87	128	3466	0	0	0.00398205	0.01583	0.0137524
439	0	4	88	32	6540	0	0	0.00300461	0.0156936	0.0277255
440	0	4	89	128	3700	0	0	0.00386918	0.015884	0.0150272
441	0	4	90	64	6164	0	0	0.00325072	0.0163179	0.0254704
442	0	4	92	32	5792	0	0	0.00329386	0.0156797	0.024366
443	0	4	93	128	3778	0	0	0.00232967	0.0103309	0.0136546
444	0	4	94	64	5468	0	0	0.0027146	0.0100424	0.0150779
445	0	4	95	128	3554	0	0	0.00284461	0.0113394	0.0102728
446	0	4	96	32	4814	0	0	0.00248206	0.0146729	0.013147
447	0	4	97	128	3526	0	0	0.00230561	0.0124735	0.0128449
448	0	4	98	64	5618	0	0	0.00331148	0.0156308	0.0288559
449	0	4	99	128	6780	0	0	0.00340383	0.0156834	0.0283798
450	0	4	100	32	3056	0	0	0.00274716	0.0166047	0.0109921
451	0	4	101	128	4332	0	0	0.00247273	0.0150681	0.0169383
452	0	4	103	128	6010	0	0	0.00241143	0.0113275	0.0280133
453	0	4	104	32	4922	0	0	0.00342528	0.0208459	0.0201244
454	0	4	105	128	7072	0	0	0.00350369	0.0160379	0.0286039
455	0	4	106	64	5394	0	0	0.00246091	0.0106866	0.0143443
456	0	4	107	128	3088	0	0	0.00246544	0.0105521	0.00916286
457	0	4	108	32	2320	0	0	0.00244041	0.0102424	0.00551345
458	0	4	109	128	4520	0	0	0.00232493	0.0110147	0.0146007
459	0	4	110	64	4774	0	0	0.00256293	0.0139142	0.0171852
460	0	4	111	128	4890	0	0	0.00376806	0.013032	0.0141793
461	0	4	112	32	3854	0	0	0.00231698	0.0133628	0.0138126
462	0	4	113	128	4960	0	0	0.00362315	0.0127772	0.0166986
463	0	4	114	64	5474	0	0	0.00296304	0.0141087	0.0198721
464	0	4	115	128	5032	0	0	0.00294652	0.0133959	0.0178911
465	0	4	116	32	3320	0	0	0.00331435	0.0133111	0.0129337
466	0	4	117	128	6134	0	0	0.00605224	0.0214325	0.0228034
467	0	4	118	64	6914	0	0	0.00258029	0.0153833	0.0272563
468	0	4	119	128	4468	0	0	0.00257649	0.0110683	0.0148041
469	0	4	120	32	5414	0	0	0.00277326	0.0163078	0.0240982
470	0	4	121	128	4746	0	0	0.00425329	0.0168558	0.0246143
471	0	4	122	64	4688	0	0	0.00261019	0.0127569	0.0127173
472	0	4	123	128	8068	0	0	0.00249025	0.0129422	0.0252873
473	0	4	124	32	7350	0	0	0.00209114	0.01284	0.0269876
474	0	4	125	128	4134	0	0	0.0027303	0.0134366	0.0151274
475	0	4	126	64	2774	0	0	0.00397853	0.0125279	0.00886303
476	0	4	127	128	6142	0	0	0.00228522	0.0110424	0.0187695
477	0	5	6	128	3984	0	0	0.00241707	0.0115507	0.0238447
478	0	5	7	128	4466	0	0	0.00349024	0.0160594	0.0188566
479	0	5	8	128	7230	0	0	0.0032322	0.0155699	0.0319308
480	0	5	9	128	4156	0	0	0.00356985	0.0160614	0.0176143
481	0	5	10	128	4132	0	0	0.00292255	0.015545	0.0169467
482	0	5	11	128	2486	0	0	0.00359946	0.0148601	0.00920292
483	0	5	12	128	3786	0	0	0.00297132	0.0151328	0.0148438
484	0	5	13	128	4380	0	0	0.0028633	0.0260193	0.0176038
485	0	5	14	128	5720	0	0	0.002764	0.0153617	0.0245143
486	0	5	15	128	9172	0	0	0.00304821	0.0150914	0.0395907
487	0	5	17	128	8286	0	0	0.00299164	0.014945	0.03743
488	0	5	18	128	6284	0	0	0.00295238	0.016361	0.026947
489	0	5	19	128	4990	0	0	0.00281419	0.0103876	0.0127439
490	0	5	20	128	4756	0	0	0.00233126	0.0104639	0.0130472
491	0	5	21	128	3646	0	0	0.00230121	0.0101015	0.00884169
492	0	5	22	128	4888	0	0	0.00226469	0.0104044	0.0125663
493	0	5	23	128	4950	0	0	0.00231287	0.00992207	0.0126317
494	0	5	24	128	4784	0	0	0.00218075	0.010284	0.0124575
495	0	5	25	128	4564	0	0	0.00210951	0.0149599	0.0126038
496	0	5	26	128	5874	0	0	0.00256192	0.0168455	0.0249781
497	0	5	29	128	3830	0	0	0.00340579	0.0154215	0.0151579
498	0	5	30	128	3032	0	0	0.00397447	0.015976	0.0117674
499	0	5	31	128	6030	0	0	0.00355213	0.0158663	0.0278452
500	0	5	32	128	4898	0	0	0.00230778	0.0123981	0.0224728
501	0	5	33	128	7048	0	0	0.00312737	0.0119397	0.0294039
502	0	5	34	128	7196	0	0	0.00318007	0.0161733	0.0317866
503	0	5	35	128	4960	0	0	0.00352909	0.0157199	0.021907
504	0	5	36	128	6208	0	0	0.00293147	0.0162307	0.0294557
505	0	5	37	128	7882	0	0	0.00351331	0.0162598	0.0350069
506	0	5	39	128	8924	0	0	0.00314392	0.01627	0.0398734
507	0	5	40	128	3758	0	0	0.00362468	0.0160636	0.0150155
508	0	5	41	128	14820	0	0	0.00343223	0.0153576	0.0623918
509	0	5	42	128	6968	0	0	0.00237703	0.0103153	0.0203295
510	0	5	43	128	3058	0	0	0.00699176	0.0103454	0.00756727
511	0	5	45	128	4882	0	0	0.00248269	0.0103416	0.0127302
512	0	5	46	128	6994	0	0	0.00225604	0.0107958	0.018865
513	0	5	47	128	5610	0	0	0.00219556	0.0104397	0.0138939
514	0	5	48	128	6986	0	0	0.00231519	0.0104529	0.0189723
515	0	5	50	128	3966	0	0	0.00233196	0.0100726	0.0102691
516	0	5	51	128	3650	0	0	0.00228262	0.0117292	0.0125137
517	0	5	52	128	5102	0	0	0.00252772	0.0150843	0.0148784
518	0	5	53	128	7006	0	0	0.00274591	0.0171721	0.0310014
519	0	5	54	128	2490	0	0	0.00331585	0.0156464	0.00924486
520	0	5	55	128	4052	0	0	0.00332857	0.0157109	0.0158748
521	0	5	56	128	5338	0	0	0.00335925	0.0156166	0.0221523
522	0	5	58	128	2526	0	0	0.00368827	0.0147175	0.00962931
523	0	5	59	128	10602	0	0	0.00325646	0.0156462	0.0492896
524	0	5	60	128	7762	0	0	0.00305596	0.0162543	0.035217
525	0	5	61	128	4450	0	0	0.00348802	0.0159261	0.0189384
526	0	5	62	128	4934	0	0	0.00330424	0.0163042	0.0203061
527	0	5	63	128	5396	0	0	0.00333071	0.0161176	0.0226549
528	0	5	64	128	8162	0	0	0.00299753	0.0169388	0.0369148
529	0	5	65	128	3792	0	0	0.00287697	0.0158253	0.0153618
530	0	5	66	128	6712	0	0	0.00302885	0.0131011	0.018075
531	0	5	67	128	4516	0	0	0.00239111	0.0102171	0.0122102
532	0	5	68	128	3592	0	0	0.00229486	0.0174139	0.0088766
533	0	5	69	128	5132	0	0	0.00252466	0.0100224	0.0125766
534	0	5	70	128	5538	0	0	0.00253746	0.0104607	0.014765
535	0	5	71	128	7602	0	0	0.00262147	0.0113734	0.0212406
536	0	5	72	128	5072	0	0	0.00218684	0.0106919	0.0131945
537	0	5	73	128	4666	0	0	0.00268527	0.0104973	0.0140583
538	0	5	74	128	9108	0	0	0.0023294	0.010879	0.0264147
539	0	5	75	128	6420	0	0	0.00244053	0.0171182	0.0260072
540	0	5	76	128	3856	0	0	0.0036588	0.0153052	0.015686
541	0	5	77	128	8246	0	0	0.00333624	0.0152096	0.0369758
542	0	5	78	128	6088	0	0	0.00304858	0.0157087	0.0254776
543	0	5	79	128	4510	0	0	0.00346122	0.0161081	0.0192201
544	0	5	80	128	4584	0	0	0.00354145	0.0155167	0.0193291
545	0	5	82	128	8118	0	0	0.00346145	0.0165578	0.0345958
546	0	5	83	128	2554	0	0	0.00376605	0.0149177	0.00926042
547	0	5	84	128	4470	0	0	0.00397373	0.0150339	0.0180835
548	0	5	86	128	6224	0	0	0.00351542	0.0160447	0.0260266
549	0	5	87	128	10188	0	0	0.00367958	0.0116068	0.0286864
550	0	5	88	128	6870	0	0	0.0034154	0.0248867	0.0293756
551	0	5	89	128	3556	0	0	0.00383468	0.0161148	0.0143688
552	0	5	90	128	5268	0	0	0.00361082	0.0134902	0.0139377
553	0	5	92	128	4480	0	0	0.00219365	0.0104762	0.0119955
554	0	5	93	128	3090	0	0	0.00272174	0.0106401	0.00742604
555	0	5	94	128	5374	0	0	0.0022653	0.0100283	0.0140731
556	0	5	95	128	5290	0	0	0.00256281	0.0106844	0.0140677
557	0	5	96	128	5172	0	0	0.00214567	0.011393	0.0139653
558	0	5	97	128	4378	0	0	0.00225289	0.0101827	0.0150116
559	0	5	98	128	4990	0	0	0.00299807	0.014671	0.0224629
560	0	5	99	128	5774	0	0	0.00341059	0.0157759	0.02569
561	0	5	100	128	5096	0	0	0.00332545	0.0159901	0.0209015
562	0	5	101	128	3822	0	0	0.00342732	0.0163335	0.0145843
563	0	5	104	128	3796	0	0	0.00223264	0.0107557	0.00969563
564	0	5	105	128	4776	0	0	0.00217428	0.0101065	0.0147915
565	0	5	106	128	6494	0	0	0.00228045	0.0104378	0.0177779
566	0	5	107	128	8082	0	0	0.00232266	0.0108739	0.0248433
567	0	5	108	128	9856	0	0	0.0019707	0.0106313	0.0279433
568	0	5	109	128	6762	0	0	0.00218184	0.0102869	0.0190156
569	0	5	111	128	7660	0	0	0.00232316	0.0180374	0.0323394
570	0	5	112	128	5604	0	0	0.00344611	0.0167721	0.0237384
571	0	5	113	128	4212	0	0	0.00355545	0.016156	0.0142282
572	0	5	114	128	12218	0	0	0.00205745	0.0128888	0.0507456
573	0	5	115	128	12802	0	0	0.0030965	0.0111268	0.0387083
574	0	5	116	128	5686	0	0	0.00230241	0.0109468	0.0161166
575	0	5	117	128	5422	0	0	0.00247758	0.0122237	0.017042
576	0	5	118	128	4860	0	0	0.00245817	0.0106179	0.0137162
577	0	5	119	128	5014	0	0	0.00261164	0.01106	0.0142353
578	0	5	120	128	1446	0	0	0.00266906	0.0111252	0.0035801
579	0	5	121	128	3684	0	0	0.00279764	0.0149384	0.0119134
580	0	5	122	128	5412	0	0	0.00332933	0.0171897	0.0216422
581	0	5	123	128	3884	0	0	0.00397811	0.0149864	0.0152313
582	0	5	124	128	2004	0	0	0.00371474	0.0153163	0.0074618
583	0	5	125	128	6498	0	0	0.00348923	0.0150877	0.0257951
584	0	5	126	128	9760	0	0	0.00203992	0.0105071	0.0276013
585	0	5	127	128	10130	0	0	0.00201873	0.0105024	0.0279542
586	0	6	7	128	5736	0	0	0.0021764	0.0101366	0.0161826
587	0	6	8	64	4302	0	0	0.00217484	0.0101739	0.0109212
588	0	6	9	128	3916	0	0	0.00223777	0.00980417	0.00978003
589	0	6	10	64	4906	0	0	0.00225511	0.0107562	0.0124775
590	0	6	11	128	7472	0	0	0.00220453	0.00985749	0.0324749
591	0	6	12	64	4362	0	0	0.00356245	0.0156955	0.0178082
592	0	6	13	128	7076	0	0	0.00342838	0.0159674	0.029959
593	0	6	14	64	3200	0	0	0.00346669	0.0132581	0.0107437
594	0	6	15	128	4252	0	0	0.00238422	0.0163587	0.0167625
595	0	6	16	64	7684	0	0	0.00314333	0.0146847	0.0233307
596	0	6	17	128	5372	0	0	0.00245691	0.0127841	0.0152542
597	0	6	18	64	6570	0	0	0.00298934	0.0111991	0.0183791
598	0	6	20	64	6290	0	0	0.00230423	0.012703	0.0183505
599	0	6	21	128	5096	0	0	0.00217419	0.0122162	0.0153059
600	0	6	22	64	7456	0	0	0.00220586	0.0119202	0.0235637
601	0	6	23	128	4680	0	0	0.0023311	0.0113993	0.0193586
602	0	6	24	64	4766	0	0	0.00262984	0.015406	0.0194175
603	0	6	25	128	4564	0	0	0.00361404	0.0154136	0.0190235
604	0	6	26	64	4790	0	0	0.00360081	0.0164503	0.0199455
605	0	6	27	128	5860	0	0	0.00370804	0.0165005	0.0249893
606	0	6	29	128	5968	0	0	0.00340802	0.015662	0.0263947
607	0	6	30	64	2948	0	0	0.00402048	0.0152272	0.0115584
608	0	6	31	128	4984	0	0	0.00334557	0.015441	0.0213909
609	0	6	33	128	4988	0	0	0.00332111	0.0157218	0.0203644
610	0	6	34	64	9384	0	0	0.00287353	0.0157484	0.0427146
611	0	6	36	64	3698	0	0	0.00335823	0.0162201	0.0150534
612	0	6	38	64	3976	0	0	0.00392483	0.0162037	0.0158802
613	0	6	39	128	5528	0	0	0.00300884	0.0157876	0.0226565
614	0	6	40	64	7556	0	0	0.00358202	0.0163324	0.0333956
615	0	6	41	128	3126	0	0	0.00374316	0.0155103	0.0123303
616	0	6	42	64	6462	0	0	0.00349901	0.0158998	0.0226678
617	0	6	43	128	6760	0	0	0.00208836	0.0106438	0.0190226
618	0	6	44	64	7034	0	0	0.00234235	0.0101476	0.0199308
619	0	6	46	64	8374	0	0	0.00224031	0.00970639	0.0235933
620	0	6	47	128	6268	0	0	0.00230551	0.0105569	0.0172897
621	0	6	48	64	844	0	0	0.00250984	0.0101288	0.00174039
622	0	6	49	128	7642	0	0	0.00228457	0.0107637	0.0206321
623	0	6	50	64	3110	0	0	0.00254829	0.0112688	0.0106315
624	0	6	51	128	4442	0	0	0.00252662	0.0109715	0.0154839
625	0	6	53	128	4812	0	0	0.00308452	0.0168575	0.019616
626	0	6	54	64	3674	0	0	0.00341715	0.0156231	0.0144214
627	0	6	55	128	4858	0	0	0.00318798	0.0161961	0.0204521
628	0	6	56	64	4614	0	0	0.00400839	0.016211	0.0187964
629	0	6	57	128	10356	0	0	0.0031392	0.0157355	0.0471533
630	0	6	59	128	3840	0	0	0.00347849	0.0156613	0.0160282
631	0	6	60	64	12848	0	0	0.002909	0.0161308	0.0591697
632	0	6	61	128	5036	0	0	0.00348103	0.0157189	0.0212662
633	0	6	62	64	3776	0	0	0.00366417	0.0154713	0.0149261
634	0	6	63	128	2748	0	0	0.00362865	0.0157127	0.0103511
635	0	6	64	64	4812	0	0	0.00365184	0.0157372	0.01963
636	0	6	65	128	5344	0	0	0.00354615	0.0157316	0.0222032
637	0	6	66	64	4616	0	0	0.00348203	0.0161911	0.0191709
638	0	6	67	128	4190	0	0	0.0036268	0.0152197	0.016727
639	0	6	68	64	3860	0	0	0.00353187	0.0135647	0.00939629
640	0	6	69	128	6192	0	0	0.00227889	0.00992519	0.016447
641	0	6	70	64	5096	0	0	0.00195789	0.00921401	0.0130871
642	0	6	72	64	6916	0	0	0.00199152	0.0104333	0.0172669
643	0	6	73	128	5924	0	0	0.00233499	0.0102458	0.0155475
644	0	6	74	64	3922	0	0	0.00226037	0.0100706	0.00997336
645	0	6	75	128	6502	0	0	0.00200426	0.0108609	0.0180618
646	0	6	76	64	5820	0	0	0.00235918	0.0102889	0.0151754
647	0	6	77	128	4150	0	0	0.00248712	0.0107369	0.0161694
648	0	6	78	64	4818	0	0	0.00353324	0.0114399	0.0126523
649	0	6	79	128	7926	0	0	0.00238072	0.0101541	0.0222717
650	0	6	80	64	3734	0	0	0.00273454	0.0110579	0.00946312
651	0	6	82	64	11898	0	0	0.00203732	0.0109285	0.035691
652	0	6	83	128	6674	0	0	0.002272	0.0106656	0.0178703
653	0	6	84	64	5808	0	0	0.0022645	0.010365	0.015965
654	0	6	86	64	2692	0	0	0.00221465	0.0105794	0.00650816
655	0	6	88	64	6836	0	0	0.00223742	0.00970318	0.0180351
656	0	6	89	128	4346	0	0	0.00241793	0.0106038	0.0105531
657	0	6	90	64	10290	0	0	0.00229001	0.0109881	0.0290984
658	0	6	92	64	5888	0	0	0.00223374	0.0104697	0.0157202
659	0	6	93	128	4906	0	0	0.0026221	0.0108345	0.0140169
660	0	6	94	64	5388	0	0	0.00589005	0.0156247	0.021541
661	0	6	95	128	5092	0	0	0.00337223	0.0148588	0.0203796
662	0	6	96	64	7996	0	0	0.00279961	0.0167961	0.0256161
663	0	6	97	128	4148	0	0	0.00233909	0.0109499	0.0109923
664	0	6	99	128	7196	0	0	0.00209586	0.0102608	0.0214448
665	0	6	100	64	3764	0	0	0.00216738	0.0108478	0.00958023
666	0	6	101	128	5500	0	0	0.00230783	0.0108029	0.0198295
667	0	6	103	128	4884	0	0	0.00383047	0.0167995	0.0201128
668	0	6	104	64	8316	0	0	0.00335797	0.0161901	0.0357361
669	0	6	105	128	3876	0	0	0.00344899	0.0154534	0.015147
670	0	6	106	64	4060	0	0	0.00350483	0.0156118	0.0159159
671	0	6	107	128	11968	0	0	0.002975	0.0167176	0.0539071
672	0	6	108	64	2620	0	0	0.00367245	0.0149164	0.0098522
673	0	6	109	128	8076	0	0	0.00337291	0.0148462	0.0355265
674	0	6	110	64	5456	0	0	0.00232555	0.0123226	0.0203149
675	0	6	111	128	5936	0	0	0.00268402	0.0121775	0.0169731
676	0	6	112	64	5202	0	0	0.00225071	0.0109787	0.0147609
677	0	6	113	128	4828	0	0	0.00216711	0.0110826	0.0141989
678	0	6	115	128	5690	0	0	0.00240398	0.0107494	0.016142
679	0	6	116	64	7218	0	0	0.00249125	0.0116364	0.0211543
680	0	6	117	128	5174	0	0	0.00251637	0.0106746	0.0149061
681	0	6	118	64	3932	0	0	0.00235294	0.0105729	0.0103486
682	0	6	119	128	9306	0	0	0.002027	0.0113701	0.0302806
683	0	6	120	64	2124	0	0	0.00315353	0.015563	0.00751972
684	0	6	121	128	4390	0	0	0.0036846	0.0154518	0.0182708
685	0	6	122	64	4662	0	0	0.00343681	0.0130026	0.0163508
686	0	6	123	128	4226	0	0	0.00352177	0.0131328	0.0112088
687	0	6	124	64	4222	0	0	0.00226589	0.00989778	0.0104088
688	0	6	125	128	2720	0	0	0.00223595	0.0100136	0.00656219
689	0	6	126	64	4782	0	0	0.0022668	0.00999901	0.0128741
690	0	6	127	128	4780	0	0	0.00215213	0.0103047	0.0123521
691	0	7	8	128	4484	0	0	0.00223142	0.0106995	0.0126732
692	0	7	9	128	3710	0	0	0.00245212	0.0147609	0.0148832
693	0	7	10	128	4746	0	0	0.00375297	0.0161129	0.0196508
694	0	7	11	128	5610	0	0	0.00344522	0.0156174	0.024321
695	0	7	12	128	5806	0	0	0.00327044	0.0156438	0.0241638
696	0	7	13	128	5364	0	0	0.00293825	0.0158573	0.0225998
697	0	7	14	128	3600	0	0	0.00385461	0.0160554	0.0146859
698	0	7	15	128	5582	0	0	0.00343752	0.0156693	0.0224091
699	0	7	16	128	5904	0	0	0.00349019	0.0158233	0.0245639
700	0	7	17	128	3834	0	0	0.00264372	0.0110234	0.0112338
701	0	7	18	128	4714	0	0	0.00253169	0.0128525	0.0190572
702	0	7	19	128	6122	0	0	0.00305062	0.01566	0.0262847
703	0	7	20	128	7438	0	0	0.00333272	0.014469	0.032085
704	0	7	21	128	5520	0	0	0.00306602	0.0148515	0.0222927
705	0	7	23	128	4106	0	0	0.00360743	0.015974	0.0161754
706	0	7	24	128	5934	0	0	0.00218149	0.0110282	0.01681
707	0	7	25	128	6966	0	0	0.00219939	0.0107625	0.0215635
708	0	7	26	128	3814	0	0	0.00214051	0.010767	0.0100751
709	0	7	27	128	3182	0	0	0.00273004	0.0105016	0.00780914
710	0	7	29	128	3086	0	0	0.00255408	0.0100299	0.00772354
711	0	7	30	128	8642	0	0	0.0022089	0.0107894	0.0228415
712	0	7	31	128	3510	0	0	0.00227303	0.00973099	0.00881939
713	0	7	32	128	5726	0	0	0.00225339	0.0101535	0.0154898
714	0	7	33	128	4136	0	0	0.00228941	0.0112444	0.0103391
715	0	7	34	128	2488	0	0	0.0027248	0.0100418	0.00594485
716	0	7	35	128	6172	0	0	0.00237324	0.010323	0.0174462
717	0	7	36	128	5060	0	0	0.0026875	0.0104606	0.0130693
718	0	7	38	128	5164	0	0	0.0024207	0.0107794	0.0144772
719	0	7	39	128	4752	0	0	0.0025642	0.0105916	0.0141111
720	0	7	40	128	6186	0	0	0.00227023	0.0112438	0.0164292
721	0	7	41	128	8902	0	0	0.00194456	0.0104102	0.0240235
722	0	7	42	128	4602	0	0	0.00225518	0.0110027	0.0150259
723	0	7	44	128	5726	0	0	0.00280472	0.0115362	0.016279
724	0	7	45	128	5698	0	0	0.00239525	0.0100394	0.0150433
725	0	7	46	128	5056	0	0	0.00383606	0.0157615	0.0210821
726	0	7	47	128	3618	0	0	0.00355738	0.0163375	0.0143056
727	0	7	48	128	6248	0	0	0.00347087	0.0162011	0.0260146
728	0	7	49	128	3962	0	0	0.00361326	0.0160171	0.0151547
729	0	7	50	128	3918	0	0	0.00356653	0.0150909	0.0153917
730	0	7	51	128	8584	0	0	0.0030562	0.0102161	0.0227638
731	0	7	53	128	7064	0	0	0.00220885	0.0100239	0.0191514
732	0	7	54	128	4068	0	0	0.00231294	0.0103179	0.0102171
733	0	7	55	128	9204	0	0	0.00206649	0.0107371	0.0244567
734	0	7	56	128	4872	0	0	0.00225758	0.0103994	0.0128409
735	0	7	57	128	5952	0	0	0.00227007	0.00999684	0.0159123
736	0	7	58	128	4356	0	0	0.00254581	0.0102199	0.0112628
737	0	7	59	128	4390	0	0	0.00222036	0.00987786	0.0108338
738	0	7	60	128	5024	0	0	0.00229783	0.0105177	0.0124282
739	0	7	61	128	7290	0	0	0.00184311	0.0100778	0.0205717
740	0	7	62	128	5076	0	0	0.00199216	0.0103608	0.0134336
741	0	7	63	128	5522	0	0	0.00194653	0.0103216	0.0162657
742	0	7	64	128	3402	0	0	0.00219313	0.00921888	0.0080581
743	0	7	65	128	5890	0	0	0.00203847	0.0104594	0.0158461
744	0	7	66	128	4992	0	0	0.00222688	0.0118073	0.0137203
745	0	7	68	128	4242	0	0	0.00221544	0.0100503	0.0106486
746	0	7	71	128	3298	0	0	0.00212904	0.00736334	0.00793422
747	0	7	72	128	4032	0	0	0.00223213	0.0100256	0.00951308
748	0	7	73	128	7142	0	0	0.00227682	0.0102885	0.0187175
749	0	7	74	128	4022	0	0	0.00199451	0.0103806	0.0148311
750	0	7	75	128	6512	0	0	0.00265313	0.0132276	0.0287074
751	0	7	76	128	7446	0	0	0.00335734	0.0160327	0.0314244
752	0	7	77	128	3716	0	0	0.00354225	0.0159927	0.0204461
753	0	7	78	128	9042	0	0	0.00311413	0.0163988	0.0404022
754	0	7	79	128	5404	0	0	0.00328179	0.0158051	0.0216325
755	0	7	80	128	3598	0	0	0.00342272	0.01575	0.0146381
756	0	7	83	128	5956	0	0	0.00331509	0.015933	0.0254597
757	0	7	84	128	6262	0	0	0.00305949	0.0159735	0.0275579
758	0	7	86	128	2826	0	0	0.0035996	0.0157864	0.0109866
759	0	7	87	128	3672	0	0	0.00317362	0.0154746	0.0143039
760	0	7	88	128	5522	0	0	0.00334608	0.0161069	0.0215655
761	0	7	89	128	6974	0	0	0.00205671	0.0104504	0.0183275
762	0	7	90	128	4706	0	0	0.0025146	0.0102617	0.0118613
763	0	7	93	128	5412	0	0	0.00224885	0.010269	0.0142914
764	0	7	94	128	4786	0	0	0.00226801	0.0105566	0.0126249
765	0	7	95	128	6816	0	0	0.00197481	0.0101548	0.0188784
766	0	7	96	128	8614	0	0	0.00228992	0.0104071	0.0242298
767	0	7	99	128	7298	0	0	0.00240232	0.0101747	0.020765
768	0	7	100	128	2802	0	0	0.00235486	0.0101542	0.00700338
769	0	7	101	128	5708	0	0	0.00217282	0.0108374	0.0149359
770	0	7	103	128	3730	0	0	0.00242109	0.00993672	0.00896625
771	0	7	104	128	5784	0	0	0.00230005	0.0109755	0.0252687
772	0	7	105	128	3538	0	0	0.00333005	0.0158892	0.0138509
773	0	7	106	128	5176	0	0	0.0035908	0.0160238	0.0206705
774	0	7	107	128	3802	0	0	0.00358878	0.0165352	0.0160675
775	0	7	108	128	12892	0	0	0.00343283	0.0162966	0.0605265
776	0	7	109	128	4800	0	0	0.00345103	0.0160913	0.021045
777	0	7	110	128	6154	0	0	0.00352681	0.0154017	0.026312
778	0	7	111	128	6658	0	0	0.00360928	0.0151735	0.0281809
779	0	7	112	128	2812	0	0	0.00359037	0.0153635	0.0104874
780	0	7	113	128	3228	0	0	0.00392914	0.0154537	0.0125409
781	0	7	114	128	4926	0	0	0.00344985	0.0158379	0.0201197
782	0	7	115	128	5538	0	0	0.00331412	0.0162608	0.0229078
783	0	7	116	128	2714	0	0	0.00338846	0.0154686	0.00985583
784	0	7	117	128	8630	0	0	0.00290627	0.0158781	0.0388196
785	0	7	118	128	3924	0	0	0.00340662	0.0123259	0.00972748
786	0	7	120	128	5358	0	0	0.00254711	0.0105071	0.0141097
787	0	7	121	128	7120	0	0	0.00196792	0.0104447	0.0191936
788	0	7	122	128	6688	0	0	0.00214862	0.0103489	0.0179172
789	0	7	123	128	5442	0	0	0.00225918	0.0106775	0.0145246
790	0	7	124	128	3428	0	0	0.00233154	0.0107056	0.00839054
791	0	7	125	128	3782	0	0	0.0028507	0.0109971	0.0100798
792	0	7	126	128	4406	0	0	0.00228289	0.010597	0.0111542
793	0	7	127	128	4582	0	0	0.00195645	0.0106013	0.0121577
794	0	8	9	128	5384	0	0	0.0022466	0.0130881	0.0212616
795	0	8	11	128	4254	0	0	0.00320645	0.0168805	0.0180725
796	0	8	12	32	5616	0	0	0.00344805	0.015465	0.023336
797	0	8	13	128	5724	0	0	0.00341294	0.0157293	0.0241828
798	0	8	14	64	4718	0	0	0.0034429	0.0163136	0.0189874
799	0	8	15	128	2558	0	0	0.0026647	0.00976565	0.00586139
800	0	8	16	16	5068	0	0	0.00255417	0.0122055	0.0145445
801	0	8	17	128	3714	0	0	0.00228689	0.0119892	0.011239
802	0	8	18	64	3612	0	0	0.00335246	0.0125744	0.0154295
803	0	8	20	32	8480	0	0	0.00304641	0.0160911	0.0363728
804	0	8	21	128	4648	0	0	0.00391915	0.0154975	0.0182621
805	0	8	22	64	2398	0	0	0.00331276	0.0152351	0.00770903
806	0	8	23	128	5030	0	0	0.00268769	0.0146951	0.0163236
807	0	8	24	16	6030	0	0	0.00216032	0.0137969	0.0182538
808	0	8	26	64	2938	0	0	0.00295719	0.0134577	0.00773263
809	0	8	27	128	6154	0	0	0.00325853	0.0160583	0.0264574
810	0	8	29	128	12798	0	0	0.00306174	0.0169642	0.0576581
811	0	8	30	64	3156	0	0	0.00347036	0.0154477	0.0121988
812	0	8	31	128	5774	0	0	0.00347517	0.0152405	0.02325
813	0	8	32	16	15306	0	0	0.00310096	0.016462	0.069185
814	0	8	33	128	8504	0	0	0.00308728	0.0162734	0.0347389
815	0	8	34	64	5504	0	0	0.00221883	0.0105922	0.0166107
816	0	8	35	128	9588	0	0	0.00221797	0.0103463	0.028817
817	0	8	36	32	6480	0	0	0.00225007	0.0105036	0.0182161
818	0	8	37	128	4658	0	0	0.00221998	0.0103787	0.0117415
819	0	8	38	64	4372	0	0	0.00226953	0.0102077	0.0119629
820	0	8	39	128	4286	0	0	0.00259933	0.0118392	0.0113823
821	0	8	40	16	4660	0	0	0.00234089	0.0132346	0.0124308
822	0	8	41	128	6688	0	0	0.00203706	0.010374	0.0183935
823	0	8	43	128	7806	0	0	0.00196343	0.0106233	0.0210944
824	0	8	44	32	5396	0	0	0.00225392	0.0119971	0.0148521
825	0	8	46	64	5412	0	0	0.00231417	0.0110683	0.0163904
826	0	8	47	128	3260	0	0	0.00260666	0.0109293	0.00863576
827	0	8	48	16	4222	0	0	0.00217559	0.0141216	0.0167261
828	0	8	49	128	5752	0	0	0.00358242	0.0158186	0.023741
829	0	8	50	64	8208	0	0	0.00314748	0.0163911	0.0358334
830	0	8	51	128	6362	0	0	0.00241652	0.010309	0.0168227
831	0	8	52	32	4896	0	0	0.00224312	0.0150561	0.0166811
832	0	8	53	128	6816	0	0	0.00348643	0.0143631	0.0249218
833	0	8	54	64	5740	0	0	0.0032651	0.0164888	0.0239778
834	0	8	55	128	3658	0	0	0.00263273	0.0137103	0.0148178
835	0	8	56	16	6526	0	0	0.00332823	0.0156873	0.0271962
836	0	8	57	128	10290	0	0	0.00334728	0.0156418	0.0454044
837	0	8	58	64	9580	0	0	0.00328668	0.0161152	0.0420576
838	0	8	60	32	4930	0	0	0.00354228	0.0157496	0.0198906
839	0	8	61	128	4190	0	0	0.00342507	0.0159135	0.0172529
840	0	8	62	64	5544	0	0	0.00272629	0.0109622	0.0166085
841	0	8	63	128	4746	0	0	0.00227817	0.0104858	0.0124711
842	0	8	64	16	9962	0	0	0.00192255	0.0103836	0.0274802
843	0	8	65	128	4724	0	0	0.00247786	0.0100199	0.0122535
844	0	8	66	64	3804	0	0	0.00229668	0.010379	0.00959119
845	0	8	67	128	8148	0	0	0.00220257	0.0105625	0.0222207
846	0	8	68	32	6708	0	0	0.00229419	0.0148767	0.0173928
847	0	8	69	128	6930	0	0	0.00203683	0.0103866	0.0194171
848	0	8	70	64	11108	0	0	0.0019641	0.010348	0.0310849
849	0	8	71	128	4822	0	0	0.00214925	0.0101811	0.0123044
850	0	8	72	16	4138	0	0	0.00212596	0.00932584	0.0109471
851	0	8	73	128	5862	0	0	0.00239153	0.0113774	0.0166222
852	0	8	74	64	8072	0	0	0.00228534	0.0107154	0.0230276
853	0	8	75	128	9158	0	0	0.00217738	0.0107195	0.0256791
854	0	8	77	128	2706	0	0	0.00243351	0.0106309	0.00650781
855	0	8	79	128	4894	0	0	0.00229622	0.0105518	0.0121632
856	0	8	80	16	4988	0	0	0.00252594	0.011996	0.0132265
857	0	8	82	64	5428	0	0	0.00236407	0.0101983	0.0141896
858	0	8	83	128	6106	0	0	0.00253106	0.0108083	0.0160634
859	0	8	84	32	4974	0	0	0.00221723	0.010572	0.0122862
860	0	8	86	64	5066	0	0	0.00289501	0.0103745	0.0127514
861	0	8	87	128	7956	0	0	0.00219996	0.0103973	0.0208144
862	0	8	88	16	5686	0	0	0.00227106	0.00998566	0.0149245
863	0	8	89	128	3740	0	0	0.0023579	0.0101096	0.0105475
864	0	8	90	64	5628	0	0	0.00251744	0.010428	0.0154432
865	0	8	92	32	5768	0	0	0.00228857	0.0102429	0.015368
866	0	8	94	64	9580	0	0	0.00199795	0.0124881	0.0263361
867	0	8	95	128	4500	0	0	0.00226354	0.0103407	0.0111934
868	0	8	96	16	6890	0	0	0.00220706	0.0108438	0.0188265
869	0	8	97	128	11010	0	0	0.00192513	0.0107474	0.0314195
870	0	8	99	128	5096	0	0	0.00235013	0.0141656	0.0250191
871	0	8	101	128	4018	0	0	0.00358157	0.0155206	0.0160453
872	0	8	103	128	3756	0	0	0.00342398	0.0158759	0.0152958
873	0	8	104	16	3630	0	0	0.00384108	0.0150491	0.0150328
874	0	8	106	64	5980	0	0	0.00355053	0.0158094	0.0250682
875	0	8	107	128	6196	0	0	0.00220671	0.0120263	0.0174434
876	0	8	108	32	3628	0	0	0.00262619	0.0119058	0.0105634
877	0	8	109	128	10030	0	0	0.00236483	0.0110076	0.0303201
878	0	8	112	16	7950	0	0	0.00255601	0.0113078	0.02344
879	0	8	113	128	9196	0	0	0.00167636	0.011321	0.0308345
880	0	8	114	64	2988	0	0	0.00270328	0.0108094	0.00849849
881	0	8	115	128	3066	0	0	0.00289003	0.0106255	0.00756794
882	0	8	116	32	2824	0	0	0.00272256	0.0106259	0.00712054
883	0	8	117	128	4600	0	0	0.00257933	0.0109356	0.0118225
884	0	8	118	64	6968	0	0	0.0020518	0.0121332	0.0201132
885	0	8	121	128	10630	0	0	0.00233397	0.0112088	0.0321038
886	0	8	122	64	5676	0	0	0.00333284	0.0112037	0.0156204
887	0	8	123	128	8358	0	0	0.00261057	0.0105549	0.024381
888	0	8	124	32	6060	0	0	0.0025111	0.011092	0.0184503
889	0	8	125	128	5154	0	0	0.00253734	0.0113195	0.0158486
890	0	8	126	64	7546	0	0	0.00252154	0.0113345	0.0234565
891	0	9	10	128	5998	0	0	0.0022053	0.0127467	0.0178593
892	0	9	11	128	5418	0	0	0.00211938	0.0106941	0.0219352
893	0	9	13	128	6536	0	0	0.00292967	0.0114266	0.0307483
894	0	9	15	128	4940	0	0	0.003437	0.0158075	0.0202076
895	0	9	16	128	2672	0	0	0.00396632	0.0158769	0.0101292
896	0	9	17	128	3754	0	0	0.00355869	0.0157971	0.0156747
897	0	9	18	128	2400	0	0	0.00339379	0.0160276	0.00903142
898	0	9	19	128	9322	0	0	0.00347857	0.0118341	0.0406508
899	0	9	20	128	5800	0	0	0.00385818	0.01641	0.024424
900	0	9	21	128	6660	0	0	0.0025126	0.0157414	0.0285897
901	0	9	22	128	5908	0	0	0.00408147	0.0153216	0.0250325
902	0	9	23	128	4414	0	0	0.00260282	0.0107403	0.0154448
903	0	9	24	128	4732	0	0	0.0035462	0.0155214	0.0188177
904	0	9	25	128	5532	0	0	0.00322212	0.0137556	0.0171612
905	0	9	26	128	6248	0	0	0.00251616	0.0134566	0.0261889
906	0	9	30	128	6088	0	0	0.00337889	0.0167626	0.0207628
907	0	9	31	128	4288	0	0	0.00225024	0.0163259	0.0137658
908	0	9	32	128	4714	0	0	0.00260686	0.0153252	0.0193518
909	0	9	34	128	3958	0	0	0.00361999	0.0159159	0.00972752
910	0	9	35	128	5570	0	0	0.00235591	0.0108992	0.014982
911	0	9	36	128	4608	0	0	0.00262794	0.0119714	0.0117624
912	0	9	37	128	8398	0	0	0.00231686	0.0105508	0.0233494
913	0	9	38	128	3816	0	0	0.00257399	0.0101024	0.00958856
914	0	9	39	128	9180	0	0	0.00221222	0.010518	0.0245771
915	0	9	40	128	5836	0	0	0.00214064	0.0101007	0.0155331
916	0	9	41	128	4368	0	0	0.00232265	0.0104036	0.0114271
917	0	9	42	128	4876	0	0	0.00247735	0.0101003	0.0129521
918	0	9	43	128	3350	0	0	0.00219128	0.0108347	0.00853727
919	0	9	44	128	7488	0	0	0.00209415	0.0108541	0.0214305
920	0	9	45	128	4456	0	0	0.00226798	0.0103437	0.0108264
921	0	9	46	128	6972	0	0	0.00248876	0.0106765	0.0181422
922	0	9	48	128	6136	0	0	0.00199522	0.0109361	0.016514
923	0	9	49	128	12684	0	0	0.00209826	0.0108974	0.03872
924	0	9	50	128	3166	0	0	0.00269815	0.0107399	0.00932432
925	0	9	51	128	6118	0	0	0.00286789	0.021093	0.0260331
926	0	9	53	128	5580	0	0	0.00344305	0.0155976	0.0163798
927	0	9	54	128	5198	0	0	0.00255432	0.0167407	0.0218606
928	0	9	55	128	8004	0	0	0.00344252	0.0167555	0.0255034
929	0	9	56	128	10168	0	0	0.002249	0.0103364	0.0285717
930	0	9	57	128	4834	0	0	0.00348138	0.0160144	0.0193723
931	0	9	58	128	6460	0	0	0.00309472	0.0136639	0.0175391
932	0	9	59	128	9902	0	0	0.00192793	0.0108276	0.0282196
933	0	9	60	128	4146	0	0	0.00252733	0.010236	0.0103407
934	0	9	61	128	4630	0	0	0.00220802	0.0102536	0.0116611
935	0	9	62	128	5012	0	0	0.00223351	0.00980503	0.0127804
936	0	9	63	128	15326	0	0	0.00191534	0.0106659	0.0454457
937	0	9	64	128	7272	0	0	0.00194392	0.0103612	0.0190618
938	0	9	65	128	8850	0	0	0.00213647	0.0102312	0.0246214
939	0	9	67	128	2188	0	0	0.00227314	0.00981998	0.00487235
940	0	9	68	128	8118	0	0	0.00221572	0.0103087	0.0218997
941	0	9	69	128	9758	0	0	0.00210848	0.0103486	0.0283477
942	0	9	70	128	4982	0	0	0.00237279	0.00981975	0.0132369
943	0	9	71	128	7720	0	0	0.0019266	0.0102144	0.0233927
944	0	9	72	128	6676	0	0	0.00227416	0.0102704	0.0178176
945	0	9	73	128	7974	0	0	0.00217991	0.00999869	0.0226368
946	0	9	75	128	1536	0	0	0.00264906	0.0094896	0.00354981
947	0	9	76	128	7602	0	0	0.00224542	0.0108456	0.0208462
948	0	9	77	128	3324	0	0	0.00232921	0.00986925	0.0116533
949	0	9	78	128	3382	0	0	0.00353342	0.0157878	0.013174
950	0	9	80	128	13126	0	0	0.00204446	0.0114517	0.0412938
951	0	9	82	128	5874	0	0	0.00228043	0.0107848	0.0192008
952	0	9	83	128	3630	0	0	0.00313952	0.0157756	0.0147522
953	0	9	84	128	6278	0	0	0.0030392	0.0119713	0.0171964
954	0	9	86	128	7470	0	0	0.00191761	0.0134547	0.0331132
955	0	9	87	128	5856	0	0	0.00361651	0.0153238	0.0248872
956	0	9	89	128	3526	0	0	0.00346432	0.0159751	0.0140777
957	0	9	90	128	10254	0	0	0.00316888	0.0147527	0.0462204
958	0	9	92	128	7232	0	0	0.00346953	0.015094	0.0307472
959	0	9	93	128	6226	0	0	0.00335559	0.015382	0.0261988
960	0	9	95	128	3690	0	0	0.0034522	0.0163644	0.0143766
961	0	9	96	128	2604	0	0	0.00254681	0.010267	0.00627944
962	0	9	97	128	4800	0	0	0.00227489	0.0122213	0.0228337
963	0	9	99	128	4586	0	0	0.00230119	0.0146699	0.018944
964	0	9	100	128	7504	0	0	0.00333576	0.0165615	0.0322347
965	0	9	101	128	2114	0	0	0.0035132	0.0156292	0.00810286
966	0	9	103	128	4336	0	0	0.00355654	0.0163346	0.0171541
967	0	9	105	128	6498	0	0	0.00326036	0.0162094	0.0278995
968	0	9	106	128	3800	0	0	0.00357798	0.0153316	0.01042
969	0	9	107	128	4878	0	0	0.00264773	0.0103637	0.0133355
970	0	9	108	128	3562	0	0	0.00240159	0.0113169	0.00908535
971	0	9	109	128	6060	0	0	0.00221085	0.0111045	0.0158824
972	0	9	110	128	7394	0	0	0.00232944	0.0110634	0.0213011
973	0	9	111	128	6776	0	0	0.00242289	0.012035	0.0188068
974	0	9	112	128	4560	0	0	0.00300242	0.0160465	0.01848
975	0	9	114	128	6982	0	0	0.00469624	0.0167326	0.0222671
976	0	9	115	128	7234	0	0	0.00339953	0.0166295	0.0307486
977	0	9	116	128	7678	0	0	0.00353446	0.0147133	0.0337778
978	0	9	117	128	10514	0	0	0.00346367	0.0160699	0.0495982
979	0	9	118	128	9342	0	0	0.00343505	0.0159846	0.0398536
980	0	9	121	128	3562	0	0	0.00373951	0.0155686	0.0148475
981	0	9	122	128	4002	0	0	0.00370923	0.016211	0.0147341
982	0	9	124	128	3618	0	0	0.00238851	0.0139041	0.00993174
983	0	9	125	128	5434	0	0	0.00230772	0.0120557	0.0176731
984	0	9	126	128	10154	0	0	0.00232215	0.0166454	0.0461152
985	0	9	127	128	7006	0	0	0.00343397	0.0151566	0.0302075
986	0	10	11	128	7508	0	0	0.00343649	0.0158118	0.0320712
987	0	10	12	64	6194	0	0	0.0033312	0.0163141	0.0267967
988	0	10	14	64	8528	0	0	0.00327979	0.0111725	0.0240882
989	0	10	15	128	4626	0	0	0.00232445	0.0101547	0.0115926
990	0	10	16	64	3382	0	0	0.00218	0.0101166	0.00842266
991	0	10	17	128	3974	0	0	0.00234896	0.0107518	0.010229
992	0	10	18	64	5852	0	0	0.0020037	0.0106629	0.0208383
993	0	10	19	128	4764	0	0	0.00260555	0.0109501	0.0165499
994	0	10	21	128	4254	0	0	0.00340818	0.0158694	0.0148005
995	0	10	22	64	3070	0	0	0.0025724	0.0101636	0.00758758
996	0	10	23	128	4940	0	0	0.00254458	0.0102388	0.0129116
997	0	10	24	64	4110	0	0	0.00227502	0.0140201	0.0116344
998	0	10	25	128	2288	0	0	0.00199288	0.0144966	0.00831481
999	0	10	26	64	6094	0	0	0.00310515	0.0157041	0.0253945
1000	0	10	30	64	5658	0	0	0.00292392	0.0134243	0.018605
1001	0	10	32	64	5652	0	0	0.00596317	0.0116448	0.0170433
1002	0	10	33	128	6364	0	0	0.00220817	0.0117433	0.0277548
1003	0	10	34	64	5704	0	0	0.00331987	0.0167296	0.0203336
1004	0	10	35	128	5148	0	0	0.00267859	0.010648	0.0180383
1005	0	10	36	64	5236	0	0	0.00351435	0.016444	0.0218168
1006	0	10	37	128	5682	0	0	0.00342015	0.0162818	0.0241823
1007	0	10	38	64	4060	0	0	0.00384112	0.0156254	0.0164844
1008	0	10	39	128	7260	0	0	0.00342547	0.0149974	0.0314889
1009	0	10	40	64	4316	0	0	0.00354777	0.0157704	0.0175557
1010	0	10	41	128	4490	0	0	0.00332793	0.0159252	0.0181601
1011	0	10	42	64	4338	0	0	0.00405125	0.0164306	0.0178354
1012	0	10	43	128	11568	0	0	0.00336777	0.0165656	0.0529787
1013	0	10	44	64	6532	0	0	0.00354635	0.015846	0.0244852
1014	0	10	45	128	3708	0	0	0.00260284	0.0119949	0.0114363
1015	0	10	46	64	4696	0	0	0.00225618	0.011511	0.0133946
1016	0	10	48	64	4288	0	0	0.00243601	0.010799	0.0103894
1017	0	10	49	128	5666	0	0	0.00242558	0.010402	0.0159765
1018	0	10	51	128	4288	0	0	0.00252756	0.0105648	0.0111422
1019	0	10	53	128	9418	0	0	0.00204547	0.00953101	0.0260886
1020	0	10	54	64	4732	0	0	0.00223452	0.0147434	0.0125347
1021	0	10	55	128	4142	0	0	0.00239463	0.0100806	0.0111346
1022	0	10	56	64	5448	0	0	0.00200676	0.0113142	0.0172998
1023	0	10	57	128	5598	0	0	0.00242532	0.0125504	0.0168219
1024	0	10	58	64	5074	0	0	0.00236566	0.0158811	0.0138358
1025	0	10	59	128	3610	0	0	0.00272799	0.0153733	0.0105643
1026	0	10	60	64	3200	0	0	0.00369536	0.0159242	0.0126636
1027	0	10	61	128	7402	0	0	0.00302737	0.0156422	0.0325976
1028	0	10	62	64	4738	0	0	0.00308289	0.0154879	0.0199895
1029	0	10	63	128	6880	0	0	0.00328338	0.0159886	0.0294819
1030	0	10	64	64	3902	0	0	0.00333236	0.0146707	0.0160539
1031	0	10	65	128	6404	0	0	0.00359278	0.0159518	0.0272995
1032	0	10	66	64	5790	0	0	0.00344398	0.0157898	0.0240487
1033	0	10	67	128	5424	0	0	0.00332586	0.0161606	0.0236041
1034	0	10	68	64	2410	0	0	0.00336732	0.0153195	0.00848006
1035	0	10	69	128	2512	0	0	0.00324646	0.015718	0.00947517
1036	0	10	70	64	8686	0	0	0.00379549	0.00994401	0.0251937
1037	0	10	72	64	6314	0	0	0.00247465	0.0115205	0.0185223
1038	0	10	74	64	4970	0	0	0.0021959	0.0100088	0.0129175
1039	0	10	75	128	5658	0	0	0.002184	0.0103536	0.0148233
1040	0	10	76	64	4914	0	0	0.00211413	0.0103021	0.012203
1041	0	10	78	64	4382	0	0	0.00222475	0.0102013	0.0111391
1042	0	10	79	128	4352	0	0	0.00208497	0.010227	0.012014
1043	0	10	80	64	2638	0	0	0.00278878	0.0112791	0.00655891
1044	0	10	82	64	7056	0	0	0.0023123	0.012037	0.0205131
1045	0	10	83	128	3966	0	0	0.00251284	0.0118073	0.0114218
1046	0	10	84	64	5494	0	0	0.00233452	0.011158	0.0163512
1047	0	10	87	128	14510	0	0	0.00202916	0.0111994	0.0403121
1048	0	10	88	64	6092	0	0	0.00229855	0.0105584	0.0156673
1049	0	10	89	128	4190	0	0	0.00227538	0.0104016	0.0109779
1050	0	10	90	64	6032	0	0	0.00206931	0.0118382	0.0183133
1051	0	10	93	128	6384	0	0	0.00234577	0.0104283	0.0193083
1052	0	10	95	128	9132	0	0	0.00245554	0.0114738	0.0255683
1053	0	10	96	64	6746	0	0	0.00228187	0.0119403	0.0177357
1054	0	10	97	128	6802	0	0	0.00203052	0.00990678	0.0185484
1055	0	10	99	128	6012	0	0	0.0023661	0.0111114	0.0160678
1056	0	10	100	64	4534	0	0	0.00266712	0.0106616	0.011705
1057	0	10	101	128	4222	0	0	0.00253054	0.0110328	0.0109023
1058	0	10	103	128	3074	0	0	0.00244748	0.0181731	0.00845366
1059	0	10	105	128	5678	0	0	0.00236301	0.010091	0.0147987
1060	0	10	106	64	5022	0	0	0.00230936	0.0132783	0.0160579
1061	0	10	107	128	4044	0	0	0.00392799	0.0150808	0.0146373
1062	0	10	108	64	4492	0	0	0.00312205	0.0150383	0.0186992
1063	0	10	109	128	5998	0	0	0.00383965	0.0157824	0.0256403
1064	0	10	110	64	6920	0	0	0.00345783	0.015732	0.0296381
1065	0	10	111	128	2232	0	0	0.00350638	0.015697	0.00783772
1066	0	10	112	64	2844	0	0	0.00352981	0.0113137	0.00839844
1067	0	10	113	128	6690	0	0	0.00202176	0.0108985	0.0175485
1068	0	10	114	64	10428	0	0	0.00207612	0.0148737	0.0478037
1069	0	10	116	64	3568	0	0	0.00354209	0.0153105	0.0139674
1070	0	10	117	128	10170	0	0	0.00346861	0.016329	0.0459857
1071	0	10	118	64	3142	0	0	0.00389497	0.0153239	0.0122674
1072	0	10	121	128	6436	0	0	0.00349789	0.0163417	0.027781
1073	0	10	122	64	3010	0	0	0.00301403	0.0156236	0.0116678
1074	0	10	123	128	6122	0	0	0.00380862	0.0160604	0.0260292
1075	0	10	124	64	4460	0	0	0.0023692	0.0116783	0.0130738
1076	0	10	125	128	5370	0	0	0.00267046	0.0124898	0.0139717
1077	0	10	126	64	6898	0	0	0.00235701	0.0107414	0.0199776
1078	0	10	127	128	2548	0	0	0.00239747	0.0104352	0.00676705
1079	0	11	12	128	4158	0	0	0.00254472	0.0101183	0.0104909
1080	0	11	14	128	5572	0	0	0.00267047	0.010908	0.0152564
1081	0	11	16	128	4408	0	0	0.00423985	0.0113345	0.0120432
1082	0	11	17	128	3790	0	0	0.0024476	0.011731	0.011944
1083	0	11	18	128	5962	0	0	0.00373567	0.0143603	0.018048
1084	0	11	19	128	6500	0	0	0.00264937	0.0111852	0.0261496
1085	0	11	20	128	5526	0	0	0.0032454	0.0153232	0.0230879
1086	0	11	22	128	6140	0	0	0.0033466	0.0162927	0.0256805
1087	0	11	23	128	4970	0	0	0.00345978	0.0157394	0.0202925
1088	0	11	24	128	14222	0	0	0.00281882	0.0161065	0.0436354
1089	0	11	25	128	4922	0	0	0.00226678	0.0107517	0.0139063
1090	0	11	26	128	2584	0	0	0.0037692	0.0154466	0.00691913
1091	0	11	27	128	5906	0	0	0.00272594	0.0139393	0.0252126
1092	0	11	29	128	5630	0	0	0.00298528	0.0160321	0.0235076
1093	0	11	31	128	3810	0	0	0.00368304	0.0152	0.0156096
1094	0	11	32	128	6188	0	0	0.00352741	0.0162251	0.0262635
1095	0	11	33	128	10500	0	0	0.00342419	0.0155435	0.0483444
1096	0	11	35	128	6194	0	0	0.0037999	0.0165143	0.0268853
1097	0	11	36	128	5118	0	0	0.00227915	0.0101476	0.0131381
1098	0	11	37	128	10456	0	0	0.00166619	0.00947994	0.0300662
1099	0	11	38	128	4972	0	0	0.00226783	0.0108291	0.0146413
1100	0	11	39	128	5296	0	0	0.00278962	0.0113923	0.0146313
1101	0	11	40	128	3452	0	0	0.0022833	0.0111338	0.00921752
1102	0	11	41	128	7678	0	0	0.00337328	0.0108654	0.0243693
1103	0	11	42	128	5176	0	0	0.00418107	0.0155475	0.0158334
1104	0	11	43	128	3502	0	0	0.00610788	0.0154548	0.0162001
1105	0	11	45	128	7654	0	0	0.00266191	0.014068	0.0285055
1106	0	11	47	128	6894	0	0	0.00405997	0.0108971	0.020761
1107	0	11	48	128	3500	0	0	0.00234356	0.0138299	0.0118072
1108	0	11	49	128	11298	0	0	0.00465314	0.0135289	0.0327411
1109	0	11	50	128	6622	0	0	0.00239024	0.0108907	0.0179707
1110	0	11	51	128	5994	0	0	0.00220787	0.0106063	0.0165439
1111	0	11	52	128	4240	0	0	0.00215034	0.0104355	0.0108911
1112	0	11	55	128	3514	0	0	0.0022772	0.0104626	0.00864626
1113	0	11	58	128	3418	0	0	0.0025166	0.0101195	0.0102656
1114	0	11	59	128	5904	0	0	0.00238822	0.0101628	0.0207116
1115	0	11	62	128	4000	0	0	0.00256591	0.0101907	0.010452
1116	0	11	63	128	5386	0	0	0.00206465	0.0107272	0.0148525
1117	0	11	64	128	3980	0	0	0.00219552	0.0113464	0.0101517
1118	0	11	65	128	3190	0	0	0.00226419	0.0102155	0.00818157
1119	0	11	66	128	8438	0	0	0.00236171	0.0111887	0.0285067
1120	0	11	68	128	4602	0	0	0.00254607	0.0151785	0.0192216
1121	0	11	69	128	6856	0	0	0.00401134	0.0159764	0.0292577
1122	0	11	70	128	3384	0	0	0.00371005	0.0156199	0.0129481
1123	0	11	71	128	6088	0	0	0.00394202	0.0166328	0.0252507
1124	0	11	72	128	2570	0	0	0.00368802	0.0129657	0.00614946
1125	0	11	73	128	4538	0	0	0.00234532	0.0116285	0.0127284
1126	0	11	74	128	4908	0	0	0.00255025	0.0109929	0.0137067
1127	0	11	75	128	3740	0	0	0.00193289	0.00963402	0.010645
1128	0	11	76	128	5170	0	0	0.00209472	0.0108032	0.0139014
1129	0	11	77	128	8244	0	0	0.00215653	0.0106434	0.0260068
1130	0	11	78	128	5568	0	0	0.00225337	0.0105197	0.0163291
1131	0	11	79	128	3508	0	0	0.00293072	0.0108619	0.00916355
1132	0	11	84	128	4108	0	0	0.00243068	0.0100338	0.0108692
1133	0	11	86	128	6816	0	0	0.00284397	0.0224485	0.0183598
1134	0	11	87	128	4016	0	0	0.002606	0.0101607	0.0105102
1135	0	11	88	128	5810	0	0	0.00231566	0.0102646	0.0160614
1136	0	11	92	128	9848	0	0	0.00218663	0.0117683	0.0298051
1137	0	11	93	128	4370	0	0	0.00272634	0.0110198	0.0124758
1138	0	11	94	128	5634	0	0	0.00229792	0.0110478	0.0148883
1139	0	11	95	128	4642	0	0	0.00287708	0.0113982	0.0130216
1140	0	11	96	128	5632	0	0	0.00197865	0.0114738	0.0152592
1141	0	11	97	128	5482	0	0	0.00258137	0.0111928	0.0159175
1142	0	11	99	128	2878	0	0	0.00224131	0.0159678	0.0213196
1143	0	11	100	128	4084	0	0	0.00441244	0.0172961	0.0163698
1144	0	11	101	128	3322	0	0	0.00338995	0.0158525	0.0133156
1145	0	11	104	128	4320	0	0	0.00343281	0.0149796	0.0175699
1146	0	11	105	128	3298	0	0	0.00351099	0.015729	0.0128644
1147	0	11	106	128	5714	0	0	0.00351901	0.0128453	0.0150832
1148	0	11	107	128	3662	0	0	0.00242215	0.0103451	0.00882996
1149	0	11	108	128	6754	0	0	0.00200177	0.0115205	0.0182416
1150	0	11	109	128	6286	0	0	0.00251468	0.0137765	0.0192506
1151	0	11	110	128	5142	0	0	0.00201048	0.0174192	0.0147889
1152	0	11	111	128	3360	0	0	0.00305764	0.0132742	0.0129694
1153	0	11	112	128	8474	0	0	0.00255343	0.0162082	0.0364044
1154	0	11	114	128	5214	0	0	0.00366224	0.0156429	0.0247395
1155	0	11	115	128	5874	0	0	0.00349082	0.016146	0.0241131
1156	0	11	116	128	6802	0	0	0.00297262	0.0158451	0.0306934
1157	0	11	117	128	5648	0	0	0.00372567	0.016612	0.0230934
1158	0	11	118	128	3462	0	0	0.00332009	0.0159201	0.0130847
1159	0	11	121	128	3460	0	0	0.00377795	0.0162087	0.0144665
1160	0	11	122	128	4334	0	0	0.00362532	0.0160452	0.0174693
1161	0	11	123	128	7444	0	0	0.00364269	0.0156286	0.0319609
1162	0	11	124	128	4492	0	0	0.00363625	0.0163368	0.0181036
1163	0	11	125	128	5292	0	0	0.00323097	0.015626	0.0217617
1164	0	11	127	128	4386	0	0	0.00334638	0.015641	0.0182503
1165	0	12	14	64	4566	0	0	0.00332515	0.0155205	0.0181627
1166	0	12	15	128	4748	0	0	0.00382405	0.0161589	0.0189645
1167	0	12	16	32	2374	0	0	0.00346716	0.0143006	0.00922465
1168	0	12	17	128	17362	0	0	0.00320206	0.0165492	0.0790207
1169	0	12	18	64	5490	0	0	0.00349307	0.0164646	0.0230354
1170	0	12	19	128	2158	0	0	0.00335319	0.0161038	0.00775673
1171	0	12	20	32	5216	0	0	0.00296959	0.0155443	0.0217971
1172	0	12	21	128	6658	0	0	0.00339658	0.0163194	0.0281273
1173	0	12	22	64	4200	0	0	0.0035417	0.0152973	0.0187346
1174	0	12	23	128	3962	0	0	0.00342029	0.0148705	0.0166871
1175	0	12	24	32	4440	0	0	0.00255038	0.0170719	0.0121862
1176	0	12	25	128	3764	0	0	0.00237348	0.0175742	0.0123305
1177	0	12	26	64	7532	0	0	0.00246373	0.0166842	0.0330345
1178	0	12	27	128	5914	0	0	0.00282232	0.0159443	0.0295868
1179	0	12	29	128	5964	0	0	0.00338042	0.0163038	0.0248073
1180	0	12	32	32	4702	0	0	0.00331685	0.0161797	0.0191369
1181	0	12	33	128	11076	0	0	0.00329042	0.0160938	0.0504622
1182	0	12	35	128	4910	0	0	0.00507819	0.015578	0.0210225
1183	0	12	36	32	11096	0	0	0.00329398	0.0164713	0.0478502
1184	0	12	38	64	5870	0	0	0.00379186	0.015856	0.0248464
1185	0	12	40	32	5798	0	0	0.00345331	0.0150598	0.0256798
1186	0	12	41	128	3630	0	0	0.00365001	0.0152559	0.0147404
1187	0	12	42	64	3516	0	0	0.00305575	0.0157101	0.0137833
1188	0	12	44	32	5138	0	0	0.00354431	0.0148511	0.0204804
1189	0	12	45	128	1626	0	0	0.00370429	0.0152116	0.00575621
1190	0	12	46	64	2822	0	0	0.0037341	0.0157259	0.0108359
1191	0	12	47	128	4022	0	0	0.00348329	0.0163014	0.0161013
1192	0	12	48	32	4426	0	0	0.0039588	0.0153993	0.0192945
1193	0	12	49	128	6666	0	0	0.00399784	0.0156177	0.027963
1194	0	12	50	64	7174	0	0	0.00340981	0.0153197	0.0307926
1195	0	12	51	128	3442	0	0	0.00332721	0.0153128	0.013133
1196	0	12	52	32	6810	0	0	0.00293901	0.0159626	0.0279535
1197	0	12	53	128	4600	0	0	0.00338637	0.016223	0.0179938
1198	0	12	54	64	5070	0	0	0.00371488	0.0163601	0.0251389
1199	0	12	55	128	4284	0	0	0.00391283	0.0164588	0.0165723
1200	0	12	57	128	4110	0	0	0.00324699	0.0192768	0.0171259
1201	0	12	58	64	3236	0	0	0.00307487	0.0144881	0.0103093
1202	0	12	60	32	4450	0	0	0.00251247	0.0153022	0.0178777
1203	0	12	61	128	3134	0	0	0.00352454	0.0155738	0.0125274
1204	0	12	63	128	2876	0	0	0.00342962	0.0155235	0.0109942
1205	0	12	64	32	3652	0	0	0.00308779	0.0121695	0.0149208
1206	0	12	65	128	4744	0	0	0.00328652	0.0160047	0.0188062
1207	0	12	66	64	7628	0	0	0.00352855	0.0159528	0.0320868
1208	0	12	67	128	7946	0	0	0.0036555	0.0163195	0.0231011
1209	0	12	69	128	4704	0	0	0.00224795	0.010548	0.018688
1210	0	12	70	64	12496	0	0	0.00421779	0.0204763	0.0556863
1211	0	12	71	128	4436	0	0	0.00358129	0.0165071	0.015301
1212	0	12	73	128	6318	0	0	0.00414431	0.0143944	0.0188985
1213	0	12	74	64	4402	0	0	0.00243163	0.0123902	0.0138364
1214	0	12	75	128	4706	0	0	0.00334278	0.0159952	0.0189881
1215	0	12	76	32	4828	0	0	0.00367518	0.0153111	0.0195786
1216	0	12	77	128	6448	0	0	0.0032998	0.0160405	0.0261319
1217	0	12	78	64	6512	0	0	0.00336711	0.0159854	0.0266566
1218	0	12	79	128	2708	0	0	0.00392936	0.0120407	0.00640685
1219	0	12	80	32	6334	0	0	0.00223836	0.0101235	0.0172469
1220	0	12	82	64	6352	0	0	0.0029583	0.0115084	0.0190158
1221	0	12	86	64	7534	0	0	0.00218923	0.0107242	0.0234668
1222	0	12	88	32	4284	0	0	0.00252532	0.0132655	0.014361
1223	0	12	90	64	8148	0	0	0.00464267	0.0113046	0.0236674
1224	0	12	92	32	4148	0	0	0.00248185	0.0198048	0.0151245
1225	0	12	93	128	4888	0	0	0.00246467	0.012943	0.0201769
1226	0	12	94	64	4254	0	0	0.00384569	0.0152352	0.0167659
1227	0	12	95	128	6072	0	0	0.00362436	0.0157538	0.0257013
1228	0	12	96	32	4098	0	0	0.00348133	0.0150451	0.0165211
1229	0	12	97	128	6880	0	0	0.0032866	0.0163474	0.0288955
1230	0	12	99	128	3090	0	0	0.00329854	0.0156483	0.0120365
1231	0	12	100	32	3982	0	0	0.0037472	0.0160536	0.0100739
1232	0	12	101	128	3672	0	0	0.00247604	0.0101637	0.00911415
1233	0	12	103	128	7002	0	0	0.0022421	0.010156	0.0189558
1234	0	12	104	32	4280	0	0	0.00238329	0.0105273	0.0174012
1235	0	12	105	128	5762	0	0	0.00341094	0.0156705	0.0245667
1236	0	12	106	64	3828	0	0	0.0036019	0.0143606	0.00933522
1237	0	12	107	128	6858	0	0	0.00224183	0.0112064	0.018989
1238	0	12	108	32	8702	0	0	0.0024796	0.0108908	0.0293897
1239	0	12	110	64	4080	0	0	0.00346107	0.0158002	0.0166791
1240	0	12	113	128	3930	0	0	0.0041845	0.0157876	0.0156189
1241	0	12	114	64	2802	0	0	0.00341986	0.0158787	0.0107353
1242	0	12	115	128	4858	0	0	0.00347331	0.0155834	0.0202065
1243	0	12	116	32	1448	0	0	0.00347191	0.0154038	0.00524145
1244	0	12	118	64	3338	0	0	0.00417176	0.0114135	0.00828947
1245	0	12	121	128	10624	0	0	0.00189666	0.0104402	0.0303808
1246	0	12	123	128	3550	0	0	0.00215163	0.00969451	0.0084437
1247	0	12	124	32	3688	0	0	0.00233227	0.0103181	0.00903113
1248	0	12	125	128	6438	0	0	0.00214874	0.0100248	0.0173975
1249	0	12	126	64	4774	0	0	0.00219439	0.0101535	0.0120185
1250	0	12	127	128	7762	0	0	0.00271185	0.0125023	0.0271323
1251	0	14	15	128	7242	0	0	0.00232214	0.0124963	0.029403
1252	0	14	16	64	6568	0	0	0.00345123	0.0154095	0.0256817
1253	0	14	17	128	4646	0	0	0.00237971	0.0100365	0.012679
1254	0	14	18	64	5884	0	0	0.00226309	0.0106936	0.0158484
1255	0	14	21	128	6196	0	0	0.0024014	0.0107741	0.0166379
1256	0	14	22	64	5314	0	0	0.00238385	0.0109852	0.0158365
1257	0	14	23	128	3776	0	0	0.0024034	0.0114194	0.010563
1258	0	14	24	64	4498	0	0	0.00225989	0.0121713	0.0137617
1259	0	14	25	128	3042	0	0	0.00283229	0.0154321	0.0117652
1260	0	14	26	64	4982	0	0	0.0034868	0.0158418	0.0205151
1261	0	14	27	128	6514	0	0	0.00341956	0.0105398	0.0169776
1262	0	14	29	128	5498	0	0	0.00394642	0.0108626	0.0199166
1263	0	14	32	64	5372	0	0	0.00252763	0.0123027	0.0221367
1264	0	14	33	128	7330	0	0	0.00300237	0.0157812	0.0301744
1265	0	14	34	64	13180	0	0	0.00303834	0.0162706	0.0396121
1266	0	14	35	128	3130	0	0	0.00224533	0.00981241	0.0076918
1267	0	14	37	128	7626	0	0	0.00194705	0.0105539	0.0210115
1268	0	14	39	128	16998	0	0	0.00199944	0.0103054	0.0505216
1269	0	14	41	128	4140	0	0	0.00268506	0.0117211	0.011412
1270	0	14	42	64	6218	0	0	0.0027422	0.014332	0.0269618
1271	0	14	44	64	5636	0	0	0.0035059	0.0159114	0.0240803
1272	0	14	45	128	9290	0	0	0.00310388	0.0156776	0.0403897
1273	0	14	46	64	5604	0	0	0.00353882	0.015635	0.0242826
1274	0	14	49	128	4612	0	0	0.0034333	0.0159489	0.018511
1275	0	14	50	64	5510	0	0	0.00346869	0.0158462	0.0225358
1276	0	14	51	128	7670	0	0	0.00337515	0.0157649	0.021097
1277	0	14	52	64	3842	0	0	0.00251363	0.0110867	0.00999664
1278	0	14	53	128	5552	0	0	0.00213761	0.0110748	0.014484
1279	0	14	54	64	5496	0	0	0.00226548	0.0135948	0.0136102
1280	0	14	55	128	5068	0	0	0.00219509	0.0138151	0.0165815
1281	0	14	56	64	5222	0	0	0.00275321	0.0203762	0.0141664
1282	0	14	57	128	2970	0	0	0.00265447	0.0144113	0.0112994
1283	0	14	61	128	5142	0	0	0.00369744	0.0151607	0.0209629
1284	0	14	62	64	7290	0	0	0.00284278	0.0100761	0.0205463
1285	0	14	63	128	3766	0	0	0.00482285	0.0129146	0.0113731
1286	0	14	64	64	3588	0	0	0.00217126	0.00987493	0.0128112
1287	0	14	65	128	5410	0	0	0.0032803	0.0158915	0.0226832
1288	0	14	66	64	2766	0	0	0.00342507	0.0148524	0.0101258
1289	0	14	67	128	5802	0	0	0.00347142	0.0150015	0.0155509
1290	0	14	68	64	4628	0	0	0.00235116	0.0104415	0.0121654
1291	0	14	69	128	8226	0	0	0.00201736	0.0107901	0.022477
1292	0	14	70	64	6550	0	0	0.00245399	0.0100531	0.0193354
1293	0	14	71	128	2600	0	0	0.00279306	0.00977276	0.00628943
1294	0	14	73	128	6154	0	0	0.00220085	0.0109808	0.0165438
1295	0	14	74	64	5214	0	0	0.00251151	0.0124004	0.0171519
1296	0	14	75	128	5186	0	0	0.0032969	0.0159602	0.0211052
1297	0	14	76	64	6986	0	0	0.00345632	0.0165193	0.0312749
1298	0	14	78	64	1946	0	0	0.00291732	0.0144191	0.00720414
1299	0	14	79	128	5454	0	0	0.00367997	0.0153703	0.0231545
1300	0	14	80	64	3396	0	0	0.00421894	0.0153215	0.0131922
1301	0	14	84	64	5190	0	0	0.00355593	0.0151522	0.0178958
1302	0	14	86	64	4210	0	0	0.00240899	0.0108454	0.011819
1303	0	14	87	128	7684	0	0	0.00221978	0.0118892	0.0308497
1304	0	14	88	64	7942	0	0	0.00339049	0.0164706	0.0360096
1305	0	14	90	64	7446	0	0	0.00335325	0.015701	0.0318774
1306	0	14	92	64	5994	0	0	0.00348597	0.0163382	0.0257425
1307	0	14	94	64	6510	0	0	0.00305835	0.0162651	0.0273676
1308	0	14	95	128	4436	0	0	0.00343431	0.0160318	0.0176227
1309	0	14	96	64	9656	0	0	0.00327238	0.015955	0.0416302
1310	0	14	97	128	4320	0	0	0.00297718	0.0157929	0.018183
1311	0	14	99	128	5244	0	0	0.00358339	0.0157055	0.0218804
1312	0	14	100	64	5748	0	0	0.00341956	0.0155019	0.0241991
1313	0	14	103	128	3242	0	0	0.00365166	0.0157247	0.0127554
1314	0	14	104	64	8278	0	0	0.00348602	0.0164416	0.0361704
1315	0	14	105	128	3898	0	0	0.00322591	0.0151387	0.0160729
1316	0	14	107	128	3044	0	0	0.00376901	0.0152856	0.0115446
1317	0	14	108	64	5884	0	0	0.00329715	0.0169058	0.0244735
1318	0	14	109	128	5196	0	0	0.00235884	0.0161237	0.0134601
1319	0	14	110	64	5484	0	0	0.00211462	0.0103532	0.0145529
1320	0	14	111	128	4670	0	0	0.00228546	0.0100519	0.0129546
1321	0	14	112	64	9888	0	0	0.00216239	0.0125077	0.0339671
1322	0	14	113	128	5574	0	0	0.00328261	0.0147536	0.0234816
1323	0	14	114	64	5364	0	0	0.00330705	0.0155901	0.0221578
1324	0	14	115	128	13860	0	0	0.00296312	0.0163511	0.0619449
1325	0	14	121	128	3970	0	0	0.00249274	0.014521	0.0155652
1326	0	14	122	64	3386	0	0	0.00269267	0.012428	0.0122962
1327	0	14	123	128	7720	0	0	0.00349564	0.0152057	0.0328262
1328	0	14	124	64	6020	0	0	0.00348364	0.0165738	0.0255874
1329	0	14	125	128	6886	0	0	0.00350042	0.0165007	0.029502
1330	0	14	126	64	3898	0	0	0.00350201	0.0159167	0.0159043
1331	0	14	127	128	4490	0	0	0.00333989	0.0163189	0.0185743
1332	0	15	16	128	3950	0	0	0.00362268	0.0150384	0.0155057
1333	0	15	17	128	4128	0	0	0.00334202	0.0154489	0.0166977
1334	0	15	18	128	5492	0	0	0.00340157	0.0160386	0.0233713
1335	0	15	19	128	5024	0	0	0.00345672	0.0163748	0.020231
1336	0	15	21	128	4836	0	0	0.00320426	0.0157666	0.0201438
1337	0	15	22	128	6076	0	0	0.00337558	0.015596	0.0268159
1338	0	15	24	128	7580	0	0	0.00333895	0.0158479	0.032249
1339	0	15	25	128	3768	0	0	0.00359736	0.0152244	0.0145855
1340	0	15	27	128	6700	0	0	0.00351371	0.0169895	0.027562
1341	0	15	29	128	8770	0	0	0.00343886	0.0159706	0.038371
1342	0	15	31	128	6034	0	0	0.00262493	0.0158947	0.0185913
1343	0	15	32	128	3504	0	0	0.00363493	0.0131498	0.0111267
1344	0	15	33	128	5220	0	0	0.0027177	0.0123555	0.0204989
1345	0	15	35	128	4690	0	0	0.00457047	0.012969	0.0203001
1346	0	15	36	128	4898	0	0	0.0033826	0.0158967	0.0199356
1347	0	15	37	128	4780	0	0	0.00332005	0.01582	0.0190234
1348	0	15	39	128	5838	0	0	0.0034718	0.015572	0.0238537
1349	0	15	40	128	5744	0	0	0.0035688	0.0157	0.0237114
1350	0	15	41	128	4876	0	0	0.00316888	0.0125297	0.016715
1351	0	15	43	128	5398	0	0	0.00264544	0.0153257	0.022527
1352	0	15	44	128	7184	0	0	0.00348736	0.0158177	0.031162
1353	0	15	45	128	3100	0	0	0.00392798	0.0160388	0.0123566
1354	0	15	47	128	7586	0	0	0.00306208	0.0149066	0.0327468
1355	0	15	48	128	4308	0	0	0.00244579	0.0100595	0.0113475
1356	0	15	50	128	3302	0	0	0.00223888	0.0101848	0.00791217
1357	0	15	51	128	3780	0	0	0.0025084	0.010271	0.00946902
1358	0	15	52	128	4418	0	0	0.00242095	0.00991284	0.0107714
1359	0	15	54	128	4754	0	0	0.00202472	0.010128	0.0118449
1360	0	15	55	128	5596	0	0	0.00219101	0.0100355	0.0145183
1361	0	15	56	128	9358	0	0	0.0022147	0.0103055	0.0263489
1362	0	15	57	128	4620	0	0	0.00216002	0.0101193	0.0119024
1363	0	15	58	128	3908	0	0	0.00225431	0.0102817	0.0157862
1364	0	15	59	128	7844	0	0	0.00344763	0.0170142	0.0347778
1365	0	15	60	128	5964	0	0	0.00336422	0.0155555	0.0262112
1366	0	15	61	128	9932	0	0	0.00303846	0.0161193	0.0439423
1367	0	15	62	128	6422	0	0	0.0030314	0.0158342	0.0233012
1368	0	15	63	128	3980	0	0	0.00271735	0.0111096	0.0144648
1369	0	15	64	128	3660	0	0	0.00587163	0.0289386	0.0153172
1370	0	15	66	128	4262	0	0	0.00236952	0.0103498	0.0109995
1371	0	15	67	128	3440	0	0	0.00240111	0.0101618	0.0087353
1372	0	15	68	128	6050	0	0	0.00233293	0.0103741	0.0163574
1373	0	15	70	128	6232	0	0	0.00229798	0.0108777	0.0172781
1374	0	15	71	128	5896	0	0	0.00239009	0.0105644	0.0166113
1375	0	15	72	128	4076	0	0	0.00267573	0.0145325	0.0159109
1376	0	15	74	128	3990	0	0	0.0034998	0.01647	0.0158157
1377	0	15	75	128	5182	0	0	0.00347832	0.015949	0.0216116
1378	0	15	76	128	5116	0	0	0.00390983	0.0163108	0.0209255
1379	0	15	78	128	3862	0	0	0.00339565	0.0159433	0.0160688
1380	0	15	79	128	2602	0	0	0.00169936	0.00652685	0.00612873
1381	0	15	80	128	3518	0	0	0.00230372	0.0104293	0.00846643
1382	0	15	82	128	4794	0	0	0.00234152	0.0101241	0.0124904
1383	0	15	84	128	5416	0	0	0.00224624	0.0101523	0.0138972
1384	0	15	86	128	4582	0	0	0.00224687	0.0101525	0.0117141
1385	0	15	87	128	4034	0	0	0.00233025	0.0104853	0.0103255
1386	0	15	88	128	3240	0	0	0.00242513	0.00997219	0.00818791
1387	0	15	89	128	4000	0	0	0.0039499	0.0107055	0.0100608
1388	0	15	92	128	5436	0	0	0.00255804	0.0110827	0.0142846
1389	0	15	93	128	3104	0	0	0.00221253	0.0111904	0.0123092
1390	0	15	95	128	6826	0	0	0.00349529	0.0162983	0.0290797
1391	0	15	96	128	5598	0	0	0.00353455	0.0158741	0.0241449
1392	0	15	97	128	5210	0	0	0.00342491	0.0159187	0.0221358
1393	0	15	99	128	5832	0	0	0.00359964	0.0156356	0.0245851
1394	0	15	101	128	4522	0	0	0.0033498	0.0159158	0.0123023
1395	0	15	103	128	11440	0	0	0.00222709	0.0146408	0.0323043
1396	0	15	106	128	3978	0	0	0.00223745	0.0102639	0.009936
1397	0	15	107	128	4612	0	0	0.00238338	0.0101394	0.0123361
1398	0	15	110	128	7394	0	0	0.00216799	0.0104688	0.0196768
1399	0	15	112	128	4146	0	0	0.00236979	0.0103294	0.0107764
1400	0	15	113	128	5070	0	0	0.00240635	0.0112587	0.0182183
1401	0	15	114	128	4356	0	0	0.00241806	0.0108471	0.013162
1402	0	15	116	128	7182	0	0	0.00184997	0.0120552	0.0258644
1403	0	15	117	128	5558	0	0	0.00379291	0.0127275	0.0159924
1404	0	15	118	128	2374	0	0	0.00257454	0.0103836	0.00584831
1405	0	15	121	128	8664	0	0	0.00280878	0.011488	0.0288812
1406	0	15	122	128	7648	0	0	0.00247746	0.0190242	0.0508002
1407	0	15	124	128	8824	0	0	0.00273933	0.0147729	0.0256338
1408	0	15	125	128	6612	0	0	0.00202588	0.010869	0.018294
1409	0	15	126	128	6454	0	0	0.00229783	0.0102406	0.0235865
1410	0	15	127	128	2920	0	0	0.00392701	0.0128938	0.00700928
1411	0	16	17	128	3130	0	0	0.00286972	0.0150859	0.00978967
1412	0	16	18	64	4144	0	0	0.00386297	0.0143717	0.0115637
1413	0	16	19	128	3222	0	0	0.00301468	0.0120993	0.0105633
1414	0	16	21	128	5018	0	0	0.00263947	0.0118572	0.0168919
1415	0	16	22	64	5666	0	0	0.00319927	0.0156424	0.0243425
1416	0	16	23	128	5246	0	0	0.00337304	0.0144553	0.0153554
1417	0	16	25	128	4372	0	0	0.0024494	0.0105613	0.0154021
1418	0	16	27	128	5128	0	0	0.00250136	0.0103055	0.0140722
1419	0	16	29	128	4206	0	0	0.00253133	0.010672	0.010427
1420	0	16	31	128	7244	0	0	0.00204543	0.0141195	0.0562082
1421	0	16	32	8	5332	0	0	0.00365258	0.0123297	0.0150112
1422	0	16	33	128	3390	0	0	0.00250399	0.0103006	0.00862099
1423	0	16	34	64	3476	0	0	0.00232897	0.0101507	0.00884984
1424	0	16	35	128	33	1	2976923	0.00236395	0.00982732	1.388e-05
1425	0	16	37	128	5214	0	0	0.00236111	0.0117043	0.0158586
1426	0	16	38	64	3610	0	0	0.00284785	0.0102571	0.00890978
1427	0	16	39	128	6678	0	0	0.00200611	0.0106578	0.017716
1428	0	16	40	16	3288	0	0	0.00220057	0.0104101	0.00793548
1429	0	16	41	128	2906	0	0	0.00212263	0.00998651	0.00707586
1430	0	16	42	64	3190	0	0	0.00254418	0.0121649	0.00811033
1431	0	16	43	128	4374	0	0	0.00231735	0.0101772	0.0115068
1432	0	16	45	128	4224	0	0	0.00222726	0.0102327	0.0102866
1433	0	16	46	64	4654	0	0	0.00381484	0.0156775	0.0142399
1434	0	16	47	128	7376	0	0	0.00229509	0.0106069	0.0198965
1435	0	16	48	8	4754	0	0	0.0023125	0.0102443	0.0122012
1436	0	16	51	128	8126	0	0	0.00230171	0.0103243	0.0273834
1437	0	16	52	32	3754	0	0	0.00308471	0.0113774	0.00994194
1438	0	16	55	128	6842	0	0	0.00240529	0.0115222	0.0223573
1439	0	16	56	16	3784	0	0	0.00256112	0.0110638	0.00942742
1440	0	16	58	64	3414	0	0	0.00223964	0.0105557	0.00842373
1441	0	16	59	128	7744	0	0	0.00230808	0.0250921	0.0325773
1442	0	16	60	32	3606	0	0	0.00348275	0.0156769	0.0119091
1443	0	16	62	64	9496	0	0	0.00187652	0.0105278	0.0269957
1444	0	16	63	128	6344	0	0	0.00219897	0.0103771	0.0161977
1445	0	16	64	8	8832	0	0	0.00168171	0.0100894	0.0246667
1446	0	16	65	128	11290	0	0	0.00202352	0.0111232	0.0414677
1447	0	16	66	64	4906	0	0	0.00259164	0.0123202	0.0161048
1448	0	16	68	32	2620	0	0	0.00273199	0.0121896	0.00681727
1449	0	16	69	128	2466	0	0	0.00276432	0.0103122	0.00616332
1450	0	16	70	64	6368	0	0	0.00211179	0.012089	0.0179677
1451	0	16	71	128	5202	0	0	0.00396417	0.0107815	0.0178927
1452	0	16	72	16	7402	0	0	0.00347549	0.0157562	0.0328855
1453	0	16	73	128	5166	0	0	0.00354728	0.0147381	0.0167524
1454	0	16	74	64	7140	0	0	0.00247836	0.0136228	0.0213549
1455	0	16	76	32	6206	0	0	0.00230346	0.0182524	0.0259437
1456	0	16	77	128	4834	0	0	0.00343289	0.0163298	0.0193924
1457	0	16	78	64	2604	0	0	0.00310871	0.0126257	0.00637635
1458	0	16	79	128	4590	0	0	0.00220167	0.010135	0.0119102
1459	0	16	80	8	3678	0	0	0.00156248	0.00925622	0.00912527
1460	0	16	84	32	4642	0	0	0.00229801	0.0102008	0.0120278
1461	0	16	87	128	8162	0	0	0.00201845	0.0103018	0.0301194
1462	0	16	88	16	5940	0	0	0.00347713	0.0162462	0.0244815
1463	0	16	89	128	8596	0	0	0.00299632	0.01497	0.0368317
1464	0	16	92	32	5678	0	0	0.00342468	0.013037	0.0142688
1465	0	16	93	128	5332	0	0	0.00218157	0.0100512	0.0136372
1466	0	16	96	8	6588	0	0	0.00218344	0.0100052	0.017117
1467	0	16	97	128	6538	0	0	0.00191447	0.0102944	0.0173469
1468	0	16	99	128	2190	0	0	0.00220597	0.00990982	0.004861
1469	0	16	100	32	4206	0	0	0.00224804	0.0102508	0.0102506
1470	0	16	101	128	6564	0	0	0.00224347	0.0104098	0.0175327
1471	0	16	104	16	5836	0	0	0.00219325	0.0104539	0.0159448
1472	0	16	105	128	3790	0	0	0.00231392	0.0100594	0.00899317
1473	0	16	107	128	3344	0	0	0.00235525	0.0105847	0.00844191
1474	0	16	108	32	4966	0	0	0.00226978	0.012041	0.0136602
1475	0	16	109	128	3858	0	0	0.00200845	0.0117258	0.0114784
1476	0	16	113	128	8174	0	0	0.00227875	0.0174911	0.036742
1477	0	16	114	64	7750	0	0	0.00341963	0.0157419	0.0272444
1478	0	16	116	32	7428	0	0	0.00221159	0.0103624	0.0200576
1479	0	16	117	128	4428	0	0	0.00264816	0.0112749	0.0195252
1480	0	16	118	64	9580	0	0	0.00314085	0.0167014	0.0428184
1481	0	16	121	128	7430	0	0	0.0024565	0.0102484	0.022589
1482	0	16	122	64	5024	0	0	0.00205962	0.0105547	0.013137
1483	0	16	124	32	5418	0	0	0.002246	0.0104957	0.0138873
1484	0	16	125	128	5388	0	0	0.00251772	0.0104121	0.0140384
1485	0	16	126	64	5262	0	0	0.00233246	0.0121872	0.0210354
1486	0	17	19	128	5480	0	0	0.00321908	0.0166037	0.022371
1487	0	17	21	128	6278	0	0	0.00329249	0.0160196	0.0272588
1488	0	17	22	128	4194	0	0	0.00328592	0.0107242	0.0107499
1489	0	17	23	128	6296	0	0	0.00220024	0.0106033	0.0172013
1490	0	17	24	128	6282	0	0	0.00220793	0.0109739	0.0159485
1491	0	17	25	128	3970	0	0	0.00226682	0.00980883	0.0112421
1492	0	17	27	128	5104	0	0	0.00231534	0.0106373	0.0140134
1493	0	17	32	128	8358	0	0	0.0021603	0.0101396	0.0232366
1494	0	17	33	128	5428	0	0	0.00215917	0.0102272	0.0142082
1495	0	17	34	128	4632	0	0	0.00226246	0.010082	0.0114126
1496	0	17	35	128	5926	0	0	0.00219665	0.0102145	0.0148079
1497	0	17	37	128	4378	0	0	0.00231878	0.012466	0.0109856
1498	0	17	38	128	2206	0	0	0.00222712	0.00991405	0.00524622
1499	0	17	39	128	5502	0	0	0.00249589	0.0104856	0.0142412
1500	0	17	40	128	6194	0	0	0.00233029	0.0115471	0.0176947
1501	0	17	42	128	6150	0	0	0.00190924	0.0106422	0.0174356
1502	0	17	44	128	5176	0	0	0.00232537	0.0106808	0.0131737
1503	0	17	45	128	5038	0	0	0.00238944	0.0100871	0.0135406
1504	0	17	46	128	4560	0	0	0.00290052	0.0123401	0.0122443
1505	0	17	47	128	6806	0	0	0.00366262	0.0152556	0.0283948
1506	0	17	49	128	8582	0	0	0.00291922	0.015731	0.0391608
1507	0	17	50	128	3578	0	0	0.00324665	0.015534	0.0141297
1508	0	17	51	128	9076	0	0	0.00309202	0.0163831	0.0270284
1509	0	17	54	128	11074	0	0	0.00189301	0.0101445	0.030567
1510	0	17	55	128	2654	0	0	0.00225031	0.0100758	0.00612265
1511	0	17	56	128	7572	0	0	0.00219733	0.0100315	0.0202115
1512	0	17	57	128	6380	0	0	0.00212485	0.0102271	0.0164947
1513	0	17	58	128	5002	0	0	0.00212151	0.0104222	0.0128697
1514	0	17	59	128	5470	0	0	0.00224152	0.0100344	0.0145315
1515	0	17	60	128	4058	0	0	0.00234338	0.0101258	0.0120349
1516	0	17	61	128	4980	0	0	0.0035845	0.0156817	0.0200928
1517	0	17	63	128	4416	0	0	0.00353207	0.0153923	0.0176819
1518	0	17	66	128	5792	0	0	0.00354463	0.0159097	0.024156
1519	0	17	67	128	5032	0	0	0.00336629	0.0148594	0.0201328
1520	0	17	68	128	6022	0	0	0.00357419	0.0158831	0.0255788
1521	0	17	69	128	8372	0	0	0.00327542	0.0160738	0.0377487
1522	0	17	70	128	4732	0	0	0.00356911	0.0162449	0.0191226
1523	0	17	71	128	7538	0	0	0.00326942	0.0159596	0.0330061
1524	0	17	72	128	5316	0	0	0.00344279	0.015499	0.0161968
1525	0	17	73	128	4722	0	0	0.00233437	0.0114918	0.0134193
1526	0	17	74	128	4282	0	0	0.00230964	0.0106678	0.0109318
1527	0	17	75	128	10028	0	0	0.0018468	0.0103312	0.0284929
1528	0	17	78	128	8264	0	0	0.00264306	0.0125518	0.0362406
1529	0	17	79	128	6230	0	0	0.00345797	0.016329	0.0285151
1530	0	17	80	128	12516	0	0	0.00291583	0.0154614	0.057206
1531	0	17	82	128	5150	0	0	0.00262899	0.0105658	0.0136343
1532	0	17	84	128	4464	0	0	0.00253178	0.0104739	0.0117939
1533	0	17	89	128	16328	0	0	0.00204938	0.0102064	0.0470459
1534	0	17	90	128	6570	0	0	0.00235624	0.0105484	0.017653
1535	0	17	92	128	7728	0	0	0.00198738	0.0110099	0.020752
1536	0	17	93	128	3630	0	0	0.00235741	0.00998993	0.00900542
1537	0	17	94	128	3810	0	0	0.00247637	0.0108189	0.0144832
1538	0	17	95	128	5668	0	0	0.00330955	0.0160034	0.0236099
1539	0	17	96	128	9086	0	0	0.00316444	0.0167278	0.039099
1540	0	17	103	128	8906	0	0	0.00342829	0.0165461	0.0401024
1541	0	17	104	128	2808	0	0	0.00315291	0.0152806	0.0106211
1542	0	17	105	128	2836	0	0	0.00380813	0.0152621	0.0112832
1543	0	17	107	128	3562	0	0	0.00362642	0.0152073	0.0138752
1544	0	17	108	128	4938	0	0	0.0032555	0.0160601	0.0211692
1545	0	17	109	128	5076	0	0	0.00368216	0.0162879	0.0205731
1546	0	17	110	128	5216	0	0	0.00351533	0.0156785	0.019695
1547	0	17	113	128	8522	0	0	0.00227395	0.0105588	0.0231683
1548	0	17	114	128	4802	0	0	0.00237382	0.0107775	0.0132215
1549	0	17	115	128	5418	0	0	0.00220836	0.01009	0.0196806
1550	0	17	116	128	3606	0	0	0.00252056	0.0120098	0.0133405
1551	0	17	117	128	3832	0	0	0.00250181	0.0107605	0.010543
1552	0	17	118	128	11218	0	0	0.00203222	0.0116146	0.0426163
1553	0	17	124	128	7424	0	0	0.0024161	0.0108596	0.0211636
1554	0	17	125	128	3144	0	0	0.00251667	0.0103619	0.00764467
1555	0	17	126	128	4804	0	0	0.00252406	0.0107273	0.0225948
1556	0	17	127	128	5008	0	0	0.00231008	0.0138377	0.0209858
1557	0	18	19	128	5858	0	0	0.00307475	0.0164787	0.0243148
1558	0	18	22	64	4376	0	0	0.00346283	0.0152977	0.017577
1559	0	18	23	128	10446	0	0	0.00313824	0.0140901	0.0483509
1560	0	18	25	128	3242	0	0	0.00356207	0.016296	0.0123911
1561	0	18	27	128	4384	0	0	0.00322987	0.0157582	0.0174632
1562	0	18	31	128	5846	0	0	0.0035119	0.0162709	0.0238046
1563	0	18	32	64	4468	0	0	0.00355767	0.0158639	0.0176949
1564	0	18	33	128	7606	0	0	0.00305996	0.0165449	0.033596
1565	0	18	34	64	5274	0	0	0.00355957	0.0153567	0.0217059
1566	0	18	35	128	6630	0	0	0.0032926	0.0162254	0.0276273
1567	0	18	36	64	4124	0	0	0.00365523	0.0161258	0.0172059
1568	0	18	37	128	2658	0	0	0.00339856	0.0152523	0.0105774
1569	0	18	39	128	2266	0	0	0.00330561	0.0154946	0.00873138
1570	0	18	40	64	2176	0	0	0.00347693	0.0149033	0.00809453
1571	0	18	42	64	9306	0	0	0.00304325	0.0165202	0.0415218
1572	0	18	43	128	4452	0	0	0.00344259	0.0156069	0.0172353
1573	0	18	44	64	2752	0	0	0.00332274	0.0151812	0.00999014
1574	0	18	45	128	4526	0	0	0.00361414	0.0158353	0.0183804
1575	0	18	46	64	5264	0	0	0.00252567	0.0149209	0.0170707
1576	0	18	47	128	7034	0	0	0.00199503	0.0101253	0.0197326
1577	0	18	48	64	5610	0	0	0.00231015	0.0106024	0.0142424
1578	0	18	49	128	5094	0	0	0.00233023	0.0111788	0.0198984
1579	0	18	50	64	18452	0	0	0.00338153	0.0157706	0.0848989
1580	0	18	51	128	5334	0	0	0.00330833	0.0159816	0.0229844
1581	0	18	52	64	6464	0	0	0.00361303	0.0160199	0.0282951
1582	0	18	53	128	2800	0	0	0.00330096	0.0153263	0.0107399
1583	0	18	54	64	4364	0	0	0.00360267	0.0145592	0.0178306
1584	0	18	56	64	6774	0	0	0.0034137	0.0162228	0.0285199
1585	0	18	59	128	4526	0	0	0.00361916	0.0148563	0.0182704
1586	0	18	62	64	8960	0	0	0.00334118	0.0155887	0.0394006
1587	0	18	63	128	7522	0	0	0.00336422	0.0158324	0.0326638
1588	0	18	64	64	4420	0	0	0.00311903	0.0142114	0.0174639
1589	0	18	65	128	6898	0	0	0.00354092	0.0158576	0.0295423
1590	0	18	67	128	5120	0	0	0.00351489	0.0151102	0.0210174
1591	0	18	68	64	4302	0	0	0.00340567	0.0164329	0.0180788
1592	0	18	70	64	8376	0	0	0.00339913	0.0153807	0.0364531
1593	0	18	72	64	3038	0	0	0.0034194	0.0158632	0.0117548
1594	0	18	73	128	5806	0	0	0.0037358	0.0162744	0.017651
1595	0	18	74	64	5566	0	0	0.00289209	0.0156312	0.0239671
1596	0	18	76	64	4696	0	0	0.00391918	0.016096	0.0188789
1597	0	18	77	128	4706	0	0	0.00381801	0.0160563	0.02221
1598	0	18	79	128	5500	0	0	0.00232014	0.0108322	0.0165551
1599	0	18	82	64	2182	0	0	0.0023337	0.00949716	0.00534124
1600	0	18	87	128	5256	0	0	0.00336734	0.0161827	0.0219451
1601	0	18	88	64	3824	0	0	0.00341999	0.0163419	0.0152717
1602	0	18	89	128	5462	0	0	0.00350991	0.0161884	0.0181377
1603	0	18	90	64	5348	0	0	0.00204285	0.0134208	0.0203403
1604	0	18	93	128	4318	0	0	0.00373875	0.0111243	0.0118565
1605	0	18	94	64	2956	0	0	0.00268813	0.0114148	0.0082683
1606	0	18	96	64	5336	0	0	0.00229705	0.0147048	0.022771
1607	0	18	97	128	4990	0	0	0.00380806	0.0152705	0.0204402
1608	0	18	99	128	5256	0	0	0.00350142	0.0156047	0.0222774
1609	0	18	100	64	6468	0	0	0.00315707	0.0156756	0.028321
1610	0	18	101	128	5282	0	0	0.00358924	0.0136897	0.0148159
1611	0	18	103	128	5968	0	0	0.00230325	0.0110457	0.0160493
1612	0	18	105	128	7056	0	0	0.00224515	0.0120489	0.0227548
1613	0	18	107	128	5894	0	0	0.00221413	0.0108868	0.0168087
1614	0	18	108	64	3786	0	0	0.00325104	0.0110451	0.0165667
1615	0	18	109	128	4188	0	0	0.00428934	0.0140385	0.01459
1616	0	18	110	64	6062	0	0	0.00404088	0.0179266	0.0163475
1617	0	18	113	128	2840	0	0	0.00251875	0.0101357	0.00691702
1618	0	18	114	64	3634	0	0	0.00233036	0.0101053	0.00893079
1619	0	18	116	64	4852	0	0	0.00232314	0.0137115	0.0126942
1620	0	18	117	128	13248	0	0	0.00193381	0.0106317	0.0397979
1621	0	18	121	128	9096	0	0	0.0018597	0.0105227	0.0249532
1622	0	18	122	64	8122	0	0	0.00232842	0.0117123	0.0303632
1623	0	18	123	128	5584	0	0	0.00350052	0.0153792	0.0232048
1624	0	18	124	64	3792	0	0	0.003728	0.0152568	0.0171409
1625	0	18	125	128	6010	0	0	0.0035087	0.014787	0.0273117
1626	0	18	126	64	4546	0	0	0.00356	0.0154944	0.0185889
1627	0	18	127	128	4974	0	0	0.00347124	0.0156159	0.0215972
1628	0	19	21	128	5592	0	0	0.00336251	0.0157277	0.0243604
1629	0	19	23	128	5498	0	0	0.00298894	0.0163299	0.022766
1630	0	19	24	128	4006	0	0	0.00298505	0.010061	0.00992127
1631	0	19	27	128	4608	0	0	0.00232735	0.010284	0.012085
1632	0	19	32	128	5492	0	0	0.00212129	0.00957889	0.014796
1633	0	19	33	128	8792	0	0	0.00216866	0.0103613	0.0243031
1634	0	19	34	128	6862	0	0	0.0023377	0.00991624	0.0213339
1635	0	19	38	128	4226	0	0	0.00234649	0.0104883	0.0105121
1636	0	19	39	128	5298	0	0	0.00246141	0.0104252	0.0138444
1637	0	19	40	128	5644	0	0	0.001966	0.0105629	0.01442
1638	0	19	41	128	5004	0	0	0.00223401	0.0103688	0.0124022
1639	0	19	43	128	3132	0	0	0.00260909	0.00986891	0.00796928
1640	0	19	44	128	7404	0	0	0.00224838	0.0102429	0.0203157
1641	0	19	46	128	5614	0	0	0.00232222	0.0101984	0.0151121
1642	0	19	48	128	5848	0	0	0.00235012	0.0103934	0.0160038
1643	0	19	49	128	7832	0	0	0.00217775	0.0102437	0.0224146
1644	0	19	50	128	5470	0	0	0.00261369	0.0121042	0.0225177
1645	0	19	51	128	7372	0	0	0.0028983	0.016358	0.0319939
1646	0	19	54	128	7686	0	0	0.00298141	0.0184348	0.0272433
1647	0	19	55	128	2836	0	0	0.0034679	0.0155334	0.0110237
1648	0	19	57	128	2938	0	0	0.00332962	0.015435	0.0114138
1649	0	19	59	128	4648	0	0	0.00369594	0.0160933	0.0192384
1650	0	19	60	128	5170	0	0	0.00259091	0.0168976	0.0205746
1651	0	19	61	128	7168	0	0	0.00309548	0.0161593	0.0305666
1652	0	19	62	128	4934	0	0	0.00327886	0.0158115	0.0195507
1653	0	19	63	128	4580	0	0	0.00316518	0.0150589	0.0191138
1654	0	19	65	128	6808	0	0	0.00579007	0.0170872	0.0289676
1655	0	19	66	128	2764	0	0	0.00339865	0.0155549	0.0107479
1656	0	19	67	128	11820	0	0	0.00299128	0.0160022	0.0542445
1657	0	19	68	128	4764	0	0	0.00346749	0.0152544	0.0199851
1658	0	19	70	128	10540	0	0	0.00283834	0.01496	0.0463342
1659	0	19	71	128	4714	0	0	0.00358959	0.0150103	0.0200094
1660	0	19	72	128	8602	0	0	0.00312381	0.0166882	0.0384296
1661	0	19	73	128	5294	0	0	0.00306557	0.0159457	0.0214288
1662	0	19	74	128	5492	0	0	0.00374739	0.0159824	0.0219411
1663	0	19	76	128	4418	0	0	0.0036098	0.0107435	0.011674
1664	0	19	77	128	5806	0	0	0.00213486	0.0101809	0.0155411
1665	0	19	78	128	5358	0	0	0.00221787	0.0102862	0.014853
1666	0	19	79	128	6400	0	0	0.00247723	0.0106557	0.0179762
1667	0	19	80	128	7162	0	0	0.00242344	0.0109659	0.0198341
1668	0	19	82	128	8100	0	0	0.00219848	0.0132592	0.0406485
1669	0	19	84	128	4278	0	0	0.00246716	0.0170653	0.0121833
1670	0	19	88	128	6848	0	0	0.00489348	0.0149619	0.0293755
1671	0	19	89	128	6550	0	0	0.00338352	0.015542	0.0273905
1672	0	19	90	128	5770	0	0	0.00357605	0.0160094	0.0250251
1673	0	19	93	128	4186	0	0	0.00349164	0.0109343	0.0103624
1674	0	19	94	128	3896	0	0	0.00233638	0.0100506	0.00990644
1675	0	19	95	128	2910	0	0	0.00276656	0.0161772	0.0113772
1676	0	19	96	128	6770	0	0	0.00353084	0.0171081	0.029858
1677	0	19	99	128	10832	0	0	0.00305224	0.0146848	0.0487542
1678	0	19	100	128	4612	0	0	0.00395081	0.0158766	0.0184639
1679	0	19	101	128	3874	0	0	0.00355078	0.015765	0.0163084
1680	0	19	104	128	8156	0	0	0.00295272	0.0159242	0.0355355
1681	0	19	105	128	5414	0	0	0.00309798	0.0160193	0.0220962
1682	0	19	107	128	5192	0	0	0.00351784	0.0155427	0.0214283
1683	0	19	108	128	5104	0	0	0.0035271	0.0153491	0.0215026
1684	0	19	109	128	4174	0	0	0.00385421	0.0160283	0.0170426
1685	0	19	110	128	5758	0	0	0.0036646	0.0154867	0.0242863
1686	0	19	113	128	6998	0	0	0.00238838	0.00998456	0.0196901
1687	0	19	115	128	7600	0	0	0.0019897	0.0106629	0.020543
1688	0	19	116	128	5742	0	0	0.0022819	0.0100371	0.0149165
1689	0	19	117	128	3818	0	0	0.00226914	0.0103757	0.00938482
1690	0	19	118	128	6136	0	0	0.0023077	0.0103928	0.0155228
1691	0	19	121	128	6608	0	0	0.00220108	0.0107595	0.0177322
1692	0	19	122	128	4468	0	0	0.00235679	0.0106669	0.012449
1693	0	19	123	128	6712	0	0	0.0024556	0.0125073	0.0202392
1694	0	19	126	128	7278	0	0	0.00347516	0.0152462	0.0298999
1695	0	19	127	128	5192	0	0	0.00355588	0.0165633	0.0214923
1696	0	21	29	128	7856	0	0	0.00318237	0.0165917	0.0336197
1697	0	21	32	128	6080	0	0	0.00231645	0.0105132	0.0158287
1698	0	21	33	128	4764	0	0	0.00253165	0.00993285	0.0117503
1699	0	21	34	128	5848	0	0	0.00220722	0.0104079	0.0153605
1700	0	21	35	128	12496	0	0	0.00222444	0.0118179	0.0394743
1701	0	21	36	128	6988	0	0	0.00224567	0.0113615	0.0194436
1702	0	21	37	128	5838	0	0	0.00255608	0.0108378	0.0152217
1703	0	21	38	128	4258	0	0	0.00225714	0.0113148	0.0120238
1704	0	21	39	128	8646	0	0	0.0023974	0.0108826	0.0240622
1705	0	21	40	128	9566	0	0	0.00242337	0.013775	0.0403221
1706	0	21	41	128	5088	0	0	0.00336601	0.0159554	0.0210212
1707	0	21	42	128	8350	0	0	0.00298823	0.0152503	0.0374304
1708	0	21	43	128	3890	0	0	0.00364356	0.0155936	0.0160243
1709	0	21	45	128	3568	0	0	0.00338266	0.0159151	0.0141043
1710	0	21	47	128	6650	0	0	0.00382391	0.0153366	0.0296599
1711	0	21	49	128	3224	0	0	0.00339148	0.0162748	0.0127518
1712	0	21	50	128	11262	0	0	0.00298657	0.0158638	0.0486669
1713	0	21	51	128	3452	0	0	0.00391443	0.0157301	0.0142215
1714	0	21	52	128	2266	0	0	0.00392577	0.0149351	0.00818601
1715	0	21	53	128	5404	0	0	0.00304732	0.0153534	0.0229396
1716	0	21	54	128	4938	0	0	0.00341326	0.0158014	0.0201103
1717	0	21	56	128	1486	0	0	0.00343342	0.0155464	0.00500894
1718	0	21	57	128	7474	0	0	0.00330183	0.0162973	0.0314081
1719	0	21	59	128	7606	0	0	0.00350466	0.0153854	0.0328403
1720	0	21	60	128	5180	0	0	0.00308652	0.0158117	0.0209493
1721	0	21	62	128	5050	0	0	0.00330715	0.0153472	0.0163167
1722	0	21	63	128	4456	0	0	0.00451437	0.0125338	0.0127367
1723	0	21	71	128	6604	0	0	0.00411537	0.0154147	0.0286741
1724	0	21	72	128	4804	0	0	0.00263132	0.0150826	0.0125899
1725	0	21	74	128	7196	0	0	0.00232641	0.0116278	0.0215676
1726	0	21	76	128	4764	0	0	0.00235824	0.0104665	0.0129156
1727	0	21	77	128	4956	0	0	0.00248204	0.0114275	0.0132701
1728	0	21	78	128	3318	0	0	0.00260286	0.0107227	0.0083862
1729	0	21	79	128	4168	0	0	0.00231214	0.0109603	0.0107289
1730	0	21	80	128	8534	0	0	0.00232777	0.0112654	0.0297324
1731	0	21	82	128	3494	0	0	0.00401451	0.0154963	0.0142682
1732	0	21	84	128	3932	0	0	0.00355148	0.0157	0.0154781
1733	0	21	87	128	5816	0	0	0.00302761	0.0155573	0.0233887
1734	0	21	88	128	10814	0	0	0.00322099	0.0161431	0.0487052
1735	0	21	89	128	3660	0	0	0.00338194	0.0163107	0.0155941
1736	0	21	90	128	3858	0	0	0.003577	0.0158327	0.0159858
1737	0	21	93	128	3198	0	0	0.00354786	0.0154488	0.0130237
1738	0	21	95	128	5782	0	0	0.00337972	0.0161073	0.0250513
1739	0	21	96	128	5420	0	0	0.00342488	0.0162613	0.0236811
1740	0	21	97	128	6832	0	0	0.00303749	0.0152192	0.0287953
1741	0	21	99	128	5414	0	0	0.00365962	0.0153562	0.0219942
1742	0	21	100	128	4308	0	0	0.00359855	0.0151722	0.0180186
1743	0	21	103	128	6702	0	0	0.00370274	0.0161069	0.0293468
1744	0	21	104	128	10110	0	0	0.00299301	0.0156863	0.0430264
1745	0	21	105	128	4914	0	0	0.00341722	0.0156561	0.0200948
1746	0	21	106	128	4238	0	0	0.00333312	0.0133297	0.0109328
1747	0	21	114	128	6130	0	0	0.00203686	0.0103471	0.0168359
1748	0	21	116	128	4502	0	0	0.00229755	0.010001	0.0117574
1749	0	21	117	128	3272	0	0	0.00254236	0.0102781	0.00783297
1750	0	21	118	128	5178	0	0	0.00241408	0.0124688	0.0156565
1751	0	21	121	128	4512	0	0	0.00240078	0.0109475	0.0120571
1752	0	21	122	128	2970	0	0	0.00263258	0.0154951	0.00710329
1753	0	21	123	128	7064	0	0	0.00235523	0.0108252	0.0220638
1754	0	21	124	128	3942	0	0	0.00254271	0.0109575	0.0105473
1755	0	21	125	128	4628	0	0	0.00249762	0.0106124	0.0114684
1756	0	21	126	128	3844	0	0	0.00242894	0.011011	0.0100883
1757	0	21	127	128	3910	0	0	0.00211727	0.0110042	0.00992731
1758	0	22	23	128	6202	0	0	0.00261461	0.0100152	0.016279
1759	0	22	24	64	2570	0	0	0.00254409	0.0129768	0.00843471
1760	0	22	27	128	2476	0	0	0.00270161	0.0136366	0.00617841
1761	0	22	31	128	6320	0	0	0.00224531	0.0108563	0.0183475
1762	0	22	32	64	3388	0	0	0.00227205	0.0105638	0.00799038
1763	0	22	33	128	5508	0	0	0.00201678	0.0101387	0.0149948
1764	0	22	34	64	4992	0	0	0.00232878	0.0104132	0.0132696
1765	0	22	35	128	3092	0	0	0.00254083	0.0118759	0.00761236
1766	0	22	37	128	4632	0	0	0.00262521	0.0107088	0.0123384
1767	0	22	38	64	6840	0	0	0.00224567	0.0102129	0.0202749
1768	0	22	39	128	3592	0	0	0.00310553	0.0113289	0.00959417
1769	0	22	41	128	6856	0	0	0.00215895	0.0105037	0.0192721
1770	0	22	42	64	4658	0	0	0.00216161	0.0102167	0.0125206
1771	0	22	44	64	4134	0	0	0.00220954	0.010615	0.0110778
1772	0	22	47	128	5662	0	0	0.00197537	0.010126	0.0156093
1773	0	22	48	64	4218	0	0	0.00235802	0.0127928	0.0116121
1774	0	22	49	128	4270	0	0	0.00222453	0.00995728	0.0134277
1775	0	22	51	128	13152	0	0	0.00198103	0.0114329	0.0405749
1776	0	22	53	128	5728	0	0	0.00218884	0.0108542	0.0156203
1777	0	22	54	64	3602	0	0	0.00247648	0.0105082	0.00883638
1778	0	22	56	64	3742	0	0	0.0022519	0.0100508	0.00926083
1779	0	22	58	64	2384	0	0	0.00222277	0.010342	0.00549828
1780	0	22	59	128	11992	0	0	0.00224017	0.0102861	0.0335262
1781	0	22	60	64	4638	0	0	0.00216206	0.0103544	0.0116039
1782	0	22	61	128	10726	0	0	0.00222914	0.0146492	0.0335698
1783	0	22	62	64	6512	0	0	0.00226348	0.0104663	0.0172215
1784	0	22	63	128	5894	0	0	0.0023178	0.0103953	0.0160194
1785	0	22	66	64	3658	0	0	0.00232761	0.0102026	0.00882266
1786	0	22	68	64	4598	0	0	0.00255186	0.0102588	0.0119804
1787	0	22	72	64	5260	0	0	0.00223757	0.00974434	0.013304
1788	0	22	73	128	6260	0	0	0.00234889	0.0103883	0.0161961
1789	0	22	76	64	8146	0	0	0.00222372	0.0126071	0.0220879
1790	0	22	77	128	8476	0	0	0.00223789	0.0105303	0.0234848
1791	0	22	78	64	5156	0	0	0.00208053	0.0100978	0.0131933
1792	0	22	79	128	4106	0	0	0.00240017	0.0103588	0.0101518
1793	0	22	82	64	4112	0	0	0.00236513	0.0101971	0.0103423
1794	0	22	84	64	4438	0	0	0.0023594	0.0110069	0.0119473
1795	0	22	87	128	5168	0	0	0.00245986	0.0103668	0.0133878
1796	0	22	89	128	6606	0	0	0.00227235	0.0145517	0.0297322
1797	0	22	90	64	2892	0	0	0.00395914	0.0156545	0.0113973
1798	0	22	93	128	6312	0	0	0.00289355	0.0105538	0.0172928
1799	0	22	94	64	8272	0	0	0.00237282	0.0111692	0.0218048
1800	0	22	96	64	5066	0	0	0.00297445	0.0162988	0.0200202
1801	0	22	97	128	4810	0	0	0.00375421	0.0156126	0.0175354
1802	0	22	99	128	3248	0	0	0.00257291	0.0104749	0.00817144
1803	0	22	100	64	6054	0	0	0.00200553	0.0105412	0.0155809
1804	0	22	101	128	2716	0	0	0.00246688	0.00994133	0.00653517
1805	0	22	103	128	5348	0	0	0.00222043	0.010674	0.0142509
1806	0	22	104	64	5266	0	0	0.00211244	0.0104606	0.0135611
1807	0	22	105	128	5886	0	0	0.00223309	0.0107924	0.0223774
1808	0	22	106	64	3716	0	0	0.00482412	0.0106743	0.0109208
1809	0	22	107	128	6234	0	0	0.00273754	0.0154822	0.0268718
1810	0	22	108	64	9072	0	0	0.00316829	0.0155227	0.0408347
1811	0	22	110	64	3694	0	0	0.00325187	0.0156052	0.0147962
1812	0	22	113	128	17216	0	0	0.00290265	0.0149799	0.064374
1813	0	22	114	64	5754	0	0	0.0021999	0.010516	0.0144066
1814	0	22	115	128	4548	0	0	0.00231827	0.00988989	0.011612
1815	0	22	117	128	5514	0	0	0.00224164	0.0100061	0.0147008
1816	0	22	118	64	12152	0	0	0.00195786	0.00941376	0.0336004
1817	0	22	121	128	4380	0	0	0.00217384	0.0104816	0.0109262
1818	0	22	122	64	6180	0	0	0.00224663	0.00993997	0.0190541
1819	0	22	123	128	6752	0	0	0.00221859	0.0123471	0.0276761
1820	0	22	124	64	4056	0	0	0.00352111	0.015712	0.0168609
1821	0	22	125	128	4454	0	0	0.00342427	0.0156343	0.0177151
1822	0	22	127	128	2788	0	0	0.00342307	0.0114375	0.0069
1823	0	23	24	128	4964	0	0	0.00242465	0.0101158	0.0156776
1824	0	23	27	128	5698	0	0	0.00329507	0.0157046	0.0232996
1825	0	23	29	128	5376	0	0	0.00268879	0.0117749	0.0155647
1826	0	23	32	128	9806	0	0	0.00223005	0.0112651	0.0287205
1827	0	23	34	128	2536	0	0	0.00236166	0.0108187	0.00825875
1828	0	23	35	128	4228	0	0	0.00263851	0.0126382	0.0227311
1829	0	23	38	128	5502	0	0	0.00382214	0.0151453	0.0229228
1830	0	23	40	128	4888	0	0	0.00373775	0.0153117	0.0198913
1831	0	23	42	128	8454	0	0	0.00337124	0.0159913	0.0364411
1832	0	23	43	128	4024	0	0	0.0033915	0.0154304	0.0163908
1833	0	23	44	128	5914	0	0	0.00257703	0.0111651	0.0159882
1834	0	23	45	128	2854	0	0	0.00222028	0.0100348	0.00834064
1835	0	23	46	128	8040	0	0	0.00200145	0.011172	0.0231478
1836	0	23	47	128	6532	0	0	0.00220434	0.010598	0.0179412
1837	0	23	48	128	5230	0	0	0.0023389	0.0101685	0.0131796
1838	0	23	51	128	6646	0	0	0.00224241	0.0100564	0.0186519
1839	0	23	52	128	8888	0	0	0.00228486	0.00995183	0.0359801
1840	0	23	53	128	7856	0	0	0.00244072	0.0127098	0.0343752
1841	0	23	55	128	7504	0	0	0.00330237	0.0162613	0.0329584
1842	0	23	56	128	4010	0	0	0.00339063	0.0133261	0.00979966
1843	0	23	57	128	5330	0	0	0.00233953	0.010129	0.0140287
1844	0	23	58	128	2768	0	0	0.00542496	0.0162409	0.0107507
1845	0	23	60	128	2428	0	0	0.00384911	0.0139275	0.00585856
1846	0	23	61	128	4788	0	0	0.00218536	0.0104978	0.0125538
1847	0	23	63	128	5350	0	0	0.00239618	0.0102818	0.0133622
1848	0	23	64	128	3944	0	0	0.00215773	0.00922251	0.00977465
1849	0	23	68	128	3934	0	0	0.00229534	0.0101575	0.00952702
1850	0	23	71	128	3978	0	0	0.00270412	0.0146312	0.0160031
1851	0	23	72	128	3228	0	0	0.00297087	0.0149865	0.011452
1852	0	23	73	128	4904	0	0	0.00419362	0.0177085	0.0186466
1853	0	23	74	128	5538	0	0	0.00408605	0.0144346	0.0185913
1854	0	23	77	128	5482	0	0	0.0043642	0.0171974	0.0233182
1855	0	23	78	128	4714	0	0	0.00388237	0.0156197	0.0196581
1856	0	23	79	128	5302	0	0	0.00352841	0.0158316	0.0215944
1857	0	23	80	128	7416	0	0	0.00342409	0.0153291	0.0279237
1858	0	23	87	128	2010	0	0	0.00219999	0.0099674	0.00443196
1859	0	23	89	128	5322	0	0	0.00226137	0.010445	0.0133315
1860	0	23	90	128	4772	0	0	0.00243616	0.011554	0.0122561
1861	0	23	94	128	3604	0	0	0.002329	0.0113896	0.0094813
1862	0	23	95	128	5864	0	0	0.0025045	0.0110266	0.0168275
1863	0	23	99	128	4812	0	0	0.00230945	0.0127803	0.0128136
1864	0	23	100	128	6366	0	0	0.00225149	0.0103812	0.0163767
1865	0	23	104	128	4386	0	0	0.00291686	0.0120302	0.0161922
1866	0	23	105	128	6574	0	0	0.00354936	0.0157214	0.0277832
1867	0	23	106	128	5728	0	0	0.00354929	0.0158442	0.0236372
1868	0	23	107	128	4210	0	0	0.00352209	0.0158594	0.0134856
1869	0	23	108	128	8222	0	0	0.00231588	0.0103815	0.0228066
1870	0	23	110	128	4138	0	0	0.00258515	0.0106656	0.0101751
1871	0	23	113	128	5224	0	0	0.00196728	0.0100408	0.0135308
1872	0	23	115	128	4698	0	0	0.00215989	0.0126894	0.0147612
1873	0	23	116	128	6774	0	0	0.00271193	0.0118773	0.0211086
1874	0	23	121	128	1796	0	0	0.00298342	0.011027	0.00456671
1875	0	23	123	128	5178	0	0	0.00315254	0.0124892	0.0176319
1876	0	23	124	128	7734	0	0	0.00532168	0.0159921	0.0337312
1877	0	23	125	128	3742	0	0	0.00332613	0.0160327	0.0150659
1878	0	23	126	128	9162	0	0	0.00347015	0.0170486	0.0397611
1879	0	23	127	128	4308	0	0	0.00386321	0.0151999	0.0106966
1880	0	24	27	128	4180	0	0	0.00224786	0.00998657	0.0103948
1881	0	24	31	128	1856	0	0	0.00222465	0.00992527	0.0038833
1882	0	24	33	128	6358	0	0	0.00222316	0.0101968	0.0178134
1883	0	24	34	64	3098	0	0	0.00225203	0.00998814	0.00753835
1884	0	24	35	128	6074	0	0	0.00227684	0.010607	0.0164299
1885	0	24	36	32	4080	0	0	0.00236831	0.0110986	0.0109757
1886	0	24	37	128	2896	0	0	0.0025963	0.0100685	0.00671684
1887	0	24	38	64	4390	0	0	0.00224881	0.0102282	0.0108341
1888	0	24	39	128	6082	0	0	0.0022994	0.0104922	0.0232521
1889	0	24	41	128	4130	0	0	0.00340112	0.0165337	0.0162361
1890	0	24	42	64	6578	0	0	0.00328176	0.0166434	0.0281591
1891	0	24	44	32	4362	0	0	0.00333607	0.015227	0.0153434
1892	0	24	45	128	8192	0	0	0.00359096	0.0151519	0.0281278
1893	0	24	46	64	12368	0	0	0.00250197	0.0117375	0.0469459
1894	0	24	47	128	3760	0	0	0.00254881	0.0111462	0.0112062
1895	0	24	48	16	9106	0	0	0.00236121	0.0113075	0.0313503
1896	0	24	49	128	5998	0	0	0.00238374	0.0120057	0.0204138
1897	0	24	50	64	6770	0	0	0.00252487	0.0168871	0.0216062
1898	0	24	52	32	6284	0	0	0.00265186	0.0177203	0.0263382
1899	0	24	53	128	5882	0	0	0.00326348	0.0164858	0.0243385
1900	0	24	54	64	8510	0	0	0.0023916	0.0226958	0.0291057
1901	0	24	55	128	4966	0	0	0.00288035	0.0183163	0.0191164
1902	0	24	56	16	4722	0	0	0.0022677	0.0171913	0.0202656
1903	0	24	57	128	8966	0	0	0.00296628	0.0151155	0.0400674
1904	0	24	58	64	4670	0	0	0.00343665	0.0156427	0.0186568
1905	0	24	60	32	4188	0	0	0.00364131	0.0150963	0.0113877
1906	0	24	61	128	4082	0	0	0.00231702	0.0119325	0.0102248
1907	0	24	63	128	2922	0	0	0.00230825	0.0107413	0.0070616
1908	0	24	64	16	4304	0	0	0.00218029	0.00904087	0.0114241
1909	0	24	66	64	6188	0	0	0.00214908	0.0103365	0.0165609
1910	0	24	67	128	4036	0	0	0.00235807	0.0106332	0.0103953
1911	0	24	68	32	4420	0	0	0.00228581	0.010332	0.0165549
1912	0	24	71	128	4232	0	0	0.00238171	0.0104198	0.0109817
1913	0	24	72	16	5420	0	0	0.00471217	0.0179366	0.025182
1914	0	24	76	32	9440	0	0	0.00357053	0.0166337	0.0405572
1915	0	24	80	16	5480	0	0	0.00328459	0.0164359	0.0240687
1916	0	24	84	32	5784	0	0	0.00384759	0.0157456	0.023965
1917	0	24	88	16	4418	0	0	0.00354568	0.0135079	0.0121233
1918	0	24	94	64	5704	0	0	0.00219097	0.0103589	0.0146753
1919	0	24	96	16	10272	0	0	0.00189152	0.0102523	0.0329732
1920	0	24	97	128	3640	0	0	0.00369956	0.0152916	0.0150326
1921	0	24	99	128	5206	0	0	0.00296327	0.0157259	0.0212763
1922	0	24	101	128	11338	0	0	0.00282946	0.0163865	0.051296
1923	0	24	105	128	6858	0	0	0.00344685	0.0142128	0.0176617
1924	0	24	106	64	5462	0	0	0.0020651	0.0105394	0.0142273
1925	0	24	107	128	5950	0	0	0.00361743	0.0158322	0.0250789
1926	0	24	109	128	4564	0	0	0.00365619	0.0160381	0.0129863
1927	0	24	110	64	4498	0	0	0.00253792	0.010648	0.0118788
1928	0	24	113	128	3730	0	0	0.00228685	0.0119253	0.00921625
1929	0	24	114	64	6410	0	0	0.00204558	0.0103571	0.0179179
1930	0	24	117	128	5070	0	0	0.00230011	0.0126621	0.0133106
1931	0	24	118	64	3662	0	0	0.00227011	0.0103715	0.00928912
1932	0	24	121	128	3642	0	0	0.00263086	0.0121928	0.0116136
1933	0	24	124	32	5538	0	0	0.00197805	0.0123586	0.0261116
1934	0	24	125	128	4538	0	0	0.00328238	0.0152226	0.0194098
1935	0	24	126	64	4850	0	0	0.00301197	0.0152783	0.0192645
1936	0	25	27	128	7720	0	0	0.00304252	0.0159416	0.0327574
1937	0	25	29	128	7856	0	0	0.0035183	0.0159313	0.033357
1938	0	25	32	128	7162	0	0	0.00268868	0.0110796	0.0198595
1939	0	25	33	128	5686	0	0	0.00245005	0.0103434	0.0147952
1940	0	25	35	128	6258	0	0	0.00214923	0.0110561	0.0212579
1941	0	25	36	128	7090	0	0	0.00299969	0.0156421	0.030096
1942	0	25	37	128	5948	0	0	0.00352603	0.0163843	0.0251234
1943	0	25	38	128	4680	0	0	0.00345168	0.0149347	0.019335
1944	0	25	39	128	2808	0	0	0.00395382	0.0152258	0.0115574
1945	0	25	40	128	5472	0	0	0.00249389	0.0120302	0.0142312
1946	0	25	41	128	4686	0	0	0.00245236	0.0132312	0.0159173
1947	0	25	42	128	7674	0	0	0.00272879	0.0116553	0.0236002
1948	0	25	43	128	4610	0	0	0.00252863	0.0124581	0.0134358
1949	0	25	44	128	4382	0	0	0.00241763	0.0103352	0.0117832
1950	0	25	51	128	5440	0	0	0.00236625	0.0136997	0.0208876
1951	0	25	52	128	6820	0	0	0.00227184	0.0112338	0.0211794
1952	0	25	53	128	5004	0	0	0.00252033	0.0114964	0.0161811
1953	0	25	55	128	6428	0	0	0.0023881	0.0132342	0.0243573
1954	0	25	56	128	6856	0	0	0.00345237	0.0162534	0.029481
1955	0	25	57	128	6092	0	0	0.00405224	0.015638	0.0263588
1956	0	25	61	128	5092	0	0	0.00357998	0.0164998	0.0206903
1957	0	25	62	128	5066	0	0	0.00335929	0.015185	0.0198863
1958	0	25	63	128	6198	0	0	0.00343199	0.0171584	0.0258079
1959	0	25	64	128	3064	0	0	0.00318232	0.0150918	0.012114
1960	0	25	66	128	5032	0	0	0.00350295	0.0158458	0.0194929
1961	0	25	67	128	5546	0	0	0.00227798	0.0108096	0.0153079
1962	0	25	68	128	3630	0	0	0.00206476	0.0105855	0.00903296
1963	0	25	70	128	7798	0	0	0.00228728	0.0106787	0.0212966
1964	0	25	77	128	3074	0	0	0.00233457	0.010585	0.00763421
1965	0	25	79	128	4452	0	0	0.00232516	0.0101763	0.0120667
1966	0	25	80	128	10894	0	0	0.00207688	0.010465	0.0308187
1967	0	25	84	128	5534	0	0	0.00233816	0.0101147	0.0156707
1968	0	25	87	128	3656	0	0	0.00225996	0.0113364	0.0112141
1969	0	25	89	128	3450	0	0	0.00267303	0.0127049	0.0108946
1970	0	25	90	128	4196	0	0	0.00223743	0.00994741	0.0116026
1971	0	25	92	128	6016	0	0	0.00220202	0.0101665	0.0157629
1972	0	25	93	128	3452	0	0	0.00248313	0.0100032	0.00799317
1973	0	25	94	128	5646	0	0	0.00215919	0.0111148	0.0151003
1974	0	25	95	128	5450	0	0	0.00231482	0.0103153	0.0208875
1975	0	25	96	128	4902	0	0	0.00242509	0.0141757	0.0203418
1976	0	25	106	128	5930	0	0	0.00331517	0.0162275	0.0242538
1977	0	25	108	128	9880	0	0	0.00343391	0.016356	0.0429382
1978	0	25	109	128	5068	0	0	0.00394302	0.0149565	0.0215893
1979	0	25	110	128	2820	0	0	0.00333132	0.015671	0.0107604
1980	0	25	113	128	3326	0	0	0.00368123	0.0163003	0.0123319
1981	0	25	114	128	8952	0	0	0.00299312	0.0165077	0.0400984
1982	0	25	115	128	4718	0	0	0.00348195	0.012809	0.0116387
1983	0	25	116	128	9224	0	0	0.00197354	0.0106248	0.0252075
1984	0	25	117	128	5542	0	0	0.00204638	0.0105121	0.0146563
1985	0	25	118	128	7260	0	0	0.00227187	0.0106566	0.0203082
1986	0	25	121	128	4878	0	0	0.00222711	0.0105498	0.012731
1987	0	25	122	128	5856	0	0	0.00244238	0.010088	0.0155059
1988	0	27	32	128	7050	0	0	0.00215576	0.0104235	0.0191016
1989	0	27	33	128	10096	0	0	0.00195936	0.00976729	0.0282336
1990	0	27	34	128	5366	0	0	0.00227198	0.0100393	0.014095
1991	0	27	35	128	9076	0	0	0.00204264	0.0116341	0.0250459
1992	0	27	36	128	5140	0	0	0.0023147	0.0105554	0.0133854
1993	0	27	37	128	2524	0	0	0.00215357	0.0102127	0.00573152
1994	0	27	38	128	5384	0	0	0.00224062	0.0101972	0.0200633
1995	0	27	39	128	10434	0	0	0.0030921	0.0135558	0.0464042
1996	0	27	42	128	6080	0	0	0.00268636	0.0161996	0.0258492
1997	0	27	45	128	3362	0	0	0.00331139	0.0154849	0.0129496
1998	0	27	50	128	2992	0	0	0.00347111	0.0152485	0.0117187
1999	0	27	51	128	3462	0	0	0.00344887	0.0155534	0.0139267
2000	0	27	52	128	6572	0	0	0.00460129	0.0150991	0.0280299
2001	0	27	53	128	4298	0	0	0.00346803	0.0155332	0.0171705
2002	0	27	54	128	4972	0	0	0.00354297	0.0149758	0.0197683
2003	0	27	55	128	6002	0	0	0.00335863	0.0157524	0.0260149
2004	0	27	58	128	4744	0	0	0.00346491	0.0161337	0.0174049
2005	0	27	59	128	5312	0	0	0.00338435	0.0160025	0.0225616
2006	0	27	61	128	10560	0	0	0.00344835	0.0164191	0.0453381
2007	0	27	62	128	3170	0	0	0.00347698	0.0156053	0.012541
2008	0	27	63	128	7246	0	0	0.0030279	0.0152809	0.0210227
2009	0	27	68	128	2780	0	0	0.00323573	0.0100376	0.00700414
2010	0	27	70	128	6890	0	0	0.0022906	0.0099952	0.0193962
2011	0	27	71	128	5248	0	0	0.0030014	0.0112798	0.0198973
2012	0	27	72	128	4846	0	0	0.00341919	0.0153642	0.0201449
2013	0	27	73	128	4856	0	0	0.0030325	0.0115427	0.0160404
2014	0	27	74	128	5822	0	0	0.00494617	0.0164609	0.0242416
2015	0	27	76	128	6254	0	0	0.00334279	0.0148174	0.0261832
2016	0	27	77	128	4404	0	0	0.00328164	0.0156499	0.017951
2017	0	27	78	128	4378	0	0	0.00383029	0.0162112	0.0142147
2018	0	27	79	128	2822	0	0	0.00346783	0.0147015	0.00922491
2019	0	27	80	128	3672	0	0	0.00245833	0.0168513	0.0118942
2020	0	27	87	128	4048	0	0	0.00362275	0.0136642	0.0103703
2021	0	27	88	128	5442	0	0	0.00213553	0.0100801	0.013654
2022	0	27	89	128	5134	0	0	0.00222816	0.0102168	0.0135135
2023	0	27	90	128	8126	0	0	0.00218874	0.0103719	0.0299982
2024	0	27	92	128	5876	0	0	0.00330867	0.0159464	0.0247061
2025	0	27	93	128	6258	0	0	0.00338619	0.0162126	0.0268599
2026	0	27	95	128	4198	0	0	0.00359143	0.0161944	0.0171552
2027	0	27	96	128	3636	0	0	0.00323744	0.0157292	0.0134786
2028	0	27	97	128	5964	0	0	0.00331433	0.0164058	0.0252216
2029	0	27	100	128	5682	0	0	0.00323706	0.012822	0.016852
2030	0	27	105	128	3732	0	0	0.00229853	0.0107146	0.00986459
2031	0	27	106	128	6160	0	0	0.00244734	0.0103347	0.0206022
2032	0	27	107	128	5714	0	0	0.00280744	0.014356	0.0244877
2033	0	27	108	128	8352	0	0	0.00331911	0.0155425	0.0305907
2034	0	27	109	128	4942	0	0	0.00383827	0.0163873	0.0202718
2035	0	27	113	128	5840	0	0	0.00360321	0.0157485	0.0237676
2036	0	27	114	128	7876	0	0	0.0033171	0.0157644	0.03285
2037	0	27	117	128	3408	0	0	0.00347287	0.0157004	0.0096287
2038	0	27	123	128	3464	0	0	0.0020222	0.0109433	0.0090829
2039	0	27	124	128	9782	0	0	0.00222177	0.0119815	0.0358804
2040	0	27	126	128	5830	0	0	0.00229134	0.0107731	0.015916
2041	0	27	127	128	6854	0	0	0.0022782	0.0105765	0.0209144
2042	0	29	32	128	8344	0	0	0.00232365	0.0132861	0.0344859
2043	0	29	33	128	5612	0	0	0.00332274	0.0162907	0.0213639
2044	0	29	34	128	9234	0	0	0.00406813	0.0165364	0.0448018
2045	0	29	35	128	8966	0	0	0.00352497	0.0154493	0.0409713
2046	0	29	36	128	8216	0	0	0.00354826	0.0143902	0.0310475
2047	0	29	39	128	6346	0	0	0.00235173	0.0110644	0.0184461
2048	0	29	40	128	4102	0	0	0.00252717	0.0110131	0.0113119
2049	0	29	41	128	6534	0	0	0.00236317	0.0107591	0.0185311
2050	0	29	42	128	4932	0	0	0.00352833	0.0165968	0.0213478
2051	0	29	43	128	7542	0	0	0.00331096	0.0163963	0.0320258
2052	0	29	44	128	5464	0	0	0.00377619	0.0154963	0.0229091
2053	0	29	45	128	4076	0	0	0.00344687	0.0156853	0.0136728
2054	0	29	46	128	3194	0	0	0.0022044	0.0102116	0.00776499
2055	0	29	49	128	7922	0	0	0.00228984	0.0104623	0.0222194
2056	0	29	53	128	3110	0	0	0.00270066	0.0124572	0.00809505
2057	0	29	54	128	6334	0	0	0.00268905	0.0141802	0.0281844
2058	0	29	55	128	4368	0	0	0.00343907	0.0156634	0.0164557
2059	0	29	56	128	5576	0	0	0.00227995	0.0144176	0.0143097
2060	0	29	59	128	9864	0	0	0.00192454	0.0147867	0.033506
2061	0	29	60	128	4664	0	0	0.0024032	0.0150376	0.0206633
2062	0	29	61	128	3604	0	0	0.00360768	0.0147258	0.0102566
2063	0	29	63	128	5754	0	0	0.00232491	0.010343	0.0150599
2064	0	29	64	128	3248	0	0	0.00222846	0.0092649	0.00807669
2065	0	29	66	128	3622	0	0	0.00240026	0.0103474	0.00948142
2066	0	29	70	128	13766	0	0	0.00244089	0.0104572	0.0474624
2067	0	29	71	128	3086	0	0	0.0038498	0.0161478	0.012179
2068	0	29	73	128	7162	0	0	0.00375745	0.0156035	0.0312323
2069	0	29	74	128	5702	0	0	0.00333868	0.0154807	0.0238908
2070	0	29	76	128	3646	0	0	0.0035409	0.0157429	0.0152274
2071	0	29	79	128	6548	0	0	0.00303897	0.0156133	0.018104
2072	0	29	80	128	5370	0	0	0.00220542	0.0100052	0.0137809
2073	0	29	84	128	5392	0	0	0.00227549	0.0102197	0.0142142
2074	0	29	89	128	7154	0	0	0.00243476	0.00995582	0.0198047
2075	0	29	92	128	9142	0	0	0.00210261	0.0168721	0.040558
2076	0	29	93	128	2436	0	0	0.00248551	0.0105935	0.00614708
2077	0	29	94	128	3984	0	0	0.00242263	0.0107836	0.0106271
2078	0	29	95	128	3896	0	0	0.00299547	0.010497	0.0106045
2079	0	29	99	128	3980	0	0	0.00249044	0.0113071	0.012756
2080	0	29	100	128	4674	0	0	0.00335547	0.015054	0.0184921
2081	0	29	101	128	4718	0	0	0.00353762	0.0120802	0.0117564
2082	0	29	105	128	9480	0	0	0.00221869	0.0107515	0.0254397
2083	0	29	110	128	5790	0	0	0.00252711	0.010172	0.0151811
2084	0	29	113	128	4980	0	0	0.00195742	0.0104099	0.0124069
2085	0	29	114	128	3768	0	0	0.00233981	0.0100805	0.0108068
2086	0	29	115	128	4672	0	0	0.00516439	0.0157844	0.0193157
2087	0	29	118	128	3566	0	0	0.00393871	0.0164593	0.0140852
2088	0	29	122	128	3548	0	0	0.00350565	0.0157527	0.0138894
2089	0	29	123	128	4676	0	0	0.00343306	0.0156208	0.0191682
2090	0	29	124	128	7266	0	0	0.00324141	0.0152217	0.0277146
2091	0	31	32	128	8942	0	0	0.00190395	0.00881396	0.024647
2092	0	31	33	128	5736	0	0	0.00225394	0.00974045	0.0170979
2093	0	31	34	128	4238	0	0	0.00215758	0.0103558	0.0102081
2094	0	31	35	128	6594	0	0	0.00202211	0.0101837	0.0206382
2095	0	31	36	128	5622	0	0	0.00239105	0.0111261	0.0142397
2096	0	31	37	128	4348	0	0	0.00223286	0.0103287	0.0108378
2097	0	31	38	128	4548	0	0	0.00225616	0.0103816	0.0115886
2098	0	31	40	128	4016	0	0	0.00237448	0.0104622	0.0101245
2099	0	31	41	128	5368	0	0	0.00372559	0.0159186	0.0226965
2100	0	31	42	128	4412	0	0	0.00215522	0.0115246	0.0115235
2101	0	31	43	128	7512	0	0	0.00228236	0.0109164	0.0199522
2102	0	31	44	128	6180	0	0	0.00254209	0.01076	0.0172817
2103	0	31	45	128	3186	0	0	0.00243684	0.0101305	0.00811734
2104	0	31	46	128	3358	0	0	0.00231995	0.0114345	0.0127904
2105	0	31	48	128	9714	0	0	0.00323492	0.0164689	0.0430047
2106	0	31	49	128	4246	0	0	0.00340467	0.0158362	0.0167247
2107	0	31	50	128	5600	0	0	0.00337635	0.0156195	0.0228827
2108	0	31	51	128	7558	0	0	0.0035743	0.0157133	0.0244335
2109	0	31	52	128	5338	0	0	0.0020253	0.00998488	0.0142238
2110	0	31	53	128	4486	0	0	0.00235566	0.0102429	0.011153
2111	0	31	54	128	5698	0	0	0.00205641	0.0115566	0.0155871
2112	0	31	56	128	3526	0	0	0.00242951	0.0108098	0.00911534
2113	0	31	58	128	9852	0	0	0.00234278	0.0102824	0.0282858
2114	0	31	59	128	7002	0	0	0.00227567	0.0102356	0.01959
2115	0	31	60	128	4934	0	0	0.00246369	0.0106165	0.0158797
2116	0	31	62	128	9592	0	0	0.00472997	0.0190446	0.0410266
2117	0	31	63	128	4226	0	0	0.00310764	0.01035	0.0111476
2118	0	31	64	128	9444	0	0	0.00164097	0.00897848	0.0257725
2119	0	31	71	128	5302	0	0	0.0022338	0.0104872	0.0139131
2120	0	31	79	128	3326	0	0	0.00224843	0.0103175	0.00793025
2121	0	31	87	128	4160	0	0	0.00225262	0.0100433	0.0118843
2122	0	31	89	128	4390	0	0	0.00241992	0.0119482	0.0127021
2123	0	31	93	128	7924	0	0	0.0032625	0.0144269	0.0284848
2124	0	31	96	128	5960	0	0	0.00301135	0.0148759	0.0256634
2125	0	31	97	128	7128	0	0	0.00293438	0.016519	0.0306399
2126	0	31	99	128	5256	0	0	0.00335874	0.0155427	0.0215589
2127	0	31	100	128	6738	0	0	0.00308462	0.0156192	0.0280866
2128	0	31	101	128	3782	0	0	0.00356285	0.0103263	0.00989658
2129	0	31	105	128	3906	0	0	0.00253515	0.0107951	0.00985989
2130	0	31	106	128	9770	0	0	0.00191472	0.0106319	0.0301017
2131	0	31	107	128	5976	0	0	0.00225382	0.0122742	0.0171001
2132	0	31	108	128	6562	0	0	0.00230461	0.0107446	0.0175507
2133	0	31	109	128	5070	0	0	0.00231836	0.0104455	0.0136805
2134	0	31	110	128	3340	0	0	0.00241217	0.0100795	0.00789483
2135	0	31	113	128	5710	0	0	0.00264567	0.0109526	0.0240488
2136	0	31	114	128	4782	0	0	0.00350525	0.0163702	0.0201451
2137	0	31	115	128	4176	0	0	0.00360095	0.0139658	0.0106259
2138	0	31	116	128	10156	0	0	0.00230771	0.0106704	0.0282486
2139	0	31	117	128	1316	0	0	0.00210461	0.00972077	0.00264869
2140	0	31	118	128	4696	0	0	0.00243735	0.0105023	0.0132952
2141	0	31	122	128	6132	0	0	0.00205036	0.0109146	0.0162419
2142	0	31	123	128	9210	0	0	0.00241576	0.0134817	0.0292732
2143	0	31	124	128	8590	0	0	0.00335203	0.015029	0.0396755
2144	0	31	126	128	3946	0	0	0.00286045	0.0147745	0.0133465
2145	0	31	127	128	3996	0	0	0.00321779	0.0156692	0.0162158
2146	0	32	39	128	4408	0	0	0.00337224	0.015601	0.017424
2147	0	32	41	128	3634	0	0	0.00352233	0.0138467	0.0089233
2148	0	32	45	128	6564	0	0	0.00233595	0.0103943	0.0180089
2149	0	32	47	128	5884	0	0	0.00224704	0.010038	0.0158181
2150	0	32	55	128	7946	0	0	0.00236926	0.0161044	0.0352585
2151	0	32	57	128	5288	0	0	0.00336708	0.016152	0.0206026
2152	0	32	61	128	8242	0	0	0.00264171	0.0101187	0.0222828
2153	0	32	64	4	1222	0	0	0.00143957	0.00803263	0.00272943
2154	0	32	66	64	5554	0	0	0.00243147	0.0106391	0.0142974
2155	0	32	68	32	6114	0	0	0.00218945	0.0126421	0.0164168
2156	0	32	70	64	2670	0	0	0.0025545	0.0104854	0.00627298
2157	0	32	72	16	5236	0	0	0.0022923	0.0101307	0.0150327
2158	0	32	73	128	4392	0	0	0.00369711	0.0157544	0.0183259
2159	0	32	74	64	6144	0	0	0.00356334	0.014922	0.0158308
2160	0	32	76	32	4668	0	0	0.00261985	0.0101364	0.012015
2161	0	32	77	128	3254	0	0	0.00224844	0.010429	0.0127308
2162	0	32	78	64	3646	0	0	0.00357911	0.015573	0.0146181
2163	0	32	80	8	5742	0	0	0.00362256	0.0156438	0.0236625
2164	0	32	84	32	7028	0	0	0.00290999	0.0155462	0.0301122
2165	0	32	88	16	3370	0	0	0.00311987	0.0158126	0.0139165
2166	0	32	90	64	8816	0	0	0.00303752	0.0158467	0.0395726
2167	0	32	92	32	5388	0	0	0.00346918	0.0162469	0.0235748
2168	0	32	94	64	3280	0	0	0.00360245	0.0149651	0.012621
2169	0	32	100	32	4598	0	0	0.00348716	0.0154303	0.0176028
2170	0	32	106	64	4468	0	0	0.00366665	0.0161064	0.0178967
2171	0	32	108	32	3510	0	0	0.00375756	0.0162526	0.0134276
2172	0	32	110	64	7150	0	0	0.00362703	0.0160062	0.0296992
2173	0	32	116	32	7214	0	0	0.0032665	0.0144254	0.0199091
2174	0	32	122	64	5560	0	0	0.00219435	0.0109479	0.0152606
2175	0	32	124	32	5624	0	0	0.00294585	0.0135624	0.0155664
2176	0	32	126	64	3598	0	0	0.00241545	0.0111085	0.00896613
2177	0	33	34	128	2532	0	0	0.00257477	0.0104967	0.00744616
2178	0	33	37	128	6168	0	0	0.00321525	0.0161077	0.0260266
2179	0	33	40	128	2760	0	0	0.00417723	0.0135587	0.00644651
2180	0	33	41	128	7774	0	0	0.00199828	0.00959193	0.0235484
2181	0	33	43	128	3110	0	0	0.00228907	0.0127017	0.0117528
2182	0	33	47	128	5866	0	0	0.00340107	0.0159126	0.0254679
2183	0	33	49	128	3782	0	0	0.00334278	0.0152412	0.0152938
2184	0	33	52	128	4866	0	0	0.00317785	0.0154347	0.019932
2185	0	33	53	128	7510	0	0	0.0035957	0.0163385	0.0323249
2186	0	33	54	128	8566	0	0	0.00336462	0.0157494	0.0370349
2187	0	33	55	128	6308	0	0	0.00342352	0.0166824	0.0273434
2188	0	33	58	128	7002	0	0	0.00337113	0.01543	0.0299425
2189	0	33	59	128	4562	0	0	0.00369583	0.0152478	0.0180689
2190	0	33	60	128	3410	0	0	0.00353631	0.0165881	0.0131854
2191	0	33	61	128	5080	0	0	0.0036341	0.0165107	0.0211019
2192	0	33	64	128	11878	0	0	0.00285978	0.0153122	0.0367511
2193	0	33	72	128	5194	0	0	0.00223758	0.00999409	0.013252
2194	0	33	73	128	7578	0	0	0.00206788	0.0106845	0.0204422
2195	0	33	74	128	6378	0	0	0.00229824	0.0108327	0.017482
2196	0	33	77	128	3884	0	0	0.00234266	0.0107121	0.00946516
2197	0	33	78	128	4892	0	0	0.00219493	0.0101123	0.0121357
2198	0	33	79	128	5244	0	0	0.00227447	0.0103961	0.013946
2199	0	33	80	128	2666	0	0	0.00234422	0.0109545	0.0112981
2200	0	33	92	128	6334	0	0	0.00219868	0.0116321	0.0183828
2201	0	33	94	128	3994	0	0	0.00234817	0.00987315	0.00996525
2202	0	33	97	128	3106	0	0	0.00121114	0.00513703	0.00723653
2203	0	33	101	128	6794	0	0	0.00246624	0.0107206	0.0209125
2204	0	33	107	128	3674	0	0	0.00261929	0.0108593	0.00949611
2205	0	33	108	128	13978	0	0	0.00238455	0.0104013	0.0423626
2206	0	33	109	128	4704	0	0	0.00223292	0.0102067	0.0125175
2207	0	33	110	128	11326	0	0	0.00202021	0.010859	0.0332364
2208	0	33	115	128	4518	0	0	0.00394013	0.0158916	0.0181196
2209	0	33	116	128	3190	0	0	0.00345538	0.0150068	0.0120314
2210	0	33	122	128	4880	0	0	0.00352349	0.0148175	0.0143714
2211	0	33	127	128	6936	0	0	0.00243827	0.0104187	0.0188814
2212	0	34	37	128	4360	0	0	0.00251537	0.0121057	0.0111068
2213	0	34	38	64	4606	0	0	0.00219282	0.0102679	0.0130395
2214	0	34	40	64	5102	0	0	0.00233345	0.0102388	0.0136258
2215	0	34	43	128	4626	0	0	0.0022689	0.0102164	0.0117037
2216	0	34	47	128	6412	0	0	0.00215582	0.00956498	0.0171777
2217	0	34	48	64	6940	0	0	0.00235616	0.0123563	0.0191149
2218	0	34	50	64	14622	0	0	0.00209553	0.010043	0.0427066
2219	0	34	51	128	4300	0	0	0.00219491	0.0102195	0.0108848
2220	0	34	52	64	2298	0	0	0.00228397	0.00979163	0.00576525
2221	0	34	57	128	2364	0	0	0.0023393	0.00988364	0.00540921
2222	0	34	58	64	4704	0	0	0.00226879	0.0103072	0.0119318
2223	0	34	62	64	6114	0	0	0.00222421	0.0102645	0.0160656
2224	0	34	68	64	4146	0	0	0.00215158	0.0104648	0.0104926
2225	0	34	70	64	6398	0	0	0.00330348	0.0121472	0.0242537
2226	0	34	71	128	7988	0	0	0.00256902	0.0139345	0.0373001
2227	0	34	72	64	4028	0	0	0.00329797	0.0157652	0.0163211
2228	0	34	73	128	5470	0	0	0.00336518	0.0155449	0.0231257
2229	0	34	77	128	5292	0	0	0.00306853	0.00993518	0.0134541
2230	0	34	78	64	4988	0	0	0.00197092	0.00978839	0.0128413
2231	0	34	79	128	7286	0	0	0.00234481	0.010794	0.0195034
2232	0	34	87	128	4254	0	0	0.00199835	0.0101319	0.0108164
2233	0	34	88	64	4874	0	0	0.00229376	0.0151541	0.0139183
2234	0	34	90	64	4746	0	0	0.00243811	0.0103851	0.012303
2235	0	34	92	64	7440	0	0	0.00235059	0.0105062	0.0216532
2236	0	34	93	128	1384	0	0	0.00309956	0.00889275	0.00302305
2237	0	34	97	128	5960	0	0	0.00235091	0.0106639	0.0156835
2238	0	34	99	128	3534	0	0	0.00246669	0.0105341	0.0087076
2239	0	34	100	64	6724	0	0	0.00195578	0.0103567	0.0186958
2240	0	34	106	64	6634	0	0	0.00224615	0.0100418	0.0178914
2241	0	34	108	64	4506	0	0	0.00252027	0.0100057	0.0121929
2242	0	34	109	128	6600	0	0	0.00230595	0.0102271	0.0174452
2243	0	34	110	64	7954	0	0	0.002125	0.0104848	0.0218485
2244	0	34	116	64	7498	0	0	0.00243061	0.0106425	0.0206416
2245	0	34	117	128	6848	0	0	0.00238268	0.0106483	0.0193429
2246	0	34	118	64	2814	0	0	0.00252945	0.0107581	0.00673583
2247	0	34	126	64	4062	0	0	0.00242348	0.0105796	0.0125209
2248	0	34	127	128	5440	0	0	0.00224691	0.0176114	0.0239764
2249	0	35	37	128	9752	0	0	0.00348971	0.0158862	0.0438037
2250	0	35	38	128	4974	0	0	0.00245866	0.0113176	0.014139
2251	0	35	39	128	8456	0	0	0.00227037	0.0111599	0.0241292
2252	0	35	41	128	5694	0	0	0.00228291	0.0105035	0.0154951
2253	0	35	43	128	3866	0	0	0.00244204	0.0105162	0.0097028
2254	0	35	44	128	8642	0	0	0.00212779	0.0166103	0.0368776
2255	0	35	45	128	6262	0	0	0.00320824	0.0169181	0.0258886
2256	0	35	55	128	5116	0	0	0.00356069	0.0137952	0.0131096
2257	0	35	57	128	6918	0	0	0.00204783	0.0102237	0.0185094
2258	0	35	58	128	9500	0	0	0.00189348	0.0101975	0.0271052
2259	0	35	59	128	3006	0	0	0.00228015	0.00982142	0.00720752
2260	0	35	64	128	4646	0	0	0.00194016	0.00993781	0.0119256
2261	0	35	66	128	4782	0	0	0.00216119	0.0101448	0.0130623
2262	0	35	68	128	4592	0	0	0.00247684	0.009738	0.0116002
2263	0	35	71	128	3670	0	0	0.00228839	0.0108355	0.00978755
2264	0	35	72	128	5564	0	0	0.0025177	0.0109337	0.0150841
2265	0	35	73	128	7436	0	0	0.00215013	0.0101346	0.0206286
2266	0	35	79	128	6308	0	0	0.00220036	0.0117216	0.0168264
2267	0	35	80	128	4872	0	0	0.002227	0.0104164	0.0137538
2268	0	35	84	128	8414	0	0	0.00255529	0.011849	0.0323935
2269	0	35	87	128	5748	0	0	0.00389458	0.015114	0.0245631
2270	0	35	92	128	5190	0	0	0.00354626	0.0160877	0.0212624
2271	0	35	93	128	8768	0	0	0.00302065	0.0162295	0.0368494
2272	0	35	94	128	5714	0	0	0.00273777	0.0106012	0.0147471
2273	0	35	99	128	2528	0	0	0.00229323	0.0106765	0.00580466
2274	0	35	100	128	10356	0	0	0.00231454	0.0110632	0.0363835
2275	0	35	101	128	7990	0	0	0.00260648	0.01272	0.0239282
2276	0	35	110	128	3584	0	0	0.00261883	0.0106843	0.00987588
2277	0	35	113	128	5880	0	0	0.00243744	0.0107319	0.0161215
2278	0	35	114	128	4348	0	0	0.00354142	0.0113786	0.0119419
2279	0	35	115	128	2940	0	0	0.00314498	0.011362	0.00698165
2280	0	35	116	128	6128	0	0	0.00430412	0.015089	0.0162373
2281	0	35	122	128	3336	0	0	0.00223254	0.010431	0.00806702
2282	0	35	126	128	8364	0	0	0.00222437	0.0108408	0.0250794
2283	0	35	127	128	5088	0	0	0.00312399	0.0108996	0.013432
2284	0	36	38	64	5166	0	0	0.00217556	0.010426	0.0136777
2285	0	36	39	128	7416	0	0	0.00247029	0.0106479	0.0226219
2286	0	36	40	32	9152	0	0	0.00218119	0.0164642	0.0390568
2287	0	36	41	128	6974	0	0	0.00342114	0.0163519	0.031408
2288	0	36	43	128	4442	0	0	0.00341789	0.0153684	0.0185112
2289	0	36	44	32	5010	0	0	0.00340412	0.0157489	0.0211188
2290	0	36	46	64	4956	0	0	0.0045268	0.0130136	0.0214196
2291	0	36	47	128	5738	0	0	0.00343508	0.0174253	0.0230365
2292	0	36	48	32	6316	0	0	0.00306896	0.0131669	0.0281594
2293	0	36	49	128	5176	0	0	0.00390501	0.0154358	0.0217221
2294	0	36	55	128	7900	0	0	0.00324751	0.0164066	0.0337163
2295	0	36	56	32	7990	0	0	0.00327735	0.0157882	0.035854
2296	0	36	57	128	4254	0	0	0.00350844	0.0156891	0.0173744
2297	0	36	60	32	8074	0	0	0.00302824	0.0150941	0.0355296
2298	0	36	62	64	6454	0	0	0.00331343	0.0164438	0.0267063
2299	0	36	64	32	5124	0	0	0.00353768	0.0141973	0.0212722
2300	0	36	66	64	4120	0	0	0.00346911	0.0168216	0.0168008
2301	0	36	74	64	11860	0	0	0.00342872	0.0162947	0.0548191
2302	0	36	77	128	5558	0	0	0.00290448	0.0158261	0.0247452
2303	0	36	78	64	17164	0	0	0.00309054	0.0143432	0.0824954
2304	0	36	80	32	3454	0	0	0.00332538	0.0153774	0.0132377
2305	0	36	84	32	5546	0	0	0.00348549	0.0156411	0.023576
2306	0	36	93	128	3810	0	0	0.0032859	0.0157636	0.0120825
2307	0	36	94	64	3294	0	0	0.00233338	0.0105257	0.00858904
2308	0	36	99	128	5476	0	0	0.00236881	0.0125731	0.0221086
2309	0	36	100	32	4452	0	0	0.00300093	0.0148486	0.0179667
2310	0	36	101	128	2818	0	0	0.00440981	0.0154256	0.0109237
2311	0	36	110	64	7326	0	0	0.00350049	0.0155299	0.0255054
2312	0	36	113	128	5220	0	0	0.00233101	0.0102051	0.0140319
2313	0	36	114	64	6738	0	0	0.00232584	0.0104822	0.0180654
2314	0	36	115	128	4382	0	0	0.0023139	0.0104855	0.0112153
2315	0	36	116	32	4474	0	0	0.00192023	0.0102687	0.0111803
2316	0	36	117	128	4540	0	0	0.00248355	0.0105067	0.0114849
2317	0	36	118	64	5396	0	0	0.00234905	0.0105198	0.0133515
2318	0	36	122	64	10792	0	0	0.00228758	0.0108239	0.0302614
2319	0	37	38	128	5142	0	0	0.00233125	0.0103013	0.013539
2320	0	37	40	128	9740	0	0	0.0023383	0.0107848	0.0269073
2321	0	37	46	128	7980	0	0	0.00223756	0.0122378	0.0254577
2322	0	37	47	128	7400	0	0	0.00198237	0.0121211	0.03181
2323	0	37	51	128	2784	0	0	0.00358861	0.0155587	0.00920034
2324	0	37	52	128	8500	0	0	0.00217319	0.0108268	0.0239628
2325	0	37	55	128	6894	0	0	0.00361898	0.0178477	0.028195
2326	0	37	56	128	7128	0	0	0.00359622	0.0159427	0.031218
2327	0	37	57	128	3900	0	0	0.00351639	0.0158183	0.0153972
2328	0	37	60	128	4146	0	0	0.00359444	0.0152461	0.0132674
2329	0	37	61	128	6632	0	0	0.00219202	0.0102385	0.0174597
2330	0	37	62	128	8324	0	0	0.00216958	0.0108537	0.0250959
2331	0	37	64	128	4118	0	0	0.00323508	0.0104304	0.0104719
2332	0	37	66	128	6096	0	0	0.00229763	0.0105832	0.0169864
2333	0	37	71	128	3996	0	0	0.00234439	0.010044	0.010034
2334	0	37	73	128	5190	0	0	0.00229995	0.00989634	0.0137456
2335	0	37	74	128	7378	0	0	0.00241227	0.010274	0.0212431
2336	0	37	79	128	3408	0	0	0.0021891	0.0105743	0.00850062
2337	0	37	84	128	3832	0	0	0.00233183	0.0103947	0.0106469
2338	0	37	88	128	4982	0	0	0.0026513	0.0120076	0.0182509
2339	0	37	90	128	6402	0	0	0.00271276	0.0147365	0.019954
2340	0	37	93	128	4412	0	0	0.00341804	0.015848	0.0172424
2341	0	37	97	128	3872	0	0	0.00416375	0.015887	0.0110005
2342	0	37	99	128	3686	0	0	0.00234444	0.0102559	0.00930415
2343	0	37	100	128	6846	0	0	0.00198726	0.0105881	0.0179639
2344	0	37	101	128	6216	0	0	0.00230667	0.0101562	0.0161366
2345	0	37	105	128	6206	0	0	0.00203191	0.0106809	0.0167516
2346	0	37	106	128	5904	0	0	0.00212733	0.0103244	0.0150377
2347	0	37	108	128	4188	0	0	0.0023579	0.0123114	0.0133817
2348	0	37	109	128	2902	0	0	0.00395924	0.0159042	0.0118883
2349	0	37	113	128	14206	0	0	0.00300945	0.0155101	0.065558
2350	0	37	114	128	5776	0	0	0.00229651	0.0112477	0.0169354
2351	0	37	115	128	7398	0	0	0.00228445	0.0111303	0.0215165
2352	0	37	123	128	4984	0	0	0.00222112	0.0109345	0.0139544
2353	0	37	126	128	4804	0	0	0.00228565	0.0110828	0.0171775
2354	0	37	127	128	3492	0	0	0.0027562	0.0160112	0.0143036
2355	0	38	46	64	4658	0	0	0.00362395	0.0163853	0.0185183
2356	0	38	47	128	5188	0	0	0.00347649	0.0154663	0.0217509
2357	0	38	48	64	5192	0	0	0.00340367	0.0130641	0.0168883
2358	0	38	50	64	6248	0	0	0.00223008	0.0104913	0.0201863
2359	0	38	54	64	4722	0	0	0.0053562	0.0183365	0.0120104
2360	0	38	56	64	20342	0	0	0.00222505	0.0129377	0.0669978
2361	0	38	58	64	2962	0	0	0.00230512	0.00990909	0.00719066
2362	0	38	60	64	4780	0	0	0.00227607	0.0101728	0.012532
2363	0	38	61	128	5424	0	0	0.00249638	0.0113199	0.0155255
2364	0	38	72	64	4762	0	0	0.00278757	0.0110784	0.0133278
2365	0	38	73	128	5422	0	0	0.00280856	0.0136968	0.0230388
2366	0	38	74	64	4800	0	0	0.00331161	0.0161544	0.0199693
2367	0	38	76	64	5806	0	0	0.00338614	0.0157765	0.0255843
2368	0	38	78	64	5668	0	0	0.00335085	0.0161193	0.0237088
2369	0	38	79	128	4042	0	0	0.00388957	0.0154956	0.0162373
2370	0	38	87	128	6222	0	0	0.00307169	0.0159349	0.0257537
2371	0	38	88	64	6556	0	0	0.00334496	0.0163415	0.0289532
2372	0	38	89	128	4280	0	0	0.00359842	0.015351	0.017623
2373	0	38	97	128	6484	0	0	0.00304828	0.0161049	0.0273026
2374	0	38	100	64	2828	0	0	0.00353864	0.0154093	0.0110391
2375	0	38	105	128	5472	0	0	0.00374627	0.0123691	0.0189599
2376	0	38	106	64	5186	0	0	0.00225429	0.0122404	0.0157119
2377	0	38	107	128	5892	0	0	0.00216733	0.0112632	0.0162034
2378	0	38	108	64	5896	0	0	0.00254039	0.0111206	0.016641
2379	0	38	109	128	4074	0	0	0.00239227	0.0104612	0.0107427
2380	0	38	123	128	8768	0	0	0.00235481	0.0107613	0.0231252
2381	0	38	126	64	7510	0	0	0.00210506	0.0100441	0.0216487
2382	0	38	127	128	8500	0	0	0.00201985	0.0108337	0.0297119
2383	0	39	40	128	5530	0	0	0.00241101	0.0104474	0.0225552
2384	0	39	41	128	5484	0	0	0.00304888	0.0155056	0.0233566
2385	0	39	43	128	6456	0	0	0.00360067	0.0146689	0.0274591
2386	0	39	44	128	3548	0	0	0.00337696	0.0153626	0.0139102
2387	0	39	46	128	6662	0	0	0.00314892	0.0157971	0.0280397
2388	0	39	48	128	5046	0	0	0.00357625	0.015984	0.0222703
2389	0	39	51	128	3934	0	0	0.00352753	0.0152784	0.0156006
2390	0	39	52	128	5330	0	0	0.00337274	0.0158626	0.0219021
2391	0	39	57	128	5166	0	0	0.00339671	0.0154206	0.0212676
2392	0	39	62	128	3862	0	0	0.00360648	0.0159442	0.0156811
2393	0	39	73	128	6840	0	0	0.00290826	0.0155278	0.021771
2394	0	39	74	128	3736	0	0	0.0036079	0.0158833	0.0148106
2395	0	39	77	128	6144	0	0	0.00356402	0.0167041	0.0199607
2396	0	39	78	128	7206	0	0	0.00246368	0.0112909	0.0316467
2397	0	39	79	128	8836	0	0	0.00303107	0.0151618	0.0376487
2398	0	39	88	128	3762	0	0	0.00382504	0.0167146	0.014473
2399	0	39	89	128	8572	0	0	0.00321589	0.0162074	0.0308036
2400	0	39	90	128	11598	0	0	0.00536151	0.0145843	0.054453
2401	0	39	93	128	4230	0	0	0.00364109	0.0142509	0.0143848
2402	0	39	100	128	2362	0	0	0.00341151	0.0159183	0.00850815
2403	0	39	106	128	3428	0	0	0.00396114	0.0162888	0.013608
2404	0	39	108	128	6696	0	0	0.00343728	0.0156475	0.0294743
2405	0	39	109	128	4254	0	0	0.00365966	0.0153524	0.0171262
2406	0	39	115	128	6196	0	0	0.00363035	0.0133589	0.0162199
2407	0	39	122	128	8428	0	0	0.00189957	0.0111228	0.0263242
2408	0	39	123	128	2728	0	0	0.00236634	0.0099703	0.00663944
2409	0	39	127	128	7148	0	0	0.0024585	0.0111686	0.0311107
2410	0	40	44	32	8510	0	0	0.00341799	0.0164036	0.0381307
2411	0	40	45	128	3880	0	0	0.00315728	0.0140795	0.0155927
2412	0	40	50	64	4774	0	0	0.00341055	0.0155117	0.0198743
2413	0	40	52	32	5418	0	0	0.0035401	0.0152631	0.0153045
2414	0	40	54	64	5120	0	0	0.00228189	0.0109374	0.0139464
2415	0	40	58	64	5572	0	0	0.00239705	0.0104111	0.0146806
2416	0	40	60	32	3904	0	0	0.00222348	0.0107843	0.0102265
2417	0	40	62	64	3582	0	0	0.00256774	0.0103125	0.00865208
2418	0	40	68	32	8944	0	0	0.00228655	0.0106475	0.0360324
2419	0	40	76	32	6848	0	0	0.00306263	0.0160147	0.0285229
2420	0	40	80	16	9114	0	0	0.00301437	0.0149799	0.0389098
2421	0	40	84	32	3578	0	0	0.00354284	0.0153886	0.0145879
2422	0	40	89	128	4014	0	0	0.00379354	0.0151005	0.0168171
2423	0	40	92	32	6094	0	0	0.00331749	0.0157042	0.0263606
2424	0	40	97	128	3532	0	0	0.00333536	0.0151925	0.0134955
2425	0	40	101	128	9710	0	0	0.0025444	0.0118493	0.0293167
2426	0	40	105	128	4570	0	0	0.00235976	0.0109192	0.0133996
2427	0	40	114	64	4964	0	0	0.00218636	0.0115349	0.0211215
2428	0	40	117	128	4840	0	0	0.00344923	0.0164006	0.0196283
2429	0	40	118	64	5342	0	0	0.00351648	0.0156825	0.0221809
2430	0	40	122	64	4930	0	0	0.00329271	0.0158682	0.0197565
2431	0	40	123	128	4990	0	0	0.00379727	0.0158352	0.0207215
2432	0	40	126	64	4652	0	0	0.00205374	0.0105657	0.0115909
2433	0	41	43	128	5284	0	0	0.00237199	0.0107663	0.0136297
2434	0	41	45	128	4150	0	0	0.00215131	0.00982524	0.0107455
2435	0	41	46	128	5680	0	0	0.0021507	0.0105021	0.0150824
2436	0	41	50	128	2780	0	0	0.00328269	0.0102657	0.00681858
2437	0	41	52	128	11578	0	0	0.00481777	0.0141511	0.0532123
2438	0	41	55	128	6832	0	0	0.00310731	0.0154909	0.0303643
2439	0	41	57	128	4244	0	0	0.00349386	0.0158082	0.0172774
2440	0	41	64	128	4576	0	0	0.00328152	0.0157005	0.0189262
2441	0	41	71	128	5178	0	0	0.00309453	0.0155974	0.0225009
2442	0	41	76	128	5104	0	0	0.00406656	0.0157755	0.0214367
2443	0	41	77	128	6134	0	0	0.00339978	0.0155887	0.0246435
2444	0	41	80	128	4810	0	0	0.0034922	0.0158929	0.0202422
2445	0	41	84	128	5284	0	0	0.00360407	0.0153323	0.0214181
2446	0	41	90	128	7064	0	0	0.00331158	0.0154818	0.0288656
2447	0	41	101	128	4758	0	0	0.0035222	0.0164282	0.0192447
2448	0	41	105	128	3758	0	0	0.0033456	0.0138205	0.0140397
2449	0	41	107	128	5342	0	0	0.00384702	0.0149715	0.0222227
2450	0	41	109	128	4032	0	0	0.00351692	0.0154912	0.0156396
2451	0	41	114	128	5848	0	0	0.00327853	0.0163054	0.0238444
2452	0	41	115	128	4570	0	0	0.0039041	0.0155058	0.0190051
2453	0	41	126	128	4410	0	0	0.00300961	0.0145897	0.0191908
2454	0	42	44	64	4058	0	0	0.00346693	0.0161179	0.0168432
2455	0	42	46	64	5946	0	0	0.00356148	0.0155615	0.0253148
2456	0	42	47	128	4704	0	0	0.00337795	0.0153957	0.0189
2457	0	42	48	64	12544	0	0	0.00213607	0.0131257	0.0547927
2458	0	42	51	128	5594	0	0	0.00374916	0.0161805	0.0236871
2459	0	42	54	64	5960	0	0	0.0032983	0.0161444	0.0254294
2460	0	42	55	128	4228	0	0	0.00343338	0.0154124	0.0162257
2461	0	42	58	64	6498	0	0	0.00350798	0.0157645	0.0269679
2462	0	42	60	64	4590	0	0	0.00410387	0.0156734	0.0188951
2463	0	42	61	128	7378	0	0	0.00284549	0.0159236	0.0279576
2464	0	42	62	64	13860	0	0	0.00239903	0.0146968	0.0657749
2465	0	42	64	64	4498	0	0	0.00333474	0.0157658	0.0186886
2466	0	42	68	64	11104	0	0	0.00310666	0.0159402	0.0514322
2467	0	42	89	128	7722	0	0	0.00350196	0.0156282	0.0335567
2468	0	42	92	64	9036	0	0	0.00331332	0.0168696	0.0266074
2469	0	42	94	64	4608	0	0	0.00223218	0.00972479	0.0115905
2470	0	42	101	128	3836	0	0	0.00225311	0.0102666	0.00985638
2471	0	42	106	64	3678	0	0	0.00227644	0.0100523	0.00926166
2472	0	42	107	128	5992	0	0	0.00202993	0.0105646	0.0157823
2473	0	42	108	64	7164	0	0	0.00228683	0.010504	0.0191123
2474	0	42	110	64	7554	0	0	0.00226874	0.0102743	0.0200669
2475	0	42	113	128	5476	0	0	0.00338878	0.0140398	0.0237566
2476	0	43	45	128	3494	0	0	0.00318333	0.0159626	0.0133632
2477	0	43	51	128	7782	0	0	0.0035273	0.0155975	0.0344587
2478	0	43	55	128	7622	0	0	0.00295358	0.0161192	0.0322443
2479	0	43	61	128	5826	0	0	0.00331102	0.0159276	0.0244893
2480	0	43	64	128	3484	0	0	0.00326443	0.0126687	0.0133789
2481	0	43	71	128	6346	0	0	0.00342034	0.0164683	0.0269405
2482	0	43	76	128	3852	0	0	0.00348768	0.0150435	0.0136195
2483	0	43	77	128	9202	0	0	0.00208234	0.0138074	0.0413314
2484	0	43	80	128	12840	0	0	0.00302718	0.0155631	0.059003
2485	0	43	84	128	5636	0	0	0.00337047	0.016685	0.0246289
2486	0	43	90	128	8698	0	0	0.00303477	0.0155382	0.0380964
2487	0	43	92	128	6696	0	0	0.00338487	0.0157136	0.0224889
2488	0	43	97	128	6446	0	0	0.0021553	0.0111035	0.017833
2489	0	43	105	128	5206	0	0	0.00233175	0.0103676	0.0143072
2490	0	43	106	128	8394	0	0	0.00232809	0.0111558	0.0235245
2491	0	43	107	128	2806	0	0	0.00199983	0.0102532	0.00692249
2492	0	43	110	128	8882	0	0	0.00238828	0.0115813	0.0251056
2493	0	43	118	128	5684	0	0	0.00248066	0.0111014	0.015498
2494	0	43	122	128	5568	0	0	0.00237571	0.0107252	0.014195
2495	0	43	123	128	5566	0	0	0.00244052	0.0108111	0.0154177
2496	0	43	127	128	6848	0	0	0.00224038	0.0108948	0.0187399
2497	0	44	45	128	1986	0	0	0.00249878	0.0103904	0.00437069
2498	0	44	50	64	5800	0	0	0.00222487	0.0108509	0.016246
2499	0	44	52	32	5960	0	0	0.00211582	0.0115347	0.0193467
2500	0	44	56	32	6826	0	0	0.00224684	0.0117621	0.0215364
2501	0	44	58	64	5208	0	0	0.00253946	0.0104712	0.0133428
2502	0	44	64	32	1694	0	0	0.0021605	0.00996587	0.00379182
2503	0	44	73	128	5998	0	0	0.00220641	0.00989363	0.0154421
2504	0	44	74	64	6468	0	0	0.00224149	0.0108365	0.0174256
2505	0	44	78	64	4670	0	0	0.00242737	0.0103061	0.016056
2506	0	44	80	32	4878	0	0	0.00219102	0.0111555	0.0130462
2507	0	44	89	128	4606	0	0	0.00199692	0.0156552	0.0136804
2508	0	44	90	64	6966	0	0	0.0024523	0.0110895	0.0207319
2509	0	44	92	32	4304	0	0	0.00345102	0.0103058	0.0109235
2510	0	44	97	128	2904	0	0	0.00251703	0.0105084	0.00688756
2511	0	44	101	128	7386	0	0	0.00250949	0.0110585	0.0215856
2512	0	44	106	64	7480	0	0	0.00240348	0.0122681	0.0327603
2513	0	44	108	32	2100	0	0	0.00295911	0.0149033	0.00784779
2514	0	44	113	128	4336	0	0	0.00344035	0.0152383	0.0179786
2515	0	44	114	64	4736	0	0	0.00341564	0.0160232	0.0196084
2516	0	44	117	128	3136	0	0	0.00337927	0.0155228	0.0121248
2517	0	44	118	64	5266	0	0	0.00350367	0.0160675	0.0222985
2518	0	45	54	128	5454	0	0	0.00344696	0.016454	0.0219972
2519	0	45	55	128	6038	0	0	0.00334555	0.0160129	0.024173
2520	0	45	57	128	5932	0	0	0.00361607	0.0156556	0.02621
2521	0	45	58	128	8122	0	0	0.00314512	0.0164767	0.0325494
2522	0	45	60	128	3494	0	0	0.0029221	0.0151048	0.0134773
2523	0	45	61	128	6536	0	0	0.00335316	0.0162033	0.0285288
2524	0	45	68	128	4200	0	0	0.0033602	0.015818	0.0159327
2525	0	45	71	128	5974	0	0	0.00234042	0.0121878	0.017594
2526	0	45	80	128	5628	0	0	0.00258907	0.011625	0.017078
2527	0	45	89	128	5112	0	0	0.00395006	0.0116456	0.0142422
2528	0	45	92	128	4980	0	0	0.00204783	0.0107744	0.0162868
2529	0	45	94	128	5812	0	0	0.00308185	0.0127408	0.0180574
2530	0	45	97	128	6470	0	0	0.00235439	0.0198565	0.0295599
2531	0	45	106	128	4488	0	0	0.00341651	0.0150248	0.0174741
2532	0	45	115	128	12878	0	0	0.00336281	0.0161476	0.0593858
2533	0	45	123	128	6576	0	0	0.00333394	0.0158346	0.02782
2534	0	46	47	128	3824	0	0	0.00382124	0.0152662	0.0154899
2535	0	46	48	64	3970	0	0	0.00374754	0.0153627	0.0159495
2536	0	46	50	64	5490	0	0	0.00337334	0.0149285	0.0230441
2537	0	46	52	64	2096	0	0	0.00365684	0.0158296	0.00778937
2538	0	46	62	64	6554	0	0	0.0030885	0.016103	0.0234143
2539	0	46	64	64	3948	0	0	0.00333697	0.0153018	0.0157422
2540	0	46	74	64	8108	0	0	0.00343712	0.0158836	0.0362069
2541	0	46	76	64	3126	0	0	0.00359926	0.0160563	0.0121425
2542	0	46	84	64	6942	0	0	0.00345032	0.010859	0.019544
2543	0	46	93	128	5498	0	0	0.00398818	0.0153016	0.0232899
2544	0	46	97	128	6748	0	0	0.00315606	0.0148591	0.0276291
2545	0	46	99	128	5898	0	0	0.00310661	0.0163609	0.0245629
2546	0	46	100	64	3922	0	0	0.00368364	0.0133272	0.0100253
2547	0	46	106	64	7406	0	0	0.0022794	0.0110339	0.020566
2548	0	46	107	128	9154	0	0	0.00236569	0.0105218	0.0247579
2549	0	46	110	64	3238	0	0	0.00201099	0.0075778	0.00768639
2550	0	46	117	128	5034	0	0	0.00403518	0.0140723	0.0151824
2551	0	47	50	128	3534	0	0	0.00389288	0.0156093	0.0139957
2552	0	47	54	128	6282	0	0	0.003416	0.0144415	0.0236034
2553	0	47	57	128	5106	0	0	0.00335493	0.0162835	0.0210061
2554	0	47	61	128	6736	0	0	0.00336432	0.0159944	0.019181
2555	0	47	80	128	5682	0	0	0.00275494	0.0105931	0.0145092
2556	0	47	84	128	5428	0	0	0.00223768	0.0102181	0.0146492
2557	0	47	92	128	4508	0	0	0.00202999	0.0105328	0.0121745
2558	0	47	99	128	4446	0	0	0.00226547	0.0101683	0.0115656
2559	0	47	100	128	6840	0	0	0.00229786	0.0102255	0.0273718
2560	0	47	107	128	4284	0	0	0.00400062	0.0158448	0.0171504
2561	0	47	108	128	6614	0	0	0.00347436	0.01635	0.0282856
2562	0	47	115	128	9002	0	0	0.00350902	0.0163509	0.0390804
2563	0	47	123	128	5028	0	0	0.00343063	0.015853	0.0224324
2564	0	47	127	128	4780	0	0	0.0033711	0.0154841	0.0198002
2565	0	48	58	64	2894	0	0	0.0035123	0.0156759	0.0117914
2566	0	48	62	64	3890	0	0	0.00360959	0.0156025	0.0159842
2567	0	48	73	128	4242	0	0	0.00416776	0.0163469	0.0172923
2568	0	48	74	64	5662	0	0	0.00348432	0.015453	0.023378
2569	0	48	77	128	4838	0	0	0.00357139	0.0158943	0.0196916
2570	0	48	78	64	2094	0	0	0.00389122	0.0152192	0.00755829
2571	0	48	89	128	6122	0	0	0.003278	0.0150718	0.0254734
2572	0	48	90	64	5688	0	0	0.00364381	0.0159726	0.0234724
2573	0	48	93	128	7786	0	0	0.00354234	0.0155936	0.0330125
2574	0	48	94	64	4628	0	0	0.00342718	0.0155017	0.0177396
2575	0	48	100	32	4688	0	0	0.00239745	0.0116932	0.0142516
2576	0	48	108	32	3780	0	0	0.00239465	0.0108019	0.0138266
2577	0	48	113	128	4882	0	0	0.00354602	0.0165613	0.0198093
2578	0	48	117	128	6344	0	0	0.0034028	0.0163102	0.0269557
2579	0	50	52	64	11686	0	0	0.00318743	0.016503	0.0533307
2580	0	50	54	64	8230	0	0	0.00308686	0.0162171	0.0362321
2581	0	50	57	128	5232	0	0	0.00398732	0.0151784	0.0223205
2582	0	50	64	64	3658	0	0	0.00310302	0.0156254	0.0144806
2583	0	50	71	128	6082	0	0	0.00329096	0.015799	0.0255419
2584	0	50	72	64	6506	0	0	0.0031215	0.0167689	0.0273834
2585	0	50	74	64	6594	0	0	0.00334714	0.0151195	0.0283849
2586	0	50	77	128	12426	0	0	0.00298216	0.0144286	0.0554563
2587	0	50	78	64	4958	0	0	0.00338892	0.0157533	0.0209284
2588	0	50	94	64	6246	0	0	0.00330171	0.015971	0.0271715
2589	0	50	99	128	7944	0	0	0.00286461	0.0154002	0.0241364
2590	0	50	100	64	7178	0	0	0.00221064	0.0109075	0.0200484
2591	0	50	101	128	3356	0	0	0.00242268	0.0104416	0.00817505
2592	0	50	114	64	3576	0	0	0.00195202	0.00790953	0.00873808
2593	0	50	127	128	3448	0	0	0.00285412	0.0104322	0.00852541
2594	0	52	56	32	2610	0	0	0.00214851	0.0105231	0.00601306
2595	0	52	57	128	12170	0	0	0.00197236	0.0102532	0.0409541
2596	0	52	60	32	4198	0	0	0.00233016	0.0120343	0.0119372
2597	0	52	73	128	3564	0	0	0.00348974	0.0124727	0.0189524
2598	0	52	89	128	4022	0	0	0.00551482	0.0143965	0.0107209
2599	0	52	118	64	6128	0	0	0.00230447	0.0143109	0.0198574
2600	0	55	61	128	4582	0	0	0.00325976	0.0119856	0.0116907
2601	0	55	72	128	3676	0	0	0.00215992	0.01007	0.00935615
2602	0	55	77	128	3706	0	0	0.00256376	0.0102306	0.0126487
2603	0	55	78	128	5758	0	0	0.00472151	0.0128468	0.0160337
2604	0	55	93	128	4922	0	0	0.00253111	0.0105314	0.0126286
2605	0	55	94	128	7260	0	0	0.00222499	0.0100997	0.02028
2606	0	55	97	128	7138	0	0	0.00212988	0.0119417	0.0233725
2607	0	55	110	128	6660	0	0	0.00246405	0.0134853	0.0194616
2608	0	55	114	128	4818	0	0	0.00221119	0.0126506	0.0136656
2609	0	55	127	128	11092	0	0	0.00233778	0.0102536	0.0381832
2610	0	56	60	32	5478	0	0	0.0027137	0.0151961	0.0198605
2611	0	56	68	32	4454	0	0	0.00342528	0.0159172	0.0185586
2612	0	56	76	32	1522	0	0	0.00410621	0.0106124	0.00332488
2613	0	56	77	128	5806	0	0	0.00200338	0.0101603	0.0155009
2614	0	56	78	64	6102	0	0	0.00222213	0.0102526	0.0162146
2615	0	56	84	32	9352	0	0	0.00203111	0.0101865	0.027489
2616	0	56	92	32	3516	0	0	0.00414543	0.0104438	0.00904089
2617	0	56	93	128	4192	0	0	0.00234372	0.0104231	0.0106529
2618	0	56	97	128	3854	0	0	0.00235423	0.0106473	0.00948053
2619	0	56	107	128	3520	0	0	0.0022646	0.0101633	0.0087008
2620	0	56	113	128	5478	0	0	0.00224871	0.0103459	0.0145038
2621	0	56	114	64	7284	0	0	0.00251541	0.0105085	0.0206193
2622	0	56	115	128	13982	0	0	0.0020192	0.010807	0.0416076
2623	0	56	123	128	3100	0	0	0.00320104	0.0111769	0.0133528
2624	0	57	74	128	5874	0	0	0.00357116	0.0133048	0.021922
2625	0	57	76	128	7330	0	0	0.00235804	0.0110589	0.0254603
2626	0	57	84	128	5194	0	0	0.00348757	0.0153114	0.0216588
2627	0	57	115	128	5782	0	0	0.00359828	0.0108174	0.0157577
2628	0	57	117	128	4276	0	0	0.00228013	0.0101497	0.0104737
2629	0	58	60	64	5738	0	0	0.00225672	0.0101127	0.0145066
2630	0	58	73	128	5582	0	0	0.00234037	0.0104929	0.0139842
2631	0	58	78	64	3848	0	0	0.00230673	0.0100888	0.00948739
2632	0	58	84	64	10904	0	0	0.00226906	0.0104379	0.0300997
2633	0	58	92	64	5642	0	0	0.00222049	0.0103535	0.0144345
2634	0	58	99	128	4796	0	0	0.0024086	0.00993831	0.0118804
2635	0	58	107	128	4870	0	0	0.00215631	0.0105816	0.0132093
2636	0	58	113	128	3440	0	0	0.00237822	0.0100638	0.00874808
2637	0	58	118	64	4340	0	0	0.00227623	0.0102303	0.010853
2638	0	60	61	128	5134	0	0	0.0023682	0.00989789	0.0128433
2639	0	60	77	128	3472	0	0	0.0022182	0.00998474	0.00827436
2640	0	61	68	128	4066	0	0	0.00216871	0.0100937	0.0100177
2641	0	61	78	128	6088	0	0	0.0020253	0.0109536	0.0181753
2642	0	61	113	128	5702	0	0	0.00258882	0.0120463	0.0225191
2643	0	61	123	128	3958	0	0	0.00262666	0.0166835	0.015409
2644	0	62	77	128	6898	0	0	0.00364726	0.0167088	0.0296295
2645	0	62	84	64	3616	0	0	0.00339876	0.0150314	0.0143451
2646	0	62	90	64	3126	0	0	0.00334772	0.0159676	0.011684
2647	0	62	92	64	9044	0	0	0.00350003	0.0165286	0.0399426
2648	0	62	99	128	8960	0	0	0.00338828	0.0158332	0.0390168
2649	0	62	101	128	10890	0	0	0.00303047	0.0135391	0.0512794
2650	0	62	107	128	6532	0	0	0.00477949	0.0123388	0.0207229
2651	0	62	114	64	4370	0	0	0.00265333	0.0142787	0.0167102
2652	0	63	64	128	2122	0	0	0.00316304	0.0154018	0.00788254
2653	0	63	68	128	5338	0	0	0.00347765	0.0161836	0.0224267
2654	0	63	73	128	4864	0	0	0.00355655	0.0163434	0.020268
2655	0	63	74	128	3284	0	0	0.00387853	0.0154842	0.0131109
2656	0	63	76	128	6168	0	0	0.00342851	0.0145376	0.0274733
2657	0	63	77	128	5174	0	0	0.0034169	0.0159198	0.0220826
2658	0	63	78	128	4736	0	0	0.00370654	0.0146545	0.0186577
2659	0	63	84	128	5476	0	0	0.00316825	0.015039	0.0215182
2660	0	63	90	128	4752	0	0	0.0029909	0.0125882	0.0128629
2661	0	63	92	128	6274	0	0	0.00223424	0.0112757	0.0175165
2662	0	63	94	128	7240	0	0	0.00206093	0.0107427	0.0250391
2663	0	68	94	64	2962	0	0	0.00219193	0.0146317	0.0130503
2664	0	68	97	128	8256	0	0	0.00217287	0.0159777	0.0310826
2665	0	74	97	128	7576	0	0	0.00238742	0.0125381	0.0280318
2666	0	74	99	128	6848	0	0	0.00358238	0.0145461	0.0252674


==> anc/results/r1dc10c/v8_recomputed_evidence/triple_orbit_representatives_v8.tsv <==
orbit_id	l0	l1	l2	d	orbit_size
0	0	1	2	128	128
1	0	1	3	128	128
2	0	1	4	128	128
3	0	1	5	128	128
4	0	1	6	128	128
5	0	1	7	128	128
6	0	1	8	128	128
7	0	1	9	128	128
8	0	1	10	128	128
9	0	1	11	128	128
10	0	1	12	128	128
11	0	1	13	128	128
12	0	1	14	128	128
13	0	1	15	128	128
14	0	1	16	128	128
15	0	1	17	128	128
16	0	1	18	128	128
17	0	1	19	128	128
18	0	1	20	128	128
19	0	1	21	128	128
20	0	1	22	128	128
21	0	1	23	128	128
22	0	1	24	128	128
23	0	1	25	128	128
24	0	1	26	128	128
25	0	1	27	128	128
26	0	1	28	128	128
27	0	1	29	128	128
28	0	1	30	128	128
29	0	1	31	128	128
30	0	1	32	128	128
31	0	1	33	128	128
32	0	1	34	128	128
33	0	1	35	128	128
34	0	1	36	128	128
35	0	1	37	128	128
36	0	1	38	128	128
37	0	1	39	128	128
38	0	1	40	128	128
39	0	1	41	128	128
40	0	1	42	128	128
41	0	1	43	128	128
42	0	1	44	128	128
43	0	1	45	128	128
44	0	1	46	128	128
45	0	1	47	128	128
46	0	1	48	128	128
47	0	1	49	128	128
48	0	1	50	128	128
49	0	1	51	128	128
50	0	1	52	128	128
51	0	1	53	128	128
52	0	1	54	128	128
53	0	1	55	128	128
54	0	1	56	128	128
55	0	1	57	128	128
56	0	1	58	128	128
57	0	1	59	128	128
58	0	1	60	128	128
59	0	1	61	128	128
60	0	1	62	128	128
61	0	1	63	128	128
62	0	1	64	128	128
63	0	1	65	128	128
64	0	1	66	128	128
65	0	1	67	128	128
66	0	1	68	128	128
67	0	1	69	128	128
68	0	1	70	128	128
69	0	1	71	128	128
70	0	1	72	128	128
71	0	1	73	128	128
72	0	1	74	128	128
73	0	1	75	128	128
74	0	1	76	128	128
75	0	1	77	128	128
76	0	1	78	128	128
77	0	1	79	128	128
78	0	1	80	128	128
79	0	1	81	128	128
80	0	1	82	128	128
81	0	1	83	128	128
82	0	1	84	128	128
83	0	1	86	128	128
84	0	1	87	128	128
85	0	1	88	128	128
86	0	1	89	128	128
87	0	1	90	128	128
88	0	1	91	128	128
89	0	1	92	128	128
90	0	1	93	128	128
91	0	1	94	128	128
92	0	1	95	128	128
93	0	1	96	128	128
94	0	1	97	128	128
95	0	1	98	128	128
96	0	1	99	128	128
97	0	1	100	128	128
98	0	1	101	128	128
99	0	1	102	128	128
100	0	1	103	128	128
101	0	1	104	128	128
102	0	1	105	128	128
103	0	1	106	128	128
104	0	1	107	128	128
105	0	1	108	128	128
106	0	1	109	128	128
107	0	1	110	128	128
108	0	1	111	128	128
109	0	1	112	128	128
110	0	1	113	128	128
111	0	1	114	128	128
112	0	1	115	128	128
113	0	1	116	128	128
114	0	1	117	128	128
115	0	1	118	128	128
116	0	1	119	128	128
117	0	1	120	128	128
118	0	1	121	128	128
119	0	1	122	128	128
120	0	1	123	128	128
121	0	1	124	128	128
122	0	1	125	128	128
123	0	1	126	128	128
124	0	1	127	128	128
125	0	2	3	128	128
126	0	2	4	64	128
127	0	2	5	128	128
128	0	2	6	64	128
129	0	2	8	64	128
130	0	2	9	128	128
131	0	2	10	64	128
132	0	2	11	128	128
133	0	2	12	64	128
134	0	2	13	128	128
135	0	2	14	64	128
136	0	2	15	128	128
137	0	2	16	64	128
138	0	2	17	128	128
139	0	2	18	64	128
140	0	2	19	128	128
141	0	2	20	64	128
142	0	2	21	128	128
143	0	2	22	64	128
144	0	2	23	128	128
145	0	2	24	64	128
146	0	2	25	128	128
147	0	2	26	64	128
148	0	2	27	128	128
149	0	2	28	64	128
150	0	2	29	128	128
151	0	2	30	64	128
152	0	2	31	128	128
153	0	2	32	64	128
154	0	2	33	128	128
155	0	2	34	64	128
156	0	2	35	128	128
157	0	2	36	64	128
158	0	2	37	128	128
159	0	2	38	64	128
160	0	2	39	128	128
161	0	2	40	64	128
162	0	2	41	128	128
163	0	2	42	64	128
164	0	2	44	64	128
165	0	2	45	128	128
166	0	2	46	64	128
167	0	2	47	128	128
168	0	2	48	64	128
169	0	2	49	128	128
170	0	2	50	64	128
171	0	2	51	128	128
172	0	2	52	64	128
173	0	2	53	128	128
174	0	2	54	64	128
175	0	2	55	128	128
176	0	2	56	64	128
177	0	2	57	128	128
178	0	2	58	64	128
179	0	2	59	128	128
180	0	2	60	64	128
181	0	2	61	128	128
182	0	2	62	64	128
183	0	2	63	128	128
184	0	2	64	64	128
185	0	2	65	128	128
186	0	2	66	64	128
187	0	2	67	128	128
188	0	2	68	64	128
189	0	2	69	128	128
190	0	2	70	64	128
191	0	2	71	128	128
192	0	2	72	64	128
193	0	2	73	128	128
194	0	2	74	64	128
195	0	2	75	128	128
196	0	2	76	64	128
197	0	2	77	128	128
198	0	2	78	64	128
199	0	2	79	128	128
200	0	2	80	64	128
201	0	2	81	128	128
202	0	2	82	64	128
203	0	2	83	128	128
204	0	2	84	64	128
205	0	2	86	64	128
206	0	2	87	128	128
207	0	2	88	64	128
208	0	2	89	128	128
209	0	2	90	64	128
210	0	2	91	128	128
211	0	2	92	64	128
212	0	2	93	128	128
213	0	2	94	64	128
214	0	2	95	128	128
215	0	2	96	64	128
216	0	2	97	128	128
217	0	2	98	64	128
218	0	2	99	128	128
219	0	2	100	64	128
220	0	2	101	128	128
221	0	2	103	128	128
222	0	2	104	64	128
223	0	2	105	128	128
224	0	2	106	64	128
225	0	2	107	128	128
226	0	2	108	64	128
227	0	2	109	128	128
228	0	2	110	64	128
229	0	2	111	128	128
230	0	2	112	64	128
231	0	2	113	128	128
232	0	2	114	64	128
233	0	2	115	128	128
234	0	2	116	64	128
235	0	2	117	128	128
236	0	2	118	64	128
237	0	2	119	128	128
238	0	2	120	64	128
239	0	2	121	128	128
240	0	2	122	64	128
241	0	2	123	128	128
242	0	2	124	64	128
243	0	2	125	128	128
244	0	2	126	64	128
245	0	2	127	128	128
246	0	3	4	128	128
247	0	3	5	128	128
248	0	3	6	128	128
249	0	3	7	128	128
250	0	3	8	128	128
251	0	3	9	128	128
252	0	3	11	128	128
253	0	3	12	128	128
254	0	3	13	128	128
255	0	3	14	128	128
256	0	3	15	128	128
257	0	3	16	128	128
258	0	3	18	128	128
259	0	3	19	128	128
260	0	3	20	128	128
261	0	3	21	128	128
262	0	3	22	128	128
263	0	3	23	128	128
264	0	3	24	128	128
265	0	3	25	128	128
266	0	3	26	128	128
267	0	3	27	128	128
268	0	3	28	128	128
269	0	3	29	128	128
270	0	3	30	128	128
271	0	3	31	128	128
272	0	3	32	128	128
273	0	3	33	128	128
274	0	3	34	128	128
275	0	3	35	128	128
276	0	3	36	128	128
277	0	3	37	128	128
278	0	3	38	128	128
279	0	3	39	128	128
280	0	3	40	128	128
281	0	3	41	128	128
282	0	3	42	128	128
283	0	3	43	128	128
284	0	3	44	128	128
285	0	3	45	128	128
286	0	3	46	128	128
287	0	3	47	128	128
288	0	3	48	128	128
289	0	3	49	128	128
290	0	3	50	128	128
291	0	3	51	128	128
292	0	3	52	128	128
293	0	3	53	128	128
294	0	3	54	128	128
295	0	3	55	128	128
296	0	3	56	128	128
297	0	3	57	128	128
298	0	3	58	128	128
299	0	3	59	128	128
300	0	3	60	128	128
301	0	3	61	128	128
302	0	3	62	128	128
303	0	3	63	128	128
304	0	3	64	128	128
305	0	3	65	128	128
306	0	3	66	128	128
307	0	3	67	128	128
308	0	3	68	128	128
309	0	3	69	128	128
310	0	3	70	128	128
311	0	3	71	128	128
312	0	3	72	128	128
313	0	3	73	128	128
314	0	3	74	128	128
315	0	3	75	128	128
316	0	3	76	128	128
317	0	3	78	128	128
318	0	3	79	128	128
319	0	3	80	128	128
320	0	3	81	128	128
321	0	3	82	128	128
322	0	3	83	128	128
323	0	3	84	128	128
324	0	3	87	128	128
325	0	3	88	128	128
326	0	3	89	128	128
327	0	3	90	128	128
328	0	3	92	128	128
329	0	3	93	128	128
330	0	3	94	128	128
331	0	3	95	128	128
332	0	3	96	128	128
333	0	3	97	128	128
334	0	3	98	128	128
335	0	3	99	128	128
336	0	3	100	128	128
337	0	3	101	128	128
338	0	3	103	128	128
339	0	3	104	128	128
340	0	3	105	128	128
341	0	3	106	128	128
342	0	3	107	128	128
343	0	3	108	128	128
344	0	3	109	128	128
345	0	3	110	128	128
346	0	3	111	128	128
347	0	3	112	128	128
348	0	3	113	128	128
349	0	3	114	128	128
350	0	3	115	128	128
351	0	3	116	128	128
352	0	3	117	128	128
353	0	3	118	128	128
354	0	3	119	128	128
355	0	3	120	128	128
356	0	3	121	128	128
357	0	3	122	128	128
358	0	3	123	128	128
359	0	3	124	128	128
360	0	3	125	128	128
361	0	3	126	128	128
362	0	3	127	128	128
363	0	4	5	128	128
364	0	4	6	64	128
365	0	4	7	128	128
366	0	4	8	32	128
367	0	4	9	128	128
368	0	4	10	64	128
369	0	4	11	128	128
370	0	4	12	32	128
371	0	4	14	64	128
372	0	4	15	128	128
373	0	4	16	32	128
374	0	4	17	128	128
375	0	4	18	64	128
376	0	4	19	128	128
377	0	4	20	32	128
378	0	4	21	128	128
379	0	4	23	128	128
380	0	4	24	32	128
381	0	4	25	128	128
382	0	4	27	128	128
383	0	4	28	32	128
384	0	4	29	128	128
385	0	4	30	64	128
386	0	4	32	32	128
387	0	4	33	128	128
388	0	4	34	64	128
389	0	4	35	128	128
390	0	4	36	32	128
391	0	4	37	128	128
392	0	4	38	64	128
393	0	4	39	128	128
394	0	4	41	128	128
395	0	4	42	64	128
396	0	4	43	128	128
397	0	4	44	32	128
398	0	4	45	128	128
399	0	4	46	64	128
400	0	4	47	128	128
401	0	4	48	32	128
402	0	4	49	128	128
403	0	4	50	64	128
404	0	4	51	128	128
405	0	4	52	32	128
406	0	4	53	128	128
407	0	4	54	64	128
408	0	4	56	32	128
409	0	4	57	128	128
410	0	4	58	64	128
411	0	4	59	128	128
412	0	4	60	32	128
413	0	4	61	128	128
414	0	4	62	64	128
415	0	4	63	128	128
416	0	4	64	32	128
417	0	4	65	128	128
418	0	4	66	64	128
419	0	4	67	128	128
420	0	4	68	32	128
421	0	4	69	128	128
422	0	4	70	64	128
423	0	4	71	128	128
424	0	4	72	32	128
425	0	4	73	128	128
426	0	4	74	64	128
427	0	4	75	128	128
428	0	4	76	32	128
429	0	4	77	128	128
430	0	4	78	64	128
431	0	4	79	128	128
432	0	4	80	32	128
433	0	4	81	128	128
434	0	4	82	64	128
435	0	4	83	128	128
436	0	4	84	32	128
437	0	4	86	64	128
438	0	4	87	128	128
439	0	4	88	32	128
440	0	4	89	128	128
441	0	4	90	64	128
442	0	4	92	32	128
443	0	4	93	128	128
444	0	4	94	64	128
445	0	4	95	128	128
446	0	4	96	32	128
447	0	4	97	128	128
448	0	4	98	64	128
449	0	4	99	128	128
450	0	4	100	32	128
451	0	4	101	128	128
452	0	4	103	128	128
453	0	4	104	32	128
454	0	4	105	128	128
455	0	4	106	64	128
456	0	4	107	128	128
457	0	4	108	32	128
458	0	4	109	128	128
459	0	4	110	64	128
460	0	4	111	128	128
461	0	4	112	32	128
462	0	4	113	128	128
463	0	4	114	64	128
464	0	4	115	128	128
465	0	4	116	32	128
466	0	4	117	128	128
467	0	4	118	64	128
468	0	4	119	128	128
469	0	4	120	32	128
470	0	4	121	128	128
471	0	4	122	64	128
472	0	4	123	128	128
473	0	4	124	32	128
474	0	4	125	128	128
475	0	4	126	64	128
476	0	4	127	128	128
477	0	5	6	128	128
478	0	5	7	128	128
479	0	5	8	128	128
480	0	5	9	128	128
481	0	5	10	128	128
482	0	5	11	128	128
483	0	5	12	128	128
484	0	5	13	128	128
485	0	5	14	128	128
486	0	5	15	128	128
487	0	5	17	128	128
488	0	5	18	128	128
489	0	5	19	128	128
490	0	5	20	128	128
491	0	5	21	128	128
492	0	5	22	128	128
493	0	5	23	128	128
494	0	5	24	128	128
495	0	5	25	128	128
496	0	5	26	128	128
497	0	5	29	128	128
498	0	5	30	128	128
499	0	5	31	128	128
500	0	5	32	128	128
501	0	5	33	128	128
502	0	5	34	128	128
503	0	5	35	128	128
504	0	5	36	128	128
505	0	5	37	128	128
506	0	5	39	128	128
507	0	5	40	128	128
508	0	5	41	128	128
509	0	5	42	128	128
510	0	5	43	128	128
511	0	5	45	128	128
512	0	5	46	128	128
513	0	5	47	128	128
514	0	5	48	128	128
515	0	5	50	128	128
516	0	5	51	128	128
517	0	5	52	128	128
518	0	5	53	128	128
519	0	5	54	128	128
520	0	5	55	128	128
521	0	5	56	128	128
522	0	5	58	128	128
523	0	5	59	128	128
524	0	5	60	128	128
525	0	5	61	128	128
526	0	5	62	128	128
527	0	5	63	128	128
528	0	5	64	128	128
529	0	5	65	128	128
530	0	5	66	128	128
531	0	5	67	128	128
532	0	5	68	128	128
533	0	5	69	128	128
534	0	5	70	128	128
535	0	5	71	128	128
536	0	5	72	128	128
537	0	5	73	128	128
538	0	5	74	128	128
539	0	5	75	128	128
540	0	5	76	128	128
541	0	5	77	128	128
542	0	5	78	128	128
543	0	5	79	128	128
544	0	5	80	128	128
545	0	5	82	128	128
546	0	5	83	128	128
547	0	5	84	128	128
548	0	5	86	128	128
549	0	5	87	128	128
550	0	5	88	128	128
551	0	5	89	128	128
552	0	5	90	128	128
553	0	5	92	128	128
554	0	5	93	128	128
555	0	5	94	128	128
556	0	5	95	128	128
557	0	5	96	128	128
558	0	5	97	128	128
559	0	5	98	128	128
560	0	5	99	128	128
561	0	5	100	128	128
562	0	5	101	128	128
563	0	5	104	128	128
564	0	5	105	128	128
565	0	5	106	128	128
566	0	5	107	128	128
567	0	5	108	128	128
568	0	5	109	128	128
569	0	5	111	128	128
570	0	5	112	128	128
571	0	5	113	128	128
572	0	5	114	128	128
573	0	5	115	128	128
574	0	5	116	128	128
575	0	5	117	128	128
576	0	5	118	128	128
577	0	5	119	128	128
578	0	5	120	128	128
579	0	5	121	128	128
580	0	5	122	128	128
581	0	5	123	128	128
582	0	5	124	128	128
583	0	5	125	128	128
584	0	5	126	128	128
585	0	5	127	128	128
586	0	6	7	128	128
587	0	6	8	64	128
588	0	6	9	128	128
589	0	6	10	64	128
590	0	6	11	128	128
591	0	6	12	64	128
592	0	6	13	128	128
593	0	6	14	64	128
594	0	6	15	128	128
595	0	6	16	64	128
596	0	6	17	128	128
597	0	6	18	64	128
598	0	6	20	64	128
599	0	6	21	128	128
600	0	6	22	64	128
601	0	6	23	128	128
602	0	6	24	64	128
603	0	6	25	128	128
604	0	6	26	64	128
605	0	6	27	128	128
606	0	6	29	128	128
607	0	6	30	64	128
608	0	6	31	128	128
609	0	6	33	128	128
610	0	6	34	64	128
611	0	6	36	64	128
612	0	6	38	64	128
613	0	6	39	128	128
614	0	6	40	64	128
615	0	6	41	128	128
616	0	6	42	64	128
617	0	6	43	128	128
618	0	6	44	64	128
619	0	6	46	64	128
620	0	6	47	128	128
621	0	6	48	64	128
622	0	6	49	128	128
623	0	6	50	64	128
624	0	6	51	128	128
625	0	6	53	128	128
626	0	6	54	64	128
627	0	6	55	128	128
628	0	6	56	64	128
629	0	6	57	128	128
630	0	6	59	128	128
631	0	6	60	64	128
632	0	6	61	128	128
633	0	6	62	64	128
634	0	6	63	128	128
635	0	6	64	64	128
636	0	6	65	128	128
637	0	6	66	64	128
638	0	6	67	128	128
639	0	6	68	64	128
640	0	6	69	128	128
641	0	6	70	64	128
642	0	6	72	64	128
643	0	6	73	128	128
644	0	6	74	64	128
645	0	6	75	128	128
646	0	6	76	64	128
647	0	6	77	128	128
648	0	6	78	64	128
649	0	6	79	128	128
650	0	6	80	64	128
651	0	6	82	64	128
652	0	6	83	128	128
653	0	6	84	64	128
654	0	6	86	64	128
655	0	6	88	64	128
656	0	6	89	128	128
657	0	6	90	64	128
658	0	6	92	64	128
659	0	6	93	128	128
660	0	6	94	64	128
661	0	6	95	128	128
662	0	6	96	64	128
663	0	6	97	128	128
664	0	6	99	128	128
665	0	6	100	64	128
666	0	6	101	128	128
667	0	6	103	128	128
668	0	6	104	64	128
669	0	6	105	128	128
670	0	6	106	64	128
671	0	6	107	128	128
672	0	6	108	64	128
673	0	6	109	128	128
674	0	6	110	64	128
675	0	6	111	128	128
676	0	6	112	64	128
677	0	6	113	128	128
678	0	6	115	128	128
679	0	6	116	64	128
680	0	6	117	128	128
681	0	6	118	64	128
682	0	6	119	128	128
683	0	6	120	64	128
684	0	6	121	128	128
685	0	6	122	64	128
686	0	6	123	128	128
687	0	6	124	64	128
688	0	6	125	128	128
689	0	6	126	64	128
690	0	6	127	128	128
691	0	7	8	128	128
692	0	7	9	128	128
693	0	7	10	128	128
694	0	7	11	128	128
695	0	7	12	128	128
696	0	7	13	128	128
697	0	7	14	128	128
698	0	7	15	128	128
699	0	7	16	128	128
700	0	7	17	128	128
701	0	7	18	128	128
702	0	7	19	128	128
703	0	7	20	128	128
704	0	7	21	128	128
705	0	7	23	128	128
706	0	7	24	128	128
707	0	7	25	128	128
708	0	7	26	128	128
709	0	7	27	128	128
710	0	7	29	128	128
711	0	7	30	128	128
712	0	7	31	128	128
713	0	7	32	128	128
714	0	7	33	128	128
715	0	7	34	128	128
716	0	7	35	128	128
717	0	7	36	128	128
718	0	7	38	128	128
719	0	7	39	128	128
720	0	7	40	128	128
721	0	7	41	128	128
722	0	7	42	128	128
723	0	7	44	128	128
724	0	7	45	128	128
725	0	7	46	128	128
726	0	7	47	128	128
727	0	7	48	128	128
728	0	7	49	128	128
729	0	7	50	128	128
730	0	7	51	128	128
731	0	7	53	128	128
732	0	7	54	128	128
733	0	7	55	128	128
734	0	7	56	128	128
735	0	7	57	128	128
736	0	7	58	128	128
737	0	7	59	128	128
738	0	7	60	128	128
739	0	7	61	128	128
740	0	7	62	128	128
741	0	7	63	128	128
742	0	7	64	128	128
743	0	7	65	128	128
744	0	7	66	128	128
745	0	7	68	128	128
746	0	7	71	128	128
747	0	7	72	128	128
748	0	7	73	128	128
749	0	7	74	128	128
750	0	7	75	128	128
751	0	7	76	128	128
752	0	7	77	128	128
753	0	7	78	128	128
754	0	7	79	128	128
755	0	7	80	128	128
756	0	7	83	128	128
757	0	7	84	128	128
758	0	7	86	128	128
759	0	7	87	128	128
760	0	7	88	128	128
761	0	7	89	128	128
762	0	7	90	128	128
763	0	7	93	128	128
764	0	7	94	128	128
765	0	7	95	128	128
766	0	7	96	128	128
767	0	7	99	128	128
768	0	7	100	128	128
769	0	7	101	128	128
770	0	7	103	128	128
771	0	7	104	128	128
772	0	7	105	128	128
773	0	7	106	128	128
774	0	7	107	128	128
775	0	7	108	128	128
776	0	7	109	128	128
777	0	7	110	128	128
778	0	7	111	128	128
779	0	7	112	128	128
780	0	7	113	128	128
781	0	7	114	128	128
782	0	7	115	128	128
783	0	7	116	128	128
784	0	7	117	128	128
785	0	7	118	128	128
786	0	7	120	128	128
787	0	7	121	128	128
788	0	7	122	128	128
789	0	7	123	128	128
790	0	7	124	128	128
791	0	7	125	128	128
792	0	7	126	128	128
793	0	7	127	128	128
794	0	8	9	128	128
795	0	8	11	128	128
796	0	8	12	32	128
797	0	8	13	128	128
798	0	8	14	64	128
799	0	8	15	128	128
800	0	8	16	16	128
801	0	8	17	128	128
802	0	8	18	64	128
803	0	8	20	32	128
804	0	8	21	128	128
805	0	8	22	64	128
806	0	8	23	128	128
807	0	8	24	16	128
808	0	8	26	64	128
809	0	8	27	128	128
810	0	8	29	128	128
811	0	8	30	64	128
812	0	8	31	128	128
813	0	8	32	16	128
814	0	8	33	128	128
815	0	8	34	64	128
816	0	8	35	128	128
817	0	8	36	32	128
818	0	8	37	128	128
819	0	8	38	64	128
820	0	8	39	128	128
821	0	8	40	16	128
822	0	8	41	128	128
823	0	8	43	128	128
824	0	8	44	32	128
825	0	8	46	64	128
826	0	8	47	128	128
827	0	8	48	16	128
828	0	8	49	128	128
829	0	8	50	64	128
830	0	8	51	128	128
831	0	8	52	32	128
832	0	8	53	128	128
833	0	8	54	64	128
834	0	8	55	128	128
835	0	8	56	16	128
836	0	8	57	128	128
837	0	8	58	64	128
838	0	8	60	32	128
839	0	8	61	128	128
840	0	8	62	64	128
841	0	8	63	128	128
842	0	8	64	16	128
843	0	8	65	128	128
844	0	8	66	64	128
845	0	8	67	128	128
846	0	8	68	32	128
847	0	8	69	128	128
848	0	8	70	64	128
849	0	8	71	128	128
850	0	8	72	16	128
851	0	8	73	128	128
852	0	8	74	64	128
853	0	8	75	128	128
854	0	8	77	128	128
855	0	8	79	128	128
856	0	8	80	16	128
857	0	8	82	64	128
858	0	8	83	128	128
859	0	8	84	32	128
860	0	8	86	64	128
861	0	8	87	128	128
862	0	8	88	16	128
863	0	8	89	128	128
864	0	8	90	64	128
865	0	8	92	32	128
866	0	8	94	64	128
867	0	8	95	128	128
868	0	8	96	16	128
869	0	8	97	128	128
870	0	8	99	128	128
871	0	8	101	128	128
872	0	8	103	128	128
873	0	8	104	16	128
874	0	8	106	64	128
875	0	8	107	128	128
876	0	8	108	32	128
877	0	8	109	128	128
878	0	8	112	16	128
879	0	8	113	128	128
880	0	8	114	64	128
881	0	8	115	128	128
882	0	8	116	32	128
883	0	8	117	128	128
884	0	8	118	64	128
885	0	8	121	128	128
886	0	8	122	64	128
887	0	8	123	128	128
888	0	8	124	32	128
889	0	8	125	128	128
890	0	8	126	64	128
891	0	9	10	128	128
892	0	9	11	128	128
893	0	9	13	128	128
894	0	9	15	128	128
895	0	9	16	128	128
896	0	9	17	128	128
897	0	9	18	128	128
898	0	9	19	128	128
899	0	9	20	128	128
900	0	9	21	128	128
901	0	9	22	128	128
902	0	9	23	128	128
903	0	9	24	128	128
904	0	9	25	128	128
905	0	9	26	128	128
906	0	9	30	128	128
907	0	9	31	128	128
908	0	9	32	128	128
909	0	9	34	128	128
910	0	9	35	128	128
911	0	9	36	128	128
912	0	9	37	128	128
913	0	9	38	128	128
914	0	9	39	128	128
915	0	9	40	128	128
916	0	9	41	128	128
917	0	9	42	128	128
918	0	9	43	128	128
919	0	9	44	128	128
920	0	9	45	128	128
921	0	9	46	128	128
922	0	9	48	128	128
923	0	9	49	128	128
924	0	9	50	128	128
925	0	9	51	128	128
926	0	9	53	128	128
927	0	9	54	128	128
928	0	9	55	128	128
929	0	9	56	128	128
930	0	9	57	128	128
931	0	9	58	128	128
932	0	9	59	128	128
933	0	9	60	128	128
934	0	9	61	128	128
935	0	9	62	128	128
936	0	9	63	128	128
937	0	9	64	128	128
938	0	9	65	128	128
939	0	9	67	128	128
940	0	9	68	128	128
941	0	9	69	128	128
942	0	9	70	128	128
943	0	9	71	128	128
944	0	9	72	128	128
945	0	9	73	128	128
946	0	9	75	128	128
947	0	9	76	128	128
948	0	9	77	128	128
949	0	9	78	128	128
950	0	9	80	128	128
951	0	9	82	128	128
952	0	9	83	128	128
953	0	9	84	128	128
954	0	9	86	128	128
955	0	9	87	128	128
956	0	9	89	128	128
957	0	9	90	128	128
958	0	9	92	128	128
959	0	9	93	128	128
960	0	9	95	128	128
961	0	9	96	128	128
962	0	9	97	128	128
963	0	9	99	128	128
964	0	9	100	128	128
965	0	9	101	128	128
966	0	9	103	128	128
967	0	9	105	128	128
968	0	9	106	128	128
969	0	9	107	128	128
970	0	9	108	128	128
971	0	9	109	128	128
972	0	9	110	128	128
973	0	9	111	128	128
974	0	9	112	128	128
975	0	9	114	128	128
976	0	9	115	128	128
977	0	9	116	128	128
978	0	9	117	128	128
979	0	9	118	128	128
980	0	9	121	128	128
981	0	9	122	128	128
982	0	9	124	128	128
983	0	9	125	128	128
984	0	9	126	128	128
985	0	9	127	128	128
986	0	10	11	128	128
987	0	10	12	64	128
988	0	10	14	64	128
989	0	10	15	128	128
990	0	10	16	64	128
991	0	10	17	128	128
992	0	10	18	64	128
993	0	10	19	128	128
994	0	10	21	128	128
995	0	10	22	64	128
996	0	10	23	128	128
997	0	10	24	64	128
998	0	10	25	128	128
999	0	10	26	64	128
1000	0	10	30	64	128
1001	0	10	32	64	128
1002	0	10	33	128	128
1003	0	10	34	64	128
1004	0	10	35	128	128
1005	0	10	36	64	128
1006	0	10	37	128	128
1007	0	10	38	64	128
1008	0	10	39	128	128
1009	0	10	40	64	128
1010	0	10	41	128	128
1011	0	10	42	64	128
1012	0	10	43	128	128
1013	0	10	44	64	128
1014	0	10	45	128	128
1015	0	10	46	64	128
1016	0	10	48	64	128
1017	0	10	49	128	128
1018	0	10	51	128	128
1019	0	10	53	128	128
1020	0	10	54	64	128
1021	0	10	55	128	128
1022	0	10	56	64	128
1023	0	10	57	128	128
1024	0	10	58	64	128
1025	0	10	59	128	128
1026	0	10	60	64	128
1027	0	10	61	128	128
1028	0	10	62	64	128
1029	0	10	63	128	128
1030	0	10	64	64	128
1031	0	10	65	128	128
1032	0	10	66	64	128
1033	0	10	67	128	128
1034	0	10	68	64	128
1035	0	10	69	128	128
1036	0	10	70	64	128
1037	0	10	72	64	128
1038	0	10	74	64	128
1039	0	10	75	128	128
1040	0	10	76	64	128
1041	0	10	78	64	128
1042	0	10	79	128	128
1043	0	10	80	64	128
1044	0	10	82	64	128
1045	0	10	83	128	128
1046	0	10	84	64	128
1047	0	10	87	128	128
1048	0	10	88	64	128
1049	0	10	89	128	128
1050	0	10	90	64	128
1051	0	10	93	128	128
1052	0	10	95	128	128
1053	0	10	96	64	128
1054	0	10	97	128	128
1055	0	10	99	128	128
1056	0	10	100	64	128
1057	0	10	101	128	128
1058	0	10	103	128	128
1059	0	10	105	128	128
1060	0	10	106	64	128
1061	0	10	107	128	128
1062	0	10	108	64	128
1063	0	10	109	128	128
1064	0	10	110	64	128
1065	0	10	111	128	128
1066	0	10	112	64	128
1067	0	10	113	128	128
1068	0	10	114	64	128
1069	0	10	116	64	128
1070	0	10	117	128	128
1071	0	10	118	64	128
1072	0	10	121	128	128
1073	0	10	122	64	128
1074	0	10	123	128	128
1075	0	10	124	64	128
1076	0	10	125	128	128
1077	0	10	126	64	128
1078	0	10	127	128	128
1079	0	11	12	128	128
1080	0	11	14	128	128
1081	0	11	16	128	128
1082	0	11	17	128	128
1083	0	11	18	128	128
1084	0	11	19	128	128
1085	0	11	20	128	128
1086	0	11	22	128	128
1087	0	11	23	128	128
1088	0	11	24	128	128
1089	0	11	25	128	128
1090	0	11	26	128	128
1091	0	11	27	128	128
1092	0	11	29	128	128
1093	0	11	31	128	128
1094	0	11	32	128	128
1095	0	11	33	128	128
1096	0	11	35	128	128
1097	0	11	36	128	128
1098	0	11	37	128	128
1099	0	11	38	128	128
1100	0	11	39	128	128
1101	0	11	40	128	128
1102	0	11	41	128	128
1103	0	11	42	128	128
1104	0	11	43	128	128
1105	0	11	45	128	128
1106	0	11	47	128	128
1107	0	11	48	128	128
1108	0	11	49	128	128
1109	0	11	50	128	128
1110	0	11	51	128	128
1111	0	11	52	128	128
1112	0	11	55	128	128
1113	0	11	58	128	128
1114	0	11	59	128	128
1115	0	11	62	128	128
1116	0	11	63	128	128
1117	0	11	64	128	128
1118	0	11	65	128	128
1119	0	11	66	128	128
1120	0	11	68	128	128
1121	0	11	69	128	128
1122	0	11	70	128	128
1123	0	11	71	128	128
1124	0	11	72	128	128
1125	0	11	73	128	128
1126	0	11	74	128	128
1127	0	11	75	128	128
1128	0	11	76	128	128
1129	0	11	77	128	128
1130	0	11	78	128	128
1131	0	11	79	128	128
1132	0	11	84	128	128
1133	0	11	86	128	128
1134	0	11	87	128	128
1135	0	11	88	128	128
1136	0	11	92	128	128
1137	0	11	93	128	128
1138	0	11	94	128	128
1139	0	11	95	128	128
1140	0	11	96	128	128
1141	0	11	97	128	128
1142	0	11	99	128	128
1143	0	11	100	128	128
1144	0	11	101	128	128
1145	0	11	104	128	128
1146	0	11	105	128	128
1147	0	11	106	128	128
1148	0	11	107	128	128
1149	0	11	108	128	128
1150	0	11	109	128	128
1151	0	11	110	128	128
1152	0	11	111	128	128
1153	0	11	112	128	128
1154	0	11	114	128	128
1155	0	11	115	128	128
1156	0	11	116	128	128
1157	0	11	117	128	128
1158	0	11	118	128	128
1159	0	11	121	128	128
1160	0	11	122	128	128
1161	0	11	123	128	128
1162	0	11	124	128	128
1163	0	11	125	128	128
1164	0	11	127	128	128
1165	0	12	14	64	128
1166	0	12	15	128	128
1167	0	12	16	32	128
1168	0	12	17	128	128
1169	0	12	18	64	128
1170	0	12	19	128	128
1171	0	12	20	32	128
1172	0	12	21	128	128
1173	0	12	22	64	128
1174	0	12	23	128	128
1175	0	12	24	32	128
1176	0	12	25	128	128
1177	0	12	26	64	128
1178	0	12	27	128	128
1179	0	12	29	128	128
1180	0	12	32	32	128
1181	0	12	33	128	128
1182	0	12	35	128	128
1183	0	12	36	32	128
1184	0	12	38	64	128
1185	0	12	40	32	128
1186	0	12	41	128	128
1187	0	12	42	64	128
1188	0	12	44	32	128
1189	0	12	45	128	128
1190	0	12	46	64	128
1191	0	12	47	128	128
1192	0	12	48	32	128
1193	0	12	49	128	128
1194	0	12	50	64	128
1195	0	12	51	128	128
1196	0	12	52	32	128
1197	0	12	53	128	128
1198	0	12	54	64	128
1199	0	12	55	128	128
1200	0	12	57	128	128
1201	0	12	58	64	128
1202	0	12	60	32	128
1203	0	12	61	128	128
1204	0	12	63	128	128
1205	0	12	64	32	128
1206	0	12	65	128	128
1207	0	12	66	64	128
1208	0	12	67	128	128
1209	0	12	69	128	128
1210	0	12	70	64	128
1211	0	12	71	128	128
1212	0	12	73	128	128
1213	0	12	74	64	128
1214	0	12	75	128	128
1215	0	12	76	32	128
1216	0	12	77	128	128
1217	0	12	78	64	128
1218	0	12	79	128	128
1219	0	12	80	32	128
1220	0	12	82	64	128
1221	0	12	86	64	128
1222	0	12	88	32	128
1223	0	12	90	64	128
1224	0	12	92	32	128
1225	0	12	93	128	128
1226	0	12	94	64	128
1227	0	12	95	128	128
1228	0	12	96	32	128
1229	0	12	97	128	128
1230	0	12	99	128	128
1231	0	12	100	32	128
1232	0	12	101	128	128
1233	0	12	103	128	128
1234	0	12	104	32	128
1235	0	12	105	128	128
1236	0	12	106	64	128
1237	0	12	107	128	128
1238	0	12	108	32	128
1239	0	12	110	64	128
1240	0	12	113	128	128
1241	0	12	114	64	128
1242	0	12	115	128	128
1243	0	12	116	32	128
1244	0	12	118	64	128
1245	0	12	121	128	128
1246	0	12	123	128	128
1247	0	12	124	32	128
1248	0	12	125	128	128
1249	0	12	126	64	128
1250	0	12	127	128	128
1251	0	14	15	128	128
1252	0	14	16	64	128
1253	0	14	17	128	128
1254	0	14	18	64	128
1255	0	14	21	128	128
1256	0	14	22	64	128
1257	0	14	23	128	128
1258	0	14	24	64	128
1259	0	14	25	128	128
1260	0	14	26	64	128
1261	0	14	27	128	128
1262	0	14	29	128	128
1263	0	14	32	64	128
1264	0	14	33	128	128
1265	0	14	34	64	128
1266	0	14	35	128	128
1267	0	14	37	128	128
1268	0	14	39	128	128
1269	0	14	41	128	128
1270	0	14	42	64	128
1271	0	14	44	64	128
1272	0	14	45	128	128
1273	0	14	46	64	128
1274	0	14	49	128	128
1275	0	14	50	64	128
1276	0	14	51	128	128
1277	0	14	52	64	128
1278	0	14	53	128	128
1279	0	14	54	64	128
1280	0	14	55	128	128
1281	0	14	56	64	128
1282	0	14	57	128	128
1283	0	14	61	128	128
1284	0	14	62	64	128
1285	0	14	63	128	128
1286	0	14	64	64	128
1287	0	14	65	128	128
1288	0	14	66	64	128
1289	0	14	67	128	128
1290	0	14	68	64	128
1291	0	14	69	128	128
1292	0	14	70	64	128
1293	0	14	71	128	128
1294	0	14	73	128	128
1295	0	14	74	64	128
1296	0	14	75	128	128
1297	0	14	76	64	128
1298	0	14	78	64	128
1299	0	14	79	128	128
1300	0	14	80	64	128
1301	0	14	84	64	128
1302	0	14	86	64	128
1303	0	14	87	128	128
1304	0	14	88	64	128
1305	0	14	90	64	128
1306	0	14	92	64	128
1307	0	14	94	64	128
1308	0	14	95	128	128
1309	0	14	96	64	128
1310	0	14	97	128	128
1311	0	14	99	128	128
1312	0	14	100	64	128
1313	0	14	103	128	128
1314	0	14	104	64	128
1315	0	14	105	128	128
1316	0	14	107	128	128
1317	0	14	108	64	128
1318	0	14	109	128	128
1319	0	14	110	64	128
1320	0	14	111	128	128
1321	0	14	112	64	128
1322	0	14	113	128	128
1323	0	14	114	64	128
1324	0	14	115	128	128
1325	0	14	121	128	128
1326	0	14	122	64	128
1327	0	14	123	128	128
1328	0	14	124	64	128
1329	0	14	125	128	128
1330	0	14	126	64	128
1331	0	14	127	128	128
1332	0	15	16	128	128
1333	0	15	17	128	128
1334	0	15	18	128	128
1335	0	15	19	128	128
1336	0	15	21	128	128
1337	0	15	22	128	128
1338	0	15	24	128	128
1339	0	15	25	128	128
1340	0	15	27	128	128
1341	0	15	29	128	128
1342	0	15	31	128	128
1343	0	15	32	128	128
1344	0	15	33	128	128
1345	0	15	35	128	128
1346	0	15	36	128	128
1347	0	15	37	128	128
1348	0	15	39	128	128
1349	0	15	40	128	128
1350	0	15	41	128	128
1351	0	15	43	128	128
1352	0	15	44	128	128
1353	0	15	45	128	128
1354	0	15	47	128	128
1355	0	15	48	128	128
1356	0	15	50	128	128
1357	0	15	51	128	128
1358	0	15	52	128	128
1359	0	15	54	128	128
1360	0	15	55	128	128
1361	0	15	56	128	128
1362	0	15	57	128	128
1363	0	15	58	128	128
1364	0	15	59	128	128
1365	0	15	60	128	128
1366	0	15	61	128	128
1367	0	15	62	128	128
1368	0	15	63	128	128
1369	0	15	64	128	128
1370	0	15	66	128	128
1371	0	15	67	128	128
1372	0	15	68	128	128
1373	0	15	70	128	128
1374	0	15	71	128	128
1375	0	15	72	128	128
1376	0	15	74	128	128
1377	0	15	75	128	128
1378	0	15	76	128	128
1379	0	15	78	128	128
1380	0	15	79	128	128
1381	0	15	80	128	128
1382	0	15	82	128	128
1383	0	15	84	128	128
1384	0	15	86	128	128
1385	0	15	87	128	128
1386	0	15	88	128	128
1387	0	15	89	128	128
1388	0	15	92	128	128
1389	0	15	93	128	128
1390	0	15	95	128	128
1391	0	15	96	128	128
1392	0	15	97	128	128
1393	0	15	99	128	128
1394	0	15	101	128	128
1395	0	15	103	128	128
1396	0	15	106	128	128
1397	0	15	107	128	128
1398	0	15	110	128	128
1399	0	15	112	128	128
1400	0	15	113	128	128
1401	0	15	114	128	128
1402	0	15	116	128	128
1403	0	15	117	128	128
1404	0	15	118	128	128
1405	0	15	121	128	128
1406	0	15	122	128	128
1407	0	15	124	128	128
1408	0	15	125	128	128
1409	0	15	126	128	128
1410	0	15	127	128	128
1411	0	16	17	128	128
1412	0	16	18	64	128
1413	0	16	19	128	128
1414	0	16	21	128	128
1415	0	16	22	64	128
1416	0	16	23	128	128
1417	0	16	25	128	128
1418	0	16	27	128	128
1419	0	16	29	128	128
1420	0	16	31	128	128
1421	0	16	32	8	128
1422	0	16	33	128	128
1423	0	16	34	64	128
1424	0	16	35	128	128
1425	0	16	37	128	128
1426	0	16	38	64	128
1427	0	16	39	128	128
1428	0	16	40	16	128
1429	0	16	41	128	128
1430	0	16	42	64	128
1431	0	16	43	128	128
1432	0	16	45	128	128
1433	0	16	46	64	128
1434	0	16	47	128	128
1435	0	16	48	8	128
1436	0	16	51	128	128
1437	0	16	52	32	128
1438	0	16	55	128	128
1439	0	16	56	16	128
1440	0	16	58	64	128
1441	0	16	59	128	128
1442	0	16	60	32	128
1443	0	16	62	64	128
1444	0	16	63	128	128
1445	0	16	64	8	128
1446	0	16	65	128	128
1447	0	16	66	64	128
1448	0	16	68	32	128
1449	0	16	69	128	128
1450	0	16	70	64	128
1451	0	16	71	128	128
1452	0	16	72	16	128
1453	0	16	73	128	128
1454	0	16	74	64	128
1455	0	16	76	32	128
1456	0	16	77	128	128
1457	0	16	78	64	128
1458	0	16	79	128	128
1459	0	16	80	8	128
1460	0	16	84	32	128
1461	0	16	87	128	128
1462	0	16	88	16	128
1463	0	16	89	128	128
1464	0	16	92	32	128
1465	0	16	93	128	128
1466	0	16	96	8	128
1467	0	16	97	128	128
1468	0	16	99	128	128
1469	0	16	100	32	128
1470	0	16	101	128	128
1471	0	16	104	16	128
1472	0	16	105	128	128
1473	0	16	107	128	128
1474	0	16	108	32	128
1475	0	16	109	128	128
1476	0	16	113	128	128
1477	0	16	114	64	128
1478	0	16	116	32	128
1479	0	16	117	128	128
1480	0	16	118	64	128
1481	0	16	121	128	128
1482	0	16	122	64	128
1483	0	16	124	32	128
1484	0	16	125	128	128
1485	0	16	126	64	128
1486	0	17	19	128	128
1487	0	17	21	128	128
1488	0	17	22	128	128
1489	0	17	23	128	128
1490	0	17	24	128	128
1491	0	17	25	128	128
1492	0	17	27	128	128
1493	0	17	32	128	128
1494	0	17	33	128	128
1495	0	17	34	128	128
1496	0	17	35	128	128
1497	0	17	37	128	128
1498	0	17	38	128	128
1499	0	17	39	128	128
1500	0	17	40	128	128
1501	0	17	42	128	128
1502	0	17	44	128	128
1503	0	17	45	128	128
1504	0	17	46	128	128
1505	0	17	47	128	128
1506	0	17	49	128	128
1507	0	17	50	128	128
1508	0	17	51	128	128
1509	0	17	54	128	128
1510	0	17	55	128	128
1511	0	17	56	128	128
1512	0	17	57	128	128
1513	0	17	58	128	128
1514	0	17	59	128	128
1515	0	17	60	128	128
1516	0	17	61	128	128
1517	0	17	63	128	128
1518	0	17	66	128	128
1519	0	17	67	128	128
1520	0	17	68	128	128
1521	0	17	69	128	128
1522	0	17	70	128	128
1523	0	17	71	128	128
1524	0	17	72	128	128
1525	0	17	73	128	128
1526	0	17	74	128	128
1527	0	17	75	128	128
1528	0	17	78	128	128
1529	0	17	79	128	128
1530	0	17	80	128	128
1531	0	17	82	128	128
1532	0	17	84	128	128
1533	0	17	89	128	128
1534	0	17	90	128	128
1535	0	17	92	128	128
1536	0	17	93	128	128
1537	0	17	94	128	128
1538	0	17	95	128	128
1539	0	17	96	128	128
1540	0	17	103	128	128
1541	0	17	104	128	128
1542	0	17	105	128	128
1543	0	17	107	128	128
1544	0	17	108	128	128
1545	0	17	109	128	128
1546	0	17	110	128	128
1547	0	17	113	128	128
1548	0	17	114	128	128
1549	0	17	115	128	128
1550	0	17	116	128	128
1551	0	17	117	128	128
1552	0	17	118	128	128
1553	0	17	124	128	128
1554	0	17	125	128	128
1555	0	17	126	128	128
1556	0	17	127	128	128
1557	0	18	19	128	128
1558	0	18	22	64	128
1559	0	18	23	128	128
1560	0	18	25	128	128
1561	0	18	27	128	128
1562	0	18	31	128	128
1563	0	18	32	64	128
1564	0	18	33	128	128
1565	0	18	34	64	128
1566	0	18	35	128	128
1567	0	18	36	64	128
1568	0	18	37	128	128
1569	0	18	39	128	128
1570	0	18	40	64	128
1571	0	18	42	64	128
1572	0	18	43	128	128
1573	0	18	44	64	128
1574	0	18	45	128	128
1575	0	18	46	64	128
1576	0	18	47	128	128
1577	0	18	48	64	128
1578	0	18	49	128	128
1579	0	18	50	64	128
1580	0	18	51	128	128
1581	0	18	52	64	128
1582	0	18	53	128	128
1583	0	18	54	64	128
1584	0	18	56	64	128
1585	0	18	59	128	128
1586	0	18	62	64	128
1587	0	18	63	128	128
1588	0	18	64	64	128
1589	0	18	65	128	128
1590	0	18	67	128	128
1591	0	18	68	64	128
1592	0	18	70	64	128
1593	0	18	72	64	128
1594	0	18	73	128	128
1595	0	18	74	64	128
1596	0	18	76	64	128
1597	0	18	77	128	128
1598	0	18	79	128	128
1599	0	18	82	64	128
1600	0	18	87	128	128
1601	0	18	88	64	128
1602	0	18	89	128	128
1603	0	18	90	64	128
1604	0	18	93	128	128
1605	0	18	94	64	128
1606	0	18	96	64	128
1607	0	18	97	128	128
1608	0	18	99	128	128
1609	0	18	100	64	128
1610	0	18	101	128	128
1611	0	18	103	128	128
1612	0	18	105	128	128
1613	0	18	107	128	128
1614	0	18	108	64	128
1615	0	18	109	128	128
1616	0	18	110	64	128
1617	0	18	113	128	128
1618	0	18	114	64	128
1619	0	18	116	64	128
1620	0	18	117	128	128
1621	0	18	121	128	128
1622	0	18	122	64	128
1623	0	18	123	128	128
1624	0	18	124	64	128
1625	0	18	125	128	128
1626	0	18	126	64	128
1627	0	18	127	128	128
1628	0	19	21	128	128
1629	0	19	23	128	128
1630	0	19	24	128	128
1631	0	19	27	128	128
1632	0	19	32	128	128
1633	0	19	33	128	128
1634	0	19	34	128	128
1635	0	19	38	128	128
1636	0	19	39	128	128
1637	0	19	40	128	128
1638	0	19	41	128	128
1639	0	19	43	128	128
1640	0	19	44	128	128
1641	0	19	46	128	128
1642	0	19	48	128	128
1643	0	19	49	128	128
1644	0	19	50	128	128
1645	0	19	51	128	128
1646	0	19	54	128	128
1647	0	19	55	128	128
1648	0	19	57	128	128
1649	0	19	59	128	128
1650	0	19	60	128	128
1651	0	19	61	128	128
1652	0	19	62	128	128
1653	0	19	63	128	128
1654	0	19	65	128	128
1655	0	19	66	128	128
1656	0	19	67	128	128
1657	0	19	68	128	128
1658	0	19	70	128	128
1659	0	19	71	128	128
1660	0	19	72	128	128
1661	0	19	73	128	128
1662	0	19	74	128	128
1663	0	19	76	128	128
1664	0	19	77	128	128
1665	0	19	78	128	128
1666	0	19	79	128	128
1667	0	19	80	128	128
1668	0	19	82	128	128
1669	0	19	84	128	128
1670	0	19	88	128	128
1671	0	19	89	128	128
1672	0	19	90	128	128
1673	0	19	93	128	128
1674	0	19	94	128	128
1675	0	19	95	128	128
1676	0	19	96	128	128
1677	0	19	99	128	128
1678	0	19	100	128	128
1679	0	19	101	128	128
1680	0	19	104	128	128
1681	0	19	105	128	128
1682	0	19	107	128	128
1683	0	19	108	128	128
1684	0	19	109	128	128
1685	0	19	110	128	128
1686	0	19	113	128	128
1687	0	19	115	128	128
1688	0	19	116	128	128
1689	0	19	117	128	128
1690	0	19	118	128	128
1691	0	19	121	128	128
1692	0	19	122	128	128
1693	0	19	123	128	128
1694	0	19	126	128	128
1695	0	19	127	128	128
1696	0	21	29	128	128
1697	0	21	32	128	128
1698	0	21	33	128	128
1699	0	21	34	128	128
1700	0	21	35	128	128
1701	0	21	36	128	128
1702	0	21	37	128	128
1703	0	21	38	128	128
1704	0	21	39	128	128
1705	0	21	40	128	128
1706	0	21	41	128	128
1707	0	21	42	128	128
1708	0	21	43	128	128
1709	0	21	45	128	128
1710	0	21	47	128	128
1711	0	21	49	128	128
1712	0	21	50	128	128
1713	0	21	51	128	128
1714	0	21	52	128	128
1715	0	21	53	128	128
1716	0	21	54	128	128
1717	0	21	56	128	128
1718	0	21	57	128	128
1719	0	21	59	128	128
1720	0	21	60	128	128
1721	0	21	62	128	128
1722	0	21	63	128	128
1723	0	21	71	128	128
1724	0	21	72	128	128
1725	0	21	74	128	128
1726	0	21	76	128	128
1727	0	21	77	128	128
1728	0	21	78	128	128
1729	0	21	79	128	128
1730	0	21	80	128	128
1731	0	21	82	128	128
1732	0	21	84	128	128
1733	0	21	87	128	128
1734	0	21	88	128	128
1735	0	21	89	128	128
1736	0	21	90	128	128
1737	0	21	93	128	128
1738	0	21	95	128	128
1739	0	21	96	128	128
1740	0	21	97	128	128
1741	0	21	99	128	128
1742	0	21	100	128	128
1743	0	21	103	128	128
1744	0	21	104	128	128
1745	0	21	105	128	128
1746	0	21	106	128	128
1747	0	21	114	128	128
1748	0	21	116	128	128
1749	0	21	117	128	128
1750	0	21	118	128	128
1751	0	21	121	128	128
1752	0	21	122	128	128
1753	0	21	123	128	128
1754	0	21	124	128	128
1755	0	21	125	128	128
1756	0	21	126	128	128
1757	0	21	127	128	128
1758	0	22	23	128	128
1759	0	22	24	64	128
1760	0	22	27	128	128
1761	0	22	31	128	128
1762	0	22	32	64	128
1763	0	22	33	128	128
1764	0	22	34	64	128
1765	0	22	35	128	128
1766	0	22	37	128	128
1767	0	22	38	64	128
1768	0	22	39	128	128
1769	0	22	41	128	128
1770	0	22	42	64	128
1771	0	22	44	64	128
1772	0	22	47	128	128
1773	0	22	48	64	128
1774	0	22	49	128	128
1775	0	22	51	128	128
1776	0	22	53	128	128
1777	0	22	54	64	128
1778	0	22	56	64	128
1779	0	22	58	64	128
1780	0	22	59	128	128
1781	0	22	60	64	128
1782	0	22	61	128	128
1783	0	22	62	64	128
1784	0	22	63	128	128
1785	0	22	66	64	128
1786	0	22	68	64	128
1787	0	22	72	64	128
1788	0	22	73	128	128
1789	0	22	76	64	128
1790	0	22	77	128	128
1791	0	22	78	64	128
1792	0	22	79	128	128
1793	0	22	82	64	128
1794	0	22	84	64	128
1795	0	22	87	128	128
1796	0	22	89	128	128
1797	0	22	90	64	128
1798	0	22	93	128	128
1799	0	22	94	64	128
1800	0	22	96	64	128
1801	0	22	97	128	128
1802	0	22	99	128	128
1803	0	22	100	64	128
1804	0	22	101	128	128
1805	0	22	103	128	128
1806	0	22	104	64	128
1807	0	22	105	128	128
1808	0	22	106	64	128
1809	0	22	107	128	128
1810	0	22	108	64	128
1811	0	22	110	64	128
1812	0	22	113	128	128
1813	0	22	114	64	128
1814	0	22	115	128	128
1815	0	22	117	128	128
1816	0	22	118	64	128
1817	0	22	121	128	128
1818	0	22	122	64	128
1819	0	22	123	128	128
1820	0	22	124	64	128
1821	0	22	125	128	128
1822	0	22	127	128	128
1823	0	23	24	128	128
1824	0	23	27	128	128
1825	0	23	29	128	128
1826	0	23	32	128	128
1827	0	23	34	128	128
1828	0	23	35	128	128
1829	0	23	38	128	128
1830	0	23	40	128	128
1831	0	23	42	128	128
1832	0	23	43	128	128
1833	0	23	44	128	128
1834	0	23	45	128	128
1835	0	23	46	128	128
1836	0	23	47	128	128
1837	0	23	48	128	128
1838	0	23	51	128	128
1839	0	23	52	128	128
1840	0	23	53	128	128
1841	0	23	55	128	128
1842	0	23	56	128	128
1843	0	23	57	128	128
1844	0	23	58	128	128
1845	0	23	60	128	128
1846	0	23	61	128	128
1847	0	23	63	128	128
1848	0	23	64	128	128
1849	0	23	68	128	128
1850	0	23	71	128	128
1851	0	23	72	128	128
1852	0	23	73	128	128
1853	0	23	74	128	128
1854	0	23	77	128	128
1855	0	23	78	128	128
1856	0	23	79	128	128
1857	0	23	80	128	128
1858	0	23	87	128	128
1859	0	23	89	128	128
1860	0	23	90	128	128
1861	0	23	94	128	128
1862	0	23	95	128	128
1863	0	23	99	128	128
1864	0	23	100	128	128
1865	0	23	104	128	128
1866	0	23	105	128	128
1867	0	23	106	128	128
1868	0	23	107	128	128
1869	0	23	108	128	128
1870	0	23	110	128	128
1871	0	23	113	128	128
1872	0	23	115	128	128
1873	0	23	116	128	128
1874	0	23	121	128	128
1875	0	23	123	128	128
1876	0	23	124	128	128
1877	0	23	125	128	128
1878	0	23	126	128	128
1879	0	23	127	128	128
1880	0	24	27	128	128
1881	0	24	31	128	128
1882	0	24	33	128	128
1883	0	24	34	64	128
1884	0	24	35	128	128
1885	0	24	36	32	128
1886	0	24	37	128	128
1887	0	24	38	64	128
1888	0	24	39	128	128
1889	0	24	41	128	128
1890	0	24	42	64	128
1891	0	24	44	32	128
1892	0	24	45	128	128
1893	0	24	46	64	128
1894	0	24	47	128	128
1895	0	24	48	16	128
1896	0	24	49	128	128
1897	0	24	50	64	128
1898	0	24	52	32	128
1899	0	24	53	128	128
1900	0	24	54	64	128
1901	0	24	55	128	128
1902	0	24	56	16	128
1903	0	24	57	128	128
1904	0	24	58	64	128
1905	0	24	60	32	128
1906	0	24	61	128	128
1907	0	24	63	128	128
1908	0	24	64	16	128
1909	0	24	66	64	128
1910	0	24	67	128	128
1911	0	24	68	32	128
1912	0	24	71	128	128
1913	0	24	72	16	128
1914	0	24	76	32	128
1915	0	24	80	16	128
1916	0	24	84	32	128
1917	0	24	88	16	128
1918	0	24	94	64	128
1919	0	24	96	16	128
1920	0	24	97	128	128
1921	0	24	99	128	128
1922	0	24	101	128	128
1923	0	24	105	128	128
1924	0	24	106	64	128
1925	0	24	107	128	128
1926	0	24	109	128	128
1927	0	24	110	64	128
1928	0	24	113	128	128
1929	0	24	114	64	128
1930	0	24	117	128	128
1931	0	24	118	64	128
1932	0	24	121	128	128
1933	0	24	124	32	128
1934	0	24	125	128	128
1935	0	24	126	64	128
1936	0	25	27	128	128
1937	0	25	29	128	128
1938	0	25	32	128	128
1939	0	25	33	128	128
1940	0	25	35	128	128
1941	0	25	36	128	128
1942	0	25	37	128	128
1943	0	25	38	128	128
1944	0	25	39	128	128
1945	0	25	40	128	128
1946	0	25	41	128	128
1947	0	25	42	128	128
1948	0	25	43	128	128
1949	0	25	44	128	128
1950	0	25	51	128	128
1951	0	25	52	128	128
1952	0	25	53	128	128
1953	0	25	55	128	128
1954	0	25	56	128	128
1955	0	25	57	128	128
1956	0	25	61	128	128
1957	0	25	62	128	128
1958	0	25	63	128	128
1959	0	25	64	128	128
1960	0	25	66	128	128
1961	0	25	67	128	128
1962	0	25	68	128	128
1963	0	25	70	128	128
1964	0	25	77	128	128
1965	0	25	79	128	128
1966	0	25	80	128	128
1967	0	25	84	128	128
1968	0	25	87	128	128
1969	0	25	89	128	128
1970	0	25	90	128	128
1971	0	25	92	128	128
1972	0	25	93	128	128
1973	0	25	94	128	128
1974	0	25	95	128	128
1975	0	25	96	128	128
1976	0	25	106	128	128
1977	0	25	108	128	128
1978	0	25	109	128	128
1979	0	25	110	128	128
1980	0	25	113	128	128
1981	0	25	114	128	128
1982	0	25	115	128	128
1983	0	25	116	128	128
1984	0	25	117	128	128
1985	0	25	118	128	128
1986	0	25	121	128	128
1987	0	25	122	128	128
1988	0	27	32	128	128
1989	0	27	33	128	128
1990	0	27	34	128	128
1991	0	27	35	128	128
1992	0	27	36	128	128
1993	0	27	37	128	128
1994	0	27	38	128	128
1995	0	27	39	128	128
1996	0	27	42	128	128
1997	0	27	45	128	128
1998	0	27	50	128	128
1999	0	27	51	128	128
2000	0	27	52	128	128
2001	0	27	53	128	128
2002	0	27	54	128	128
2003	0	27	55	128	128
2004	0	27	58	128	128
2005	0	27	59	128	128
2006	0	27	61	128	128
2007	0	27	62	128	128
2008	0	27	63	128	128
2009	0	27	68	128	128
2010	0	27	70	128	128
2011	0	27	71	128	128
2012	0	27	72	128	128
2013	0	27	73	128	128
2014	0	27	74	128	128
2015	0	27	76	128	128
2016	0	27	77	128	128
2017	0	27	78	128	128
2018	0	27	79	128	128
2019	0	27	80	128	128
2020	0	27	87	128	128
2021	0	27	88	128	128
2022	0	27	89	128	128
2023	0	27	90	128	128
2024	0	27	92	128	128
2025	0	27	93	128	128
2026	0	27	95	128	128
2027	0	27	96	128	128
2028	0	27	97	128	128
2029	0	27	100	128	128
2030	0	27	105	128	128
2031	0	27	106	128	128
2032	0	27	107	128	128
2033	0	27	108	128	128
2034	0	27	109	128	128
2035	0	27	113	128	128
2036	0	27	114	128	128
2037	0	27	117	128	128
2038	0	27	123	128	128
2039	0	27	124	128	128
2040	0	27	126	128	128
2041	0	27	127	128	128
2042	0	29	32	128	128
2043	0	29	33	128	128
2044	0	29	34	128	128
2045	0	29	35	128	128
2046	0	29	36	128	128
2047	0	29	39	128	128
2048	0	29	40	128	128
2049	0	29	41	128	128
2050	0	29	42	128	128
2051	0	29	43	128	128
2052	0	29	44	128	128
2053	0	29	45	128	128
2054	0	29	46	128	128
2055	0	29	49	128	128
2056	0	29	53	128	128
2057	0	29	54	128	128
2058	0	29	55	128	128
2059	0	29	56	128	128
2060	0	29	59	128	128
2061	0	29	60	128	128
2062	0	29	61	128	128
2063	0	29	63	128	128
2064	0	29	64	128	128
2065	0	29	66	128	128
2066	0	29	70	128	128
2067	0	29	71	128	128
2068	0	29	73	128	128
2069	0	29	74	128	128
2070	0	29	76	128	128
2071	0	29	79	128	128
2072	0	29	80	128	128
2073	0	29	84	128	128
2074	0	29	89	128	128
2075	0	29	92	128	128
2076	0	29	93	128	128
2077	0	29	94	128	128
2078	0	29	95	128	128
2079	0	29	99	128	128
2080	0	29	100	128	128
2081	0	29	101	128	128
2082	0	29	105	128	128
2083	0	29	110	128	128
2084	0	29	113	128	128
2085	0	29	114	128	128
2086	0	29	115	128	128
2087	0	29	118	128	128
2088	0	29	122	128	128
2089	0	29	123	128	128
2090	0	29	124	128	128
2091	0	31	32	128	128
2092	0	31	33	128	128
2093	0	31	34	128	128
2094	0	31	35	128	128
2095	0	31	36	128	128
2096	0	31	37	128	128
2097	0	31	38	128	128
2098	0	31	40	128	128
2099	0	31	41	128	128
2100	0	31	42	128	128
2101	0	31	43	128	128
2102	0	31	44	128	128
2103	0	31	45	128	128
2104	0	31	46	128	128
2105	0	31	48	128	128
2106	0	31	49	128	128
2107	0	31	50	128	128
2108	0	31	51	128	128
2109	0	31	52	128	128
2110	0	31	53	128	128
2111	0	31	54	128	128
2112	0	31	56	128	128
2113	0	31	58	128	128
2114	0	31	59	128	128
2115	0	31	60	128	128
2116	0	31	62	128	128
2117	0	31	63	128	128
2118	0	31	64	128	128
2119	0	31	71	128	128
2120	0	31	79	128	128
2121	0	31	87	128	128
2122	0	31	89	128	128
2123	0	31	93	128	128
2124	0	31	96	128	128
2125	0	31	97	128	128
2126	0	31	99	128	128
2127	0	31	100	128	128
2128	0	31	101	128	128
2129	0	31	105	128	128
2130	0	31	106	128	128
2131	0	31	107	128	128
2132	0	31	108	128	128
2133	0	31	109	128	128
2134	0	31	110	128	128
2135	0	31	113	128	128
2136	0	31	114	128	128
2137	0	31	115	128	128
2138	0	31	116	128	128
2139	0	31	117	128	128
2140	0	31	118	128	128
2141	0	31	122	128	128
2142	0	31	123	128	128
2143	0	31	124	128	128
2144	0	31	126	128	128
2145	0	31	127	128	128
2146	0	32	39	128	128
2147	0	32	41	128	128
2148	0	32	45	128	128
2149	0	32	47	128	128
2150	0	32	55	128	128
2151	0	32	57	128	128
2152	0	32	61	128	128
2153	0	32	64	4	128
2154	0	32	66	64	128
2155	0	32	68	32	128
2156	0	32	70	64	128
2157	0	32	72	16	128
2158	0	32	73	128	128
2159	0	32	74	64	128
2160	0	32	76	32	128
2161	0	32	77	128	128
2162	0	32	78	64	128
2163	0	32	80	8	128
2164	0	32	84	32	128
2165	0	32	88	16	128
2166	0	32	90	64	128
2167	0	32	92	32	128
2168	0	32	94	64	128
2169	0	32	100	32	128
2170	0	32	106	64	128
2171	0	32	108	32	128
2172	0	32	110	64	128
2173	0	32	116	32	128
2174	0	32	122	64	128
2175	0	32	124	32	128
2176	0	32	126	64	128
2177	0	33	34	128	128
2178	0	33	37	128	128
2179	0	33	40	128	128
2180	0	33	41	128	128
2181	0	33	43	128	128
2182	0	33	47	128	128
2183	0	33	49	128	128
2184	0	33	52	128	128
2185	0	33	53	128	128
2186	0	33	54	128	128
2187	0	33	55	128	128
2188	0	33	58	128	128
2189	0	33	59	128	128
2190	0	33	60	128	128
2191	0	33	61	128	128
2192	0	33	64	128	128
2193	0	33	72	128	128
2194	0	33	73	128	128
2195	0	33	74	128	128
2196	0	33	77	128	128
2197	0	33	78	128	128
2198	0	33	79	128	128
2199	0	33	80	128	128
2200	0	33	92	128	128
2201	0	33	94	128	128
2202	0	33	97	128	128
2203	0	33	101	128	128
2204	0	33	107	128	128
2205	0	33	108	128	128
2206	0	33	109	128	128
2207	0	33	110	128	128
2208	0	33	115	128	128
2209	0	33	116	128	128
2210	0	33	122	128	128
2211	0	33	127	128	128
2212	0	34	37	128	128
2213	0	34	38	64	128
2214	0	34	40	64	128
2215	0	34	43	128	128
2216	0	34	47	128	128
2217	0	34	48	64	128
2218	0	34	50	64	128
2219	0	34	51	128	128
2220	0	34	52	64	128
2221	0	34	57	128	128
2222	0	34	58	64	128
2223	0	34	62	64	128
2224	0	34	68	64	128
2225	0	34	70	64	128
2226	0	34	71	128	128
2227	0	34	72	64	128
2228	0	34	73	128	128
2229	0	34	77	128	128
2230	0	34	78	64	128
2231	0	34	79	128	128
2232	0	34	87	128	128
2233	0	34	88	64	128
2234	0	34	90	64	128
2235	0	34	92	64	128
2236	0	34	93	128	128
2237	0	34	97	128	128
2238	0	34	99	128	128
2239	0	34	100	64	128
2240	0	34	106	64	128
2241	0	34	108	64	128
2242	0	34	109	128	128
2243	0	34	110	64	128
2244	0	34	116	64	128
2245	0	34	117	128	128
2246	0	34	118	64	128
2247	0	34	126	64	128
2248	0	34	127	128	128
2249	0	35	37	128	128
2250	0	35	38	128	128
2251	0	35	39	128	128
2252	0	35	41	128	128
2253	0	35	43	128	128
2254	0	35	44	128	128
2255	0	35	45	128	128
2256	0	35	55	128	128
2257	0	35	57	128	128
2258	0	35	58	128	128
2259	0	35	59	128	128
2260	0	35	64	128	128
2261	0	35	66	128	128
2262	0	35	68	128	128
2263	0	35	71	128	128
2264	0	35	72	128	128
2265	0	35	73	128	128
2266	0	35	79	128	128
2267	0	35	80	128	128
2268	0	35	84	128	128
2269	0	35	87	128	128
2270	0	35	92	128	128
2271	0	35	93	128	128
2272	0	35	94	128	128
2273	0	35	99	128	128
2274	0	35	100	128	128
2275	0	35	101	128	128
2276	0	35	110	128	128
2277	0	35	113	128	128
2278	0	35	114	128	128
2279	0	35	115	128	128
2280	0	35	116	128	128
2281	0	35	122	128	128
2282	0	35	126	128	128
2283	0	35	127	128	128
2284	0	36	38	64	128
2285	0	36	39	128	128
2286	0	36	40	32	128
2287	0	36	41	128	128
2288	0	36	43	128	128
2289	0	36	44	32	128
2290	0	36	46	64	128
2291	0	36	47	128	128
2292	0	36	48	32	128
2293	0	36	49	128	128
2294	0	36	55	128	128
2295	0	36	56	32	128
2296	0	36	57	128	128
2297	0	36	60	32	128
2298	0	36	62	64	128
2299	0	36	64	32	128
2300	0	36	66	64	128
2301	0	36	74	64	128
2302	0	36	77	128	128
2303	0	36	78	64	128
2304	0	36	80	32	128
2305	0	36	84	32	128
2306	0	36	93	128	128
2307	0	36	94	64	128
2308	0	36	99	128	128
2309	0	36	100	32	128
2310	0	36	101	128	128
2311	0	36	110	64	128
2312	0	36	113	128	128
2313	0	36	114	64	128
2314	0	36	115	128	128
2315	0	36	116	32	128
2316	0	36	117	128	128
2317	0	36	118	64	128
2318	0	36	122	64	128
2319	0	37	38	128	128
2320	0	37	40	128	128
2321	0	37	46	128	128
2322	0	37	47	128	128
2323	0	37	51	128	128
2324	0	37	52	128	128
2325	0	37	55	128	128
2326	0	37	56	128	128
2327	0	37	57	128	128
2328	0	37	60	128	128
2329	0	37	61	128	128
2330	0	37	62	128	128
2331	0	37	64	128	128
2332	0	37	66	128	128
2333	0	37	71	128	128
2334	0	37	73	128	128
2335	0	37	74	128	128
2336	0	37	79	128	128
2337	0	37	84	128	128
2338	0	37	88	128	128
2339	0	37	90	128	128
2340	0	37	93	128	128
2341	0	37	97	128	128
2342	0	37	99	128	128
2343	0	37	100	128	128
2344	0	37	101	128	128
2345	0	37	105	128	128
2346	0	37	106	128	128
2347	0	37	108	128	128
2348	0	37	109	128	128
2349	0	37	113	128	128
2350	0	37	114	128	128
2351	0	37	115	128	128
2352	0	37	123	128	128
2353	0	37	126	128	128
2354	0	37	127	128	128
2355	0	38	46	64	128
2356	0	38	47	128	128
2357	0	38	48	64	128
2358	0	38	50	64	128
2359	0	38	54	64	128
2360	0	38	56	64	128
2361	0	38	58	64	128
2362	0	38	60	64	128
2363	0	38	61	128	128
2364	0	38	72	64	128
2365	0	38	73	128	128
2366	0	38	74	64	128
2367	0	38	76	64	128
2368	0	38	78	64	128
2369	0	38	79	128	128
2370	0	38	87	128	128
2371	0	38	88	64	128
2372	0	38	89	128	128
2373	0	38	97	128	128
2374	0	38	100	64	128
2375	0	38	105	128	128
2376	0	38	106	64	128
2377	0	38	107	128	128
2378	0	38	108	64	128
2379	0	38	109	128	128
2380	0	38	123	128	128
2381	0	38	126	64	128
2382	0	38	127	128	128
2383	0	39	40	128	128
2384	0	39	41	128	128
2385	0	39	43	128	128
2386	0	39	44	128	128
2387	0	39	46	128	128
2388	0	39	48	128	128
2389	0	39	51	128	128
2390	0	39	52	128	128
2391	0	39	57	128	128
2392	0	39	62	128	128
2393	0	39	73	128	128
2394	0	39	74	128	128
2395	0	39	77	128	128
2396	0	39	78	128	128
2397	0	39	79	128	128
2398	0	39	88	128	128
2399	0	39	89	128	128
2400	0	39	90	128	128
2401	0	39	93	128	128
2402	0	39	100	128	128
2403	0	39	106	128	128
2404	0	39	108	128	128
2405	0	39	109	128	128
2406	0	39	115	128	128
2407	0	39	122	128	128
2408	0	39	123	128	128
2409	0	39	127	128	128
2410	0	40	44	32	128
2411	0	40	45	128	128
2412	0	40	50	64	128
2413	0	40	52	32	128
2414	0	40	54	64	128
2415	0	40	58	64	128
2416	0	40	60	32	128
2417	0	40	62	64	128
2418	0	40	68	32	128
2419	0	40	76	32	128
2420	0	40	80	16	128
2421	0	40	84	32	128
2422	0	40	89	128	128
2423	0	40	92	32	128
2424	0	40	97	128	128
2425	0	40	101	128	128
2426	0	40	105	128	128
2427	0	40	114	64	128
2428	0	40	117	128	128
2429	0	40	118	64	128
2430	0	40	122	64	128
2431	0	40	123	128	128
2432	0	40	126	64	128
2433	0	41	43	128	128
2434	0	41	45	128	128
2435	0	41	46	128	128
2436	0	41	50	128	128
2437	0	41	52	128	128
2438	0	41	55	128	128
2439	0	41	57	128	128
2440	0	41	64	128	128
2441	0	41	71	128	128
2442	0	41	76	128	128
2443	0	41	77	128	128
2444	0	41	80	128	128
2445	0	41	84	128	128
2446	0	41	90	128	128
2447	0	41	101	128	128
2448	0	41	105	128	128
2449	0	41	107	128	128
2450	0	41	109	128	128
2451	0	41	114	128	128
2452	0	41	115	128	128
2453	0	41	126	128	128
2454	0	42	44	64	128
2455	0	42	46	64	128
2456	0	42	47	128	128
2457	0	42	48	64	128
2458	0	42	51	128	128
2459	0	42	54	64	128
2460	0	42	55	128	128
2461	0	42	58	64	128
2462	0	42	60	64	128
2463	0	42	61	128	128
2464	0	42	62	64	128
2465	0	42	64	64	128
2466	0	42	68	64	128
2467	0	42	89	128	128
2468	0	42	92	64	128
2469	0	42	94	64	128
2470	0	42	101	128	128
2471	0	42	106	64	128
2472	0	42	107	128	128
2473	0	42	108	64	128
2474	0	42	110	64	128
2475	0	42	113	128	128
2476	0	43	45	128	128
2477	0	43	51	128	128
2478	0	43	55	128	128
2479	0	43	61	128	128
2480	0	43	64	128	128
2481	0	43	71	128	128
2482	0	43	76	128	128
2483	0	43	77	128	128
2484	0	43	80	128	128
2485	0	43	84	128	128
2486	0	43	90	128	128
2487	0	43	92	128	128
2488	0	43	97	128	128
2489	0	43	105	128	128
2490	0	43	106	128	128
2491	0	43	107	128	128
2492	0	43	110	128	128
2493	0	43	118	128	128
2494	0	43	122	128	128
2495	0	43	123	128	128
2496	0	43	127	128	128
2497	0	44	45	128	128
2498	0	44	50	64	128
2499	0	44	52	32	128
2500	0	44	56	32	128
2501	0	44	58	64	128
2502	0	44	64	32	128
2503	0	44	73	128	128
2504	0	44	74	64	128
2505	0	44	78	64	128
2506	0	44	80	32	128
2507	0	44	89	128	128
2508	0	44	90	64	128
2509	0	44	92	32	128
2510	0	44	97	128	128
2511	0	44	101	128	128
2512	0	44	106	64	128
2513	0	44	108	32	128
2514	0	44	113	128	128
2515	0	44	114	64	128
2516	0	44	117	128	128
2517	0	44	118	64	128
2518	0	45	54	128	128
2519	0	45	55	128	128
2520	0	45	57	128	128
2521	0	45	58	128	128
2522	0	45	60	128	128
2523	0	45	61	128	128
2524	0	45	68	128	128
2525	0	45	71	128	128
2526	0	45	80	128	128
2527	0	45	89	128	128
2528	0	45	92	128	128
2529	0	45	94	128	128
2530	0	45	97	128	128
2531	0	45	106	128	128
2532	0	45	115	128	128
2533	0	45	123	128	128
2534	0	46	47	128	128
2535	0	46	48	64	128
2536	0	46	50	64	128
2537	0	46	52	64	128
2538	0	46	62	64	128
2539	0	46	64	64	128
2540	0	46	74	64	128
2541	0	46	76	64	128
2542	0	46	84	64	128
2543	0	46	93	128	128
2544	0	46	97	128	128
2545	0	46	99	128	128
2546	0	46	100	64	128
2547	0	46	106	64	128
2548	0	46	107	128	128
2549	0	46	110	64	128
2550	0	46	117	128	128
2551	0	47	50	128	128
2552	0	47	54	128	128
2553	0	47	57	128	128
2554	0	47	61	128	128
2555	0	47	80	128	128
2556	0	47	84	128	128
2557	0	47	92	128	128
2558	0	47	99	128	128
2559	0	47	100	128	128
2560	0	47	107	128	128
2561	0	47	108	128	128
2562	0	47	115	128	128
2563	0	47	123	128	128
2564	0	47	127	128	128
2565	0	48	58	64	128
2566	0	48	62	64	128
2567	0	48	73	128	128
2568	0	48	74	64	128
2569	0	48	77	128	128
2570	0	48	78	64	128
2571	0	48	89	128	128
2572	0	48	90	64	128
2573	0	48	93	128	128
2574	0	48	94	64	128
2575	0	48	100	32	128
2576	0	48	108	32	128
2577	0	48	113	128	128
2578	0	48	117	128	128
2579	0	50	52	64	128
2580	0	50	54	64	128
2581	0	50	57	128	128
2582	0	50	64	64	128
2583	0	50	71	128	128
2584	0	50	72	64	128
2585	0	50	74	64	128
2586	0	50	77	128	128
2587	0	50	78	64	128
2588	0	50	94	64	128
2589	0	50	99	128	128
2590	0	50	100	64	128
2591	0	50	101	128	128
2592	0	50	114	64	128
2593	0	50	127	128	128
2594	0	52	56	32	128
2595	0	52	57	128	128
2596	0	52	60	32	128
2597	0	52	73	128	128
2598	0	52	89	128	128
2599	0	52	118	64	128
2600	0	55	61	128	128
2601	0	55	72	128	128
2602	0	55	77	128	128
2603	0	55	78	128	128
2604	0	55	93	128	128
2605	0	55	94	128	128
2606	0	55	97	128	128
2607	0	55	110	128	128
2608	0	55	114	128	128
2609	0	55	127	128	128
2610	0	56	60	32	128
2611	0	56	68	32	128
2612	0	56	76	32	128
2613	0	56	77	128	128
2614	0	56	78	64	128
2615	0	56	84	32	128
2616	0	56	92	32	128
2617	0	56	93	128	128
2618	0	56	97	128	128
2619	0	56	107	128	128
2620	0	56	113	128	128
2621	0	56	114	64	128
2622	0	56	115	128	128
2623	0	56	123	128	128
2624	0	57	74	128	128
2625	0	57	76	128	128
2626	0	57	84	128	128
2627	0	57	115	128	128
2628	0	57	117	128	128
2629	0	58	60	64	128
2630	0	58	73	128	128
2631	0	58	78	64	128
2632	0	58	84	64	128
2633	0	58	92	64	128
2634	0	58	99	128	128
2635	0	58	107	128	128
2636	0	58	113	128	128
2637	0	58	118	64	128
2638	0	60	61	128	128
2639	0	60	77	128	128
2640	0	61	68	128	128
2641	0	61	78	128	128
2642	0	61	113	128	128
2643	0	61	123	128	128
2644	0	62	77	128	128
2645	0	62	84	64	128
2646	0	62	90	64	128
2647	0	62	92	64	128
2648	0	62	99	128	128
2649	0	62	101	128	128
2650	0	62	107	128	128
2651	0	62	114	64	128
2652	0	63	64	128	128
2653	0	63	68	128	128
2654	0	63	73	128	128
2655	0	63	74	128	128
2656	0	63	76	128	128
2657	0	63	77	128	128
2658	0	63	78	128	128
2659	0	63	84	128	128
2660	0	63	90	128	128
2661	0	63	92	128	128
2662	0	63	94	128	128
2663	0	68	94	64	128
2664	0	68	97	128	128
2665	0	74	97	128	128
2666	0	74	99	128	128


==> anc/results/r1dc10e/counter_audit_result.json <==
{
  "absolute_tail_correction": {
    "denominator": "50652587834665256481288715261165274365691525470456062166701280661345907289962554523362379036153145299482946247344993083814355522827130777957254673610398234602823776226915026865754116058540678677064821896970718069079225558687368300035311570259996667440791776087786005383210848295259823098448993729788271849022906057463974744289981378817365632638067843523768766591653351586936881925070046759926001985276552843420637774113679006745106208094358361223268685450789249004082874577336083222266460308984720366485985640538600465469017015529672347953289219199856800365691848121304379282644927538838388710819869681680707472371160656601026859755616744179786885517719887256080491870932986518743001364196131420903662517110191283946042715404512950587259865891115021547850025408867149411913523545950342745503415463279197170063428807484822574560762868147954862528401874334522640051108968948791535584275779397273579703664358648039670935349319974301388138342568988548239217942819204796459652983824940910777220236263760490416408985812636032760866400178661087258089914227582064053744650594048237138677706439208167723017710318891803080368283004519454610202032164332075884103061481343832108673478794755657684861670112590548053246791447902411668059799044468152167942396772451152745562790309894707904215361970405563087519619938688139867474333015024051750061076690585722158218508622150587196254450224456694810512428056426897060835630412486968933656013382028470414992739771501365107914453607431044150785497359905233653798822761583454304818371615930967437878468052227082431624538551302512726420417478214620787724239696535613919079241790179500329833400989516826452859698130739243097755514741760754397182026323199746605442180064502076870700676846022532112763381407973859007543302791236325197552141774562853848197956598039557577429878394488523218688485371824555170238787277011990040490303482228386254754979215796166403715853333360855487850878782823296412980764523927234012687420115340286616261899583789903192392063888642046032300528718228227459981995939707413117054198781882820907147392597006861037725967864729351731550029676013991038153422115528217889167935871133421615102665013551709534308135555640585340249196607884883081375158061815059458876554079495396649349919519025922260625685554477677271518883640080085970976673963962155570263303434832683109411941279084383510745645069386938579867796924577450578452775352853369923691169292465194018516175408436001800760587330741101572952582726731571732660659438797957188811321195517681635416149830648325306602479489377048750929062489835080287159505954191424113410774837366222020504932630389437148891336840202628698224812120125882879419644383394340251667678864704048533687892312997306750287400385301289132784636814150215774908489815925189477564490749568710535011356134960007261163022694686350046479095999912793573408338490640339359873878009629160132720911615518970610793808510947231991640898133937869902161650126433743902584419795344959368638923951311871847153721815994714712506378482834064082070654123112155377230579438980022752015519535299632625757285939381828646295437290802694168937170796568797852501159178278330608451351181759261321794117161963741012423469644185640244478740189921887988530163918121391577883771663152085797616610445923163336845882775821278689438612869261859573378611989671369444973926837989116482204002923638351294026659858796093366653885994987607063483779045267003696395610276690399795181468110529934766723749816693653907467601146211302950660390471108602732345407791042656445410392872366435548502321418910996233558596005609247859346515201045962026548692323675178952043367262251780791157738424752176890063660702153434360651316319020197583846527537311091285252091817809999878082609000339351882812496977986684360640248909767015199844808676481943110852039295789469623001155768998277795405288949677395900425391948873037237000250546192319256565232902496125132049270691163886723553611438413058905467249076408414570750643205877002133958752674544318607317912519412639608453421769589620275538602825595094105709036674596152431797357068738355020568432420552646134317920235932686946906599834676922066215574731447171405725333819496461314891705788516101832497509365263755266111913628330049805045233968158903828263455400550971362483110220715410804450663691171032363981060185380685915043011050430410532150234079954549344742345176729964089080927021909405365703134336571695742041375338287431055765955282038356837705308094369952689818149202314942986267580924325809533732447604972290454626902768623871673511958112689366157032668710217441306858628764678043630285894115886374345449530528070929044786628661355936559907180888235575933061332127470801854855120050502402352218858519239959831089610467256047746498305249023056855734713997810127279850958818301017202908422560770980120934691404675677225019465020888851490923349999256118432949055141477248537393827952464005853276235974402956001250958501872259063495166310005544279236921582888164555602689386366453183319040768763372235287611886160026867065727258287267804008177908086271790950484648646193387101706423858800775568146167024398678329371052615624818727018402405204617403755014831068085822584069012475735604295741323735236354694949877512151981810639212626230354790291130563942840808296062266473610840536300325739838961913603646279807564066790218631948878144830725150111709363920846315534065201703983144629472625788498098658385801982542766788571008442675510076707256202529891081342433869455878978080358552916243616716941121533770010645149623683012573481569094976843992562413630085422975168886354098198266614344853075842144311283309846480859203508570171407045952211857976204373250667764782577038055058051065660662213647298615641194010093434707609869210852614091943288984772434286507799470810088041586290784041613793072637975355761867942929835106834404837165914401523325629222947260305327710401534247070209380100520642656057755536028750729269225836833976504755947455388064386822065127748715042609718979417484698898958945205112921754172502631118634121399700320321693315829872540382828824183106338731414594150719576896776917891707278196776893983533397294048171953261601945590010026112531102536116256149123482907189472813416286567433424118597865042735878827187459178994121014729004549154172450385206073419136827070236951398465595207242859191999403612815047199439250720361773051990035915861017990535082451660382502629793528108369486283548134985192241453408423043225893479489958124201639164367489184409721727781436596514590033297363698918928467641784687158611629991820587238937159297432701063099644020145622362391391905549029864035127326558802006612516980839628089021930862889494786349333020912967220185124752144833954668418270820509758758592424214766205874837866889839803469898666576435633406406207353893724784436544500565389375784615610187875286721300561061591772558217551969779531515634574542980608228677782143412472934719832542820676216255726668083305212620699033520519858437545490770075031755491165100702103367086826683797436850463030821206919045107905494201623865361251545038594798118345348599310366515549879086714679145754565012624362515597684934196024342724745018781112366642062659953959136077522993415852469074247159863101922635173711025918895092858153223948649508860900238803192103715117181403895214187167768622013432320545506848693361979930971030688831833260894169736489555444179179850295831539665919857474699910782216273412355266794470956831792828961282534772919619010775862856029631545746138169654656716688906832009331275630917426280474847720154641630596847861209242763155337389545548808229860007165941414370635313152118146783129984823400158739955676415666441029407010460326681570727225320876623126092047278516692328172177714689519354442636413648294470277623986507784468934430454489156230521435446451965304686032581417395866660770139743248727336776686707839866117505723212020237207371713354759105111484748605702321323342212645851476093164194590840881033906416426573679391239234535072293048869678437552558556833461631362757876966116112637711555390027835805138181218377260355434925286757930055566101654995771635674846782515658936238736664360512554124071627338406522161217458800108065485447229499591819626046958741187752366492651642995754300044663174124111486410632759651778038321404776177120383164486988674791981716017046657961055798067886762339852576282082400311627975847806071408552768583848153100002729777387973271345996000911475545455236238626927708258495914038293298479962068581168968223276822752206922424669656764620142522593165166298063260197299473795236492279485006763823595731738010623299838827162271465847725138023083264448770708458100429787854413650728796664086636457006427258716995234089709661592299629684113807596064909213869840274962699848896296855544392144761153986985496025946969380294195175299837556492160964655636577436781294491487087659778059843143509174171476598326135003606007318266507463992839554445711453646355153052472461645578406209587891114517699476677988238700684369518184518747039365024996572292069322993905958984398394499541878815402409470427115105411412820019564306122660400895002186012476781678050215170234147698259833137456237318013258093862551538659611399564475295694407588061592143167344760341106446820042699431500887063200376186947330785825981108677863696567266240281222633169100206907390472971370429461329358404448791401601060277762299053114767301537486776790274105558645971908039197098694645463205589421479202567889770973923607708034466725170881671136499070656391104285951791959054333237252400183094396521200360896242150592097581561075337512494334881364293522558706786404894414827414066709009324147646199842070264133816402411207714830806656040041473472354148135750841846804980344803616670215749464013494595236023234848463141236389531842090191596664998384908042056815860441450563795299247577028353610002514488140506749095478134647403936524000062817159637554571859162166734963628858113691648764047706994670081687520115789727579956314919599297481270072204689857760574106594046500572798665465086527208258329245848300216291125536246141049083185796172430813521946212352450684384963794721101959911077026560448884732963095515846654816024094700866789314075166626519910844681341738405747347719030057787664296922116078938514499123172520937951125279319572466631096211281496886461864427930436316349059157955586488522106792013893691511469187097379226378334576783291329638481861608220477636006353488225620870444320194383573155530005464844075987154347738259932149462537673821320886210498026837092511598226426845967567823202514273686515537053712280238400333023328967367923669256147561235332158210698944949696806752672985694961705825654140943349965484029468154503033158652813253142387807506301036251484675743407025164551056737666550417806234582699940599293955843398020805229573503548682489114340286361738876990105065830100074277135512582228292501985674522647862882939336798911391089367258298066370118051093323708756231724347087415075886416904354837517978342524354951841496543793401092438500651153474801399767914795148515662211841916150471931783220182388592000401048170811016284925496434977595552900167574176640835981752281645165742621101795511007612117960549719418264260229982984316582852828788555246976698038450770540437781019238750446591946518867645565643446690604316727351799838382803145161852571781368764530564027596955189365033767778202196124419275049989689647619171691821313492522043382487354791910443694296567172873916238715846030989048101899660502706942651783645001113661538529957320856083269811679772264805849827878525969241605984563458991173211764902721139743126568437831613247726550409477874329229287763556198671350326382681440244408126688774808696074800836622072395706767913496718626597386060710939769791125509388545783275423965895297799875698887687591336456669210963845418376029788029474071145999967432886354851261172774530121239036735394034547397879378302477422657415805730054992762733538960947407771163768120557089173705969513642682538725282261881382910336396314424860110862382106055342961240807786966045890198662508417345276534211331077922375602084167617179288872435678329328947272122673929854525973387064021716895706951279262278455957669564070914142150765569033016465295175613172323070803907863902338050118273438621194357596139118727814136232514914153893060192886515507332370964938302679015864563002739812320442088908195872485677327384400652333469303087861211272889723961750080717594688016418011613583666882870497493980430585619981033465334015575863341901238426272492799339284378277671276940242086012114933919044692056746805270094076228555196865459249842896532286092110596643770827296731764709947818500935899016463849078850688484761509396811630466581391992347317261998136604511623057584050947680703187509890811523346447332884195481193494895046343664068608268122053876160928020201080369443242386792726896958672355738723316751523614776163880248602426700266145358909854735918058159400344871784989626499235080459616870646846942156452578320405955701670818682790574397489007592932086801363884977043591514384598217846528330470922961139869311227046515867387891641335082369106287268994514565537806981132049805901529572355034788917427038874110276244243670988812242719096999153803942020541044670570505860143349798559485970018405824281119970724433687084953426474671943248562262901789670873767765350895180455118605883290051615414489648475267279317229238390835714287277177648012731316065573569091959578815123394616465928929001209422365328327976583316825674218004903995483946272023377809147986330111928744741783336955755746134327044173225386325548343603836592474803272223216527782059330664642577929007660814363414430677395688103472026934819454382423610159807639989966547487677202216522852209485580677135248032736174084744285104951248965083355527152444381450670889011264767031088595849102777951685235547352144312525831204622415612087849719390788857336202805821666355635896213861326037018219666500382664947271986572537532373732907023923126517549014521389050285659970898778453537315790403674980898665613418972986223996458282651903455761929099807260653902786989713485179578724555855173979024642716624200098497405593757057708043846951767287488781763588510303998334366195798714145143277870722611759266814843091934976498871498619520156439206051984645675956300305752708814163616913128217125963249320929306189692148375439619697741579293300294167811622581249586323846912322514513991112922726836737183449977304114473123567824565854509315751389778613513219844802812728873196332797750317877272550891073708732998909553279235735877864423144812718903914982343047998772811313465832383740816598424163479618451984900967310530950222597103811470791610562410983104091988388806424267684382197323366171928026134759531874076897176227027413972853506460572925030245306269803319166148978462734890904127192965378413843016433196828139607215616906424646994843702133341482572967701126880008276123688034953104495011256664917830723473278419842400106248063483033921389385449358782798065358777723805699210663464556379879520552491079055075164263005793347932873001745669911327168984549724736870608305596992661749705168726978086709112353964173191176143907833669388639808538821524978251017347567619988232507258083117027030572261725306118208636181299809681321477460659658897919501965403961763267575058516112175747222827291387783057091680479622652319465842196897545752432465585783761347811015115210349180453379458261298320984663422531701300290747479298511552806565201590373518169057979841129845081947214071691636010730457937427952983208819463789014775696014436979702369559065489480516840918676227846832442779926574137289761939539033729835315797516255475653801685456314525176845474311965964891539960113483962752967978296623837895538546074830927561471268468305037582419722833684197343114547418416459936573110372716474755588734841326756431616064969847497606069189152596445975490424708705033432617895947289004184774895368070911717960304806296520425041598235500789310004216191232223917827281896757315764247373626866072034565110782425393128913874108065062681304514422287622658891165088559159649641202977611580257659398303625105734152183572824855677402308364189510769755494827036990558817042821429464673532466349332083843156787838524120437657281743235347558163002166970236233132427064182216922592413572090969733252472192495808124512040893086126160684211406062674540911736333335641228250607574827904100481814079440875785586888237253487169023924563479366122778327370925464251716168348159218396450703313152525096585558158989901308474579636983411406374548546452703282409254246121316132677712479743277788114518429011295270060065616427949509993657625283476563886746658107231366400458200551931648651574791051349329013938876626372889045952326818935704585358598776569688995462008206643300702303370432417883232732213860521050514921769171814192773551346041019848477011686758427350004932440958513640372365160609548661800940768524634155379780703212315184174892249036185591995158670670059185255753071004828484641626349881320104327829703875103480286321903302883283956609457239090438350490109819610285250276283210500617937227386485018725952380422492909398909847085193166581706896841378646409458089329115602273022283233104106804834655693766604276418995181653054876209111402134810378528712158471594402857798532900573209325499151810589298488205657911184200031012596043829582694494214929350615984948531366428265619076496455886841631605745492093504403248959889008617887845313565810470967826086890931988972087506342866768879072150836410711882647935883987630198423001051922367845131628766079988354402444713644417686239240266917417751340236638442552580742634150735184487163055620551339222827600117346335849138818632835017307814915416007143688071671291227730544544435253997327481500680094529834146011641368107068083159196132137666894601709023760689221416043588264979945814834645807930103218866560761158668178631299566968354243511819038322306717785753481761355911929285526153817020410825110958952912946034467211919431350813035430581440678687567824945412457714094538595812389446187442341893088950383426876722743715228382671979540259502660566460931682107076278734150717454748205792523983000357469447897830334707970755667195319417174098492427705785496004030327045793509681926790823143730495214042269278151419279018885663583578333289089055267823083819347107603882284082068801663482940230800084010668593088499338629641244237457905748405975125912211271725671732132862852342863531560423157739416213001852266431558621153385849025117985305853408636951187549028436928122300990938488207375673807643461704978160735633712914438510150090656072060614316607030425618841875503941788331832552594329922835319519256350106881620118208152786599824763099442360941102062112662633559909708015651346461960104183713263957515451687689032901614277315678060146539958200006656156540661630618196276580085783608848004213156146260154534454322002864655749735246395032381132855760659948986592424036212616501613832141415860331124307833546250214823051822205214241406435778119633261871218969799467229483125709117182630412537988110165432588494267041501829182817129682998926875692609064748776693806603802927793005980514492829942345524812715382380756271539143331624408379930173178398354218800236248871441621929943602016074459754551767036073885759221381780538619116345542462216370118717933913852915503476391097130637553431192987622324607036566213549907004630032481006033386729081007230994973420913285044153260301516487935275781231935556640080964557077818817663381208557414431275411304882886798010526143405342448179548592272710863581192804600250554669801230787315343802965515733729554374021842621026659316709962242713783613731734097700113381398019803913883313164268260759546256202341812412869247713842420105485157323904098500737694876018010810576242852231273032083699869429606683042241780836699929916160067199604584454964920240080552382519618028043820058226857979930932938419656912994138359198511529212931129648780826201284333013767393014442319902542275067677876544541978619592209385046161050014228978049493919147571627191179277068585325433465854091131174476030361052241312964256257627894396940740532329828390808958029886447567884863250233674079113857669500446345918242758997953368149755444584691438303153528176102330331112458289968664571760750428333371707968634924895117599996751924168632020570434692556389384547738492711597892591675475833340150867885751769716611090321273285439303929469086944377427360300620119639339611311796647392477047350180676722598662019022379476779923678673975214313535815239634846295759142012454392513181899701283041854551119635536899321501887818524466481730701176898900305466194656004769774078690457803349284186313115127267691016286516986652800434327663463400678485773365024458426093613034603672531874147762016867019047757403864181712800797104211713181968487948017172119067111108757690271537317931427310304061932516230669202991262576349060681046733250997931875349271024209811246905495470462997984781663658302722428557545269602363637167408920750870515014539002378717877650762409967008444614185683381633830074596149572562502815139255868046117285966336999358429053230229861345055324846572257348169972405000029362145250365269100721600603785212709752837491996822228556642405702273792471640418202512692568165759349504955570469207034779065712960673585686419712866017934707795103189880293346441598076983872059425531838465977405244582818972976960225765378061690576055283987061441350769308741046792490643621735001753199066058150287524192660498007340202461972523953650368218420602782631081031548365732478409830330541437234439516391191004059382083441426733243490068400252382418748595066250104459608541809553656306681167865334747458854207716129627077879026413448260471718526653913911751796512394739502193036388100706075009995463399712831168459589377332708672403864175994930659247325537068986335472125852204882120640717512415978256401317606848335360007876352859192498455544869898781265312334828513770227196578026466253902721875491901478571920437966409011826453398582506570748372505970686321110031770219387122476000292530112396612814820874518136052896849182944561727894860319032380783836706392527873084793946863993174741774775517150763447597354181073402937530482841264722786571386153038250632029632428100816935470606986151243342005762757958643219636065274681782720166687040554535070378492543996416251103234682288705991357407739028879791192158201793724945540241398375516122222947138822926060631853842699443829077500440204896029883946123035515811541447525179160814848400229994242503426841363039362866249358911203460630933411357052086799581781769443413179463673406187715014555133664937874599649593188914628041736988648793470848136645565213044917701000840447219630247536403715683391382710597982781331492728392125687003875106999749140493429803821151353583009753577727929609158415906680386568193636763779636328822514848449823663031472220559303411464330101026088945962789602999586008387164444000844255782469990669524792319303879863497622395129417742393335680370985934096696754959679734781669157900551522397746237335272958780214997196371547365226508643904184742072554084951703743676636437722910332585480329609779704897288052263197440413176551800170895755926667312223333418672019369514786656581969664824745550420328259895518190335486627019202673880237497966783955888766446375472643439011245007267798671060263025582212301534998620677220944192376177488712024639716466502320706149295194411812720464434317022409466967667438033703354262571152675103598185948007156868121652283728536865339433586900126626491613886590589133637564305303552963453476334753093317742422830128815571453433373362677476813321512881538584154840303908665028569678999750076179561142325909210671714359275226750820193603124655183085865460102524355354342904010204204014022385803428570678482268026154177422561802532479002264824216000246778374655259290636680626859523362558410398930554780118904462676427043927425139812986032051006700363372727302266063909469910042458370342715930697287053909630247998635889036484835922145117130812431402381391144157416289560597259163196822843752119256938672076816334188062382763992156175803393638740105858438597038623196399873154122014753692373796925626620543812351571145976626716260937901675941169845035097115627352265436104488623512036203648664013366592248604038529340890502172775498112356541320340023911566300464922248597897209660539066958736369168206975480311008817572908931919747651787179610711488023223568251694923759440081549336008440670768564258737676720543335136411279773718072401549535590648496535345191780297414419720154504330323915579597464432335199494390923492673462925045146224014035910454685256170261903261581673312433605627536866885225154047348703888758846950187429660874490697014268821149348138130400798763703617381265707005490226373312790126238249482777753242559996117472066579276722599755511175286977236395987807370958801276874440541077663340936734682071195287456852211208930463390448999544534351388343964513141690542459873199826109597767122905804703368913413292878077948290949292352919910629490845269288165046613823627518878574655237510204442496719145835748113952186390162326902819291221416444557465879960794010678756369764494056741010794230264318947806044552060569545118072135049672858559193667088333327610932220721675518964410800162065869634280387295948815057861109484957461624673051917142025419877394584858204658268425712541035058345264802180325724764834013297051456435469418002423694457176826304379672709664354692174301838370523513975786176698461095321569236030197545713782577905898125628343285267551729081352643660960769634091330671911305549077775183696767114074839274480543038403548243174691567047835932521577374747113543126179348549716027343653647648456651669816225113259248048901628634893013863232253731386694213083783093035837324952045622639876795263972776691715790153261657942327442474543433985691156607540842211650168050355591844990058820319431372993991682935379743843266996256819535857426445021345834217916974174624998768374467522861829740199441405111248551436015931600802795535127452244104580409390264324302653858783041816706136245726076288079899476434299063816122216154570804160796985734102039205625466356739139031068291804236472043762220061864635947765461075535973488313370894802633962193036144800022977644585471453605316548711178023456780342667640625292913941073476453988521298551416869693729532623960774239847519789695604677204519027691227027358382326401319286833918795161681997010666471674706175658440162708112676919856640679427083061023172886026337923908459064077769957939459286546443184018530668548915418260593240330285974755496710997787109463665891754069627973034406913224289130802860624372820158706770006894868941055739823000846100309431734991284523141779845187074111518531729719900884937051161941029962951675599363828406637941263854757976171537533533494953987029745739375381660981177766062350653098055550048820889679173421621330263139203171019384325857539240401843791198467085076467563535774650252438631417308856434313567632054156202771726114895110703646001208027243484646040975060178748747505442026535667162573513360572416358846938840471323085289754931515645879694561525058225304736257732600091495184646571948976078500409312949637128268633585198985908911784422614323766260061016422645467059565200906984432444156768882852511870880709083203093836398030753574017424314073706072380028347144117009530210365552156565263672256792785011535780059808502993935723527440649397052381371247498666156020802339403915714760840640757431935073646099109507252558174347676249613049194624528445601021999398897370824656120066091558765820565068508727863122116665738074262239621953000966428862109969640940159221693558204860837717096071802639542798133176315127148062719673579660542267258143505336353427239950888575565261438088037558731792946740822153201261128156669862946521009947724270737049719173322807799107962747793933448223327363991038949369238895397383362279742485885420717207164311578605509271584454394784310741898484768820626995330130367600378198608879027509411636289868187543709629886765499271679765484423188968060047800185632818923896848124170083378465763134914349881519743183063573509921649805026737980781497001121411057055836450595849246168363274831734303587035376500061111520486370535454592301644501317629522654568990879739032030944961008192937617519350239913400585350748408949084165064642802382045248164138613719734423753840571763886918828458395024819061852153899020014553041549948179440026535144920790435830562482502094031301238012737072427676105491891825006951558853973645061753141133565345964596317044375939749441648193371270809246686256066674908053816168520836662919408147987296451993490035133904560719425444261789031302517575490719474108807195772216960565671786317705020982368324863779227717814701558035953610608851646542858556962287324035826513846305601716528709994900967281002198322736478499879269815737150027664031963438286865646940394740814501330477362892761673914180767891618387925453205578237139687199145943881532946977557891273300190461065853276595147673566476258080260424598515452396304143293759502960720691036201061428276129627748302354999817832455062705587045522910161069327034907690292165254364725700546606464458509067954176486777183435624345013251179519046989677063085100537732732982194078530738819978031272225667964919706230087710397530513067552774603980476564017905104082131250795532713768812051974262642873458050687219941242432372121589168572875933605704010861534141619017522178028243975710929062893426164425351979839305393181777741790696640691573992004233881148032048457897396221474259989434451859434210573387249471794780405363385888092198275094025246503595364568158487597206270031559740992432171879736909825359543999380945605244328964934793521254945725547858828661316436924683120763743080745099956518757591709668686107841972160263009888538075223416333118768747480573858393167912429333992495812100323373529348534069425915653900504749445298727356598812958764351838813252044157965652075910882472918770877024128057682871294119248963020989824888626633703278027063611324414398173190786924984227960887885249124154157175547817349577087062282581008510438033314591780922179575868924263037001561419127013451485287526314435493259951645652277217111320552225170215853727622004259059747039742184839071788665038678887275590942152142334679692902412083798319109376994842467945397073306831749954132665400277303233123153643616800466211424264839593632544994282989662954112824251178158721890498480904884554177430629178881532163899299483627872529805737493115558276361722211256226479584483465272885481712568994923390830458772229690065726544356692873967461797555709715284690611525514123656923952726635161187716151966656177904460346154414415689188461106175981552470487159097946541911485809447793145197669232287948362867141871975247124319672057269744035882699708909927533097185473515211464879537491785674921320359591053174174897641960175066923056644313905311596504411722128062545762942413261121175770303803979004308553408648779004400029884795246449274403139438732940596985400841544786311006039729988534589007820336069091557323508015641937793632623683442642934988422632615795256176775062806662481760201543291006795019547837259542743179760801563859931348082844252661354432029434963724123976126793412959447864689514643431846613791908225557662852745087970259472562071412024512767367050008238965184671348644097825719772372633493018612135242583028314713927560338964566432032972321376344657590601864473599682744642350239440170351085627683520683614339940271430402488043057498913955791403251512625603793326989636657554159276909312089927117946341791822251480158654990340005678177361753629928062276857118316147830362826725778285082281272374878602332707377202278195747625224462200426059393705625373647091894799966490322463262130523510032661190667983718481047377076140018566304945381889923469251012007073564392710651498713370413775090291279706383442734339671956299456900922906794168823033294537438749057191420470438821656473824669822607856778867761833895442619999644335334456573879471499566861609752354457648080411471050559194181938018674681008887176964243261975107436779960867762831599768036215764937209652472257666855773947490004334366077008349785634126895577742199525170859388468793566628194991172925347489151505659566641805081539614322024790790582193263960654934667176231406035151240531046667966149830792934804124447899108627496101559454355252768000352523320279898736289368640963552662995488902373864762250134826135601796405166113431584828322201581573965260368764038047561177049790968226113657955415827543743464419403168556818693392708356804690957727801241333358539817110238234374072295288900121311318580265615481070562578537551371015508013762874424933454259570194407241411590415499191081444111443336620074230837389059789624827352506552050392655423621313721925245059598163685337851796523757238657251030039505415863098532325104736509618951121543498885599358544909424235762562382237967186765090375440624528493603269464617196998153049009045693989093384487202224029055105570028749650874147541134888620597749390280848999819373222623401026305052697485559769071492102049602420099323567738724460532388148308401078784489178206912126564606164110757687441009652217933951493487586375161148319817884676687872110211816628023290160048047202921687856329360752432947898635896155242265639586392091883535012168352170615320639081074600571560075676766079902175271316199750589849488387061977306908484687647481931776768468437387092978280216444485142173939829777372853794466647776449876840822034818731622394457926103447487866131140648343409776078759199556448989764201588851277137367163952677264479675556037216865144926785530520477712514209233067061372678344341587785513149654167864426378594028953554646939128217770859066511886498561623700401636472567578833794235187951336860812960478520337119993792933100264080754563072656640569068429380372174924620935054085050119467412991439493562913601511394560322104861579473095265786080278071670225316523830059234196130763458567433587988429684355626392275234351313795938669442382861139619594909532624589610657093346506135873837914916083173990925660681790051133461864353981760003109344617114486972652560992198445106866131092146878053242272327162055718265161064826895131752664391991644404765244160438877069720929592633547653171041897126755615662128184661719825319014817923638748618110822650706429244387288486740125354863757305262952614383759594942549336486436545267007695187570640684565514154945922828363404554366927695079927428079035176368755983562304425320547665373883569276961266763619693881059713125566259928981586820813122405782179383242559020148809450989471779261668412970381808062208830578048059580244826501578079890818971178295361785344143222273410699519366949803273570819094641341601660379623400378481251859208688072760002953679783036488467996560703981520380798840120984805941158167373989195438538292541886924076725509472870507038749089886437651216257987768600132324696273240093112903877132566559009573081967719432487430710970424380815932338100355575734504547754869674717384639047075435097620047331322221345862909925257801341124368199823934757984790969998068506327155463813144053580308981906454906573897177467374260055169947032767645708950381970704756571396975218533188661989017573272585221694614122392156112193748461856134032988805778173249698993243378478372725807998218587968630742349478612032863082730313757553687846386524896411087846894438767333394064592214615894215972027440593574003769445306579391590245527482824370680439875258471117992628566825168596115117129069016037052459676615316365617078895664834333851204576766729659423731482770398608707991625064003371592824341095740982976900160340479032043862447257747731132533426948526748221007442818685620428910672843156322575156535515882945693916466751724056100498943279177905507333657653693651035515141965787626517171271093484483349106903207896261979884148087633147029266878219350770690618122204490939250055443106084351930217416324842035821667836909034127993092683431884908338088815030472785766157152073480769054759086726235854496245996044496886059166434981446379605140296929246240900813298454576325179411213885971871908246571875931725298471475135096714833351182862193513163152325100711942770560202925499929497275398019736480421095220823519807717172861886616170336478599084628662173848369906290263892698024228292956484841982652719971307773359054348324181614528490967715562333579751399554330213136175415604222451187877499125446209692680211991214128432151790693849079951525155722288876560064464732971450361476892056019771694330714146214844774461218351841319318100322868666698348174111536634811757907813771739053564501276009677348592250246477093560681925774561071238946329389170701061292088460258032001215417571102534665750844889782511821608250472234379593225231585133082906209355878400829197960575604638980629620644074564437772679943311221396289282599866676872159569377262658395912634381862088688519439530200719884028013470008183646388445092174928235370398707385273165161993259800589401037646556957462388453543795091045596877917615582532672211947434993830532880904666952347027300616327033143344957833549157999049704103526063313924678799499190508253840229081523909496020936864819002754047806388521740224375895975625830035768190171756106367955289423346028251932517831242704156202452036096658035419452661462539006821966946050796666834018547392867135108627360334996462372475876713782507095935224710301827629530827996051638851692836410314964890769282883642848920923996451086520872207926110753971129077615964339023794585271897055617781294889797181984991641205847516692402017701373125881345903314467243767837926969059307515881785803944415317384921303407280754977574486423285326949227241648041108091056139106877752133347754685271573099271120802076188545065914301684099945848319984565705482137066298949731477495888047327549061244107685271976819074152719579186880447524784394645665139891412450867039992592450354151558862027776088263092298139390817146914668372648480282680928957699049081484065947379271941632145955034976900044178501804150058827509685048249763090104094629223167523409165601386228979264063312355356238590382962646001275078572887258792343516189447424479322589548708703194872516995184691536945407040984090441109139208182830144433891422153509234765634820630990198465182023613162186911383405219631189816257370060287231408387609692808602003207414123496308963292551052309096616723987089877722564302165344259904033575126751707031089054051437789388344894055757915754301983017394572403669705180710597507834455585176748366121356272125408703602766784656548825508053041059587414154980171517979019557801362429652057061743440599563401956329596830898585755844149277837330803298549725717598194668980923849315882776829278045704698459682346274021458273841470678619702780234130177557798103590585008796596445571004091052462361438030199700322362065287762311606487127836050566317951278550082696912447208742992221200076470704484959346631358638572796084368414669927815645847289417582246980358769084733037715338859732937508906446453032340682821349255695380943686374880509988927331868510117682810727256570977766444823228752550483530377220540378170813691883943956891553239839397465806205446815017385264397777452723860596899415294362331748995897015195907119397107722954596735098048905830192342403827646586367710373759270458549758587994125041795620635519826698190932299335476498050152301112544337813629477262383524895037635198489898133423929444647811635141481977155836803780083347450458834963987749473140784462791684323951054476619647288573235999426550872461191338325847729645466506372307865416091619321954130638495191656588594330784250942262626792644723297372828601513535804499511101127084606870024171792658787749291569816636864071311739507568079053451141586134261496972830913369187895162395703158655917938387073831125448487915152124181191163064089149478118212389811840609154208501932652489536794394724092319155720803038921967399261052801437423094402576453388424194708845602677044452632938913697024807766364034429940180242745065109881311644538004746742007002608924874834553680094319061110269119107851980878356333730342968942980325740485558958194478597909581208956378070187264140885738102343120078604151228729015227697046958549445699949800051747248278014756994801308798156784945303562221750278798590637658136836957111373027447030236167049700410082645684567087749808702305663771445693728850555959284516667745396183881216105744060078738114548169325981769561043182614476511813269987055553341753242156745410870747841347156217794668751709361677451802977085011685605948027697551636735592784209598143576868916368035085693230208422970882366627843074923684578064718528134921874427106972502468548326114818720570374566925824752744954300460229852913968157699565446656474153807962354070173362568544892679229209046422571992984236213656335575903080942388205411911145020818198657569861224068794152578644105094801195352780501348751246579585913437428215806689627550625474073702376121312375588572921734113973768029839810481606716565386996854425222337359952404201493718589145652173160327633913776228254465685366092400980274357163875317413602731483099254067082986239731165297005236232153336457357491860137795218989906631452692609442374816568737013262280625791528372902926146308593263938270363814859053452278740597691727998558448598966566736356635174087239865770017945876467019164405362108476347973684543398024986838535750481925654316994636504737589234775990603116721922009273434549287643631500624246347467141788882246456012482376386863673107951880825481701294122144943090947801839066036492998097731109737177049983461531429272722768537402423522969379144629424405475923106040843758476095049245780919824934423435010992611766865180682622234299634246024895126548393914951323795020751190345096097289485918482311750459666354991469846658894625745759234138162946247836145756307618526100085496616887982349260576512005567465592932628329697462339180566054799345127253199415045536593028487819500563712111645403185601569527439302663303390239228420178824277832944325620802150890880193112148966077151100980248554632482834120005515527889702995863862430940072750557006974027427140051251751273353529015000092301292319785282172731783189778090082180266018272610610262365479433158359020802455502236584022135682431404035475400109573898853967661068574628237649375306429340443974389704665094418247630534168666889880395244455734505691438650287599945431522792396463648218929590313397994672259063455047865915696303290996608967535343063818060236021554600116384206431638900172396386918079706522342447324219571463682021801793005364934908944564315628495462282516681833744913706407413869718158239215757658312684902811131722394795008456607722914827911892927427078899141861948900497759203915074524327468913995589721828244958698386069535108877944644668787770243829357856981955882532704440390929689662302837747869704229268881732962685093946327007609632042696052439512242488305614764821596103499815472662472577209642385486908619703082815175713036347384111931685528840426527484075855301313979189531446019613591391287199051813476020783801081227301612645530740842137987944087424508275616231175165065692243768621638424978552122865256136508750840993043831269463259052710104088690523375329977819308645695502996969005676373175802155298836951957384914073472791514928772151273650001947970531138065510007535872864199286617883772346750672109681211597973768653977167221227796068504599110676052946494961832741967716050388084793348318561529322490618887405312473750174255495414991212917103575353104754716945904526614449217728569398953687800320203426656102208918314526077670339082338171915104849688442428745388300037741527691285589306700593971628866440739643210294858802760715614226664598968029578745806244009946964690643074116821720390573955847136303342358706563214804307145936195747108878770786317480462424845507600382854933181224592806353591034666567409098736242273402351073323735973444119410893117426062950037052710568572032084038188946270445997917231759404891688176007082562714507922105237140352716879529373922818489466857651207394325836816167630059535329579554970661183845095746882494598221782074972824450196107776157211019386423671521076460808092514035470648715745207698330888056041833319967168624798752616773122834444458221323334888610244349046993736578049294147686165817203168632194546193642299200311218051519658786350209156564947798273446584158859471461564473320289944364787787622329047171025745682563433970082299169376726331047912059805216058227740862634344660282898572009961401322032243370310158913643585226297419294562686551996298938123877080371840788209037673887459151564083254173604626027054978907268467125809765193790927866156252817167568699599825386699619980378819726126887391415848838857519797980101840426064708904381917196918869853425925230470701432628265895203039615201200839642872925278244417094231743110440921353432615829379247278014297674061570701935448152702109057741114158155397826606929301164073009085768610929890156100016347145102002411982622371573581223220693036675570827692507926389216926778244456433588880069316466472041979446454603741185302235113578088392363092819589125503113228060068432839549697409807840494552600334906830460246626494580985471597546870830677628958585742836431857837352623352925056126876972584074333330779441278432669357893042475615574099780003978943932581675951061751920982689343618858783714295548778031502695122142502079264692863993335769948383945015283131909238523132610609169554127660588319499934368797113713499364549424692971049168853667634920400485759061204744825763413970043731462473255864278138169303302723761032052116527714407999195080215093700380142335220453456947683503098337358333939056429259395561505565823230083256254270586887136624325048734659618698642317118424676236983012373934983933887861801050406532826987546943592589675971996618979928262493155034159708522169046826980464266658809125900293885965838566369769334326571285654907720549228815636438149691148783093757935881883689472680144093612746876882701351505696435470239056482853508541723367662837403045884131767114598711502854302315418200005020364011607068577795714537921345498245515064788578947392762409856033349958168347891239305041686463680450235347987486322565451433188335953633882522788887945003885329265175444032010588032167110151299724521009620471422763824281081531186597099847154411908563905312240859171485553063397847485500864573128242129975172831156085334235811790695320024837589873953360382210699230692380459423757712095121382515974270292617767913869004304632561286543474326110525062694906465708808802645029364403969243164251282697295829929653307331288653295251796845355061004468636248798314374416692598290171682732171424341604124340921560720900622648603495806769641618537169047635518746877825570926894956847913619793090857316658531113259383834891503976108324086301268723727024763790164546663644024170673986015348343436481572492357478136732724015100260916517942992116251079887757161032121472656019047454647553405424557290126388240203567971324457299171709022764166545556511239893325153875101975333445379098275924872347644578267823199732446134742710638182197335937109353817147928485300633295328253635067341080293160511069761890878239354951009657820735866457837883634289245597038258033092354900027177092559634594208551504861328733193266300122035773812714914386302735749350258636290037462718333090290662927180867758151732778756894789900537559309008557140657767284482893146070665868610057594095641612211229513761258839939029692704760380490183328704883076460764239185974763885489243822835426886034001332412802388653073903819845811965009586478728123260573547869609718253515909364087277899730972752889210337004067973935214049797799970844195080824472302594483300456706730541795526139478327219341573722243162408696481418042932336777397002798516636459701804647280161647753913926449567929026583554592993988544106423456639240570661034578055694280871267028738813611556660492498465763052907449682337898738350573709049371923045657772468586953659611717186278230574678764685991013183235146042060013604706655247833348791621241711240511274505396230278812349074551380262366169907580143369211096239544046280816251650673891594003898069446977417852452064677397242628984624911776119071177322087993119391551972414066724037837066917476161317293867652653548174029044426016492653664771280655704068264468894904080850429401790334752441883471990164181511857160501993044715507988993687271287882832014715758215515960370566946772278068976117836348371941572823818385355148132107792530924791655610528859222863470718410448357632308407830989627414197559567680552855472098452391121896270605763538819644100952949512954023572409415072204995705176668982496176664411424785422848275374997658452032934057848090937145183726614597380892710444071578253348219176382523568724671279504749844762113599391135153210515182507815628905469438797663021351141665974528997928322407103742380289212126370210326264590159500772985834265768881836723695624241768340905483282507667678222573600388188028246424462139133309129817202544211938179506080013729324791135078983398259317094294849187329766616539053727783129361517352562827549701370299472434867155590579208840335318050881372708270755272199706180477240006414178202606136604265897671811330217190366313960123748154483983104008730234500591756873795517135547352883354030505840814579060512539234380297865149679658935544080846468094336927463567934137064203433007789580084401364664634862197171609932466380465962320749123775035186848792040116516944030164212635077843515101486930630230860105702064044931784001127497692775101183831324628746865187063953486950024828312760531873895181577878016108805439107522028190362628269407143094450565377119610408893294024231466801814311929422276357783547587554460569964244552705886254877214472416527586547129938319554247342319523862676117558832770382753433947291549597624787951550460304886654506920768014353862389265508591827758111884599664916582838978582223918365079116540680680182041150909632445884604766176216511868044157214072402712169335903193009267565333202046611607585521825095155565698699307345712093081284940950681823335803536324895248542289279961883821485071092258773737919757048209680543328508072723180306435806619401654661116064513637158748352095847734594240344581557954020456286283974599759145559820540165710749479356672239763929058345767065812619979858759027755930857360412915452384550506582665761437317540806835284642968496683539572689130318238272743426383523958895461805239131229608818697752427733559401441621858229108243315580751368542770614494285032003896032145028230931115280813135877945423367363218251794460457538985657514691006756881128997474700707537095455663458845553158096725249860404881898443005566692387363557320418935658080688764331249224937385880004646112317128360934328539176738791762952059850205850222813114451605458783493084869677949017689954780461917200838189675323896881241251579141320730249098652185849662430216397271007068420556438428768140058159933754838153534209749731216185140698664182512028207065743151080419382980232128669242102445370441217751408582637525990555163585197005795866892587664816759305992902027081359526289244020340128068836144565290062330358661983385772233892506727301370115740135180134268934081830072022277697850858825303830710686770840056954173672081856302625860222181932677003183431614614949965272706982412729004058546974157596332886280145191675513937079005531607145607163626770238635967541732474285689725818132143039738253232402335462486503971861393830263170766575877708079527556112663560729566948865121925088761467010533946807651161190085616004871102416952172918272819353885481377028738254427174098282923459453519155235418985865906185337906299589509160516595651472109550412723244079484800694916941648629304496119904580104365919886086404266426612014836562045823473174613969910131745856545229389106282665764094758227545102002816636293568997925008673375627018232885586615547910377243981859318831868255306372743109473132091064091256511343651607995729206119350354862977965440909466766715362354507640393698110973114280213065638317327155623442372808432564683037470594319141424083814368571276574413034404635827516077257966110873767314211385278135743725644173824634203455176498075429953196997788663541994062386499677410875679444257339066448420346984336063981252153448218459263174476138562855469852624182146481352586489639447420007918569910528719055749446948859442254091119690653961349644861358001774705747909310673233140648109754623805871647171795988604523164532764401600757205626320691553416028060649622411617058616742794011450624928675878186478585009999755274317194301800692992690880774913186625642699163111764614415532143195687877090145783435609704206786201397326703448158549302614240952776834240802001638776661123118019517418605605668085837059216151804902189344522948074386924166437228350366121730089279369481299205396242803511925244228469069827494041494054252990374314637024644196488561040610348344419379869313874606323084497748919407401712700308972806469929597722975358788335162363416298545349812031887322964442614031485432719811912930572507016093464616729742625299406948434253890811560138402463415343001306780874106468619099397827544700477822753304619710787875638678297893772565967520262527680358830459773186367070080884649402275225028339336445495369050896554033444829895071549623982085720904569261036420545395296151152119978611089748505952604772648168909152246278159897563072851201821014704937296889463329640433880555698838798458238625464722820762625567667323173911040453923563641234428143045521463164244079161750093221406113662570070075188195101196084942809494265493292792606646825317763029539099522764186864767572467950864674502153400594866990475493362554233095814505406656580005544584575029738579681772749114747978851493983059925457902400625538827481904388594180415255974454733020188185010293388242632477465612240620013389091063218257229849470493541259894885132963512150648252970800966856016685132035952387420199068520816142262087982112963161767207632016812077513531692307761297433600257214382316547455588455541621673370491158668195710295169999424915198323558145213841538835782247823419536628101542030987946937018479952126056895759983821072679043452011518265087228000099460110197247428410828581128078206671476989750150433422153431646721830789138556405841942863442939797204191977094800810413384322508668802734498118390188885654746951981156963003161564609725776300843441583389159935928107748435672448761667241102840800142114049870556243090872059350749811820089050592530190877395779359504667409370114943249848075204768562616163656048049721925336819151443830103512193543977863857851200808623543148664541393968975196316107181059397298866384335076869330569515502031484523444074456171515078650263953202012952925853167258372480015080047129715258118096261204881381123035599028282931103289375586815274941946527321189917224781153033603409976385291840801854508017222192180118615341310713593242374727125285637375714999263236940892140651300912334864145833360979167674875599788282294861110996432339997859094538961378202581175430250197140786888907356312543017562042604671016725456324904407523783834596292616290342761827329250749943833414221137085210680331634602072031173239194938280670601990465890888537822506184751524360019142792873047925352948520701131842436536232769744881556173737856194213864173470396972759112126774551968752264670227352730844470376240417059225941480583214723705791132384095840354552179208724009169999286340501889193675651120223847464192670066486759741498055089606832298365659627261380489164203482483470220982737450953392035819210124549656749991039967416628922642773309818158117816696116125653107468399818218354018432607437798260186266003568554991092215717733039925473289756305776506158743301144471430085477726816328822555809951176625627512492703535718402741095320307150430754868225578780382533539600727349702677805834761966614587044880871014234639190458511103496593728607683707266085624952748982813919105889310542473482017281824727774535811307829697660358269673082701322841374840841357631388364436731570008798243960262144652702714408633400779339192294419618314158148892212745595040716224710483287079180155286268513071378559991180523446489110354773683506721540341012499150883748843372226454515896610940715464929042229607438338791022832449794813631874629229321571021666998290198539355800315880062634309273937645963021305402939566743721141289609725576309385850626484704533862967414466918053420569766656829415121050998434281057039167789751900188366102155297873904402602892389939768386199944115537949497774750977574995275029007375332612932537963420174354306496221838649308704403640258763943095052996711896434070132244972531360215652661440041451051323056350726246293691500236907497077521911496527241354873026020063021540388569426906879896162344766611985812817441889387958767048432710235654806468004260977566273049361879133627786522234022717075721215902693937575219547259042728004927697385693468790252448464500134693834049685574683793039003946735615627767326552180680284565122054806653216203788475292796973485877104567508874332949445823136522034791948043087427306671691887070879659283958925817639872746752708694181635207008050501689114776719410145571775134245528078623224848195669028259094721558479131094559365749888187431913943122522404555975444755096801456847664859414998899077172872427379786327137320631579642748387725503200670150327332547096652394596664546826549595213598284195530206300305427157938162323503479008348502802790779188836258014975477496237095013344713578424161322322967798343272400713271127681738631325368830646150464679135824318608729763539862125740285831737928238097634206255912369953711608094937015765392865945683696843611864465892423517642078729992262616427544279939604803443746388986093176892909112014135411389903296331446137475808271574668779607524954570411400990394251331260848831571719291025404039144138672741412335238092052271317018790658226025437957450848870170790208248797786097162845198139253911738538180109367598700947689094935789996215244856104323974795728149683707514088962534792718875837496841051269076800195945634089780366446547334327453714165020322454223514337931972791219031340613998363861297213011989733498740541062211510286908402670008647238751873066525560759507190395415631161064780148146299551102024020090446359476408691509277500416745304545743209242178697412187975700440479911806948356427790626634717290494867816313677402610593797446763677023069400106000959234406220592338607757209801539131875355367750258011668228208288780078197804786221341863404698024396583306368374339006861562493816037914656679084509787231572266479498750778886354729731910343860228702610061928687763648751334953572831992650297933071162441662927555405694926565017791624639035834445674374990185826141286724101931182596401046852324856700476625320702817415970748568472244804624313535180487852030006733647358093783861053469594332542924063453956221946413251035776517938169688324061274686887628825018787267885494750202474426073095460795382996942232124112214156112661822785156326038329905534690650998838738391718097583159726918752860338076836978643419682755568178757820130280258999838348999772079999878935020950176451564312279018462784588833000611027396809121334690288087804246121022590688137695513564964636928872423419829786360976070404323279149485335094023603497685211525316477813455260581928464822105682186880232719621863605737265206241414817118299637467721462533897332622518792327935463963277836541366609776455888967917138391562140762979527924150720661516601583823712774384607681267043656178994103795461579405184195439409285674500707434922242613246687228011303959411918186611719413978869120595008869209813481958328637743370689926105828770444736303551161209188348723635792621163843743579128665829921076095510208764743505351697612869560719017854415748126235168295160973741013114078543906770848857373629609694789479144870194029496384544554583631870958726918813070598133221225673690363093150133480194216887899225352929070561893820340734358196639731717617376421781542166522755393316982558482732690644668541630450089210679025796773740744346746652310050365389851382277914928981412753162673711828749876895483838867379552058987161936694875287767824189051790819412443081650662051149236589454236454913588609911933927946979842476153174207977778805262848670495680882012639693432372721622986333762866174271760509596199833307557745653623139391234519781653307596761989456514132287144105977861092619345547229285931881620485926062293175634209684635782833330690105313580047349091351789121426163870031310873935291933869790925487448691788897744440471026992442160429110339137980920024087355730608380458138100709744388539255081692400868046580741751986616313964030160624714050036189901494267202946860880580551585304837623940982455114632931724344908642530564923372401521543303822563006518031018633376386585969974536890558996372939894547359061733947069740865299860028446123004355190106285807265066949972784360408171407136011247900122292625037871062623840935779052251687399862675186921897561131340738782905411565980928251717566414198233970748324973771469923981235489133498058959355450860237706388373109763947443624734256708875865967956467222469222051187944105537692291116977587722230327775234678981786805498844733262426622229835819681329923217531186697661214047659731956491228299384705677832428006449387667423872338713913858813990643205250206403197775436702073384685054844527904558135370066212518780362340713059753193176954983972632342615667604847172579753919741619747949523019292663378150288014577658472776631392960550630476665080545777378785603526234193995396737963863664108121749248475294699973207507698817398452354875641029930595798551710017772837528500574850965330988126771659672179547743153924571994816415174477581520790944053123162442930770972506720433218812467938630059260370017503950599425796336345443221778514875499168379931892475851683626926136476769315874243637384020180257838076090123347225975993900284310956324332516571433478416611263731619349361935432347971475491629064366875826349177260360122692115467349444853506429931758993569512053214272777242255064580891993861325701341127472891365378732181999282377575629886314058826216483888869988722559651077202365172275253352779350991804447829866542241611913683418964679872794919689025689971680049076836228931957454102366405926255728182802011132346204342339749442069385999417941315468871809620237093210348123821313862333358359073851851264605362130556964466872341570546710925081269546086550000613374331673736750237389645676527095194507228970925488477638720534323161529978121362611960665460235922178948220313075632490613341428634814105732442202117722269776089597745606169390011941775121495747148829228456918238312826851820594971105084965631379776833656825966588966732864214716909989711446741971404895367415996185730214548929561178925106888177056296062892724133094347145212452186761626903223171609459092292481611603137415085834035002216837022557180364377571155563529149386998339443849646532163748699642201552380553462409201958643689429766672382748087996906669757721866255693361144974986335394648850544708987226198156678873763381970473105960150671163353646744188841779215573341513220711710815807705199743642149847828108297276482842562150375066705907446940847211031595953690617525722611034220475169324336767265539065312790430998263586999551028030345031988370065199794927169013156448357762736086880344577638408800001451272865205134799016326824745008965498381080419050301114452644440126246763114380279016890906503385282730869720783951707905999317372729042918732690145137192352652929704071646352218394382513276959503412998036741581901920895147498603293978863834465205137747117864382203948959534701349466390951111307737201564720834336359840213063959536057068942767902218861768336463019774372228614615013367317210957982050147779825969493089384752352679359452498340487367609879578767995580166530119072390819464509969664228915782588222334220805428893633914945666062632635092083328093084314756815984079164286039498827589356144892165295631721643866427860806751603678123303954299661444908181280940728699233069675429012211628274173140394080065175101419915412340288107617918579016828979993715803897251603947464843679714724782101636109235340469130524769101142583782622127974548224512980204498052834654442834706441311339606317985723524661895523759257145054367051090344896504541713536728147561920997190081622899018220432668282603278464188565068820089370748662744528848423155607244164790058873132478760373480430069475130639854620531291922572786579808303766870580711869533326243409446920984758752219289048313652156464983690573249613699056665409271298210646585346922744409754817501585590739216459135952189232421497789888014722950691703288854119813184257298615265962274763347175308854229366110091077454802204959763377264750788693188412547262388529697062598544766548710374478560750593941536210738875352069619379848852101555475901834984355976573949350457671016644672525646217515680648579631662549593227580629876167973826539398010046471371837712210579967063378163201228015826773533848008746945479941284226518940778662036096036660874329114341413552314818376041760739445054065888488977234036577898108137325792278218369455562481341958138539038467675623366110306169254006992902861263174965294622805197058277245951558501880973100787006886700344495304496338881494493521642675797627042262972031320474701112299065993532613039102851652531259235203666301171951583373168352688829249255872205783670491452613098411543518792085623585171613594776362278658579887648223147694594974894587425934789200793786791054959386696826938999721769552314828239329958206686900041961789738138393309148677767821327411013909755563602219027422989017719422866819289717643826623438668323382510198545075915198742506837021845036625378186008270254516296213925932000791759011957868247769934827772521156556301133799985163295302654122017217792148676741133171414123929433148995295376274802394012732499700409698914349876226317277860493402728533050229500791793346215574170019221806303901802227746411880059071654795010785400925401753189434980950035499040721958963769559626516399537236331477148953384692361890478480241585086529199597771813825640149026281117614007766373210035633761920116414046121782024429333361075885675645115516097235887162580193655437302585539594816642009787526014925012686164458645744248478069465068178230860524776905675189636236452997429024900031476658800107742932600952977963329923692910671579669933892117713757368261110831633020432761495360840836559881666517698274784317975997448559611583623245650872528218707173580394833349217693984572784948800392633572201031304477835125048726258401409830502244789013309926084652795485312683367682063226078617468551479097604347801674987682805574078445856852580442306228152508696766312737499398254243168435043440904697411362289607735797623650236162938869028442497080459649623699147625829536819475108252122559185409640473160245109186427571377349840557092494441763177262742395382193585749520881340508589940671802827569221760390551314271397330351982973878943805574097018879391238983115208948897674085955963690339622529246033909314597388506777755066702564688766784508955918502186856020425004887989534150151814838285913653811306673637493554935565394189499582558050068971259654522524305795495362889613411473815513583235385204758493214584933717504332940491745678515426619970224595118609099570506146101231963781160472474171452289649101831683510783494063824423186385800595137203692051667019158118451338983574319997391414818427835701903957437272422036322727873717958695072361018899040308255409025904857947099261479894801415309460540964806115424773950040007964438836693805986367408781140833517991906224906240595914629080656440607305570931376828523778493281687335016226498187087248254566400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "numerator": "1057998073714611537934242193146992058113824134365970711982538929698944712164062048540472714752183848575144904543816641962753313202878294499563071660919891949493232084974991352832965032370756375901423012733121678268286082249769771714208863862500084843389654256568620332724313471847175465316460190549543708830765171841551303799817357739162769061698507890457830835564746083155600891283198378763066375511239833115790217303552338367859263193280694140379429970460822142622952249801178153098339153099282438968468514475495877698026234732551125170288864118068158879763774236612641161948636623480486753118348929716016196093813014990706898803735362009764078844388009001813021233521740117150071446544016114402437410696108629105961173084342759338989064507829249834884082845101820955012272623338552758292946493912199464736956522812444701513970649992974045130331158087457323514450673544611589932172852146686606713934956010172501497582603113617906522683379604053779164334299349335217493068692875115462381780096245610115755685726425432113624197410483325714165351033058833819394763104270120636288571090779865048888441849000224281746202186953899286014317664600590253755450027744557661514254434305317176583588964212381842329097081337159696385101542104344747771397617367495955497583035939288879219242872307371182956846581084035539869370280936175569627538943743726323375963840366589831933103764140085768988864105976773817813445434056044027985128600935285919951298583194775482741874043920164729103457303872241542268344988005111212857250084353075895178403242911594998562012160377051274261505453320530807987124868061707944996836353889355819383027634481162747861309050408257737358090412399308318541909010574170003011188339333650062238935459608086101761098123627693800437668301657735586142594333320602471194498741143387080154836797189337757101631918106145522188573723854585039534237631686648147287659998792361458051809253488884484745970189013925882890353480702425732253611945011576326579558662883538426915665983748447620368748285970286121675290107969675360783467927496627784931665351710833505815732331560842816425474853854236130102682105447457426175133602240329826034165455909328013744549005805191141028898773225928215879602937154269458926687672975192768027485174943005087306520021870918254335139787341473213002241343558266481637690073220648300154452570649846882114657340262223229538282414461857444078951629559926499585885820119659633338660786715968256748863091219358303225416069226658792368082248827030921942114626740137347281838899383269192287743044151563786695928541111525690734136627003634234881183522461506509065171753177069147570466891828897539283095605321807462501660875731056924338304398843695725893610117342647318545619742957178326945458988653875611561288322434128862743718809512149530169623841732273743921288562205278901672182674824904563557691470495463350466995741623222229528161045468488246610785620520920197179716108641444796022214605045370093178858985146560187193699235887181803049503161672689381587053643112702345913310935609153690543711365313446704282683356203479188359826096424781034219360544729214752492365798232926638616458342795917539466464213589844709326061098445143470572614875020821920777182316352812339537852962530754664866341538229718932400948425873948289187227391783942512199586034696915152373228919457676466495207680991410811552053613849194603794957366851574752787083667239335078321111468754166364022011552370101390743203680174619604898937439671335784344620758310287485898155719065920934339427658765714488835541306502420583492987394021371027826297884267905224166335548733792264255865125756032430871717069449073231788824065217157743016845313948512856557409144207594065513511281251788597935801562859816578860084803476094675378735415296170039322908370196717342935817753932550004258511702428972146932175818231663128001469486814893412196922650483305536398327521782402548696106781351492444127970273310620107225223002817295230208823521678001796161054510766673919531028520947472756788368798579230387744865627905053642770404169462451724298975819728534233655524264698031657200754695659388206054915110459798761197686064889191462627048768545794566891760602585006389965797866220840127105561003322513944642485645518618190630831515743228716921350175769312185655382502336044894278820583075763388645473239976787011278394664710776656713646514327779252979314673559605152219096989980217118700319191550317165690794697664854890689207204409485089665180826945965893298931459599616608632210604710601267157378411597036790752947695705048567664936468510832914107041148406685326265826447545489190131997915738767803781541707438413704513660924742762334109817408589875581276654490283145958636257173341355226849263515825035208415703025238580159170882618496565179104751752327933974953433482960446506512677065477225452201462178925207825423635233932257785737562964353140136312516612948017595518610517179399387202247424660728884355654044028026231215703440116310609729919223776713280205570784242238830261474913578887865770169934539950857652532392994050844217157639784964972277622235867102140363938468488641253136350598523992802797876111191245579227429284998991062210344117687944562634740041790079753044216277674801441817062176303176810062276957783256954655987130601772207689969390771834299378684279198063435163477649725698362268625224997764914866032204239106848725002577718091529495041907124925570670884234301250352995348924797698602089910949454848325265787932774336864285352955515983599984093039580983883838962788044280958224463703055365667301735591471081757088557360581413313786421049236049093401124666915138254239782974947037384644250516006624417931891709186105523020257807169480740442480966922972499470640283833318795555000260535780320390894249826761263459913230182861305547887097412371759338597913071718749037398165715250637206645893198620802825105033378025011942007496556153881057408709296278264025734866541316141775510030106808898476680054156256920964801774958356758031414222295464780706713322242447622985268942035763700624127096259524362417602452377266025409745261156138106175338193999870418474454791423278063046972400463847291908285549573396617565728478028485838911778160386797505951448554683921492322965427154802887334756361259723008248033738397761292955585637639854807752568635720646399248292079293851400560874713681114089722401860303427485298604496559775553077583779953883159742133324693429531609675488245061376241999332109840322558343468398372724106628973326089400448482967417344485346422839100681703232025855495460678361466216889156829386133064785316446403272894974836238621240102564836523072035689308637010166485967360617131220967593241549780827145449644270484754452189459941289463692017520909362126578637085689703981146690842448068964490064427166227593445093682249746097647355087213302707880346392978803913122304190928502712685074301085355025528249167698746629699667564258380273994433627246572748208607178933268992791278070510211612288688917903110117017903105609517964139711070622026610260036053784079748359441132934870210041315887439622897673041478175664010631854227966853190070292963610769648943481922109880011099808264586628783090765107977145218494186752538716217904703547588212837292819620627983057192374773162636833449925539607598691046300243534125159472903494335415049890119709473942007195575538322922854609688241282624055969733602347605330567774006994909160666229928019219213913241069225257534783443725738681167991453575237937254723969308296556138493669404861379893390124779355626239448887518952988416740032825869267948874864734595075970890951611513563914690644343157376391225194529589074644681507474360209785723373359201291547654519218498169684974976716365193431005967442025123269977379108756535337882669148032054997086322798842074955154362816324828254635949146381741209834891044917826058465585687552282134262177710850891064465258318166652493918251695335382489498325387882473310034011971768661785316630814261974866190849534551655667440001463058489864380665325630204099263586550416440001299603546951574681707565741655837315092331450030796382621618429324087546163245526380672840164997206064704151128799831146124170636896375585206507181484323473285776992905751820929736485785417915837897799143030309116000519292039643646797618071568594813591012627202395184972325373835256000386400353704730444755657596558772486357235507945390538128337284060295630150619174596817373748525522056186097148580762055578544763675455311098103785885152580601104224333813503274369129519120854636249283630268130260618855711789253653145527970094580159216089025292175512896344840115852367950512810155312400686528861378740597693547456056553804280400425308621199215191665693246125046018558324127816480910452022582464451801629238668390226649743473374146150864723004502785788683570626597864923981090312696613006072207373250380354280782941494346320622109847683142678276640455564122741927323974171321664484927630966845444458127253343384949639779945884570709021197232268773878274789803869550963660267415950221964238854389068512365254821304103132409405833149353261201397126376348577614100735719215788035666134132990371647651337238826540380652077276267156097354453155045191082265553450379013642049719667871527289616260406063059936665371358802462313593054540439673392770276455279347206581318051449405040830242154396364061033276281884905942263473208950148492473682283846888991851321694028343832814232608964273411004055180560928542780292990416297387038571995791453873578868275514787883334145885335186017962506977254008931689686344183802097440930566278079484310175862045705560394637421622706028787060786643343455876412591714949566583449381165841004131595222629011292837211903802768628769083562464970800393179988507065849121142705948127640297476902490474030236187780998610882388781824392654636118987555877883790221372733065243341408138052668191022969365599612686017517665911806916881024637935852928065926578636553761979078722477300831254684140523714576362420605057566436091408577826759181969232319803184883001660087916377781773618129072145518554973219423410178758621595536183311394953217192140225824514581743315238340314826347656082802742417605742917041274110353209149005422592162622525539653284856045008859287032675130947863489658106299095525924368639594813774383598941110105352543495351813019504224750784237794893231731310140359588874224338517362917890185177257389696637214756703029323578279887282356162472843672113765965008530094682906346144147611803881774935312636785904097754240938975973163696380430944071368047586031543190007862201844934347983693831485247632348521525465859274615888914779468436243262682299018555433793005427819038124158656251050649712396883421137347938192375768496681688992776659816731477268002169720788190352642987011542075457147065037790114558533856347611900516276772786719751746626451696377076083739867847542053674115880011258720137806121140182774659178811776685548537896298170092868140720442727667675951741894176205791640510980626382469438763474225296266111824204218461196516242383462713854710797460505389271006960334235007112148056586480424163597134033753556048650666928072335694541527749878206055424482529844963208441546172131112044082236749208384566870244784207082400195472277591740274649023159775888855377542206372987774797471666208211118222138070837460784685134949785042375762755347651072937258933296219303157867543497132017449371743313088820570358466596962528132935832580551754085737826932590562762713159633768607367089387157774389029248945899100704302835180530170895040066112047162687543420473102398137812625163388672960459032352517036490740699751634093929872328807550823739963648390962232070398006644839693335652865049898743104143439443578936098760098887368466679060484761880190940688659841325034650150573122780828667391043979523044820205566091021220224345368894038007042261220990748169609004024247179844825454503333933391979343505489304134186603291988874112395973107231759224401305363686169877018684704452653394230534714784202278264351594028567703264452076342263135552901476239512807002375562839292621290636928758814899519453904117361050733825444349173713506350955919897105847803105710132979216153440993418758481213126505411959583553178520373344868055480915249784156489575400642721033286600125442384972404368049033074696333010438044936381534854590767042307089145716745774282557604499268929502377868361147086365603522856908194865214960711844253273407666716009969346110111646104053770488707020874860834738165752117178420145649964888493800609484033043488078646188768520277234582300603714490963173607464230429183482902306461171098670330854496429530513603422421676715065612552621953850151316104648105921167264217589684612396530205746152803714319956204112382158018279100494824887041740418037627212184730144447079424180415662228291071022654345892595866212368366954346190774384416891743616412241985693986265278410428175222209707901440993148733830088647022435926504144099929241991236119390852013158773758305542400577270826500217221158588413773507255298616073458190196976855558803824589213848855626913084654005671741343720890730817538371012042461753624916764309359948565901599873208025908621616158617090572807375033708879252454451588191262615964126913782005348852592119291801952586183955247438624665909758547866088074999101467591560277850270985664980211623125377023459608845764006764548917919062412699647575030800506940906998033434265253193185641755013177386167986316738380185212127671999967937682725447452730060147484516256707852589421758331454753681268590422313137554519467200751418927184760586576792771114173540321697561060228429445756100903511935771875650903955787393295937503124280578937008195629438961575655960224996941802237303341103780872281714967150558819416048414930693380614903446442874401349433044896214883681653580624207825410945114760431364700473808364070342170199899619052401864898133006149503288279875291316182732125387068176018322233888306078098535149681613045245424479633282279578814140930550002113370958088381109931058308017547077379526940791911372600195785734558744272360132779404799434761791355174790431989154225976029925128733478796408665873498099157279477021690585294040153328920388423814620032361496013083647280921530378277137404437968656663386576765762316207660112716436292740660810366135641196321052559278070019180348375400918571358481714332075475993954092056051833833823503106441842766724109265563969631412455157988260096939406896710358504541350051513660184824250073772025210144881081434985165989638502161491313587082326764317790053324222626128938162596756939380994510111607208749568410470076081807226943916440769570911943272325646747698352592607080930365158710527848762842423743565326257544326105791434074500412223233872674415605678829899757786207788331896295987790490464438938504679748729294820233668647800110523676578804911799970394362765377641061987158902711389482858690629402005212406626525960935094745866028756481895721871891434891686105479013582420162737617449085508400581419695498099443140735553264561948186360424673400850995891889064051185264495109305502489188175778071479265192367814474060681143319772663656558533507561670881015516609306929081151723851834342336555977861749685981203431042036936779509691199874070217464677952774418625445194046996085520365338582873192115245406368008796206816387613526324467062717164967100395825509689477107693136922602415520587961729737091118572198842837792535153901657187667049288095679021102498355485641684558575515632041759170868672105768073096286840871150429347723170026339854861668976943778511679909289359079577594588798460001574641251198202686524712310243432984073733936632050541841389264519670654931496912533033914950758258181566437854613799925557233018551712075304705651740171256146119680692038779821358797296149091742245502637294776068887100563713822662884938739575742232810909677331574943777365250938829447551246106303335411531688252261010717546419489213829132653586044882738081773130412625502973677671957563822466633561841032298785430460682639122390291002510814507466542084797270428450036569213159570104691452689019465319793200620299604140937670376393026498121414717631849715950335501030139767906282318365155511694696084335883528244043232220149187458099547456442373588596914123798042626715000895443200482880543379372806742726605843803958452727159689546264692424655303188934523458974531386141028146770428490406560403183179610597418719024426627750668240278396683105853081514245008608271482633257489362457214936308250403202389652916513476885318271894667632805807922643043980212107285439663471048022488054479757494196546498604334832118959851742538473108817496557066767460828614163474971775328696627653218061616038740734541835812171154611821173920557404353483746008610450860543792526828583213263553297316008369383152700719162824216593747592150652368237648775717914439163462782221749439409825288899868256705026309879323949222975534973069348614065632336890539894602279362790063779934946836847903409522465334150362347279657598991379555208582644785302941585708198568997394716517915477178635226242903944779983403036113820532874117097419329395218238097911055640991242359852179232156098689540520533534766877455342551675693111612196591014283465477868406117675665196034805321612790280902899235636465818108059661086044715580461631036852866349705273276866014634120086184514067941333830059286961810320486411104888696973206474295431166760128167249149895298996650688000876255564816073290657053082682364189730411824416453852549512231507308042171966230595376224781346396298106701405035275150158950903324090284346646550862698475365238222323188718945052032570905362853842973625098020554048019088006777036498103803628454568251566862111783132047309391634407867043616728054400944464560012913268088919585196965043803811502262522113354903418234864432674313496310322204634253798856832433511514123131622878157989716742579675653708084227772133725297327471885017323112401305722300709947887699896792503014515109739008635391719223309899625907218416480384925452527597984490852962994880028139168107430185016876628621223806856732512987782124032585286276499166996034055225666922825280448350777385048813765757708106392516735786688731086676717938241036743226001285654577312083485873419795258606465289573153750846406473769200827033543570652287248246440499679534721414137453509645221655268754445204836753624037212805836894307207711323683665590373293722019105713003143974305670425358235349803200217197087197505828914925089378339150728037224817722004709250536838617920706130248009837369693360348761094418934945581041831612119478124720354227616366936369753367824964677006106827078983317698472038788860254383988367504334951634396805928275243309582305488041947787607009456754703450103425210281111013312250691253838835093626403576878058280142044159746226007265014314286637162937831498351836673724296223953985406273635269529335165681620086656901621193366480397300220296085894249901289300712592525495931560236955665232792429495420434159146005800014449580902402792016470519397392895373417759462443691490470272863914720609953700786092136827922809945314064779938898730049401511368277542337417880445643809026439443936293581994061713113005816492640093110916849863382276925228851182660757852912137485798559403823738546417788064859431386165452683349487952521940273120833920617628955095784517263301893783188339990620503136484894791328463555364380185384875746062262908948549328538515202873114268487329441303247335731914566820630492665332009145551938727531944118313258303375233694451710124861442243903851512270238391035628520614963183837716348259785180119754821770329553054864612422052496499583950022740403510754744956250836008187104562339656136724456116628985681672503748685345556573058973843075762864526408449601041787527452310348819525811462852805451423346226562202231362042852181812945572788846074229597547926762182942830998477385786227094173625941253590321690626789671703240875917745824407706829341716329458465076328072094264655353882079785179339353290909048889096408989634472181619248062525128475039577388761409852731673100778223857012129061436783228111210738715027335545697447967798220602642896888234550735004724564354888810197361527655867135333712469758433258627332908062692158060908401533306199223901841500507419005898808440741827812362490635793723515380089900254248603833182941371181068791070078341016754200020831295273302331539309611374351182953935755311178317833356393108374777873594440558010602019634828898481731298957993935301800930966408762846024461935416854255247117440298040383564573560164269817098990868502087547344231375144386115156564821740510194161255334127409360286393108309516191701467732874887867590133255315068126057608910124179885739036598369614412761621596167222792669871732102140426650044360875068644204785414967626059786020076052721542373246859119219353469876740301637266206494543648311095224032724912134446256191522313677265379586832268376404821525486000684938738696852353814389307794626934679874337752956083648621993306811315243876259591319168151234370603019995169626021967110827865090489588513481321024790822305862851307748341667798169806336778339467199087372099865350408978885949601190029318751623980377469889523301233478478927531487290579726798441145747264463351059029562751626424192023894419743384473637317841954119932399691460484720845393479609476704642180849758059060147104867341742200327101166008035562992659023060314552976688502073802117424089445005079821811027171577271330592341878440994905163644150897774020104797973919203732602427088507578312886689163050954138141727591152620187255580866367298210099351634812416906405976593743249489241694990714175602825252662210967096756227301821499519601706848583835701177185798370056636514847370570584506360934924252765157573384620774629883343098697206326365508432633325636326425219194764649510713747568048834426679709372570769727961953593548056285193478609086942665648845198521759242838590977799863806238558341531456764268243285281999028273956922267824889675588425666892465671868432743099794936487524353661035176752953742316642894525897680517458270330197227032407543975571954920158994219151652890653731270071502670850664660189438379104494386964938401932553362764130295044879391431788493452044312263370598384437149530330771381731682628756832364964912111705810595863007497960247802109334254887133798045877185158635598063506323098901182003787009522653044430027897589054867340137797923993649998864213093573951710432202548564858577649317530429515022155096383834332343950749083968569315131414572250342974846038712578836163703807182598609253054220323593764871793023550591592778843294539371033087242644953784549701547568112847578885656441224865504447501718615906376038894305218142508198282687553594585582051034397542674011895616064705991086090155644535926742017239428602022319901304742713047539335787906172370694841491280488792060420480132289631275019717831920621020099795476744328695604342270939252135652282398476132620326347925377488750764979281037879307414168861666267483856023975748012868126247842390818308217932198216317712885709440561747297524579887301827479091510656022422229849582819109502288112474760959781599928241322765130951017331282834055190844793377669553114205210548198691311250103986512277412350855153170121314399710030162418583944719829770459659182013810032690612048896129618752128663876347923675681803588769245884097728972104095198725485447807151260653393605914628107259586989615395628884874506410367351699159940932991127785233240362072672251277004109595167984873019547893875619815670256963409501311506794028086789521945329815211046794061154196256032734732284735121411923370397086000868315109653063294572042056791719874778773490698882229252057885167283390743925746442026383579442408799446970155455695964564580518470828560453192275575306266728190848314148896495803250247018726763619057590519142525645885468148155848239902132028674678901707667386063908364878264383481694587878651014504912709120331110734813068898076239855143506688450347231925614874518043985930395706484245481444899848797883061689160504785641667205662463378346496365029384625939746432744645641435643309224642991035389614591525108939219924921826925989460962046592677543976182711032885407306004234552674382850194961841221132389105698541846785653561697772457399887936718430625435941238698057067976962609680263361194171089085551826629797563664442309264738627239524594074126557582609045646771083966129617833479009368914802843964927017200018178856901147399093964071944186610524049519875486843239009821293364555391127290044571137085233328935604492771731544957133584311002496922455128714324927716237632551359102488092281870575106090248568499782032288721727726391230393312358865783015791278501494973201401736619510272280723691079965166920392962661064425527285560077346634727787145133311004662936698647007355640957242456449875715176817596889312061211811336197790075864865033227589094144283100407890069886205246600537040098322855325463608252822414720770458651714013121570333764325377996891718598704313872844676171173345530342063639241677813798760419235673710473471596605725008355385150472485500583066698919063115953243092844396450543906610488514324765230741552361797854669589115993713661461408946626155250971619892534492958980324492719787581996648624289732693827125482609423127990086891542357230754601686854836978477845480452769460747852907884901611233014275080328549020039466527696095469868831948131755587008844176348223736805451073446003564606802270266683536430364895751544895178654779593889956068949634730246067191168950327817370628868401732404959397192154109740824520734699846902740936344491940540456780187109037392486296593475732806817507980933630755097068435335794149281942219029562927036018427237608612894981600300454191524863412016904357627156108035638879157409802151800967402130535776838693520642610301868976762582630759032937325353711080923297029489177353966082683343148222638431879000556032655416096560853510644383111684770206227767999341449368411629105389597937008627554206290644470717385881720159962004085922157850749356641247731848528442953141951753738226060410363825985610237106697924228635055042587068637550957260831302005469574049801831002718581473440530900373338748207306694225571363476055593095502648350754636676961316990929359091978572771424283903383171372722791021220390694257448957041155703761000923790024400688161573266992555741469384272520644266448169173336112701603193676860881946708236879614713582092155955821816003991549206021995619627397121025139233758412396394844675643674552796958740292778700127791167422900965369705997620342382053673970186850842714843777348627007390031853778172523764472167085499415827995406103851187982447468086120732325770780516060072799402924879205121237308442490712494031635889789676135406366556165553575787607650739050797884229295996797867060719673161617143677767973593219988885523499816162468189826651655049910149028588315506265442681018494070881818119005303586679007359959146407654314238429731773221295173510175540221416167666342225138881662855021403617482575815122734374808334484376692977375807922488216323397676223596937238091856670159088833103872566346751525869378856207163534633674857269285719899238122473692656452477009413090264644243993744777913782054597312343374583134570605040544364389476273541833856282413661925561403636242350665326409590396397126744543396217055488694518255839689391786789385755044641251982444066518574205579411250194385321409013357910435337117148735792715735398792926716674227120396175892568590100473182278898746797564042152619554130635950188057174578639737038299462435322851560224451773242160145679555753650295356153665398283579458452762400085120351307500954270061073933841588943444866743791531487229406623442191393727474096670119190011228846659823248902653811550320373970284879571882425795264183615698268422267272502710821066251070867373962968964837356777075358936311118134097825350803847207483688546107199575132276108745061569147637965289217571266968311121053075328290342034164961071658129497369069696078349450416450112050179820273499427600903818569116141580336406468299045873359626730332216331374115398153372145092568310479739423871439355034589974127025518718204220867217297728769433150851333223466443789522972173732722809664269147886133087728632960092468761000374179197214052020279918572125713677818529948547593903001820048493844430080624431542506936374067622917094587389208409286490992519136137056460142929876717143019579997578589836210813392824315444922099070552370091082913352436860145067064995129231440155027615460781247262897971657328112815701762608839192665406610076651780074097098336833249106996311434545554076062281013764206645576981323790910366598160819716644795900651108199196696797877457212296024364670212530763226902901102950913084440697463719185829534942958714805710430965214516964155662706446020510156553238829097336907711011480555072549328253832178702113190959382578377374744308431179199420883829793578727253792095634015962878245740141202169531744651825161117648522423932931768167377168950328042047920461135040199534980298874435062042974139347531949510663446206244608662338362871725145081080778022917949132379439570517700208117402958143236858438866686436555525910577364631470320747996984213595979291568426258968259167481707783533357249674723541245508343194064618364064312806822703821251452138984579050711032379411020148833276567401194480368400211125799398028162927818716793829600854897784285645422628918750401691097751836719233474216095877995387874011138277851518836162109244081629664583165096493968987477858482175472270778034816931726104947829487028648758211392869251551846137456457105965339358116048216309056246788020352698432222082710526102015774930001653958356948307531430654618926389885771877115893417709773566151548828901266470876568410510368648216532360271789443202237612373792119312216335538173998426714100537023431501829213395616068921469253641417261224223566935435006052597158305858259778487189177966037843889482791497767991151778083761596946526190442945010748132451230709645369532491655124899537029346011731640178905183797304511840271147705974866250867872625962630516798533935361881853491081602986675274097493012161408879862856609825675478486938669137309113523335763155298395966593476843334734747065478971174532682460866338449868698313591777328786789475772482300394567694402189440627896754720471951679034438303293734216602393860387598452895072883945504328083449388503020934032878082903409655808215799255980981234555404827993307079051301736958201649880672664507233023361961413048574905384440241742234934669000433155481422902906859935845258219749501929537920489421404881289872738519087148860713142408542024023746946080430825045363502275142442420070886653853852707285703143518077369704519682437864545476338849469682187574742823079822205912531888081331554735429479453119635558947275082765501238946548926909446938584042016202819199804236979230593987394935802482079682646694388992801417011627683395861801185417680970151855544724522065880054276799433676070698524364920496886607727130358075464586071432232233774213040462296564591075391428341129372459100988355670505018535642571519650647026636882797589631158903590580278647021501066097588774403646128652733769541616453226934827591777472943219195542170776854839146613441924365309940860917102960746696909208650256321688645360647929467867335865201624719148326574649896864939304610535206396052448649476387900268394734532359795775792448787137692876689480656663803284069846630312457925395271030991992245140184218878485976567360673971869946730709396682580667556396419841559583189096288097324539826848590709147649691595283210554280352479199214352920586507473493994483805549608830938770601956790832637400711900950740386652032352724882520779565897955035549189629195848134366446547931104090721146451539416758243903502516771547930287158705713690957663430694507149180066984164251455841479575391501555675679749025283548181419799273629690216122349597304089025173365812979228901055807339200710013395791876428124816869159104481149461196460348550483476870028613338545688653886344975602740699626626661892186240266000719477507103134347106651234134281335422065951191521429952080351271256383787501917366027215425683562636997505302333339291835678485535689566931344438122587405982162472735502680614725249673289266435912309566632123546994594088667437530876841879245506983307687789948512097093174772961926963389611644758940431671202502094037415536612963498419426571348885418771500123824125227156766915597162021922014369290002345246935489889707985149485278136662834197601614630457873232357247093508295417758803024452291544083728321051625781568090574524983399594483810328229755457770570172692139176089122830279907753930499742545665108771988932394370045590179580994391732266366160278477822907246461435788454890222070634840674423226938827558352553856728010841742239809966807778459934431684578287971681000972121819955529684535432737195209615823782597518997382754733676571473203046485084920146747157106144573221443745669058865610111360247831705178103017181936673872756605459585392678933773970559814242819707631041135363947577177882322319068793822990612826532389744048112026945077080934136411424350002374318610374858096719982186583640163330867670337618675517848544398560284037471817237659237990768682409187301970228441847166579903945589182092909419949582547174532423170882547757084755574536070096673934129585811666249026144281682564117475263161852078585015276757353727370857772187620351334714359396823635994260646600318159588258074549877858055455805234388606631579343737739814482261977008524175301945485778097085406604739612667048458921950395467573933388581458600788570384994878517187952621597108026420100225606169319036463435203329132063878207816711213404461554892966659532370368824303566097061246721602587662921351742339755206124184932970015304945984307776611830935383233129098297519171825977448690431632456772706370940145992783284939539760803679340676061558385404024210644563456980027530895540010123650371584907316921332758576836459416499777798372200181462419846176142549915087433013719631970763179325415858789642097383491676394300774991651431382587179052336717623814063207632129254785596886270699987903877192473060913175171207862655019008022985937228492005094311100699203254452392702213273424379444359678107811959767679131856398910642733176862411946763393832434797495218105516263571105759853329466762290260980061946264304784301895447346710593495837464570797376872254832903239663304051307537778737378221174295707821475637724059430253681263146572215444542995905894738510921415652611210198613272515294181492903789200611187023900887258039084237265826092853268897219929962056376315326636695773268909270549178965968291863714148010867918505739446188746046021315398724064911372517051951954227420349116084620386928448701322378048559700890971859160144953303034064736535266112760628323585226642434736440021676561313447492250409431847352315697388498688392674096570931193739945866060504553307344553496337128201967887994096970247369406081331585357241809743390870747193397281726337795122794828712346744194501286809511658553979168673836768264515345615337353125444336427932991501180019741260334276247236648623594549562660362716140628588811219961957541077687414657703430960488040445760540063543865550248840751708824180489853214924858151702520914310715303404458988371549111414041329724974831945077333830908104511460516710000239757901074420599185138542818457589824717090222132267867592463732201579499203369037832215685154150270756041630587241984300885283515072261709946358355900801181493424561460411953430302748210085520290104149226188529021228807645924009074982025202955026686162960975994394338573541203222038656013363514415136082607808759916324905991386235497855310000341502300609261792326223808114021127635249613360842796101935912083283045312963368100921270580708599323615269316135966964155800334693886731197525169819371861677467798642608031923728153790360020310707996039933499851617982528102971147166382491927058489615230787456361028838112555149472383923241631701543214243350052966454359411695648241617654667112352520683455685002449984974610703094520243183638351422739366130406867477153991701924042893056856313064158451040875265141571591347648837837449400408280923332072432681541269535706056521575176022059869475203240574878020960268041309904209943232322012026265373243431381933150682119784306406617393925592818209582705114347200204143093342748167965240130587566419502921054085861678735870897246247606504535447206696199940092232708767833910523125654391678211835436455126441730757818613211583353793712130438568381320395183733230270901552577092981184124124865919657970556299449825393411596901471504192678182149604003654988389480534136812451034350005521365850405393299475168523857530098417104537142572008227956359890097621046755646381783651500687019830056866718420558859090650370587831816522942241337058391851611902196597694713438196360740671820102124593453108355781585539012560490114928044276755235731668164751022233251274805625000273947376638746748434653296127180863994526434890872501458591002064744475279687308548620244890562246878883792125094626283108524389492299179533704023739132591001004669719147108574483775312604877546921358971374427482721544912087279527782450173436969780307282052153161087368158829812270465290356732103013355161348675466624019684198174723068937749438721476503967706447061595460092585878632475089189339471932094324093927709901352294635662222223386599192455083674101674691645583053047981092114416634442675555529573230276191977196117522089260474647587625926243443647906072341224382907524155097865071491068896182806011669369477573192610416861644382135229067477691667043578715409622585042197747938531803209012931540931906537657156742810368805530721326974905610771251928081088849078251226658077795184489158913326705736522059338876738601008768540062054931044384579196831981376480561522854490044255372711908262874569749682987450718227455182658492152804168798682624875762833139884166485621368318392472087254438913682972346790002573895555111621221969533128373233467604709187070202475822315032245980591747269681407835575934484811037693266032258034309148211255284159015643133824601046770508999875536020472830288793704347718499760771538238570539154537963156682747068844302989813044670147093516608484314759275818469306445906958462134502638274163212687705165434404836048828451882201491599059700059899010089400653903421895265321319803271164305808629580634508147260959748227884991447848689834308917542309283436425903292951370619928191853634701767458950331634417358199356983332682795528970954135071765638085853429009904263299027296163359478635078488731696753360463236575700492738581163041467722288485283268340709721934940829510872998319636470224209595672716209097749397791007453886263110006461091682845939775422496855890387850507547342117118620440611276928308194823372046130917385314652209289052771751629550432956881576703838014218736259188553715273640137759039394884923615399091985395372790764674012855752764909308052162606905559005753880025100925975597021746270234762982079301638460978831905267062404596908626140262145425700932797245862022865801906749924642779630560542248222989816154712355568868802589117677448021604627920914806134846961397350113084833240660009456465377843126933142592781590851772766607917207090820773466004308785348103914147664372788399733321651778206451538176300292760129110412551233445564907359855960503676754119018368341770484291446224063492827887830878762597787452230091289352873698898738893117671120773213774177864929145660437081093219600179297734610824508308987847511053848411817726003576815630017070561178400606197382004398656168402164710218141121981219588098971119007494903994176938561963934381826247642174773158315712897613058141797336831696271117546565695697720298101766770088786043190672164875280261665172292713038156189532416153273688307999729916916473193436394796326647082393539524387399838877847276924462401644131397738975215469214554838781853687594053230816946349809842420082292014012134877983195836740750678883666336659451544207525448600932145687989763993525398637370237884196410101964215042262562114979859488388504341282742329928340228976951725446470263038394886076669017055701867757541869329394435618471340967309839026804178325001697756923828357232199330881193156924666163804672068725349693791372769958910754851064801755178108918217237024926731311973984845407854352752961714686213446807716637641250041429329439122927219597049412461252716502607394043238851152193525398007321899219261122817942211804709057112544055462524992503580704589789508301540493495969787081773824086284001200660839491380206232311826030565516551785277858068186694628189023767737295211330884867183239633861270647511566442601296291812813565985634540695389081849500698683112112038787357486998351123188586723794605672437904770076723630841608802222864224026949547417768968295351402530985723685396743676026607765156678805996008341395524576649444022576540824326344406352775899126662470913328792866293841555982036020237761991287873891571661270718305270853042293207120616253004294909662635140681732957791563202110693406304047137556349247278249502113413011853973315850286572978624116465033313995921467563989490258183868170860301853262953915916746241764168996651797482245288695135889116313959805108795574152986765394334440021528248900110765077939482108457504835551549090371704476958133876292320518510173243306751661279027722830313491172161803137352735536365151160162432057757072756142307976571370723667078521955116551748158632630578142940206796187580011161978804157527334956865884043850050487556490297266065230209022233198972652295793302959906859720169072565814901167554878905635177432688084543040760704864327423133166740993101739383416494906912889865060434394236727243833010440356814802817333805419971891561985261675295256855791926338365793852445903252716538785045996381938364378694558564336294481199194139660873160581653868991843909842861435147142322382604883608538819140569092046761653148460724640431873055911248787513776249390949748463186248732002552642357791204945945235664466336702684895931417518078591007635273529880348791161401328354560997148325677778640827761112608567379580420445603525313336588991098300793807538044953260130700759930616812446814317210147890956705730154855027753445953525828522086456847180971884247296886308656672026908998575374302681612015296025285726468250889057612785024325539817237148167068792651238107507442483172020244815057381665183321592379111211346297265733330546015951807630755747363175425291049471947791090546732386834402171401680071251031479072494613180585200833497525749616295581232593351098214885891680675243821456493695483790559461015018416021852254090834552314850367510734082147189113188507371345514000648613597469662215807495752315227354347459600790455954565430863878024836605247510672603466411971270930986838060462993789345345692521518902440280392532480405663966989263213754901334429151640899585907308296289529970591627592942714904465469096489413826705509495499464790431185094937572312614170796974767110208935051917460720055624954451406881428436098535401427553871066088573667024519104559753936086858191443518470139152271260259920897243233700291606334824837375246436069596610690545558505365205294373997524243122446675000913461714080285760002666005140449685605582054146694008265297036320542161433453427495216610858702886374303586747489193768896053222012607550775655898826848149890796963686479893567817983244620559774457559278777825804605301489028479027014353715991196896684012036570622367509943185167236371057603481982357416629907838805097343482370560118815090337981301676958908173254048044084137130122543617767963062401408179110002885516068694830203498630981280527433402582231651726543931205665205826576640111606961411550491142464815058081888196055044937900480101040573702255992790466139224935956379139716587886295477486818644717494431676905602536871683040226222902500684486297720825936034964908265121104616561145215720309587505102091778096468627421840959619687928280917922303394223487927963353723410092081512603434181267166461522360119293404162446387990046699999547998260314069738121707715860332514587521619563332291029969674497352115034480045071348941348256411413202651239480395971698555348454990162875184378033557423532766787141672559921358608690437399287741731180497784925633872866533890672572437161925800908104738084740120128349424279487098602991183462770186946122695063581898092305765325404328992075331961576913581178345130045590638401349491440724326100012175748011252377814322532439540167391189109138743547863404959553701128561605958609152432373777597924520478734352186155961696261139353996746364504111462195715942985488472738366522833678200650970528816403537172383561945703043039457247169890684870849447538073621764560125435745120667379174620030667960832165985692662299811000573584291699025820761854140728173362286149556164633655131234988139505051982427952562280865666041713227027962896095498586939026822551815037748859800715969061760265387285176836493576014347296161491254686091024954967466411389145964371324033900808497582065157944797389756051079184139223914113493681552829416404426944254020241986700977441906730871522747638993616580065600669030513919039110408942413518386787167844648820536245570478605795564974982326303029822912733621932231548775307381146817213788305824487096537500216965910124729378033369117892717756847959895988516269358944082925158013581022288601307009338060532508129416756466497114099677920468733145259796787284285854996318844084631652993652088979040744848857037525547729754393556350480782164744257169715257519907534722957193137184434017334866140489237127346183423387333044342584123479145315903853854563514169673736909211223070687744559531840473657592392018093482824471478927336034146704353829003418168463753084898700552442217663483205311083641039276162243917905194404504335688154950767259831760718837989331467702491853964152101082265583704025810644748221999126771100575867975567563116450673273482808758216304080240058462694990197524157124660447575274926373805202501516939053911971444581165575850458484485231413321755066918407980730564862828325575167263568110013881064325508202263259915687331354003488509366324686055900327061014887772905435046616790810719646748900838306117562408265085429093294884957309474521420909330381259036964982310440945755649978877686129269543609428518214580135160927960507107190905171885528532184495891244948765355100392057843735982301172521846640022852545731526407583393598185739596562312916884147626246967442883253690329604703826747204116603001451121180447189636447208938699182041585760371447354107369817599387581009262331439402183192890407754536339568469314945030446240116300524741768304622184436371799766483724977825712707482384866495957773717599900626905851000271304959333501050646833859038549400054331742354373842066373579956143728987142795404004561285335318231005353176093844814951029585007717613394809004292057436869639247961137195147347306144896172356067975034713347015843596856211029349476265601439642595218412573215775657014611228674496569919233058975512773519928254457545262927129889869684665647624052753849761988944021115449958515695812188227340880358889655728079130343584474669847162871864234430139108545830585485593959881373236974711072838635112139940324009927282425910556041390643141018589779362994194984123686986584536186352286030476390454445752263858840495470602093428598522024487753250358464518449678247415594558626593465026550132749659272370753942924918685179696122417224329469388023174424343641585763606521575348390511201130235143520883040411410403512872634630700956235696955059641228903991736922655997832631739947465386292742342078114346924125287679013961527354561838820113430552354546414181159893409350320202039304250092289793444512002434685369982021613304139738700124521623323259381515458248782033260104917017643590188091519791226659556907400195846964594316830109299470855025447707752149745084455277762120412806407038078494973323716590982095364720363654781523957241003506890123824357419054631210130226392334264801186990690182629510622316378994998729960685391462102158074293256553412460381317054967962373921977227631929388315840171206102567284576560542464982671841487601667401074378446392045604402013356986499803249797558040504765633173149998932507330033998371992139251407268755791595175969459091487248823518203156338454422701261514639009389117726047563647512184697292636575628759442621051098441868367062185304691278553848825533368816130279413941409108574645399786786317354394405235599432628333792894166835578505417440503667544365706178389643444501018149194923708487105689415241256350527796429675371870964520455296282640264838709273119765454891508975591148120944145267825542958185701586998610135805901540842567989647297983451718558285148691063995868045294042682988340289910435573097847828431451088680190111571757641105921800663974981802588989512996812245948265188135767404111005774782445832793781954052588022705847723474413305836829064453017089430860478902744198210561867328196710495356542259807878638848922429689063449528452431132756051865889113388235796674694515505883336169912583820714451952428824003122394081039281055044620218611220412442862665668646005780347994785782248286614962518108848698771631282412983816963844414994723906351381129650252234257630076317010697734346749415640799600906695526214654050743589538981596095792912946970117759205540513166296364046493878375923799436712165557848902172260876062243007577923545293311674714128900623646058368722736216466836024070884198239490497855521157934936523411965594562758882500436335124851166940579176583976933116374605633737440647442343965970345142852437340396113746619577185496302867889574813652009337195417379400241536814264880829348796999062908482883812292661151830915639429585140804309131284125296258486341262117239157093806229863071416246582811846925359979205469682635401058865104551234523917828595470278252808289016750866264864101124098723767049345048982202962756242176043363636211368393860749058371071541351853098108489557408237815996239545998021947317958665359335870126786031575977761862883396049441429563143326974523542614373611741831397650275360408709442182320437841740972922126095549148698460568251892225076201455163144272860873964394662268292962165074005152582365795720207464525798795940755697684796588024384510211426476635143965074177490896293143993061440134136698294524092881977020333704092915994613176839388766740279475684792657736574217974147152989833967614516500475014092504997830399941246173576495357374328886188364986107818529399967738778989823233877079228269900315922981722705873330425832427139548140654637154818652390582560173384996485438061261061151345463739014778245471202489565904627137777837166567150600954791571948070715998000907320816872055195345870194879761211275661820592274901337652503555500934024124673626895793919492891758535440183162943189241533220654637412368582513248867237193979541856323677193917799300278842618499072325478717364194456552361374080329709025068672907593261297319249351888279718033069566570239639936511052700466124295524230571963487820861007394926382750295342173967986866514391703971942807369493307422863024434828482615374632627283029343042351944892394293422480018972061358369794595030087575218970587198367990882220351915045485312098234357300506553379324816918757221807536628857200142082536722321859199164113275771271823741065551985042991664675480589492973368617321502746612529194256987023355504294660204912849800986773094534638301612931779238384563611733999459304122609022760261388632227450667695311894302654746107696784055869941128316787233854912740862492312332874853961009571406173321019636090894743903523485500901102134812336605754032322616068673657626924132153654067618116579296990059417551017886704135399640000087123524586902942784476352828416593404507862050211135877098981343425784322057142346826028942930370585265050749978941934584614564083704660984964967200798164685203896650472959721871436482100283398997065506625357084238067284155069525275297506124187521296519365325971604879120204655557765520572546241915564198886371662872959128694160865100699909137162035895293380922473605165336149588887291592077505310787449466165436677668802100515642357156390838261015956135676761859819109996329863441782585721493912719473951819723644541176582686324109971342364489506272800587933126033551791471213599740989049024564518668937505732349931055582440321920532455936946808356228603338658111430766617354782887734423485633132327756349223164584985681788636937024061587720354689260157707590466516574742041222712571588000234516278136745733751381130041301648361067712244012268669684776990248817272679541048692029745480120699555204589367094262017259468654554570183047666949286634968921206105010405555499698180069968190122422504371200188408864109744474829767425551650689861801803217364112272967466512920886853913932249033501537447387990523599665786866943342285302342472386918865787877977603245075753424030012142183401694505373531305958893631135627988379701964585362064479439653839671502339889354143173465017900947292002368212185080284303178454233611953771431538923089191047699975131722638649754667222860963262652611592474641123479287729896902684667583255743953856828535501535099020078910307276604156376971913253668724346184523559379948582039114284556696813880066196795941924153854581916063631905600269350426664731729596288957203045116320682384651525512731897953449837162772397501336779966025422443605145247317520541612550232851338719178533840020181258648105460146732274522473138716044550206816741101954556170051288050138036521472544856730896955590112343808129380908867119906318193884006897215879117548955834281830233574081087146121986054407154297912258133469757939902891946218567768393149756599995452310832672531806988550063368184102403722435252054139694862506288761171669383552543267192175912017615717003774044585391451703065487802396561093156818110371387112794419776332590795730951240231888327330513525425665595298324348424202860390252837324562684859504920949914900781712000752829862499207201197165216963589289989694165258901952326106639357713153952371597767333309808567528501971071168538095909781533830163411439376980207767188096833468791945995678238667703825615635783037263764962060485611198249527825254592620920488279559325262144746150462009355545399133676993967871832967052335808849904430634535448323242718186279746422398665954502381900556130245048166725635691877717404273360617624966506796886732813222995570539917403842203038295825745638219872685166891601195861184570644086114114624732526357976120427606900676266539786030965835054820334853085780845103697735990736766678308320858159218077729348070997090885706901043620677043229314111292887338888228501817112475758319685430738276340156928154698780641920387873562186099870414172815358892521946947465221690453276994177789191765558475797334249788302067096907462247166417200022332152728680397049679590712217136043950636349223586983106530317895307888229374974936493644711305459724222352405039236863312379599138178111416650180073586787076705218496289337580996588672848633580303740757731479845211746076984208597713676939197358875599063078692533768769216995113430684077804516977497765476151517806572647660441977382766074398384277322313708714257385990109587048109919743119709181123142641918780852746698298524488778757312760659409256095110775495851707383106975690572641381160323252027957838008870556838823961950526789414564420949121005029450903773101499932529723858460161822531373227802771675053872183393764303527899787420226592786775021462110635413593452208528818109959157405037171297472715671285496198605513149901267021440002294581899059843320311900213265081906557666953539907708311463172053858129682858246620301795198044998433859693056500072435801794942921759086295047176691329917076990140566167417239370435265661120008322017775972012177730788410207915652203226079914575257517293312062512295537070047359364637080750344559306911650560955281641353727703794838378319788986598828164206892015936522638759495487055133197791701278042301897422995643191787033289743476704638188461923972148568484946433821300052720931509650045363954032766329524203367483178822043228512034884274230243868252943347571059202752776269852928985094020875468646615448629970468936356969855513048737130623488475623477530127322865751928046135620722751590450675414455280258245722895266567520376532941582962419716074825491975124055104976628563913853712611362236301380756121032004647700959976899101759407936020763761325254034519126190487242679137945755816581674195350972105824769951918918385031777900005165361734913032540336824514971116883132090762233842020456031445882699143055689381404383199411377577129404323246847747460030238551567676670522467863343538598483133389702869704125824412137903732004669531438068568299976340247071399460832184535670167405130343487708137563592446048209190281156551529070044444118906686179649059147902055556223516759467821352209154651335997211621274033359210482743787345977111983218085638294617843879362976596768949665155157735139742103380796334643642757773230643137156062009956325668855575979087373677844580821636099345700556582828372372556283829073882979351065292725059447328427848752445689896936339807163986627801689255673791467496857270176191170747709142702781774838384276332935336580570887886046122002197637541457502450265337622825495153811794690711945583682577481736650006249032534291299528493142683345832213818796252878069516677487789109947796856808128732178157220227127321848996365168281773550831385715383274525448226759861751297182713428623811557648911868104160667253434866640922131460905741022243728559607095315722150238396318795048032438059288581550199291070888407471633161950154450512283575404135883091665639892421788832797793853762851273627934241172709203978783944185291617722624775298525283592769421812187498710021309559233986374850418096277014417271815310370853012126695517177796175152839455258368960155436042595416838558827999663829109403551149164461188802548607002606823376782434939996501235508666515323395785485218785950150749483381266078175258193566842840587921753680267860349167164041669319980488635570868809615165771203282004621774723820090342748400091877081551763977644237745685266960760889602630422977984214081012705864627775516741427678431439242497834395213341909665965626449230153894986398473133381998697688276505013205060914813974145541856196416704556842691708947802660070517450233101687432806239985288498206584579083186920847968715976646581704544778375508172614829531097469124769674565161393994887757981730982015827952726038422512846436929798566132238893298786997732216690285306528480769411927832046045956104090422131481287604015375285131170081805830765628453142692151001234782558452819833835699391434876215324101193717414269405343349045722480646878141694520508891814334131442011078151321472430101250787392917083135320088106172259157611340829035844787530215062455542785858933812952160569048492391366391893675503384766832201966699624369787523506007051515625914144329416208867869282404755742427197459506059817699313865012956524324040437747146683829472547763696145236627384945521234909077687776720305641178365504767903748377852501603565492828256394253953967411192291039545326635700069546398310739939330649964945701653023969962440887986983452783755541249342575427745312597873828803007367835316613874469617938508676802722481421157283509960525158697559949005281151237664984411359052129058119586039842585661693081582941650538336704219716031616336468479348457810774352430649500728404015965498212231247683943847009436914195794993283893093592933948700651324479618663101113500713925442929935345345065986098479599244079123276598635802383310233956687644743521856162017370188637590253043341404363438412046149960169812314233024698942869953582758531065406447815410923433721986416633101653262861708675665724058914317098798643721095772316101372581145461162386209427779767776781158389870092213927914711487716462607260582536345525151627560920547007368351178971558789678920817403197690127740389712123209217740630832537265091396891643724780831990650898421889776416474865796935128982070318143069349611625998831510523132293453103452667160123165842280172673476449429184631237930430733602966717243675253117490168382933248226028167841372897529545873110112144752929939846038901656265236877900151336063581733569959429660559639209293557518957610017050394255932117852480243730405303031266623539152665540772185769649476421383107168518684217888421595577158186896189164761439547058389226593374602596856534870886066090386560116509920943290584990435112532888054895198622667345791929085864411838765787264454852483666950595434998737175813816387146469724934138326279968929172586755744672193396431630831877481296449096457930705347162193262306231511520588504990525251696912221684097465362852420008856358664047236643498307303648260350818413314638169045588508983431603690551059079895541452897872887934768672412283748211150489762812650772215157138727194297573270643314464098092310223916763478500992461930686228344389159544962163533919369355781702887931028258979700626357499905554648962741190651532614519832280172515430765254264520468737147043194331086335225320320805372763432753890011493932359779648522688740317957607988753205394871770237147349430852980982529360310313052661104732993475926003661749018803560643323839027512915596921619910149248533484161815339707448683465514703943087088259710466817534338888225166944271425842782414157252335507603237861748233681079031177968794911198319583315392151502450145329071501676166850158830153392188373746636080594930059108272925301626619145524506714737863041991366100785349101576746861514712459209459731302319608406224128222756919321918100698388259515481089448815062382955996231619829089072827253653096009688934344159258130997714255800576608829020185946455491567491479154475768119323320940890207186383288712724329793786015855985107465185878777171168944586068968841997842894731466380438175526923970683023700515771563129760908482825375491843474785794510863965434036793817017201822805448830097739701044896089299584596066545329837530892677620221918003550606134577452145964870466044038412248001880807502172307429278834676016670321574962669920568392940708721565853115816037301520033071230138766505219427125242582521880875454505763734524585237154029912394903501478771794515205456670117358502180927192281057293928102144670960338104028685811033692841297314831069020885823239438522138991496598754234500001013823285551284223219616901813679491384491738019960287074700356870064978198205294047243607163748474998419275180590086665988670729809934212335277508659727488648056680571432187570815181404355794291042880412821143419517537616033845966976427300573420655433864914654908894068471548522754595728416027166779603766307130190194471930641652214440446623483142897666503474489740796373258648747739399152715887331704141060326419054920959657735801803136710149229363618777027283440960831261476972392125785125303947546505022600106279310407105717832624443774225391032477317191623884423496097210538062512349506140551146455587844661262145449666989432151626251723691818761201626079641634334665080040778506593825655176087028018309912789450625775867408821790419980066857015512400441002253456978322222693349472753167859597587688550671949353787245437606375147368024713541064820907803670825082834267334864304379614815538967135693579070770253811683933507089163049638250862557598211795873478940406475855301191924769284792852946882762913341948531400433338706601328218555815510182479486705196544982015844495857001495716942031811965624321737658910240744740885617292687872832698914404921852552087678439155982048635040247400685116720238051654972706776203105328552666281877543455756135471345264795467635708756426593124321951992154892263981769774069299525256837790397669637048187549167181686454873750386287659739805401431655150112664213950729562445648443786224537530020106162389511315846512480305068080287061429868708287402222601355726473930538860182329999188582098504643697559761979398731909315499960302007772873484181142551334971854771584477154166460631894902058570252909803120913404855312178182711785140628397782778527128423791859872664417967821994769548655873361760273052553022006856461724163032062178102957666088896026531357028664835245438101604759646364630131208163743824017742492581528834344001327991555714923593773057192409816045821777904038727492957737360437687938890227540941171947712940310462046522569444494615462669286181413418694314432856774867290879798350647635132566056435834171921757865148640582347893667063525621104025914051417198740390810326366949511737155694464585469658339559552130928432062515641068948192921252936552807606188132211486072367649442973607679281306795438677313716138763100508564270896054301092399778929770271286223985692954119546641421044972555345451995734680039100941678406968732544000105394700609816603315978744835946056176756241784036356063456839046153606908291369850346822714899045285184144792564030306580381373660702110984082685481094535124582460778694525969488507702895076115305852414655010035970330360991524407730467322909491159950651148804231211503349013683873468471023235315218152095370449592968159299267313667230210961296202510136238271946870985956739581685516939800403777384544089035937395633937268007709475631810994726179156023247663193749112370627796434905761016002458181228823996469295170409111005598554825885821083284615266434833637282332970232930730534044672956273944352063940457267055291313077047071111909430346423306257730111649740997930318520318956981556502820194223228974986411074175705666370197947972233875924908219667920915788317536007527672953596926220834798094356228608095499396199434879831842246568470861924151880667601929392884703399030697294936597211246057601577838170075693835794054606333041084796093402811474250564840454297132698856829052785351406702681074062041019562636786776912090597170052865604931207606512418525485509581224034344073437327003201357979576109838983746893046157646742560309885188236235237945536046087245275155945420080205609958715000856093855756082154217792682150682494412949189907888739882719587400550199658126207238344260154974487761970374521213266965496536894212643971518626161720625830666817564206447158499608865746319158712420735936275993534936588740884624906290461670736681112234319016299282779467522768086230327516225310802823385703891811227936047753553339779384470350750485769863476917361375776771590197216982220710501403348687119525635239995212077536358108400449637529953868912299829531152611093871622137043457960173535496450542449658163377550203696595617687677165345623089000764702632979199261245864587080309190602149143006702675232055485925243436473183239425825392434022556395294765692321630877040004011208579476693982067696709331461170148995903761055452523793358395950708430415782585218909958005474805783845909417255457730198128835408144832667271613759510356737504540367297096676016284883337883037954677248906697150356503459740103418490341833179981860031945645270087706015870336403770871527826945475387397123040748700090529750652161003416224516127734539287080683960529569025488826724089327596141933092665185001117299241977468717964256706677933131155368166656106743369925353560774396396453657403043832539380867874487814278215516441832013575588604007844038467006023387086646405892327643407616430315266482685602529659920473467518088719671212671907888391489230605720860600877894129494767481891456118138743393780224351705490889982988609412316482057203415228671357798451098229676534458810166834800777488988604952964896383765162541004418381947429494611469770554610705629062705752482111885221106972652594637287626413260774580776834751846314164393262250288615296505225544955246236819472010713141512883007999476486013247541509949631725683440403059266878074673136376374371353468106592970959258932866172315646617580454838567159789331636740008732722597015830799394280765191886710274530450849587679830418878244468103598406561402409401599749833727551314719694763216146957797144405676337761077377964540246631900050224919908516209560685352602105360797695634837760008118637973165737832671652965002532653070604102561724090506577026689943318148987100759036475448608894642309437985147723351575562730790811681614454801324766439975950829645311290045789993225979361085539751582772089529974734390198102470670782226790044022130146120974336018710184960294443609101174032979825211749754846570729497220573072254950575807589262019322245481419617441589875784045510517702747276184164252141584834569327409275041603409759355755816651845578812602755365134092615400502300259543255989578913060840615990024655012836269744489886014465162664449446835680773004923374640627625523004079620319158334368017023674455822566445948047342473329762271147626086901997174756063875028564198905127797351039118030532447767739869297631507936097767615842023378811604522362435435759521931760290235220504964599004407451723008677982417404135680555584916540551657459009819762534442999615743907605298905863019563468755086247554485537974696149591694239691966335749470586675361367673664792494475917240836442060429342860674216390670278574814584969346328820912098315380347405922106506734497228887661755571848832219810339195566211033895738065483134433808446494519833133491156279343302369401125805632689030466213873857439143081940257284708657622868954597417975045709205800101067569273998384862988560151485230390425461257759969724234077748454134701879073571085221448072139284256927850789856490847841403649901754960473250491931132176685684992664631059757062665097213350046347858603654446216217825657724659733468440967492410230971082146320316327839692175621125453663487420889959220898912935011177043966440208515176175199184045548026727030770433739622667326816586237219312656033206144126347909027375282020749878481689316170446164073421798034359764246894227868116388334723830327167544323171179691392078163012083841274128209175083562009964143389329151152701239559285577678340278884524820081258794904852688257338584133453559667508689809706678924352722547714376090691753405690040060077914000108443247887167152587800542022149661789907653610487854270370589677022169339916568021007660622403805366677143447005855117693153624046175065015899271080479154320603919237779579661058136361135888489537072926142233737726421610839159924376140325872041441328088901235886601439165881458652887241838257491813788185672893688884300609486866081941253361730251384969442898272201282156969700214018445930699898700588642910662793693309607220689872204751276582818495855382774272100154847408825076264605833443984734720765409996712253400951097557379171715573627111024652257506218965625858898906278376033631678049352411308336921714662673817955811910630513895679670712160881165692699104323905522372676417895348066401639837271219623547046065009921649206784865323790096275093979965517688006316399705553448362788619631974824314572922272948470646341376802466912368644974645765741730018595892462802641158179397998967156114368372818048660829940022658214561992034439941404635537650242079791844049920378391873402201442579097457816178954880122747224983045048307192314808552508757774348454426408584625505781568699775802076909576117216365788048706572816833238511839161805861325500607828097768980549735233623766063603243925530065161795693373818706695051303339556007290883301281980294480151728886186541099715370830576477475496865162610412256098774052151769713825011831954299921820030925746696104359876312987465805942163705142939993923280454366516216754153844807606839917768458328653204988499945400034516012007754938814859470089940696790058946235021629474775968696275226268749918556655054714692810493975716395280699189011713744774081216847109328020827398840977567303466294621758715653712127138358204176030270837390080598354114523597854837743235279668214413668918654606615450249658988197479161522445005155763834877696799832826366646707438822583105467391472105611148014936359114260755246642760837760937962521435153984274863194108338533817596878632769763253135815991474002559255844688793931545194200368536695433462430888651721387032816856047304788788109685588288631688614345645042034604577201264434595287653108223918106521436721081126563479484108726867800006498902732724933065009644479346401493883083385805494120644526092574588740085340407453407141233571686788283010593945252821076131361897746435682968544713032642792679391884081768243498652429937536071443775252417200562041699269220204887346217558671033860866476926551652026589925683275269487307808357641833500202360234450374629323304802923278412750642768721262439959825407606915313545116429986337719584631087404746322556117810281616120280194887948834971359549412887314177545157211008016283664516108986978930143802306221809735424300098269736407845059806936849740313060993935805395792200616218793277869708119678770255721304293420076218979086319352197087099429404968650691378286614838655514744683986449199811188594561584114138098956628949976311037820293734725681491197057341963968982189758636108127511588211609986461562278586616644470636374992387186655032324023509619096709228959431883317089032000427389112515074637252691929454774560891284305110161749409527916316488258615286814238452704181619779562469096289085648306037046466349834557889266951889592370757200835018076648458930306807489071756044743230388418064798672016903818201396647245891103297182587523719995720240941959453378419528866271189268222613667149709842521014108327708523054079702454090260701053308524880467737536629527275589871266249276658755590611590122743868920100851812389802545994460696385721802816045614036980922041683310179060048691278551589061734146702248208742944146510667987428912141687000047420258757363114693384040757747882370659926700352529310988087804571899544485815878597763943534831931515111349241207917505186746236588006938712821354227636387944879727694073426723129246042022045001726959732320508383182370023973898781819533553770410389980216800470255099012535417768785188016289611417177456022604554945993736107042034363513359252331818428913144890034725358589596955362511174603894093559366435241147614609068124813780534694770551046028138128941152789424074522041295636171729627009250343410961543482771228847450701145022930910032606967075435081593468354881628225693414840494982465526994369758515824399803609044007587997009564434344090798486557379313097829825506907381454730014945101672910376495913780025656406382346235487669794560222023102137547933877965232287707497642288142339074444447614900477180429690492816021918733422528320493468269143058024137924899376531768251353127238799152944051178508975074095180709173503028934674808637075320678376128512372520093733292768553709641348693803802882219660903608198638982337839797995481605393478131873992517722920204564589572759870540661598061588991752555635707963450136672631696128755922812041026415428713445990936071863288564557055518721432571837306732862852198868172035468292182059119514346915325772108431705928741599504023058907431857826801082910727603387511440939863191787667169843848997244067420466044748298193472460179375373550946286022259230318773817589266526024712194874334837747767539788907236069510896112329106017490935403832452734234345162923312755198265683186068521860386839969184698342880799494085464881735652439538996487446006420395523051688509635536736169978179276474585343995697944898796037353029836011113129949898377360862139992732374400727494015056732445095267955783712630263065923417922710819368566037938246150755285669305884397204611405647737515263600589347567935323474350847197839232022124383389673691733071936313018677266744486119937664035559079163524901523982742621062166551928827884290064357361908142767772614800929639106269061483958250029124935584259756599559529950240575580186833003804446917533906262032814150654136598132297984704501052607848250936071821646434405443819372624091804213185291689667221611413309141352582028760178894970149691792314581062764826567040443658088693677119331982739324331223067638124241805406600517716003010831332075226538801016439678550277106639703724451303731762315142244181670299013522922580213070658248780348516669628851575262558507545839267100816547174955274327349143790024360916159473254475383790759906542656217811961936031476362516557062137228747354901471717822046133121366525182857291807380439616087261654803470111550949208874332461422013881423935266405611267488163750419430701012898465080953654766591339232090690561455749856374271247848396456579786579835391586104753148612025723352253739845095885893621513229657127059741127504728409803439584576430568506213249283021263273157376923452441076364132826559240301329190287068092973634475141386144843587180320989945524536392209615221342433825794018899168659345390916193252122388341389986561485208246509615923512965622517522671744861903380128694190880951100032312208651922092136758608388263221092516334478622876234633395663112330781123733914153993444707809601248829276263174008877911990714643281467134324186146778175678174134478884289303325728656957028978527065702745369087286930448195901891332455890920888570707539755389607611579885461647838733964783502182951048414930933618799393914133238181626903391263893185314197332550630139138795789743727272942036571526540719292478420650480220248351981785900502530819960831464470137180420447795569928590598059762739722141513004556666999022722497985155805489023958624950959188422500959624064007172059055755192429593979631581274455922528455107621377303443290371157328047955550559808956015375590127652721269910990529840227433164933649614851815745378200590124258526189549190818248173226177501188640357098838322953411131723356807484582458557846854740803894926453652676485197067076229919347770861213020348001459007907398363649118350712252563140755425890767623415536453199875636167970776947569352999275059960147538984665587721294040062304845222313718875364617470469030166318927502870158310043441239283641811903455849814833442444257827145427912253797211090586712541714475477827667551885643692167124896070378439339560927706200434188335069939538694991172254687165219522851702201488281773445129309008902575555182621293558810890335440121924688083673987251006246686218032024689453441189578432552541492600657551602391342287060170174688296196544839019881472578574880078769807573111220573038988032014839810044808606749635588159437953170992713577689102908684587623846853379018808144573868634060024014115939473014559120509507386269912671914438200870439636858354757649961336048818424535879042254889562161423553561471433411161163676083041902781524676168489045127462482908558035195643962545233329103924530376432071614241228319894889670356624306773869983144547639542069530789598345451805191749677257282187881257536720935646797754084165742447120505225051541411574709237942887918887137151499196067989755105594973704644150595620947991409100431324533119574988201475890487111823805309989960068340875558928828713789836475403615320481318167209954745450493772978330871275797238343009896609302483904238766400167507218515771345499616300892205608686054011182207339680276285412034844104022484920366054346725662762920433920469486403875779374066521319606658724789526782764057541390471588590460739007643619509951304404051881540257000301381112684293778576575073899943974112533906337858529826089382551590754442135979517873270992258786792570525292078790481470027251670796322460696971965692268259771494572325631430566086991312725676248782568763688344291819123353941248776424995260734411416796416128326488387187765699963617322278242646190643765575127861723603295136250977346127793049857892652522854708307796789011628640791059702561827580511561872243045926585288430177387273655978546413728541014752080680607925891834329837637741851257736418251770154065306084405528523015857654245479618762016054065827422499872114720232949209603771309087965352731685783919124988916920791110949566018796365796506477492303421724871154594326054066832752739641971012305520655560041251498650217151425665830358542489769733385448522501001631527737131010380280609449537929436370235380064045241281168336890949593354477523702574495092027936429173628518210377771768400920147974651360723235440209938951670339376446210982961184408063341657432180684629801364921694763892348008482647675799726975806999882001259508839010043462398410358011091365343128251869565414689291147210393026476779770795795648624862793292357358896227829699976602938066284728767218734690830932881273963276428990546522294561514613794754334801364538161637591172560533978704267777812310986138310854455632029693793986562753666928106177332894909530880988064918101197528976052839373803848999577639759441329429907238430395902734164361499445443166140220149494836058273415041759321389908320629170868662276816664755314820913731339086755113542442855128212332832116970309281386107399805439654469922799964758838505424726680185603826671741819760922924168847260588600679354082549358127381836703114389438354553942218683368793769298323949097631052643645582489753338208161496452452140752055352838397361721472548653199718711121264034791646692860783454319533529646580394621314589815446308041921015490042234710057036898964132143933811198956411485091949764662283627776731753293691731371522476971778349225594957578224087700575661590604483179623851049630417230662899887395447313261586623113120319975375406526791149540998205545419164732326354294532773039355219522351379794729458392452426014859103080837958467674665221781859034231851093678217300182892148872942043470850861465904715391464449668393661222047607035486472855868248879971139528632932851595189763184430147225071961384794212042341740527743194768612340325735801206049077942190175619730788288324098820934382672617804027133130403412202993527792237854117828325633677426180026030236547124375264180833371299560600050633187372552982868544721808955547372836115379218390899409753294715811652364079233562667814088591432544751010347598881470018763014418774542228796119572279215422153071849683462082661439904461120961417019344041781681094991575657375397168571677865206317125086679643446717353160566368592914821623866330905986695245311927548165066522944995941541732523575826909263227771643825190437054107606321347991581659986355980999618376594838851348255628309564636389241909547877812903217861324738613814740253373076326485622956170825419431331307186203147079255700965018725080349057565257678439760994330421044835518355289514282917239512409419264000428780179202167541160192168132190280531463483282177753125740090271119197258533192987474154891289011788576619217707657561511047168203309426579532301423607038638202239220858130438957611590567468857469419665419832032880232992950847302250898988998609588653776600447791517002516993443519293023344393509538879057831084806571757222032608413178997344209835712860217901930376042883734509234329604167381470002368308535822915146318943607682585152863095897618638782129419749278598433775911956537457635783326088530329319544407090501394526308054639471829089785544118148464653444207149517100567418262050303592886278317696066616585233685935416605728524997813402117576435200238228519401883965398087714779142134927198696931491508920613182430966120519229481994692860416788693051403923556552213067916013519066918780094614513093746136998473129192519647493689297735360352948683343305249622310955559184514162760206079296822964526606661488174473085989862964362346373784654139100019232258085524071132990008378785210942160829359779630841892515280986507531605846076666666696444153586763059051444767405489868196627164650232607105162763259986826742172402802390049841955347071034220679747978567767516232383263078621468611934912277246804235405243981093077199665477233894469816280773715209289889817987512653386904784707861435586102931176510395324591762930430572847449509419929791882094104298558385920426374292252086033912737337162251966539184489225252147490809452605440950957986509723247691930175331654644737229192468432740700638509045980378244656439136500061750718072118645997394931358849267593022517098328028230257423365401875006427963931055509552544802048112776428121889502718684724744608372369137068829328042683998336638829463882518899934165560266535679737669615412238295949895087019290151206912484822185065635914572413190227912175463368178975887567871414282123853422217360840184642385304585498909586554570150552239585289227649351187065009455112080909525282502981108807833677440771168714926177202079374940629418984845405593304439146340539058404834564469757612196786483591997574438164304252770416303110946316524858397370254892771183045653302022400764970660922300644350707300096402522620101361549536919689694743256680895082248504975317723041343067460532157040989440806120261242986763136660620913979217031462833502853130232552408243731202462927167089428953449975402524990056683718305192061197581131142358104575255353069514707499909546995718770662711693891375696507484510574329204545736382798209434570322134579978500922621817366095536670391743043280648424711923753890091678962917319620987772262652645845960621372891511463494777945546575249639156547401827733154486577537764512940307212521787413468035234192501310465285675811130742730144585455352670448015797417116238190882674242648004802208784713411316602814160020579679969941545589375852224944167632559257358212292790666037545154789292430683327203111498398164809176105915819161329213112974846638837296974672461885132161564117180405829246056300389912314492680216420494459998963505426243268728916160026668886331542726401378575099148882703604301552458509320761815258628046509777311793507647482648940789485123423336311667910902484461998592664663536289812075919660960875021204276505743644839695308978455481624405928532926325426141681249079121115280058908982550724377571711634643169738453407904860043966866832057960884380746746660500044744043876062100557597985753413967006245588523741201812711138646393133795844971455832103139199014730074066010209222373947088490223758268137479945294101905759207227963702769054254394215062352556148280302621316994365066561310013720239552173390370941022309805360265450471906784667409954123379154619841381838487093363838598895537623255569037001490592435934372049789440087790099930251787636793722364175337369705872291469200097413370647765136434074582225740522283320374006214454039293060487595493910766594261989483022356499965637017955087847193992309454064595278624700387556426852616256373134807744435048166370983175445442904246660647889994183657079851991955953417579926270247860247635979452253369935855519070680623801743758679169756435818552827833998099067510715549531388395550351194458755721745951405765554528186007823104916584945982652126223589023986424122322023065190578407269575202733912456698837978760506097450536318162992714935581606562650475447281500822644703299949617355305603646701345173801077036568464659880339298049216470134182797302257066997583231590295146054350884098669149050219814952184192915536590580584979937861928125318512098443750454592332309981088221575610207108294162997923940029968512458279107527347330264337447389174937978847235829479346068008093856779306012370815803646812549397491171258455522930030456627440906930876958594579541270043353078784655891219879040023306537917026596857063272302369569671427435052588100724766560442733625703576432283413732835468352717013410225642479631405403069373913620177300357049729698112412721291091942324159946942538911323956461334883068601426661804911783483374905315788913746524010169168195154730520577454882828658987044883206697852346443789869325820610091568410946391183389243109199528373657727175850967318743281832016650738935467116598129344685297793566996104669969245165042417848770877162821058690561137185312823189189568999618968910458828270059733884844539455553769411910271116069718566060436179486564609934223013758766636772771151789792244577811032562453425338204105295599218967428869336094763082314831245672735445550295622426095471091992316247385561861562978169366845585156761207944920633629861882849713794606634573815342159699690697158832315779597076087550544832509434818055378513298245498770384504105309171451934998994522648634820792222160789319335078329019178584771508873627876133229533455718852815074205532629773039241360484230691242550206599793650163268525067627320781395617941575433978487993276719149814214769697163036804473557871699726175516073996014271177952366352723311353421936094055900341251972466338328736257316281642296055268016607066267462814587210036524929992374850555488635844047067214177974394148840814191608312520746796170310001352606038160908169623900973180813618442498505570334889104570316951063538465831432732442855447112687928829794330129582547111963380033177690037424693647572100846761126610724061121834593762349735287895664593788457002752174616773255014117502891369897638853801342968620499450904144821158758695766162219026599829397748771118264976242571575922927936586159863829112457065205021540958197468948686822487279099580739736547521856175725155142413100582117678052343998403183860922592285143279209614927350138361344780828528619077237035925836360460149766470907161459920929783766944437714687770449861382456341283105684434110274661143866772965801179582804146188006315791648615690289801871521143075164083772831761560723453627633220582787670871230056964274869367675955108588809264768575344217234502294399471865328507507172014507399951650823372134421802643011874743817151933644622711475053039534341796479173336316140961389028953338178119949634963131518821196916551722914732605887611693196426018625629074045895329227031363370395281099743756566352391199560367527938307660473797199394272058842056636552681041686173507945996705410368515494396505345290967399625298331318561031935697155758557690668419720593609565617352617002552874224668693468477252231527967772836557357027028785613249786978450316844500181672317003981520007050928070204912094526047277460323934688059284284843527035899411853141133393896066705108009326991435608698164752583498273122953397997937432598457154627893121061281103089312032058848158865197252080910052207072964160272817018347040352167531895625914965749661136488878399095220523746333245155304339975384661293275405111747582184926439467852057140339486176079789228312438377926234926793352892478735581210016153104317299301065131759773623706671564993367641511273571267393623369462783809140757605997863086551983812669160256902012425692390715400985354975550042056609432489744529160330068453849991972997851277588792478014062215023696077631219627475498186649535080942532761978834550298203609027664939940211046254345460791491154370425434283446442673613578085261348284172087912791194417898215656388554646227628580094277791173208359029523292399203301464772526083481315184987885419698771445258647663451001430638671627839006473519526204734498873317742276390939856043745452376573303250268958106409571126406083659583143719417154464164197371564511603148053417725847112789986375809955180837759674404498288549841730751517161431968595893821155296427580697048189032259088761058256223847849225831448925256480322208933430566221534955710496100970529937007229300598713098117221761953089300552826618975283164583436868941851460943169259516069787264896929180990493004584507323288582549378552896562339656731149785365744241924156931172538339870261135436613984045085634102444246342116421805738120170152179787043985835371023816769368020327303622297956080420771161450797969791250743542203101136056999442438030396835184382181461427986204267070280090259395645620242275884797711862654093669137441821131027586639787318041052993840921562251261902436859307800958158514437193570217007401647062715255345720462782011577579505176433715649136091078421790799974292555447045679641953191489146753094237598403611192779845939817252408164130794909653887160884670009617918355426306973239822667049470889390617839327750286150822537545329663762215125854176206574107155961690294469260693773238666477446022214134917623696381559218420444933894411019251157374512555840733997554783500459142484684458910960961488824336675888104588964307739119102119032732129683171746539954848269395408320536544957693664124509560804261705008531873553988712666938183330501147558765932942844713970693262474355593578746715402201519247864766565677524474778229252078834471025343793503913141982092653644656657746476716417791859547124137824427678895122893706725596626450138333831991993883423711259735585839288492716211544728864695968441506898527098400547143735103238854785629088152397010582874716724675468031966600980818932567143182863737112345772746635937342624096987216263641193620509389789291450144586383653340183581724285644926070089093792304378236149881395930098772509806885152010352153702083057597794655733917468543313160071254634527753582065720979132764372903222429030760577252165819442822158156881308932824948965394680830038464501066732159427006978266948075685488754744169994001836347396098188616124904964725251532219740934603210765713498118249197042273226446937517027975102530460071101759437085491600468940868182502125376382221202897394082313598513796047194580544448121254496252189675878122822644128136663821050373322326072642693728182125319550604201354919347983327680184461102751913278557548218065358607403130769019932699981480793628258371174624511172777397279013899787430773596326381936366357975484356097463175696983816157999518164260211946618383806588488879414719547793522443271333407221745473195949093958360120767463523111800894709399313061605377975807977595884112946967049570527590692166506012220685969777256761050954741553359255203051988161209062877209126881994655085811570312775011194240979937055923674307971045653613661252737765242706500089184811992079953640988239757965795013170730347435828144672432992780281393853552000781538610601012657271911211770911040259022144636420730190816080863701688261039051922683810001395010837761258648574621569018700859379834992085266244115088122094339211317279978511959241662334924162784717837979698048059940198074716629594993257171074869191746828063362328776951922018982240677858874626966500608191774156549452727356955929634926967759849756924854945419699053072404647720493818427176191537482673058055157509034636089097839752123090160507592023133682136567468438407511613726872792140302311061142199533126480576962059086213433031500102345785290617392190861038566219649360088550528695177136735763718037482462186757906081309930903176233649541348676276094943966087061412022194024934643186130683573734921471802821798118905411677008239825230529135209689185081742422835926108398050712526780594900990352203591829078972527758831394867732730481229081715474951604181827911361954518759578360896668190717004000491669305980415351208901737925831948118959994145675845760958497739066983584525583456951253883022141185600649278258913192311229242269460033338714794091020696371587641219406316451687008010901275724089015560222684093518176723057494090858598682728258990518007724245438749530320002839602656498568973630693996535941996197105300569349216578762028424968525984137169469217756121612652118581123494799154759846841174821476000892672880176380037560190662153756374937748837321280321225771566708353765096823176885460451427390620160088376897326402091962195021144223842901901113815380844113363162338184150736129698195263042199560365881861914798494038474294632685571865248325105203567661704654223287578695031196924089530695686873171802631977566359779906407620564372376189479431358282216387254507764679085545184093915330205309517624440471497111958357860303371156755890370963164371002182486408331978741609751058715912587173014624434903711765130815045478940876786924424333732384682197911623877739554886336888518722969933419734368215016099299656564240356680258767534017308292779427857171634943532846223767414632345403030225363456676136696051036114426716494051266645330654628783196067626258115543761177678834056798137869057876871641097190071509515517053844867969617102995610400791217963598288981138945500014282425651270688734568842352768740165551327819556562079857673843413967440266299114180623214152626409231254724160208669078656449064240922998567677535551937839535971163617252037010972179641074582167500245859616620919574463940683674245949374541985010580590708618463951389108483814095100572028230966014341343415335552680664310490294654467470933665537525923040053212101035588150666082843706284462715055144518810925115660280697519683653676583556017681329966401253869020734228332520731816896559660055199533757213007240281216922544732691428891884314572775772094904091510897526460874903990109161913771810496774464585585027370285225863559079060436704555677676189303496469435841278781876072608859063717341908032280823680721212929131441010726866508089131630905695363114500325345296837348077487243608639088240114505513234581586540674698492918675193784790427668562307357967499481708792692987926281213644537033113133708248455076378918076368228572358839028067640369548889029771686540577125703000866327801679647952194396608097631813639989738924320805772300207522926100900962488386397588853532331299422499582930844589800982443898850488506136524914601874199078250865287388613228299786841011766133591547465429379610645411137264488981114940722884974624704713698923078699002390772070529219647455825650681601317789464452772406029006078102034784475917782030499428844275023948670354964090299128539050253336359868706093522501865512018720093412690613208914025569722888385295984094998733699406716290028314486413997251263736162068482979791508138564828584930815005764202960349767759521127185264844202285689548641867046236490298709330277291461161885130906316539547575394590949402958965566744837288274877402848834598072941205962749394326217610825597558534024110012757717124638638703185589154777242826134131076736519248079895247931618420267883934500171371889563542663079084692219155249910616303655622774523519728021524941452410724764038674579513074433322532526446326432780224521752664265270433340219915505411928368440274027596375262793612889411427641763777117420137334950283876611092695926945814453673107422274038361397916067012626856400094287521675622891436956645499538287041053459379920809964619816177217563022806308332684134233250137663796973200355057516490610202788218288926452432893966399275323878598211730566263347284711648567352192683564009342249711498739832476697165985979313656243099139231339551783493963311224981427897455160943004937398010469591104844690314307962318986299167744088543927314061415104722555824208944896785990693104512752485262544905152377161908749176313863060823176628907837371619863307048994078928412321229039842340288192464719585541614652134768344395289475647098879091812339743541698697938782780166649761143806058581802736155514175111932446156312633928242592474906099882035972671589889797007518985169417933713285059447295304692428708671117454385742227841756557337825792157436597525661455702379059502724486006163184277479470332793373775551787691181039780333927456088203048310292698982954857555678341081784249066396038522762967921398318504076967751834110065353198158414333849801238431002458096889104923248145499946357635093779206113377130654907796365309552219661732451365122477958372815405016789585203948448499773716993802101609706033158067699116099691648788291962778521621080962089785423858881705527800327017272040485397998136225185700060462414954926537155425576246411696732712511355662767489281308291009331127128032624128272169848118321403842859050785513023221832500673500187480152778673874694468757373731370569231479309455414967803255405553087151973418548459539224001632553568511911775392870904482045328990120406907034957298227307744127136840253020777910826982574933688875300150587496788648495546326254012412136910695260495547713294550446805002093029982353190162368295818302494701230353517247474850545707717583959869302699964225388399589070550324450444087426163874483708685875092803983803967039180216214864492486683821458751986109867770696036726675845574238185987613955486670426335306664037132779489788384698757882904270313020138928802768228430338257305895468063858374510119735431254133000634876856537750796739653459417204947426487082080558160204266015623432965331474892445826753967185955432639137327602542318887721557730637529587649552323597817041618028874973431557743545189054082031415643916025648030152515541349756752868685201030493094041621091680869881504056245143712146115661507039722965702073219824516064282316399500735011811971424088009538082293922321997711860638474111322513844675615977701934272177036358902945789401767951812350846129642475498301469279035442499293518756834943649711079653698019706665784787264417314344181886479854086287222973269310537388248135120601019238020137515280579563591165045602032453766886393454177500047153412720523992402827831118102731428823784783863471687304697952330620273291370159270946276374827012474815545067965031897492995060821477868178979376500439224542730335369179131268165048853139630214301171379817890142744251147613159077136478962815813315259450766954469260252048229392565119901347873308364365286953536248021977422950444756696937167292731911957500257886605143278210609110345083667926543972472950148533222222756478167814721826769978407981487839576584339227780041558512519641798370770538260568194021372927746089647960127593752007629468867259974407537618591990737161511004594323544293541226562686310920561185616162582760573534119571345042466788240515018214477764610136079160561732336622323248276131275358992584326333443899302274341360987024455513741859825726603978614815895476387295452648438389755545415840667337341920284125014060707049539074750091795988133619440270029728653902826764272906664575130245716399416025507967063124834311836301868889042773132020957914459998407689704779998221787614566279480265458729482233411851067200497356526084962108460282498438908406404477119986385346614557151644252066156204087656623679928089532018023976169151396192033509522226264934152511199712894550963981842534126839860823875351864558428762844615510380421118239980407355858993399090018447981818493311481332627462460194587039643385580270932825219172735113976564676295447322082490903416405597753491098882946894169376899614333454771439018485749439268467090241931439653377232477272060148744379254441497628524313588174627220749591646986732382184141868190120841676288425568585973952329894036255289777146309048375675870923156927721638501412508289061129983612932934651608946696568844205669600811799599482430264985374079979569159368914189137649543453368759130523971622564515034528973719412637002266033996786974453765389913662430908653987113756822844577703360106512621414051141996683684224727321836796200727461027122781940678761789221182725234140408272973886448245830968764850946585436928817174097812831439682153768842858208455918921772769933880549165100143442278494698510345211271536073869327056287104205145763652324838439849430788888250676739658867119641376002855767612290795396310942653130037832836652175780133660761653097767068593192158021081016208125441019854803710304628500002958538692524756266496280266568641733097463079045902903932409278606981722112158174503490995190596502679155768233329640306716853167409520423939004847242889617684966748335967727901553763171950260695220580230929491348992724069746911860116591509093556816619062474672908911988642807163803751755970599157288552620255317572537156589247047392577331814750407890234706598823454848441420992095518536867300856466135802923869194651614836792073989551866986220065567336199883911386657478640379572890791412226365461453298695158686587571381646095734285041284836483091145953130717784112873392279475049690420257258530952251788698318857007354219183257480720915737406299471471323210049313945573193859933401002751142841270707537446501859792979724699986531866323409767836379747613508526138389040637557118221311224384713512804170061721411389839227055374699161769236969743356964465238072246717495163483951484266157221200195848581063946033254221057012641471797612061455129980986624420808393502214207794708179342016516979835696673475878223203342162565155740498658122718194039626788085165416121472828533228269279856227098387101655037975765104808659980012631870439772225557707415114744305844321745580866197420656882078087250969207238096225018113272373919335846275636971936701432518934813254727831575594687342996380588818371479252817842001968826109581666642799718727244763902354629941122565217894052655616951996605856385301677373346936716646951753539952822048703904973740685382696146733739751250015289580335844607486868207860024457263623651347418022591154167110787114571643716347486063656668501472061142150152043895264114379053783692766679523751654275086505418731535014741353502677120415194892110225321644519098446715189042399021732323500835301446620992333277478648651563088866668883725019575898168479150001785104498818212002627632977170936633720943775308194464576905117561393694362471910557998803783098898206840619303165412939767202534116008023282246938908225424215090427594935583767497725139788786548803857645489305235378754264417760779588657717554942193793090382230721530286804938800088378058512164384386477505641624917500596211148206841655781964504872930598827513231918319626023112115173936500112867022402919131293853297696511580031198805976810855310104053212374104379001369398942500387485263407993915202624182153511495144291597337369922189489387609197732633568679095735519340062173009974072854135039752484922922443192720268319466585689891013706674715715861579948629245161721664821035624048290609337751218649780082564970072012292598712748126357131188193696191160746787525140254283265458941820448306585947291492227165196545197480743396694753328793739166822749163308630865041315904935816694209720250415122670461601056044160266312753136976777179048852775234879984573975373317973677079858785381642871689290791375360196594379455899867144901759750817261950488352778468410524782910628186686978013691059270923759795945978794209944547699618850096318241793168663898881734342829148499472072204726563725490089738654168136257061346288109689038113097029507085069039881019477870663704954728174632430701187842838983292504737181955322599042582955070011257697339056260768944025455074092085851780182301820009004483215912149113772141573390058348620716301300282838741262019598293466235250867804525110050638057846763719484750142662745482595915188187104058775433773631897600385990234240732557584415840059124221451423944509529726914983494394121994440613862020735763652944159772417105837770079160010980407603256314362169074608673571618451525903466320020550975033002156382378233084230087463274174738585493858590023046608246773465020230732637781011277723881219013176855425533989434912040668705859413968487909210276955946118013520217264543757596020944855331298290276362615204421631587327424126629665595159022113027494895107490828214555657271706612452202071258104184532737051011500431910718573211197101963966159197921485222837759450289423541170634280920885686696393495878682866819215127393510987756178219245364364379400581885461953737499967351281301631895825867638168017600921003688511810874485424067033022010837414677932305057101247053908809544799759017071987346216226296150749710164614315337917717811303056318219254031417867005224148174219973540862866100028090041166991129849399705025356955955056222422429260307419790658065387577891544988135558688392286714630484045618805205256125563851124333730811708276080206075259996654514959913533197098751261185737351585401297378550279814272255546015846897347271995849401522950920577561451685047979186302418127947335936860924742300745502436732384486815569295020747737065563534066125207378733428121215454436269671719742879377697376137005639213573624792863301150369266243188208547475896172748835422101259911331109924801453744392800035666684191920842366007443081299557612565855092205428134980791095417404544516021092539523715006557294589732890672430729064004825552682419484746419535503948023348827254507847030131577337438597725761031486523509485359311593967985759404942092742251837203128781407631882874244603888226972283175933965856778684739369356541774280965224418158719799060331569143660371118814818267291489712344124863971005947573644307937004540017702522741728019464031123157505988182583692410978382944597706179792014655435414877250240197483396958184176783231803708668101886757931175987780462284135317605217800980129120661495119954456284874020488068903257172864766721556217861566621507515958431585911761891974249812956163327256519298669875056001586007052568104510075259697636556729650379205052970550932071007999359427655508000368400572191120883698041595414119265427764708698196430455132378302812631748094098523119286454685423827020875530857001367296969664981893457441760111054629062201753318001401696532259644330571615491926622914796724651517008948872425333767200690654032312142168978961824119121658773176966994961898344774858975054575263452569376855614445152005248307308360633514751979853895802664155278356637255358086343837781415156136750640688824532293927486437686710630425141694961142351504407581331996728009769657350714399140011488134075540321571800238960996275555867281044560435964301141144558065329434412252147651523951208826581684302391354805669943288938754441864635937073952213702905142940154994770867036420363998149167901477001353831940838714548826146845616284537879156169130959999452294839669895249988751815585860056846510156356758300191871304112774056053737671393382627319668352575512914481786978605300973113124810335694546239177764974298852127972463072686376995502282293636979467190647040858928727552477185537661590372510021762727547777607750961577205351797523103306916741025562357717363416745053150476533054663091961975246308281625464610542165265217841159785614965492159346852363212843507899232261320144227840938153360936138499867629893358482076112609351943231428935630463918546526507513069351633023094431562016968756299206348980586175538475904663208223293615498085760058459412067907653385051011701113084810166442912659967937264612432145637621566181277939855544403413156287295776644265814670916720917786552202691091530514540877721621521307441442861688443747422736225158721620029627103727671043318160490020517704772932172891480985565434685719044365223996513482196272139613448334726532306504900089438830253756844620046911840319075369930689269640780551765865668250120866276246727443976523834627846998788745524125368632748280449602336475363305523305406621948385654264042126236023774378017273234688944991826767964787803670531427473807759119787038210987985072485728343604339702222688248641277103993387402213371657173253675309773646776787802048869055937358159294488725645584291234252777256142523440514860088927896107740376942562650669023948350865658376117916076689152898164953133168260026850580043454457351514700616822491536677857734891719525774800259169328120637271417063182533471026890317182927234396462196048660989686016346869806832298046553501849728991062292454859788954223648760911629913967039078355125737493383650078578476146244562603162222330949584377959346301550234148955886580116675777554169775921441531337074458843077396002598073176394084194071286073990411429841455665546020596519439286046441937975369997746491152272627454485385506390700950950722019570023650832144200117780205148484784301003744400438105321257152052939629020547274063983512774075963095961433384953023905413817904361084015940303907302638647511053551199577942793909087955489396179297890586477332085777300870887982442407305354766562715162515141400270116443692251002028785857372321425640014972036956501256568009383534010462835054518436004290382561124985436012793676250599820590087366964100195189533579324850631817669148147787990333779182048000087547437193893289791041877684822915573569999189495573265211392504536521388993285699877972259697333610281999124881766421825163874758718034295156236209471544078218618179138088397471108028907774564007489162079814270088727346358437309717989934161777270122047608964654251683793922163275496625422467306943037277996650708660378530113640786831993651416918518569354924408619186165918728028092918152453272217780066462846346824868919827747244355485719663876361215684029019047801998690838852694174541276549422144982245475780316395433589364720611761723045275995538126012080741518415277462943720916171249701361531775768320081565422923515639466769987511525325954971138817192426153894467711293493476293965563655632327179539082130582155077444672361802463451072194129440081688081533899904647583577057970468063978001704329543161152126604582972124747269538649454593661699675366681594340417466027110387972178919693928144013494762868761230044652475553582660725776863890882061597590984898579189616338560196565650749775575512106897075425252018558163736573090989687484820608763283455470411875779408228638206228322923049142285323341395695164998181950387635888044056250149116767424297370542585771653736628173936598967848769517295581923374862354077739559628083895670198746717321565019747318795822896748690043828712237725694481891401327668126744830894504848605649133555788922590152034565930192245518637455967400040388268171121076073853930502965126443956830400321407479625037627786065006893158398503397295994109660197692770290723315356622803547702185274981661384083224589152503099574970772167109651373809265885350190455793673198719519392449678496273440561799915677599012572905315033970933902695796358830245040466219998583535729655916228691437573463778353550955892384638620008890055398687738712391532915329391827653180241701676422395183562653884128353958149251645588422905692835741990544663818150308553181981057624289616645568222347936427996945406303854603046785877054307083735455332903229623578515133081266925183777312942093188169179647304153805373868918620070643850008937378238748761273685784696979863755526836082473508522775684019953403823613426465247347476426852635428624200526590888003136136848273715222251240045510510488121051236655867294334799863692069726655258332135981134542949753720778715463804756501781691646740759562548281150111403692918514118614154108992322332316855829048134850947378657104190224927156429091487187378306812329316636965674225831531551545345908380294817046857479158810288799260518385953032132027589104967938528852938771936203483181462120458874260106386142788997123879017383078289229559702952190098335837525061473535202769305000622946066635724445139206053147757697962485846395990855836264709067501306271205116854357964978744706454858598101365554477221061730213611621873560855676517467366978743403711873636508952684806486569388969174361232985933509646351021766430065428854729979389452596663483117882067729384769110920204535735777890543290534714209282951958751045952739322911459601016559489017332389252548812703432995640051582122028394088996737138842482076130764477599928855554381934887083792249193182064187210764550302307432802423697482355178523880622221792456720189610978764079109830259520126155236075098295009490055161300362002147849729184734354180964677694404984540257603027662273967776528684101406389032226028962862517265805633459491326095208010174823899111539125460769195401053450355961271256747123890192866497823378579304627314056628251491278213026523540729018312566731182236986279964366276625876125692454599948525895461559528368107507031686953987153851387588910362594865235206059237692917744642708956670350506189004605994970516638256009471624686070522503384663017857543263670656634011422283656447369987994594279476543344342477176721976707820093204603115908013928319193781564054573579840934887741234266504350758181842173755566099166984485213124085093799051250009715220412173462347419273612923274147115309765675908170559425264782567298151280836863193975010256061741315066818270079425429851845680184590917181315701706074341520809206673461569979903599588171445202237904085714993631457384391848589252972049978411063194452589204395706298835073014582157040620320413157523781881510321815780364941914228927896603982093157471838429563072469158558825589830135195631806353138501672100873882624554933051086710894926753645487806234797421966017554322641481461650300578311882510357707458144170607869196575298059676629501152400992578598622669279278974584121436417590352620003864876579994461454126282004727689947992047210569080751117434248382094055429625104347247065100338203601315158626998351192497562577429777345614110179128541028838384648958434984723133378549321890578583916770251539586077480919014121952421628947337581859570978556190602199700494717595763116858302153145233781422929049355484455317097879284731883712922038457576592360273942270088026773908074848767305082154636748609977248482399616458694821052087121621198303279461057299298849083599161230159932238969479417683732070127287028102841391552114087721894726457823546649024853802849332200434777858453130002893731710293310015532274499092685555081509187620838333120350315200366795557666514927974074813988502127741182491511434146450051599318477499058769220117615657224719841146192880572263352874558916750758635145330605536939463951029359687894636315940411421829898796764743431786166923985704086550951799762326350698420610716321016645655898860054974668732051528588763865265298263572942415815598368917037980713965230410107529351013504653480647275115820273342969207010626549248082304687687849370648725141287935700187327460849630459954297135991736633191479367737844590383054867728148131696021698340333244881526912213501576184698273899245914034808501965971556608984904358388796826987739770430384559227391037643658236540474342963273481015643616576356925992398364949555647219508515637146066906038834936847931823458601694875065343060268132152364803562679060457592786895847398058925320626301201918986963893304804090394178820502392234939715175128181038273329553519119438696373304300693323981097720569527042778808480428812456123876063237458276413211648547879637832998291535676389354847420544377110532746604849418601864688617787705516153256546208475782740853443607481335997745432655155947441202836087326906597250931300672209986219379718085979782870343361700558281195587343518108828544904263928318977757692405913747565354473972082630090151906942386931060388062364191232512527359413597848197934798488873761842167699910941967096888848807088311173197808548704840634484533389004358995618011387298737072454243627877342009197290267621057086395412755950679097901681829328450664035857921840718874537690844735746981668722935935297506855447094705981798100209468540638192397466060162674123386041570936981907313354417352007684998583733124463438041698001508732735053648190346183595225728403031565343046488907607435114143116671808037765999406851357512217552527292437632149686359339021319622849602296589206324971084920266611831650785321792799992302762918660498406948129855538646742072162080058146320623573075532090617640735860331749161579810428508931523906091519136796560398957949989813866269321706603202961720268828408619052817759715692541817846643048812397545112694509699228516211734552978899294018640123253382958399790213289908439646510475504004609645565045285070281702989307630596232650191065351792819535217141888376807017782194799658311462717973820738502895670973642532311111609743737403033721945764621340664841483063076521937952653329222215176590890361933953648375422649424678681011355730945814635720253229617016538204513258071955267069017622492182413967750965392389775181232231223811323819425234230730637033"
  },
  "change_of_measure_two_coordinate_exact_test": true,
  "delta_lt_3_over_4": true,
  "delta_parseval_upper": {
    "denominator": "39402097254400569175002370972891150590550453619029287499515408563563542413608107704377261069640227549753906250000000000000000",
    "numerator": "27998048358094848354565672312304476616441817565623250924439185691111481458702439777215060062420786898322887065328472277250149"
  },
  "final_bound": {
    "denominator": "50652587834665256481288715261165274365691525470456062166701280661345907289962554523362379036153145299482946247344993083814355522827130777957254673610398234602823776226915026865754116058540678677064821896970718069079225558687368300035311570259996667440791776087786005383210848295259823098448993729788271849022906057463974744289981378817365632638067843523768766591653351586936881925070046759926001985276552843420637774113679006745106208094358361223268685450789249004082874577336083222266460308984720366485985640538600465469017015529672347953289219199856800365691848121304379282644927538838388710819869681680707472371160656601026859755616744179786885517719887256080491870932986518743001364196131420903662517110191283946042715404512950587259865891115021547850025408867149411913523545950342745503415463279197170063428807484822574560762868147954862528401874334522640051108968948791535584275779397273579703664358648039670935349319974301388138342568988548239217942819204796459652983824940910777220236263760490416408985812636032760866400178661087258089914227582064053744650594048237138677706439208167723017710318891803080368283004519454610202032164332075884103061481343832108673478794755657684861670112590548053246791447902411668059799044468152167942396772451152745562790309894707904215361970405563087519619938688139867474333015024051750061076690585722158218508622150587196254450224456694810512428056426897060835630412486968933656013382028470414992739771501365107914453607431044150785497359905233653798822761583454304818371615930967437878468052227082431624538551302512726420417478214620787724239696535613919079241790179500329833400989516826452859698130739243097755514741760754397182026323199746605442180064502076870700676846022532112763381407973859007543302791236325197552141774562853848197956598039557577429878394488523218688485371824555170238787277011990040490303482228386254754979215796166403715853333360855487850878782823296412980764523927234012687420115340286616261899583789903192392063888642046032300528718228227459981995939707413117054198781882820907147392597006861037725967864729351731550029676013991038153422115528217889167935871133421615102665013551709534308135555640585340249196607884883081375158061815059458876554079495396649349919519025922260625685554477677271518883640080085970976673963962155570263303434832683109411941279084383510745645069386938579867796924577450578452775352853369923691169292465194018516175408436001800760587330741101572952582726731571732660659438797957188811321195517681635416149830648325306602479489377048750929062489835080287159505954191424113410774837366222020504932630389437148891336840202628698224812120125882879419644383394340251667678864704048533687892312997306750287400385301289132784636814150215774908489815925189477564490749568710535011356134960007261163022694686350046479095999912793573408338490640339359873878009629160132720911615518970610793808510947231991640898133937869902161650126433743902584419795344959368638923951311871847153721815994714712506378482834064082070654123112155377230579438980022752015519535299632625757285939381828646295437290802694168937170796568797852501159178278330608451351181759261321794117161963741012423469644185640244478740189921887988530163918121391577883771663152085797616610445923163336845882775821278689438612869261859573378611989671369444973926837989116482204002923638351294026659858796093366653885994987607063483779045267003696395610276690399795181468110529934766723749816693653907467601146211302950660390471108602732345407791042656445410392872366435548502321418910996233558596005609247859346515201045962026548692323675178952043367262251780791157738424752176890063660702153434360651316319020197583846527537311091285252091817809999878082609000339351882812496977986684360640248909767015199844808676481943110852039295789469623001155768998277795405288949677395900425391948873037237000250546192319256565232902496125132049270691163886723553611438413058905467249076408414570750643205877002133958752674544318607317912519412639608453421769589620275538602825595094105709036674596152431797357068738355020568432420552646134317920235932686946906599834676922066215574731447171405725333819496461314891705788516101832497509365263755266111913628330049805045233968158903828263455400550971362483110220715410804450663691171032363981060185380685915043011050430410532150234079954549344742345176729964089080927021909405365703134336571695742041375338287431055765955282038356837705308094369952689818149202314942986267580924325809533732447604972290454626902768623871673511958112689366157032668710217441306858628764678043630285894115886374345449530528070929044786628661355936559907180888235575933061332127470801854855120050502402352218858519239959831089610467256047746498305249023056855734713997810127279850958818301017202908422560770980120934691404675677225019465020888851490923349999256118432949055141477248537393827952464005853276235974402956001250958501872259063495166310005544279236921582888164555602689386366453183319040768763372235287611886160026867065727258287267804008177908086271790950484648646193387101706423858800775568146167024398678329371052615624818727018402405204617403755014831068085822584069012475735604295741323735236354694949877512151981810639212626230354790291130563942840808296062266473610840536300325739838961913603646279807564066790218631948878144830725150111709363920846315534065201703983144629472625788498098658385801982542766788571008442675510076707256202529891081342433869455878978080358552916243616716941121533770010645149623683012573481569094976843992562413630085422975168886354098198266614344853075842144311283309846480859203508570171407045952211857976204373250667764782577038055058051065660662213647298615641194010093434707609869210852614091943288984772434286507799470810088041586290784041613793072637975355761867942929835106834404837165914401523325629222947260305327710401534247070209380100520642656057755536028750729269225836833976504755947455388064386822065127748715042609718979417484698898958945205112921754172502631118634121399700320321693315829872540382828824183106338731414594150719576896776917891707278196776893983533397294048171953261601945590010026112531102536116256149123482907189472813416286567433424118597865042735878827187459178994121014729004549154172450385206073419136827070236951398465595207242859191999403612815047199439250720361773051990035915861017990535082451660382502629793528108369486283548134985192241453408423043225893479489958124201639164367489184409721727781436596514590033297363698918928467641784687158611629991820587238937159297432701063099644020145622362391391905549029864035127326558802006612516980839628089021930862889494786349333020912967220185124752144833954668418270820509758758592424214766205874837866889839803469898666576435633406406207353893724784436544500565389375784615610187875286721300561061591772558217551969779531515634574542980608228677782143412472934719832542820676216255726668083305212620699033520519858437545490770075031755491165100702103367086826683797436850463030821206919045107905494201623865361251545038594798118345348599310366515549879086714679145754565012624362515597684934196024342724745018781112366642062659953959136077522993415852469074247159863101922635173711025918895092858153223948649508860900238803192103715117181403895214187167768622013432320545506848693361979930971030688831833260894169736489555444179179850295831539665919857474699910782216273412355266794470956831792828961282534772919619010775862856029631545746138169654656716688906832009331275630917426280474847720154641630596847861209242763155337389545548808229860007165941414370635313152118146783129984823400158739955676415666441029407010460326681570727225320876623126092047278516692328172177714689519354442636413648294470277623986507784468934430454489156230521435446451965304686032581417395866660770139743248727336776686707839866117505723212020237207371713354759105111484748605702321323342212645851476093164194590840881033906416426573679391239234535072293048869678437552558556833461631362757876966116112637711555390027835805138181218377260355434925286757930055566101654995771635674846782515658936238736664360512554124071627338406522161217458800108065485447229499591819626046958741187752366492651642995754300044663174124111486410632759651778038321404776177120383164486988674791981716017046657961055798067886762339852576282082400311627975847806071408552768583848153100002729777387973271345996000911475545455236238626927708258495914038293298479962068581168968223276822752206922424669656764620142522593165166298063260197299473795236492279485006763823595731738010623299838827162271465847725138023083264448770708458100429787854413650728796664086636457006427258716995234089709661592299629684113807596064909213869840274962699848896296855544392144761153986985496025946969380294195175299837556492160964655636577436781294491487087659778059843143509174171476598326135003606007318266507463992839554445711453646355153052472461645578406209587891114517699476677988238700684369518184518747039365024996572292069322993905958984398394499541878815402409470427115105411412820019564306122660400895002186012476781678050215170234147698259833137456237318013258093862551538659611399564475295694407588061592143167344760341106446820042699431500887063200376186947330785825981108677863696567266240281222633169100206907390472971370429461329358404448791401601060277762299053114767301537486776790274105558645971908039197098694645463205589421479202567889770973923607708034466725170881671136499070656391104285951791959054333237252400183094396521200360896242150592097581561075337512494334881364293522558706786404894414827414066709009324147646199842070264133816402411207714830806656040041473472354148135750841846804980344803616670215749464013494595236023234848463141236389531842090191596664998384908042056815860441450563795299247577028353610002514488140506749095478134647403936524000062817159637554571859162166734963628858113691648764047706994670081687520115789727579956314919599297481270072204689857760574106594046500572798665465086527208258329245848300216291125536246141049083185796172430813521946212352450684384963794721101959911077026560448884732963095515846654816024094700866789314075166626519910844681341738405747347719030057787664296922116078938514499123172520937951125279319572466631096211281496886461864427930436316349059157955586488522106792013893691511469187097379226378334576783291329638481861608220477636006353488225620870444320194383573155530005464844075987154347738259932149462537673821320886210498026837092511598226426845967567823202514273686515537053712280238400333023328967367923669256147561235332158210698944949696806752672985694961705825654140943349965484029468154503033158652813253142387807506301036251484675743407025164551056737666550417806234582699940599293955843398020805229573503548682489114340286361738876990105065830100074277135512582228292501985674522647862882939336798911391089367258298066370118051093323708756231724347087415075886416904354837517978342524354951841496543793401092438500651153474801399767914795148515662211841916150471931783220182388592000401048170811016284925496434977595552900167574176640835981752281645165742621101795511007612117960549719418264260229982984316582852828788555246976698038450770540437781019238750446591946518867645565643446690604316727351799838382803145161852571781368764530564027596955189365033767778202196124419275049989689647619171691821313492522043382487354791910443694296567172873916238715846030989048101899660502706942651783645001113661538529957320856083269811679772264805849827878525969241605984563458991173211764902721139743126568437831613247726550409477874329229287763556198671350326382681440244408126688774808696074800836622072395706767913496718626597386060710939769791125509388545783275423965895297799875698887687591336456669210963845418376029788029474071145999967432886354851261172774530121239036735394034547397879378302477422657415805730054992762733538960947407771163768120557089173705969513642682538725282261881382910336396314424860110862382106055342961240807786966045890198662508417345276534211331077922375602084167617179288872435678329328947272122673929854525973387064021716895706951279262278455957669564070914142150765569033016465295175613172323070803907863902338050118273438621194357596139118727814136232514914153893060192886515507332370964938302679015864563002739812320442088908195872485677327384400652333469303087861211272889723961750080717594688016418011613583666882870497493980430585619981033465334015575863341901238426272492799339284378277671276940242086012114933919044692056746805270094076228555196865459249842896532286092110596643770827296731764709947818500935899016463849078850688484761509396811630466581391992347317261998136604511623057584050947680703187509890811523346447332884195481193494895046343664068608268122053876160928020201080369443242386792726896958672355738723316751523614776163880248602426700266145358909854735918058159400344871784989626499235080459616870646846942156452578320405955701670818682790574397489007592932086801363884977043591514384598217846528330470922961139869311227046515867387891641335082369106287268994514565537806981132049805901529572355034788917427038874110276244243670988812242719096999153803942020541044670570505860143349798559485970018405824281119970724433687084953426474671943248562262901789670873767765350895180455118605883290051615414489648475267279317229238390835714287277177648012731316065573569091959578815123394616465928929001209422365328327976583316825674218004903995483946272023377809147986330111928744741783336955755746134327044173225386325548343603836592474803272223216527782059330664642577929007660814363414430677395688103472026934819454382423610159807639989966547487677202216522852209485580677135248032736174084744285104951248965083355527152444381450670889011264767031088595849102777951685235547352144312525831204622415612087849719390788857336202805821666355635896213861326037018219666500382664947271986572537532373732907023923126517549014521389050285659970898778453537315790403674980898665613418972986223996458282651903455761929099807260653902786989713485179578724555855173979024642716624200098497405593757057708043846951767287488781763588510303998334366195798714145143277870722611759266814843091934976498871498619520156439206051984645675956300305752708814163616913128217125963249320929306189692148375439619697741579293300294167811622581249586323846912322514513991112922726836737183449977304114473123567824565854509315751389778613513219844802812728873196332797750317877272550891073708732998909553279235735877864423144812718903914982343047998772811313465832383740816598424163479618451984900967310530950222597103811470791610562410983104091988388806424267684382197323366171928026134759531874076897176227027413972853506460572925030245306269803319166148978462734890904127192965378413843016433196828139607215616906424646994843702133341482572967701126880008276123688034953104495011256664917830723473278419842400106248063483033921389385449358782798065358777723805699210663464556379879520552491079055075164263005793347932873001745669911327168984549724736870608305596992661749705168726978086709112353964173191176143907833669388639808538821524978251017347567619988232507258083117027030572261725306118208636181299809681321477460659658897919501965403961763267575058516112175747222827291387783057091680479622652319465842196897545752432465585783761347811015115210349180453379458261298320984663422531701300290747479298511552806565201590373518169057979841129845081947214071691636010730457937427952983208819463789014775696014436979702369559065489480516840918676227846832442779926574137289761939539033729835315797516255475653801685456314525176845474311965964891539960113483962752967978296623837895538546074830927561471268468305037582419722833684197343114547418416459936573110372716474755588734841326756431616064969847497606069189152596445975490424708705033432617895947289004184774895368070911717960304806296520425041598235500789310004216191232223917827281896757315764247373626866072034565110782425393128913874108065062681304514422287622658891165088559159649641202977611580257659398303625105734152183572824855677402308364189510769755494827036990558817042821429464673532466349332083843156787838524120437657281743235347558163002166970236233132427064182216922592413572090969733252472192495808124512040893086126160684211406062674540911736333335641228250607574827904100481814079440875785586888237253487169023924563479366122778327370925464251716168348159218396450703313152525096585558158989901308474579636983411406374548546452703282409254246121316132677712479743277788114518429011295270060065616427949509993657625283476563886746658107231366400458200551931648651574791051349329013938876626372889045952326818935704585358598776569688995462008206643300702303370432417883232732213860521050514921769171814192773551346041019848477011686758427350004932440958513640372365160609548661800940768524634155379780703212315184174892249036185591995158670670059185255753071004828484641626349881320104327829703875103480286321903302883283956609457239090438350490109819610285250276283210500617937227386485018725952380422492909398909847085193166581706896841378646409458089329115602273022283233104106804834655693766604276418995181653054876209111402134810378528712158471594402857798532900573209325499151810589298488205657911184200031012596043829582694494214929350615984948531366428265619076496455886841631605745492093504403248959889008617887845313565810470967826086890931988972087506342866768879072150836410711882647935883987630198423001051922367845131628766079988354402444713644417686239240266917417751340236638442552580742634150735184487163055620551339222827600117346335849138818632835017307814915416007143688071671291227730544544435253997327481500680094529834146011641368107068083159196132137666894601709023760689221416043588264979945814834645807930103218866560761158668178631299566968354243511819038322306717785753481761355911929285526153817020410825110958952912946034467211919431350813035430581440678687567824945412457714094538595812389446187442341893088950383426876722743715228382671979540259502660566460931682107076278734150717454748205792523983000357469447897830334707970755667195319417174098492427705785496004030327045793509681926790823143730495214042269278151419279018885663583578333289089055267823083819347107603882284082068801663482940230800084010668593088499338629641244237457905748405975125912211271725671732132862852342863531560423157739416213001852266431558621153385849025117985305853408636951187549028436928122300990938488207375673807643461704978160735633712914438510150090656072060614316607030425618841875503941788331832552594329922835319519256350106881620118208152786599824763099442360941102062112662633559909708015651346461960104183713263957515451687689032901614277315678060146539958200006656156540661630618196276580085783608848004213156146260154534454322002864655749735246395032381132855760659948986592424036212616501613832141415860331124307833546250214823051822205214241406435778119633261871218969799467229483125709117182630412537988110165432588494267041501829182817129682998926875692609064748776693806603802927793005980514492829942345524812715382380756271539143331624408379930173178398354218800236248871441621929943602016074459754551767036073885759221381780538619116345542462216370118717933913852915503476391097130637553431192987622324607036566213549907004630032481006033386729081007230994973420913285044153260301516487935275781231935556640080964557077818817663381208557414431275411304882886798010526143405342448179548592272710863581192804600250554669801230787315343802965515733729554374021842621026659316709962242713783613731734097700113381398019803913883313164268260759546256202341812412869247713842420105485157323904098500737694876018010810576242852231273032083699869429606683042241780836699929916160067199604584454964920240080552382519618028043820058226857979930932938419656912994138359198511529212931129648780826201284333013767393014442319902542275067677876544541978619592209385046161050014228978049493919147571627191179277068585325433465854091131174476030361052241312964256257627894396940740532329828390808958029886447567884863250233674079113857669500446345918242758997953368149755444584691438303153528176102330331112458289968664571760750428333371707968634924895117599996751924168632020570434692556389384547738492711597892591675475833340150867885751769716611090321273285439303929469086944377427360300620119639339611311796647392477047350180676722598662019022379476779923678673975214313535815239634846295759142012454392513181899701283041854551119635536899321501887818524466481730701176898900305466194656004769774078690457803349284186313115127267691016286516986652800434327663463400678485773365024458426093613034603672531874147762016867019047757403864181712800797104211713181968487948017172119067111108757690271537317931427310304061932516230669202991262576349060681046733250997931875349271024209811246905495470462997984781663658302722428557545269602363637167408920750870515014539002378717877650762409967008444614185683381633830074596149572562502815139255868046117285966336999358429053230229861345055324846572257348169972405000029362145250365269100721600603785212709752837491996822228556642405702273792471640418202512692568165759349504955570469207034779065712960673585686419712866017934707795103189880293346441598076983872059425531838465977405244582818972976960225765378061690576055283987061441350769308741046792490643621735001753199066058150287524192660498007340202461972523953650368218420602782631081031548365732478409830330541437234439516391191004059382083441426733243490068400252382418748595066250104459608541809553656306681167865334747458854207716129627077879026413448260471718526653913911751796512394739502193036388100706075009995463399712831168459589377332708672403864175994930659247325537068986335472125852204882120640717512415978256401317606848335360007876352859192498455544869898781265312334828513770227196578026466253902721875491901478571920437966409011826453398582506570748372505970686321110031770219387122476000292530112396612814820874518136052896849182944561727894860319032380783836706392527873084793946863993174741774775517150763447597354181073402937530482841264722786571386153038250632029632428100816935470606986151243342005762757958643219636065274681782720166687040554535070378492543996416251103234682288705991357407739028879791192158201793724945540241398375516122222947138822926060631853842699443829077500440204896029883946123035515811541447525179160814848400229994242503426841363039362866249358911203460630933411357052086799581781769443413179463673406187715014555133664937874599649593188914628041736988648793470848136645565213044917701000840447219630247536403715683391382710597982781331492728392125687003875106999749140493429803821151353583009753577727929609158415906680386568193636763779636328822514848449823663031472220559303411464330101026088945962789602999586008387164444000844255782469990669524792319303879863497622395129417742393335680370985934096696754959679734781669157900551522397746237335272958780214997196371547365226508643904184742072554084951703743676636437722910332585480329609779704897288052263197440413176551800170895755926667312223333418672019369514786656581969664824745550420328259895518190335486627019202673880237497966783955888766446375472643439011245007267798671060263025582212301534998620677220944192376177488712024639716466502320706149295194411812720464434317022409466967667438033703354262571152675103598185948007156868121652283728536865339433586900126626491613886590589133637564305303552963453476334753093317742422830128815571453433373362677476813321512881538584154840303908665028569678999750076179561142325909210671714359275226750820193603124655183085865460102524355354342904010204204014022385803428570678482268026154177422561802532479002264824216000246778374655259290636680626859523362558410398930554780118904462676427043927425139812986032051006700363372727302266063909469910042458370342715930697287053909630247998635889036484835922145117130812431402381391144157416289560597259163196822843752119256938672076816334188062382763992156175803393638740105858438597038623196399873154122014753692373796925626620543812351571145976626716260937901675941169845035097115627352265436104488623512036203648664013366592248604038529340890502172775498112356541320340023911566300464922248597897209660539066958736369168206975480311008817572908931919747651787179610711488023223568251694923759440081549336008440670768564258737676720543335136411279773718072401549535590648496535345191780297414419720154504330323915579597464432335199494390923492673462925045146224014035910454685256170261903261581673312433605627536866885225154047348703888758846950187429660874490697014268821149348138130400798763703617381265707005490226373312790126238249482777753242559996117472066579276722599755511175286977236395987807370958801276874440541077663340936734682071195287456852211208930463390448999544534351388343964513141690542459873199826109597767122905804703368913413292878077948290949292352919910629490845269288165046613823627518878574655237510204442496719145835748113952186390162326902819291221416444557465879960794010678756369764494056741010794230264318947806044552060569545118072135049672858559193667088333327610932220721675518964410800162065869634280387295948815057861109484957461624673051917142025419877394584858204658268425712541035058345264802180325724764834013297051456435469418002423694457176826304379672709664354692174301838370523513975786176698461095321569236030197545713782577905898125628343285267551729081352643660960769634091330671911305549077775183696767114074839274480543038403548243174691567047835932521577374747113543126179348549716027343653647648456651669816225113259248048901628634893013863232253731386694213083783093035837324952045622639876795263972776691715790153261657942327442474543433985691156607540842211650168050355591844990058820319431372993991682935379743843266996256819535857426445021345834217916974174624998768374467522861829740199441405111248551436015931600802795535127452244104580409390264324302653858783041816706136245726076288079899476434299063816122216154570804160796985734102039205625466356739139031068291804236472043762220061864635947765461075535973488313370894802633962193036144800022977644585471453605316548711178023456780342667640625292913941073476453988521298551416869693729532623960774239847519789695604677204519027691227027358382326401319286833918795161681997010666471674706175658440162708112676919856640679427083061023172886026337923908459064077769957939459286546443184018530668548915418260593240330285974755496710997787109463665891754069627973034406913224289130802860624372820158706770006894868941055739823000846100309431734991284523141779845187074111518531729719900884937051161941029962951675599363828406637941263854757976171537533533494953987029745739375381660981177766062350653098055550048820889679173421621330263139203171019384325857539240401843791198467085076467563535774650252438631417308856434313567632054156202771726114895110703646001208027243484646040975060178748747505442026535667162573513360572416358846938840471323085289754931515645879694561525058225304736257732600091495184646571948976078500409312949637128268633585198985908911784422614323766260061016422645467059565200906984432444156768882852511870880709083203093836398030753574017424314073706072380028347144117009530210365552156565263672256792785011535780059808502993935723527440649397052381371247498666156020802339403915714760840640757431935073646099109507252558174347676249613049194624528445601021999398897370824656120066091558765820565068508727863122116665738074262239621953000966428862109969640940159221693558204860837717096071802639542798133176315127148062719673579660542267258143505336353427239950888575565261438088037558731792946740822153201261128156669862946521009947724270737049719173322807799107962747793933448223327363991038949369238895397383362279742485885420717207164311578605509271584454394784310741898484768820626995330130367600378198608879027509411636289868187543709629886765499271679765484423188968060047800185632818923896848124170083378465763134914349881519743183063573509921649805026737980781497001121411057055836450595849246168363274831734303587035376500061111520486370535454592301644501317629522654568990879739032030944961008192937617519350239913400585350748408949084165064642802382045248164138613719734423753840571763886918828458395024819061852153899020014553041549948179440026535144920790435830562482502094031301238012737072427676105491891825006951558853973645061753141133565345964596317044375939749441648193371270809246686256066674908053816168520836662919408147987296451993490035133904560719425444261789031302517575490719474108807195772216960565671786317705020982368324863779227717814701558035953610608851646542858556962287324035826513846305601716528709994900967281002198322736478499879269815737150027664031963438286865646940394740814501330477362892761673914180767891618387925453205578237139687199145943881532946977557891273300190461065853276595147673566476258080260424598515452396304143293759502960720691036201061428276129627748302354999817832455062705587045522910161069327034907690292165254364725700546606464458509067954176486777183435624345013251179519046989677063085100537732732982194078530738819978031272225667964919706230087710397530513067552774603980476564017905104082131250795532713768812051974262642873458050687219941242432372121589168572875933605704010861534141619017522178028243975710929062893426164425351979839305393181777741790696640691573992004233881148032048457897396221474259989434451859434210573387249471794780405363385888092198275094025246503595364568158487597206270031559740992432171879736909825359543999380945605244328964934793521254945725547858828661316436924683120763743080745099956518757591709668686107841972160263009888538075223416333118768747480573858393167912429333992495812100323373529348534069425915653900504749445298727356598812958764351838813252044157965652075910882472918770877024128057682871294119248963020989824888626633703278027063611324414398173190786924984227960887885249124154157175547817349577087062282581008510438033314591780922179575868924263037001561419127013451485287526314435493259951645652277217111320552225170215853727622004259059747039742184839071788665038678887275590942152142334679692902412083798319109376994842467945397073306831749954132665400277303233123153643616800466211424264839593632544994282989662954112824251178158721890498480904884554177430629178881532163899299483627872529805737493115558276361722211256226479584483465272885481712568994923390830458772229690065726544356692873967461797555709715284690611525514123656923952726635161187716151966656177904460346154414415689188461106175981552470487159097946541911485809447793145197669232287948362867141871975247124319672057269744035882699708909927533097185473515211464879537491785674921320359591053174174897641960175066923056644313905311596504411722128062545762942413261121175770303803979004308553408648779004400029884795246449274403139438732940596985400841544786311006039729988534589007820336069091557323508015641937793632623683442642934988422632615795256176775062806662481760201543291006795019547837259542743179760801563859931348082844252661354432029434963724123976126793412959447864689514643431846613791908225557662852745087970259472562071412024512767367050008238965184671348644097825719772372633493018612135242583028314713927560338964566432032972321376344657590601864473599682744642350239440170351085627683520683614339940271430402488043057498913955791403251512625603793326989636657554159276909312089927117946341791822251480158654990340005678177361753629928062276857118316147830362826725778285082281272374878602332707377202278195747625224462200426059393705625373647091894799966490322463262130523510032661190667983718481047377076140018566304945381889923469251012007073564392710651498713370413775090291279706383442734339671956299456900922906794168823033294537438749057191420470438821656473824669822607856778867761833895442619999644335334456573879471499566861609752354457648080411471050559194181938018674681008887176964243261975107436779960867762831599768036215764937209652472257666855773947490004334366077008349785634126895577742199525170859388468793566628194991172925347489151505659566641805081539614322024790790582193263960654934667176231406035151240531046667966149830792934804124447899108627496101559454355252768000352523320279898736289368640963552662995488902373864762250134826135601796405166113431584828322201581573965260368764038047561177049790968226113657955415827543743464419403168556818693392708356804690957727801241333358539817110238234374072295288900121311318580265615481070562578537551371015508013762874424933454259570194407241411590415499191081444111443336620074230837389059789624827352506552050392655423621313721925245059598163685337851796523757238657251030039505415863098532325104736509618951121543498885599358544909424235762562382237967186765090375440624528493603269464617196998153049009045693989093384487202224029055105570028749650874147541134888620597749390280848999819373222623401026305052697485559769071492102049602420099323567738724460532388148308401078784489178206912126564606164110757687441009652217933951493487586375161148319817884676687872110211816628023290160048047202921687856329360752432947898635896155242265639586392091883535012168352170615320639081074600571560075676766079902175271316199750589849488387061977306908484687647481931776768468437387092978280216444485142173939829777372853794466647776449876840822034818731622394457926103447487866131140648343409776078759199556448989764201588851277137367163952677264479675556037216865144926785530520477712514209233067061372678344341587785513149654167864426378594028953554646939128217770859066511886498561623700401636472567578833794235187951336860812960478520337119993792933100264080754563072656640569068429380372174924620935054085050119467412991439493562913601511394560322104861579473095265786080278071670225316523830059234196130763458567433587988429684355626392275234351313795938669442382861139619594909532624589610657093346506135873837914916083173990925660681790051133461864353981760003109344617114486972652560992198445106866131092146878053242272327162055718265161064826895131752664391991644404765244160438877069720929592633547653171041897126755615662128184661719825319014817923638748618110822650706429244387288486740125354863757305262952614383759594942549336486436545267007695187570640684565514154945922828363404554366927695079927428079035176368755983562304425320547665373883569276961266763619693881059713125566259928981586820813122405782179383242559020148809450989471779261668412970381808062208830578048059580244826501578079890818971178295361785344143222273410699519366949803273570819094641341601660379623400378481251859208688072760002953679783036488467996560703981520380798840120984805941158167373989195438538292541886924076725509472870507038749089886437651216257987768600132324696273240093112903877132566559009573081967719432487430710970424380815932338100355575734504547754869674717384639047075435097620047331322221345862909925257801341124368199823934757984790969998068506327155463813144053580308981906454906573897177467374260055169947032767645708950381970704756571396975218533188661989017573272585221694614122392156112193748461856134032988805778173249698993243378478372725807998218587968630742349478612032863082730313757553687846386524896411087846894438767333394064592214615894215972027440593574003769445306579391590245527482824370680439875258471117992628566825168596115117129069016037052459676615316365617078895664834333851204576766729659423731482770398608707991625064003371592824341095740982976900160340479032043862447257747731132533426948526748221007442818685620428910672843156322575156535515882945693916466751724056100498943279177905507333657653693651035515141965787626517171271093484483349106903207896261979884148087633147029266878219350770690618122204490939250055443106084351930217416324842035821667836909034127993092683431884908338088815030472785766157152073480769054759086726235854496245996044496886059166434981446379605140296929246240900813298454576325179411213885971871908246571875931725298471475135096714833351182862193513163152325100711942770560202925499929497275398019736480421095220823519807717172861886616170336478599084628662173848369906290263892698024228292956484841982652719971307773359054348324181614528490967715562333579751399554330213136175415604222451187877499125446209692680211991214128432151790693849079951525155722288876560064464732971450361476892056019771694330714146214844774461218351841319318100322868666698348174111536634811757907813771739053564501276009677348592250246477093560681925774561071238946329389170701061292088460258032001215417571102534665750844889782511821608250472234379593225231585133082906209355878400829197960575604638980629620644074564437772679943311221396289282599866676872159569377262658395912634381862088688519439530200719884028013470008183646388445092174928235370398707385273165161993259800589401037646556957462388453543795091045596877917615582532672211947434993830532880904666952347027300616327033143344957833549157999049704103526063313924678799499190508253840229081523909496020936864819002754047806388521740224375895975625830035768190171756106367955289423346028251932517831242704156202452036096658035419452661462539006821966946050796666834018547392867135108627360334996462372475876713782507095935224710301827629530827996051638851692836410314964890769282883642848920923996451086520872207926110753971129077615964339023794585271897055617781294889797181984991641205847516692402017701373125881345903314467243767837926969059307515881785803944415317384921303407280754977574486423285326949227241648041108091056139106877752133347754685271573099271120802076188545065914301684099945848319984565705482137066298949731477495888047327549061244107685271976819074152719579186880447524784394645665139891412450867039992592450354151558862027776088263092298139390817146914668372648480282680928957699049081484065947379271941632145955034976900044178501804150058827509685048249763090104094629223167523409165601386228979264063312355356238590382962646001275078572887258792343516189447424479322589548708703194872516995184691536945407040984090441109139208182830144433891422153509234765634820630990198465182023613162186911383405219631189816257370060287231408387609692808602003207414123496308963292551052309096616723987089877722564302165344259904033575126751707031089054051437789388344894055757915754301983017394572403669705180710597507834455585176748366121356272125408703602766784656548825508053041059587414154980171517979019557801362429652057061743440599563401956329596830898585755844149277837330803298549725717598194668980923849315882776829278045704698459682346274021458273841470678619702780234130177557798103590585008796596445571004091052462361438030199700322362065287762311606487127836050566317951278550082696912447208742992221200076470704484959346631358638572796084368414669927815645847289417582246980358769084733037715338859732937508906446453032340682821349255695380943686374880509988927331868510117682810727256570977766444823228752550483530377220540378170813691883943956891553239839397465806205446815017385264397777452723860596899415294362331748995897015195907119397107722954596735098048905830192342403827646586367710373759270458549758587994125041795620635519826698190932299335476498050152301112544337813629477262383524895037635198489898133423929444647811635141481977155836803780083347450458834963987749473140784462791684323951054476619647288573235999426550872461191338325847729645466506372307865416091619321954130638495191656588594330784250942262626792644723297372828601513535804499511101127084606870024171792658787749291569816636864071311739507568079053451141586134261496972830913369187895162395703158655917938387073831125448487915152124181191163064089149478118212389811840609154208501932652489536794394724092319155720803038921967399261052801437423094402576453388424194708845602677044452632938913697024807766364034429940180242745065109881311644538004746742007002608924874834553680094319061110269119107851980878356333730342968942980325740485558958194478597909581208956378070187264140885738102343120078604151228729015227697046958549445699949800051747248278014756994801308798156784945303562221750278798590637658136836957111373027447030236167049700410082645684567087749808702305663771445693728850555959284516667745396183881216105744060078738114548169325981769561043182614476511813269987055553341753242156745410870747841347156217794668751709361677451802977085011685605948027697551636735592784209598143576868916368035085693230208422970882366627843074923684578064718528134921874427106972502468548326114818720570374566925824752744954300460229852913968157699565446656474153807962354070173362568544892679229209046422571992984236213656335575903080942388205411911145020818198657569861224068794152578644105094801195352780501348751246579585913437428215806689627550625474073702376121312375588572921734113973768029839810481606716565386996854425222337359952404201493718589145652173160327633913776228254465685366092400980274357163875317413602731483099254067082986239731165297005236232153336457357491860137795218989906631452692609442374816568737013262280625791528372902926146308593263938270363814859053452278740597691727998558448598966566736356635174087239865770017945876467019164405362108476347973684543398024986838535750481925654316994636504737589234775990603116721922009273434549287643631500624246347467141788882246456012482376386863673107951880825481701294122144943090947801839066036492998097731109737177049983461531429272722768537402423522969379144629424405475923106040843758476095049245780919824934423435010992611766865180682622234299634246024895126548393914951323795020751190345096097289485918482311750459666354991469846658894625745759234138162946247836145756307618526100085496616887982349260576512005567465592932628329697462339180566054799345127253199415045536593028487819500563712111645403185601569527439302663303390239228420178824277832944325620802150890880193112148966077151100980248554632482834120005515527889702995863862430940072750557006974027427140051251751273353529015000092301292319785282172731783189778090082180266018272610610262365479433158359020802455502236584022135682431404035475400109573898853967661068574628237649375306429340443974389704665094418247630534168666889880395244455734505691438650287599945431522792396463648218929590313397994672259063455047865915696303290996608967535343063818060236021554600116384206431638900172396386918079706522342447324219571463682021801793005364934908944564315628495462282516681833744913706407413869718158239215757658312684902811131722394795008456607722914827911892927427078899141861948900497759203915074524327468913995589721828244958698386069535108877944644668787770243829357856981955882532704440390929689662302837747869704229268881732962685093946327007609632042696052439512242488305614764821596103499815472662472577209642385486908619703082815175713036347384111931685528840426527484075855301313979189531446019613591391287199051813476020783801081227301612645530740842137987944087424508275616231175165065692243768621638424978552122865256136508750840993043831269463259052710104088690523375329977819308645695502996969005676373175802155298836951957384914073472791514928772151273650001947970531138065510007535872864199286617883772346750672109681211597973768653977167221227796068504599110676052946494961832741967716050388084793348318561529322490618887405312473750174255495414991212917103575353104754716945904526614449217728569398953687800320203426656102208918314526077670339082338171915104849688442428745388300037741527691285589306700593971628866440739643210294858802760715614226664598968029578745806244009946964690643074116821720390573955847136303342358706563214804307145936195747108878770786317480462424845507600382854933181224592806353591034666567409098736242273402351073323735973444119410893117426062950037052710568572032084038188946270445997917231759404891688176007082562714507922105237140352716879529373922818489466857651207394325836816167630059535329579554970661183845095746882494598221782074972824450196107776157211019386423671521076460808092514035470648715745207698330888056041833319967168624798752616773122834444458221323334888610244349046993736578049294147686165817203168632194546193642299200311218051519658786350209156564947798273446584158859471461564473320289944364787787622329047171025745682563433970082299169376726331047912059805216058227740862634344660282898572009961401322032243370310158913643585226297419294562686551996298938123877080371840788209037673887459151564083254173604626027054978907268467125809765193790927866156252817167568699599825386699619980378819726126887391415848838857519797980101840426064708904381917196918869853425925230470701432628265895203039615201200839642872925278244417094231743110440921353432615829379247278014297674061570701935448152702109057741114158155397826606929301164073009085768610929890156100016347145102002411982622371573581223220693036675570827692507926389216926778244456433588880069316466472041979446454603741185302235113578088392363092819589125503113228060068432839549697409807840494552600334906830460246626494580985471597546870830677628958585742836431857837352623352925056126876972584074333330779441278432669357893042475615574099780003978943932581675951061751920982689343618858783714295548778031502695122142502079264692863993335769948383945015283131909238523132610609169554127660588319499934368797113713499364549424692971049168853667634920400485759061204744825763413970043731462473255864278138169303302723761032052116527714407999195080215093700380142335220453456947683503098337358333939056429259395561505565823230083256254270586887136624325048734659618698642317118424676236983012373934983933887861801050406532826987546943592589675971996618979928262493155034159708522169046826980464266658809125900293885965838566369769334326571285654907720549228815636438149691148783093757935881883689472680144093612746876882701351505696435470239056482853508541723367662837403045884131767114598711502854302315418200005020364011607068577795714537921345498245515064788578947392762409856033349958168347891239305041686463680450235347987486322565451433188335953633882522788887945003885329265175444032010588032167110151299724521009620471422763824281081531186597099847154411908563905312240859171485553063397847485500864573128242129975172831156085334235811790695320024837589873953360382210699230692380459423757712095121382515974270292617767913869004304632561286543474326110525062694906465708808802645029364403969243164251282697295829929653307331288653295251796845355061004468636248798314374416692598290171682732171424341604124340921560720900622648603495806769641618537169047635518746877825570926894956847913619793090857316658531113259383834891503976108324086301268723727024763790164546663644024170673986015348343436481572492357478136732724015100260916517942992116251079887757161032121472656019047454647553405424557290126388240203567971324457299171709022764166545556511239893325153875101975333445379098275924872347644578267823199732446134742710638182197335937109353817147928485300633295328253635067341080293160511069761890878239354951009657820735866457837883634289245597038258033092354900027177092559634594208551504861328733193266300122035773812714914386302735749350258636290037462718333090290662927180867758151732778756894789900537559309008557140657767284482893146070665868610057594095641612211229513761258839939029692704760380490183328704883076460764239185974763885489243822835426886034001332412802388653073903819845811965009586478728123260573547869609718253515909364087277899730972752889210337004067973935214049797799970844195080824472302594483300456706730541795526139478327219341573722243162408696481418042932336777397002798516636459701804647280161647753913926449567929026583554592993988544106423456639240570661034578055694280871267028738813611556660492498465763052907449682337898738350573709049371923045657772468586953659611717186278230574678764685991013183235146042060013604706655247833348791621241711240511274505396230278812349074551380262366169907580143369211096239544046280816251650673891594003898069446977417852452064677397242628984624911776119071177322087993119391551972414066724037837066917476161317293867652653548174029044426016492653664771280655704068264468894904080850429401790334752441883471990164181511857160501993044715507988993687271287882832014715758215515960370566946772278068976117836348371941572823818385355148132107792530924791655610528859222863470718410448357632308407830989627414197559567680552855472098452391121896270605763538819644100952949512954023572409415072204995705176668982496176664411424785422848275374997658452032934057848090937145183726614597380892710444071578253348219176382523568724671279504749844762113599391135153210515182507815628905469438797663021351141665974528997928322407103742380289212126370210326264590159500772985834265768881836723695624241768340905483282507667678222573600388188028246424462139133309129817202544211938179506080013729324791135078983398259317094294849187329766616539053727783129361517352562827549701370299472434867155590579208840335318050881372708270755272199706180477240006414178202606136604265897671811330217190366313960123748154483983104008730234500591756873795517135547352883354030505840814579060512539234380297865149679658935544080846468094336927463567934137064203433007789580084401364664634862197171609932466380465962320749123775035186848792040116516944030164212635077843515101486930630230860105702064044931784001127497692775101183831324628746865187063953486950024828312760531873895181577878016108805439107522028190362628269407143094450565377119610408893294024231466801814311929422276357783547587554460569964244552705886254877214472416527586547129938319554247342319523862676117558832770382753433947291549597624787951550460304886654506920768014353862389265508591827758111884599664916582838978582223918365079116540680680182041150909632445884604766176216511868044157214072402712169335903193009267565333202046611607585521825095155565698699307345712093081284940950681823335803536324895248542289279961883821485071092258773737919757048209680543328508072723180306435806619401654661116064513637158748352095847734594240344581557954020456286283974599759145559820540165710749479356672239763929058345767065812619979858759027755930857360412915452384550506582665761437317540806835284642968496683539572689130318238272743426383523958895461805239131229608818697752427733559401441621858229108243315580751368542770614494285032003896032145028230931115280813135877945423367363218251794460457538985657514691006756881128997474700707537095455663458845553158096725249860404881898443005566692387363557320418935658080688764331249224937385880004646112317128360934328539176738791762952059850205850222813114451605458783493084869677949017689954780461917200838189675323896881241251579141320730249098652185849662430216397271007068420556438428768140058159933754838153534209749731216185140698664182512028207065743151080419382980232128669242102445370441217751408582637525990555163585197005795866892587664816759305992902027081359526289244020340128068836144565290062330358661983385772233892506727301370115740135180134268934081830072022277697850858825303830710686770840056954173672081856302625860222181932677003183431614614949965272706982412729004058546974157596332886280145191675513937079005531607145607163626770238635967541732474285689725818132143039738253232402335462486503971861393830263170766575877708079527556112663560729566948865121925088761467010533946807651161190085616004871102416952172918272819353885481377028738254427174098282923459453519155235418985865906185337906299589509160516595651472109550412723244079484800694916941648629304496119904580104365919886086404266426612014836562045823473174613969910131745856545229389106282665764094758227545102002816636293568997925008673375627018232885586615547910377243981859318831868255306372743109473132091064091256511343651607995729206119350354862977965440909466766715362354507640393698110973114280213065638317327155623442372808432564683037470594319141424083814368571276574413034404635827516077257966110873767314211385278135743725644173824634203455176498075429953196997788663541994062386499677410875679444257339066448420346984336063981252153448218459263174476138562855469852624182146481352586489639447420007918569910528719055749446948859442254091119690653961349644861358001774705747909310673233140648109754623805871647171795988604523164532764401600757205626320691553416028060649622411617058616742794011450624928675878186478585009999755274317194301800692992690880774913186625642699163111764614415532143195687877090145783435609704206786201397326703448158549302614240952776834240802001638776661123118019517418605605668085837059216151804902189344522948074386924166437228350366121730089279369481299205396242803511925244228469069827494041494054252990374314637024644196488561040610348344419379869313874606323084497748919407401712700308972806469929597722975358788335162363416298545349812031887322964442614031485432719811912930572507016093464616729742625299406948434253890811560138402463415343001306780874106468619099397827544700477822753304619710787875638678297893772565967520262527680358830459773186367070080884649402275225028339336445495369050896554033444829895071549623982085720904569261036420545395296151152119978611089748505952604772648168909152246278159897563072851201821014704937296889463329640433880555698838798458238625464722820762625567667323173911040453923563641234428143045521463164244079161750093221406113662570070075188195101196084942809494265493292792606646825317763029539099522764186864767572467950864674502153400594866990475493362554233095814505406656580005544584575029738579681772749114747978851493983059925457902400625538827481904388594180415255974454733020188185010293388242632477465612240620013389091063218257229849470493541259894885132963512150648252970800966856016685132035952387420199068520816142262087982112963161767207632016812077513531692307761297433600257214382316547455588455541621673370491158668195710295169999424915198323558145213841538835782247823419536628101542030987946937018479952126056895759983821072679043452011518265087228000099460110197247428410828581128078206671476989750150433422153431646721830789138556405841942863442939797204191977094800810413384322508668802734498118390188885654746951981156963003161564609725776300843441583389159935928107748435672448761667241102840800142114049870556243090872059350749811820089050592530190877395779359504667409370114943249848075204768562616163656048049721925336819151443830103512193543977863857851200808623543148664541393968975196316107181059397298866384335076869330569515502031484523444074456171515078650263953202012952925853167258372480015080047129715258118096261204881381123035599028282931103289375586815274941946527321189917224781153033603409976385291840801854508017222192180118615341310713593242374727125285637375714999263236940892140651300912334864145833360979167674875599788282294861110996432339997859094538961378202581175430250197140786888907356312543017562042604671016725456324904407523783834596292616290342761827329250749943833414221137085210680331634602072031173239194938280670601990465890888537822506184751524360019142792873047925352948520701131842436536232769744881556173737856194213864173470396972759112126774551968752264670227352730844470376240417059225941480583214723705791132384095840354552179208724009169999286340501889193675651120223847464192670066486759741498055089606832298365659627261380489164203482483470220982737450953392035819210124549656749991039967416628922642773309818158117816696116125653107468399818218354018432607437798260186266003568554991092215717733039925473289756305776506158743301144471430085477726816328822555809951176625627512492703535718402741095320307150430754868225578780382533539600727349702677805834761966614587044880871014234639190458511103496593728607683707266085624952748982813919105889310542473482017281824727774535811307829697660358269673082701322841374840841357631388364436731570008798243960262144652702714408633400779339192294419618314158148892212745595040716224710483287079180155286268513071378559991180523446489110354773683506721540341012499150883748843372226454515896610940715464929042229607438338791022832449794813631874629229321571021666998290198539355800315880062634309273937645963021305402939566743721141289609725576309385850626484704533862967414466918053420569766656829415121050998434281057039167789751900188366102155297873904402602892389939768386199944115537949497774750977574995275029007375332612932537963420174354306496221838649308704403640258763943095052996711896434070132244972531360215652661440041451051323056350726246293691500236907497077521911496527241354873026020063021540388569426906879896162344766611985812817441889387958767048432710235654806468004260977566273049361879133627786522234022717075721215902693937575219547259042728004927697385693468790252448464500134693834049685574683793039003946735615627767326552180680284565122054806653216203788475292796973485877104567508874332949445823136522034791948043087427306671691887070879659283958925817639872746752708694181635207008050501689114776719410145571775134245528078623224848195669028259094721558479131094559365749888187431913943122522404555975444755096801456847664859414998899077172872427379786327137320631579642748387725503200670150327332547096652394596664546826549595213598284195530206300305427157938162323503479008348502802790779188836258014975477496237095013344713578424161322322967798343272400713271127681738631325368830646150464679135824318608729763539862125740285831737928238097634206255912369953711608094937015765392865945683696843611864465892423517642078729992262616427544279939604803443746388986093176892909112014135411389903296331446137475808271574668779607524954570411400990394251331260848831571719291025404039144138672741412335238092052271317018790658226025437957450848870170790208248797786097162845198139253911738538180109367598700947689094935789996215244856104323974795728149683707514088962534792718875837496841051269076800195945634089780366446547334327453714165020322454223514337931972791219031340613998363861297213011989733498740541062211510286908402670008647238751873066525560759507190395415631161064780148146299551102024020090446359476408691509277500416745304545743209242178697412187975700440479911806948356427790626634717290494867816313677402610593797446763677023069400106000959234406220592338607757209801539131875355367750258011668228208288780078197804786221341863404698024396583306368374339006861562493816037914656679084509787231572266479498750778886354729731910343860228702610061928687763648751334953572831992650297933071162441662927555405694926565017791624639035834445674374990185826141286724101931182596401046852324856700476625320702817415970748568472244804624313535180487852030006733647358093783861053469594332542924063453956221946413251035776517938169688324061274686887628825018787267885494750202474426073095460795382996942232124112214156112661822785156326038329905534690650998838738391718097583159726918752860338076836978643419682755568178757820130280258999838348999772079999878935020950176451564312279018462784588833000611027396809121334690288087804246121022590688137695513564964636928872423419829786360976070404323279149485335094023603497685211525316477813455260581928464822105682186880232719621863605737265206241414817118299637467721462533897332622518792327935463963277836541366609776455888967917138391562140762979527924150720661516601583823712774384607681267043656178994103795461579405184195439409285674500707434922242613246687228011303959411918186611719413978869120595008869209813481958328637743370689926105828770444736303551161209188348723635792621163843743579128665829921076095510208764743505351697612869560719017854415748126235168295160973741013114078543906770848857373629609694789479144870194029496384544554583631870958726918813070598133221225673690363093150133480194216887899225352929070561893820340734358196639731717617376421781542166522755393316982558482732690644668541630450089210679025796773740744346746652310050365389851382277914928981412753162673711828749876895483838867379552058987161936694875287767824189051790819412443081650662051149236589454236454913588609911933927946979842476153174207977778805262848670495680882012639693432372721622986333762866174271760509596199833307557745653623139391234519781653307596761989456514132287144105977861092619345547229285931881620485926062293175634209684635782833330690105313580047349091351789121426163870031310873935291933869790925487448691788897744440471026992442160429110339137980920024087355730608380458138100709744388539255081692400868046580741751986616313964030160624714050036189901494267202946860880580551585304837623940982455114632931724344908642530564923372401521543303822563006518031018633376386585969974536890558996372939894547359061733947069740865299860028446123004355190106285807265066949972784360408171407136011247900122292625037871062623840935779052251687399862675186921897561131340738782905411565980928251717566414198233970748324973771469923981235489133498058959355450860237706388373109763947443624734256708875865967956467222469222051187944105537692291116977587722230327775234678981786805498844733262426622229835819681329923217531186697661214047659731956491228299384705677832428006449387667423872338713913858813990643205250206403197775436702073384685054844527904558135370066212518780362340713059753193176954983972632342615667604847172579753919741619747949523019292663378150288014577658472776631392960550630476665080545777378785603526234193995396737963863664108121749248475294699973207507698817398452354875641029930595798551710017772837528500574850965330988126771659672179547743153924571994816415174477581520790944053123162442930770972506720433218812467938630059260370017503950599425796336345443221778514875499168379931892475851683626926136476769315874243637384020180257838076090123347225975993900284310956324332516571433478416611263731619349361935432347971475491629064366875826349177260360122692115467349444853506429931758993569512053214272777242255064580891993861325701341127472891365378732181999282377575629886314058826216483888869988722559651077202365172275253352779350991804447829866542241611913683418964679872794919689025689971680049076836228931957454102366405926255728182802011132346204342339749442069385999417941315468871809620237093210348123821313862333358359073851851264605362130556964466872341570546710925081269546086550000613374331673736750237389645676527095194507228970925488477638720534323161529978121362611960665460235922178948220313075632490613341428634814105732442202117722269776089597745606169390011941775121495747148829228456918238312826851820594971105084965631379776833656825966588966732864214716909989711446741971404895367415996185730214548929561178925106888177056296062892724133094347145212452186761626903223171609459092292481611603137415085834035002216837022557180364377571155563529149386998339443849646532163748699642201552380553462409201958643689429766672382748087996906669757721866255693361144974986335394648850544708987226198156678873763381970473105960150671163353646744188841779215573341513220711710815807705199743642149847828108297276482842562150375066705907446940847211031595953690617525722611034220475169324336767265539065312790430998263586999551028030345031988370065199794927169013156448357762736086880344577638408800001451272865205134799016326824745008965498381080419050301114452644440126246763114380279016890906503385282730869720783951707905999317372729042918732690145137192352652929704071646352218394382513276959503412998036741581901920895147498603293978863834465205137747117864382203948959534701349466390951111307737201564720834336359840213063959536057068942767902218861768336463019774372228614615013367317210957982050147779825969493089384752352679359452498340487367609879578767995580166530119072390819464509969664228915782588222334220805428893633914945666062632635092083328093084314756815984079164286039498827589356144892165295631721643866427860806751603678123303954299661444908181280940728699233069675429012211628274173140394080065175101419915412340288107617918579016828979993715803897251603947464843679714724782101636109235340469130524769101142583782622127974548224512980204498052834654442834706441311339606317985723524661895523759257145054367051090344896504541713536728147561920997190081622899018220432668282603278464188565068820089370748662744528848423155607244164790058873132478760373480430069475130639854620531291922572786579808303766870580711869533326243409446920984758752219289048313652156464983690573249613699056665409271298210646585346922744409754817501585590739216459135952189232421497789888014722950691703288854119813184257298615265962274763347175308854229366110091077454802204959763377264750788693188412547262388529697062598544766548710374478560750593941536210738875352069619379848852101555475901834984355976573949350457671016644672525646217515680648579631662549593227580629876167973826539398010046471371837712210579967063378163201228015826773533848008746945479941284226518940778662036096036660874329114341413552314818376041760739445054065888488977234036577898108137325792278218369455562481341958138539038467675623366110306169254006992902861263174965294622805197058277245951558501880973100787006886700344495304496338881494493521642675797627042262972031320474701112299065993532613039102851652531259235203666301171951583373168352688829249255872205783670491452613098411543518792085623585171613594776362278658579887648223147694594974894587425934789200793786791054959386696826938999721769552314828239329958206686900041961789738138393309148677767821327411013909755563602219027422989017719422866819289717643826623438668323382510198545075915198742506837021845036625378186008270254516296213925932000791759011957868247769934827772521156556301133799985163295302654122017217792148676741133171414123929433148995295376274802394012732499700409698914349876226317277860493402728533050229500791793346215574170019221806303901802227746411880059071654795010785400925401753189434980950035499040721958963769559626516399537236331477148953384692361890478480241585086529199597771813825640149026281117614007766373210035633761920116414046121782024429333361075885675645115516097235887162580193655437302585539594816642009787526014925012686164458645744248478069465068178230860524776905675189636236452997429024900031476658800107742932600952977963329923692910671579669933892117713757368261110831633020432761495360840836559881666517698274784317975997448559611583623245650872528218707173580394833349217693984572784948800392633572201031304477835125048726258401409830502244789013309926084652795485312683367682063226078617468551479097604347801674987682805574078445856852580442306228152508696766312737499398254243168435043440904697411362289607735797623650236162938869028442497080459649623699147625829536819475108252122559185409640473160245109186427571377349840557092494441763177262742395382193585749520881340508589940671802827569221760390551314271397330351982973878943805574097018879391238983115208948897674085955963690339622529246033909314597388506777755066702564688766784508955918502186856020425004887989534150151814838285913653811306673637493554935565394189499582558050068971259654522524305795495362889613411473815513583235385204758493214584933717504332940491745678515426619970224595118609099570506146101231963781160472474171452289649101831683510783494063824423186385800595137203692051667019158118451338983574319997391414818427835701903957437272422036322727873717958695072361018899040308255409025904857947099261479894801415309460540964806115424773950040007964438836693805986367408781140833517991906224906240595914629080656440607305570931376828523778493281687335016226498187087248254566400000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "numerator": "76832287734940587308975887914467277537091805287184114097079082734022550524992345038482905039818245475484055313209034311592081130844326719833596229906095275560306203348099548498485763604156315243210760404215462006290348597326352343344868390017145368802865693825674606368878968713038841418380657692252417970033913895504436115876003642547473481483991578009005197547701055947585208133114096320178899007749872772919613505223706354835969842150504002122527966131911024213511429528187839286323424612821066513532977980077765255491670131474224159041874176505976813206560836685024487981239420856249642938442872452175396479623188380194689279997878081044884994405004994409227553250974526023822816668299003624750988726753417343435409173650636866837907629687648744716846248787129337665855071303135649862254792887352332399112013325933356047055642421059522346972350005745278388385207188986373657567898117150458812005988001632045525639377629482444376583889862741022580730356137355229201643104117574462568871969346279281052505431768389013998655067850672169368829806526158064174632189490572424306217143279259024276889013131701534266290291434944130552768522150576843110894631668192136606967687489179355671910190171572765916437636625429857713176913720641250541111500155329372323918722048366493304755554128340830084080970419321089317514873408688095694599929418436913733403696991238198030355630176290382932840621644434330689934512307502815448754475067977778154344153916145741503538146819661906831755564863108057936232207023801915458239630063220737579810231981391823215650741069005708514081776207973829902909982666815754018979496923592237659650232479737071221559209179194562683773080191045549626850714473038426234757987113648194715631082773512736604077170655534482542149006318616265810757442097866632464116053472087315046002805058997346290471150307525770255717486840045042639880684495932988189164502095334968519707689902126397992334902502420758949978215598375918504840532344314720165046316375430867683679609918479901183061965984917603639195474799091468339754533754306049137631111039937234438724710665578652367701605664883250726381835306312325044909301576724165799700654599489673614543158855090377927871566280236651512626076762577297229833902583296998424668217366597350441507786902498372682512843417747372485142600879993571381001808147926561327569901409659974738588788194857849329943399578460697153985728821216972310314707009265120199155116666732574617509793449857725177538670118673137078456322222379948792705371391142444829313838905893458208832535844459246344384783054959156654022700231470939877197779002612198886479184959106141848409241490899599315543930493523073061294455972021721170230407621793611085912446938753783302701480295153571759553971107219276036979843124848155716180250118670633915015781076893850267996141164450119521716919381226927408431975821027160533632332977986815777835939447275093490706519972644418518491180973191836066775973629484722361908783838158405986078354026395850021994045595093424583999109099914873545778534650164265766335593549830668951367739200440516752379805843356951610876915537479137805394016950480147817394029223597929327760175634118959520154125946169570126118841861200028918415778847581176702316024678769344922189851122216084892447014457113854123178799842237070845202888615033327379730946510500269946694496178479409862257019934551709888318885839087809110275194726321476073664347348952836667688305344396886096996233733001914277450811634148171064487573119571953132507054005447577712869152869348946493322535285157345725339212890266636832709004533322144150044012773583819747039340453490329750569266414188224701600346644861466326619090398870929602109363885629806426064374866269505333597831913400160101617646260266996232436585704475742853589335516233967174624514041246457853210151053856855165705528887768449040872223769658716332784849559291487200882635529427364859665355594804808440571671360075880327964494805760247432556768299375646506078751598499987540644902570633110909354085601203682311023340531761235800540018578148852294241710929366123377623103017656795765093218204839916523454093129358661431075407666474541410736466028823474238913339763518141682673885622313296571068761420933398745652403372218518691961551028422245058303289496952641596448685125412411682373832406905894049039148418303726737265743607245692491492895359593264295245106540922557956689372370083807563276032569926864545448092880106354427113557444787244638958021859271069862706284928193338888768801597732474834854285548450615098973170144120940272117493604515343252731192045953316012311252216710186488555502879851030262313168013766801819066186071442866444634096173354378343115329904284726989208740336995856247915613604996787605353057035037311630961759184308628206640244270767408373445662439335590493971756636558820428726284385263314739426675420520731431122928148935367016703142219114585946350317274302784364097505276954277347217758608056375111967395875762647350480482937317860474626742039466466982062161188345386255158779472074792123282741083245819048341081159753056837257364096928257080497224319293667440282261636278611534405579243935130854512396042126614077304115967180706183282944232271374783283146160572643635718433121820553449049215300168100882465291536206054395935985925745500300494911644956879038914257558361137535960259138053438742208927159287216593371367175916318073929458976021945121290849272082214738186156076016534814502853769916760491363727532314394744968449766192211961314582234395130121920743644732010766063040085324705055844837538779554674991949203937989576685382707460545577255668554471407441004064989963742022420993360799881552559032569430838926106521143733649276017897860017063845018611642568765005157756997582802985085680258824561763789642077013489665883081934284000268056504298609221529082786271482740474452762032551199993632180951704160084612940459682700045392785526380952309163223059634858026066523987412266650850369124694805456731823591756007211626482077133552496287410215569618240386114903170381231618704692753908962791372995744756181018538640700357454998091327705133003993031689219246903773033267324595038705106197265644307300847308983682540653853119846775884965124115316123528936092530286212515514039763463173930478809680019866792541635968099272398304227889464706486673655290440947463953186192801149044615411648565378211810729160635446356018301850131923836588682655645051576632826506179450660596330429779557134901622443191217644809587921651782554669608602770076616526863188594226950936682505468680767850661164058324019775429962915556262651539817365163717171422155127972633407139506006876979543934298841165403987979902056736042994821588683822452889453878019271610885800350271786641667783561881262530990266671859595069517813481403597002943245982517561422342875029350424167356662743083520752773713412553996632232587949913247273613864242559853282015115576089786766277402724973548707355094665008472481511842260578937536260256529856337193148077993852701566441583693202572942472462751551452921209236704485031676360153734703948945678964153972820823043127861706746691209824854030803711662017871485781329890393143933694413593459544309298265002823871832972115842438312229497877163468953298942670140519995968907342223704455116028697434633551051335194794221043656999042207707964470998043248146327249862430128483643671529905431902458409854424809773575580589648268384967720616881468210003417713855230423970901256047133066140328418041851494832038760983800334055957958702909471888952654372053411433733956194990301867922518473041200803042133355565822050457120200487907665954558106806858171143237709862206234946408006562601175066721966552023567937599432091664635175862158908346978383360189465637823680991681829276979636698222193701015019761596188847353878836976704921767132477689307871133717209902566481550196595131556147284149754021796018163904009847636634799066632073995640937958135103736169912809475624765839497588277700553631076389700458110651566663906645627531693318252141088205599515719996959040251353640986498236910305001440598569391276444516981843790082616084866375272095201584443498669175254851241928576856988859582794844693733147348186552341358064762817689874420521137354074372975735082411901463522068226352959470245023605944885574604000858915293938415559846199436439008956582307457564440317719783074550679877205356607139253265538714311522799776226321163815737516386107469117158187967135116262404644564755063590838873609996229118200842423714862507008727840295221098822244616509817260343565701213045580893757470318203845214883338262088494475593343768021575792141389174863804691302069563582482081405421884002200146485874479080205418434009401811906382815005128321266254133285630264753663617294104707518217127857051346810611900651304894284680625192312458370289044068288221328062533490987368277794357310812238453101447367531680581830902292398052532593439803948701684435589112022746349018127631252248793727601296332385655833752234040404827645906243993316838756302482061380158741814060689576518709169480542807070493324848933342552937048421036645699561894878358622899872127974945409869809478722356809839212227671562666187619341954059351986314252402044442681972469865162521254525401230983243807721915397007954480546688417869450266235827323698501254168277932679269970120453463500238529601296279393064586848434263027254275656616170554259448415813099379190310025831415456900930829688540003399192551634268144887414522137834911665238659715756380353867135919793745141042565612414774849001824568203538412627142535358470401630718869535545775539808995227212602483718911637211209193547698905522532563292330791290860002646459024581485211363881717363067747886632165162203668893670704865749262987264963662530005673224980480931992337871155840759750263344193910123214533024110164733079990994765857509593987694012680207073644433025072771434528492124463349146843829055118524893112443620053845216386821295727896499985158835626233433450760340620232969150041395542354240808871272148369453305252316413829428564112086170983900114410614683297930168183885350459680684598292059925760072889476312929141340878590375852065063703307016374294018407627179917980346928923491523777452278214635177664569810476394066488459618961899496824573381343667902987114721622224632130914041719068241151790623188464429494067891390207778775253267481361413685981980852963164090826876951623140521143692356191806462675976114066219703216639045966002123787534697766588724206127070493128359074997822627903703007474243519904009413360689742836969099559744731459215327957718487005752226200004344075364870232348689012033971729764540735258784507421656744025459886491083818662995692716542312592274085606553699243229100277368950458125282302031053453761995623618679218367723089373426255242175642071953174655314840898808452278070378472482499942830561511116091390106352513472633632755439836653009449531936068220261719195397339492029620321547908373985058288965491159677993358770505867204509649163598408422092715029722853157898209091798997824333294418155841487349947848430444386293733146421415543927861678262750311749441700742078162556639059726282270954609520169670633159566384885415663903404474760919776515205208390379180860251943014011288273525468010277907308807412708007902064684048832137726086234580819998372427093693046006416769034151573982717078174137799761157842134877519607869493007946190948728739440862007318012899434261830812367621316128117122704821233071935152996117084903505707401389935637458376579302007876217536809366411693095425312040949807407883632282381883476421977591425417934428243365110864300977074630691879491887143387311518339075023348182179299947315230522210101241276183440732231103416358815212757199433463273424893135070699798696423023398368607435272298394694166292774333146300409697408785445332670665498906273520676335637530592101482181839944410222015897190766521241772036995325025904536151170986387483946163875705911556300484028549061607367742397799425257678777160351632577068426471829927667146122795309540986934311282890172168067991224874233065132388447333361711824814600484156350614507061733112721503632287323958012325709401588289293972238277064781247215015148726668874165512229589733995219783398358135559122761860807609083719617753699979155588117952938459183088719880642632772270635423729835537414674760112950936704624773500440122787857363137765413790311160666509385073234846686692201680210764218904911949723258928719442108737121376627322549035730744889923469242995674859698492120889996682971442402090266624652108101213145960175923621931323114425736152934130235734046840848741993633422146119091457436519287555426323770081827279265772134283308849266983596130316769072230715792703604974149581325954107217328776301134545661799805833664803307351174100878901521100161502153891691643779938431994627381075067126270054124259255301478058639631666080234291381200336967817481876829125263987606387050454350872268627177168824891201020522036697255554498222420693470168047186303128702141820959072824844422754407723310612209136420447922639932951200782362029579314026018696034264038168914310751192833942980356129282586578239204127501906321973978356034234802559324058634477760995791639961728847611573558959179897087190622814647840821547639031993319524566406567003523689518548540150495405884304962996829917866636571707034260073389552152369963113301352627566757372063253732531036496604428675257305501738780590403433861167720756750273633770193797901527794559598449291748447908246376746652608896225340570304005921864956717910881503023296817961263575859772297783202011930161929321650270597883732275064490743939817956768084024269575873157190955763140030004832161082709756977528434960233168047589931911440700535242876767095770140400370432410269117445655898183406764588053185467347171490628047302440981831443334685243544527141617094167292785585309686289058208036102792840616946931158944962191413216496073558334977588473563925181672668993118340602795613210733163054918913501614926187284445649221932825547685666197894028883680518057708518250482669616283812573774719618463388400197667908109752536769700879455852891201573208739529498952589391384381213085103145006682019156548437040206083955601380255106075642307208604042091189638669295407354305872833451695705569378228515568749797852323041708240024373564377484192568314746532118538383813004981430409737283857591905350036633898059024542715408319887115606585012460365269680975839464476275347537718843008469177779721971143860889148046884753687535981783945462393995588292652812389906101502419072802309018386641772905643347051171302493024200553676607216353391526618639114638704023228750277816807456365951153254320076769343249201469418912959687349222092680905986328875753063149817274943023580779708495153393703813175533530556287830849298873553998108738893634462203984208150621018397322153495937955880708684227888232290189264233575299061116722472522974420191268170489308033147840188752402527301135680753037236256238319684772216114412185591079861936847087308305618911854143878149484772741165760046583014319365501003408381257307399644928004374547848142946588284604839424479783379114384796018518764633892899451559006121622290397492732242266409188145865928737313763020505085171577127967834771543628326161242546399669728655208190226808055466259576549351475243852238016282588500293418087500346927771013515691041832674114610343542201717908879376044515847082755514919046956903335607015281718434075249281893085707441782973281123688732050827982724067066344264644951624379891049317119667033673824892573517453791050473724005191229030169190944389062556375674889743745608275391407929523034659129699889650913775918062067284369269424212880381993355177527006698492357631608352857536047983961948393577427861990014196386951310699877288119082331487922052328197514640701785031719626878984041674676255141834421245440364267518708822756512854067019211845828206652051441639368687468198636236781431196055178388252146467676966475562583336065675132051546131517115279125490467281633385683101755106995980971849354609209583811338470433041585457327006371220984275486853677414236916104120287220909985861212003795562038808261844092116673616441153654196433327496994221803343596400411349342755843076714543817141068484599588468775531953487363899466119534750077588775323188372299964514867544970789242428575615707742072674272556874615195860829709302289857668997490829926653125933810850176306973932294155929396027864042511543454298384195298620321936764448316898126339525911486878505042828193154441558908172425623466930408964715533924435828589181766335329239702515158573546346095362395517975405334130537350359661201906813950159381069467979934754032146498312084600967448864711793172232691964758335251014090426720851353290008990039065099916137588814628863083079120531696985268485590295678500021903331837100946304553130733054074990548330883242053477191758636489799230978740027742285437994048614618380813719482194659189750057899550333127872656534415915711026236484760175986562073093405422778251002033197393423136226484444057264991937880330792518008702605203203530736690853053679248400206294971704314907846419450444394789499733020500915173925743957314992816052643343999151529023822985960698731002147956800776470322191762557617494390728955776869682916119445423579225688059088033534178478873509086044163861261360494307194834534368562729177948946070024392186646868601461006419657660986847172121582010451204601932111319920119393644334304291410518379308275059567090329083426601394297301546338313034661431683192726756726992731847849895874916151391137916458235532434799939030317267480261619548786713661667511794987727229680062236132698004094548990515049530339569195940772915749897396365588068182188838552967604000602121106187119443295849140600823862664251472929159797180677315779351283870962269575831975709383403356069894907176266838134072115687768270413263461135459863761811408851437692158814416050597982717105293842376872395621153440881681432483284387458324464660623646551399147900299403131177091314164364540878747856488710702380889908575190104658819874706807686315427539304454478150816545416151281915510974932047446760570034959531355261103324689235520852982987455791493463945751355586006581436935162166656024658011630441620950538583875019337838657614081564834293682797100684211735208674939582062228321734820551666094764828856827778666162199622265794990978915782397104590186839413493018148045882889782616869907135706827302088668374091910952061211306282708867552909855750650199786735127083051004566613567491114437671566014421298898525736305781112295691380233953640363807662238826261820578513185757978111094425746386785027218089499851415511103526005413773739145547238920034983114172907724735267196217492959934043836385382387343800307110973474363171519126470876280518980738031181055337038896126597893053007214524642943739633628455568381143394519849313580338861507499136558422591172172081521465019546685407984948678312373286865968364274924883133062695929879078650415553327419880127100860584460977708006464575329340839415831131946119834310075617167457483035528372497485982822131325171764232116906615408021899079410161315476416040029218948506945422374986480008294256986185927243709834924815077243856146013388656462631083969607818649314195460763789691251288500429067701903973372470489384394120640921866533670513532339607881543429197895050594649984742112654853871840859509708930495933611165395340098837107470123890183073987176464116456779973269560770875752358974664814685602324905385307636564882328964492559313446598200322668042935169275124397940791315282582961750164257953166929388651144512895534857984751299625156714637265568854364294014877188839191191310543639989762007045515421271050290966263612585445114993634140121898477149945609810043912118788044890300582042451722731333133263535241117459677064154732263837342399589993204358206451640139751947277444204678026814916856045691755950620294892027289622091176840868568586596344328763676157434565195621840361485870330832878362278928200199787828695469068184473169816579067784994405125737340664907268353306878556892197558666416143425568821796383939956182553772846772020086082207232173541350350898129034091412457450910570653881602115725906946696449802754429195001536288179484154358128449964570885514316699230669992719265653019644133756598448572718482642042384967215842708395740215433945571388571217967647950466000485013129110056262587357289072736119908804095622364877684616442805018261477930135556125048563159446222000080234578378195495310117692552599236639927991324396643999701351250487307833036562668129975658727149874692409012313635522683325072148341420372378064366866008505332439239193942048518616164375758957065019891330846880029010478438802149219091576066152839315065914480202163512915086658424610441796236260041159429415186420465207993750124396599777212564877799535504144093955503796398222392041607084951333104605404767872420846458153329907772751857599651372353629743590265572699990620307126462767894145441675212300058157674774683623155501415492239499587572510121398671467625894838768800677214699993696116262629986281812842502264446965529450279640091951897930274929268829816658495578839460474872609720631239649577568663456422363511114963492740377250895257118143205714622761418627236261107605039953666041709340844045463185351776691737498254989427138878154809172021183684186579879071412734876129913125964911856887076294516041216197799845036526495478236965294390219405427866465338685035926345417336354900587173199193192193584830967551775997205353626995418254019021700969358410905702536391154632951611476745935381636586049348762097783882309112641074694426048542606248294562886098384648038046402333536245748179980818928042685065545278013291242360308036214897419141533246686182276422205548075488907161450197133260432266123317329952388849944044997549711549990521362671148975793966014260398625808737868592669281094681194655499746596880950487009004008922035628094942587271047433031148217873922806864058172991872566027772505706931069708020459648354653017243100437530635619468458335548952028630045576822371434348445162706840466891684346933069685626978979585225550747696600710093617333139648560319492294481162430762179391402458572222251872852851969356268929885518565155420769424315590224776744396589942631077501104651781706445762246881460101941766181377570199066481763306404935656283949018978137990154559242439854265328709594381230096740896531237781347865955697475895526220938596462541887743407352955978437004984069913345165784603991973123629638648772760971662380398690406040964064962168623904145146620355099399082056674695057560760027754694516886516423084178290685435449625067869375719390036415739666581704928654500147096781028341027407837257084702639474241205156802536933238503662139451465660747146365717987447180278990458060761916021800328044461630391947984492101829743134279381568663709936015020115419473891511160462969522379546848602679160844884405544279098287517691093922129154899789477173726520228410133710085365380587870657091255982097909345994952039013086608106612564447143062649869539617525832547068178470363402248233311589200287860452796693168316875275920823266388436128725735658207962658145353998331956615297148533971207825732328116764866571398999286579982418127433098304325114327641392909790530003115960454139255402968363824849551466544690949539236734273555911701555572943057497446104389335257427903913952753055504873239155337629083838432148340928233502174012184975164274900049140325173899591832635940309217681797311424701501649931632476486151131759130725921521881129271867466349623553553503632828110875679247843288847611029715568665771219879283493866475477993194671721433224804103922968785153152894197372243292934272007154608791901765274079174749703121188181664403573857187143300636360192677695217825133543618384251861040326383881813419409150600729144309120524724192341139962833347486066504854566959642943305569577526351469536306086714852691573639647231060564219731935835447218512399227576830129913565784938669979670500504440964550420640794184874335988986870425445978454501011260217474159024415097294824301745136993770513892680624756244932669561432370620642831353359566163267088785175936015572587724572791372988135483049451384030901267990660341799912586580756319869166116440666710375283919336804690663296801325884456740381164797900908019545507599106809159366976441019715019551287758615601956946655078499623461771879568805139469191518517444587362871795084924330056400602319012250714313310649882157775909324944567515729428307197577174474430128484894603904434554239614318833941933066179143396994941960356909261136837717856361352827372674312948273362463686280699430233498310802303640128866272557519774778884064821577431767954342166566492900811959397670807717974983354974011870856243916920208639804935025266528461296679183388746511922084945827515449793408344782637907431686761686642238555851380144243813855376511993554549189252949140866182282744679131799474221959814232102657932240945470717706166517690416762034644169635159798094341723500729286461544821680659468498955540163994738271350711999427987091809904232961172156624421359774337025564498138680792305355635983160571038589060302248926492236504941163094062058799367979200578041876431156172283226460622234630722573788034882732232791327527937760789874862707056478827091859668919210783744331085784432306981943506692132157816246601687712909443570874573335113256094831034763881357682635386075747762534821436350739196922650570251521863404108707216090683402520825589848072732448081806494863853553814334148855414879979949711171537282757018387465962288108568078630265109297447105680529783118620871331456484512115924728821307563646098157127852431826035264819904732650450408739339981785976453318238730090036684380433249003549046118286317401679444335717590754662792913582793906711957126711626821443560731923631290354928429586788754513576657103829203557070625184874581280788908223766189164711317043713399670679715092699549953502374434109079490361929343481562981006273675896227524782615616792841315282593556348895157857323491918258968411146633973861875674810628911739688016125805402233430587340698360825880049619237648475488616804393811510783022851694469407815183603047518618050057159597918659165059904734907936211325455314989539701718273634582840843342392528966746267062760574239499133728763534796589359990840792627617525532933219172121422128786908494519514853696545271965366411376911262287192931430599543462413373879123530780138547203769100297625346980082546699287734154496287202857911512119172098027176093464956494767187440205907384188660579541613061237987712964342774910928044007667665921978321275166198866446716584983320492325323842540677839600327507263735634969635898428964634687030015817888945063377446881339873091619178389350981096288447105896309280043023102866433918522069495792959694847877247142534508335625922501891050302916715520386205326357554844773153292395722160449665465654514982202760504161213260378929840409532297581044736256534426126023395907701926293583064475326932559154214447867716871148667244648867235618369303131294339570298313445934997688603798713872146289975007122948725329649176579866791313435352007304326630950914776829851431668096009591187612060946038082325398651054576658295898183337240159050701791409202065445545543338324570707526208367002580443877986307356091015420798773408467939497331543987444404333295493310523120465980672158060432114097297679144586946165239693069217950892595143406480137029225215940087223479000576682000317143495615137839275704724149740125135594968833452115520079690576011629780571665385555644771393922291960583268169213054266896626534693224076447652008771790848602341956727508697020940396790686637672471532577006890853540284898012043142466368117644192311475038758036405529443038798920181402653521322049255348967570591515402706139316756289003013740787773577213244224434782161524317746103795642906007467040977345959583824460581574996097075142094426816653746451627553541359804711312007479494324785987609034544753433549796388229567584775575735222802477074782259258833436088418108929082508542506799843422030027280154986349106156261867405393080210065449325408756220330796964917161276178955957754882703982115625085606478405893676002398764984790896396559710703266944034452096279207445966451840283925645852006942919917431009595605453573258937394564861675127122694314304111830418871061543642014447804299051263542842342846493541904453899231560351563960949878601949105862127325779566285813832667915081290687185343489259951252678149949392767860086248614831153708364746101069719253405449470853269236291382954031134036853058233044907400756762110109778259067701309454128405305377854438791103094211551218841210773831200744204755300855304151511479532162098421025408269448724022971470994182270487979991667067602941785418527589062672611379944706495465244905975301663256727426641605735740376493144389065808924377845305071640940971233938938511321873696286616046146479950996842191267854880326613359759065843126197976892622850464021035699726740542767011924929557927325659296778995391131092572637900147870853975855115851724953728421985337304176019058032227920168652787434715745581434154726227920702023241921536116523848559454474723233035556525449466472534174074142056473288580753450691581305072351398175922550892827471073635053918120822150481103619981378738723389028479628229306458588793662374717008783091204636553480610668270876722627589397158874619123268303391509543149515220633256473313687122083019444887599284259673584562846598652290819723042221355198191114039917124597437372775637810208199996654295260526106228108709518342667140158272425571883775439799748909978205673940919604765718090891793348316561902069578239278442297746139723988787471846751050365734927038869566423627179605605800431829829363497965724330784564755811541684378117027097349544693176568453441352513573938843093994116422212322138783163951055609260452432005991797534285425966833563427849544381210811736566274586363465053935848325609900257517036722917626920694092876134435122165955265699771316162025715418724913791685907752726945463737136295334813146160043146983090397204261453008828588503519719427877467398389410589587445105412653090290627348790859024691804665768580845561545894176243397143728766394311863941721673017930405684161149771899207783979006736695840565120134852622275691228400956712258816141602734313235061303224187745143807357579427669472072150300229862838881626886987580996771185691088029705180766349200431187129107381744062261142448309703752108792644387293037509619990275713305988153659978837691140474740825599880344773698059981891331418950906231750069318274553165023487003063161099782733891871038084081019209683717941317708850244023902540749336111024215708878058610387729430773696812379946188640622513120198792056758763537370009762296397101100261936809596974084747099452340893891501005111458859849624465349021877611201345009899280145351071857549745898757367526946532416424781868318103776643326370047701803101030317803092808487737815824743463453220478742202635531022694838630458406152230505761897441352901642564122576422090256342567342780131312035569092709162662507383263235793349454931677758857342382405530322414478381985883064598766187781460439542157647818922329507845666833103957719883681570082624372215156722111828443553612157297674844360230606980820438381808986499871905322952049442726940677240668575585953982866226366400236214701953264219971894793813734319786882184706394883473015913604514221445605489314441295128280786275392286514504516799274758734853732683859743778118499204405164775122323897268204006712939547410886566308670764522737905368460395088070936745051810407041579380441181447182430955808333081772679659004538598593319302345882478166832969560281244830073635035715016529692533638350408378444879895533339698841782494061284236225205549460111775935217010540323717741103213389268197340577299048760640793076180729655191461272073780299939196639924068580556606719013416458275996439430552127050294455981838862211787935238550355751033448729485613151668213047849388889743956742187965869753245848579378061181090349593646812474067940638415052992336235395234219562465384765090497855016889830845728083411142329567393205895931902633138523224806906979563981865623996283083028207908736387204582980161353962127258499591740001311043874651608073782599294596588803697287237092551774826245566934350326546958311312430483867525061889700963215018770091482814033854026125684540397668805368214736885794029802463414679509324258889051687438338631815490457232599199226128939655219969041075124141940163593406080102267134673964131108878297733926532995998371979503232932480909682349776320238078261803646523044402847724674582505156987391100152980422402048102683253518069950564966918111271606779932271731182162729060397616245192435515816821636588468160059806893804567681488267451420899599443493325292839445157351991116986136506551249383267710335416327411806873145838318414640381365795022055612840923662001413979171488486718117725839315346070011024313589180732673627789292807748506843705199804398004200932890580742668901839207152320444375643351588313264708151971072501950338812644308565747003558220959119156004469816801700795691873780183258941542969988723547635419485094354905236955794724034698779217040154109309235670453749147658463863782907650705669243840502736166161913667349913269753494290971250366383770807269974857073564377681500703585264737518941918216002172031673017330363956265891365971622206349225631546727594352978511321873417980428508914882620878750612115857533373822344419376429905903805875233858733277437001779551185814366999524873078885120039012530972129569580987361279192766836795234801954664676068998023865756930657486126088638704486791513406194869004973601980732137031966497616996218444364622517568472502382562346608947548134976021722536199052780743252113306237498338530714136888142505810968874512931835948743935912190758078941585502102848885516801180968453795127929824787128140904147812096040291777969749290696909235930982407237635805483102588264783908622450881817373050817931385845197009440327638918659508830856757838651196359490374494541765641868526976923348153538897665833912294593722724121460706456084767017239923001191746587409193492753317984535530891902338798267764743791362093421274096951301036050318832284056978483728951275201272586977852306960191406533452573679774116476508402622604548004454982907816933639767257446473049368084413215839207784465137273079552607684419851193022748315837894272722615615942876761283329235384846812255300377611787506396544848303838621014349592810157971176260305496323686136854724293975114887028413296293092691517963107892982078755309500413310711905978548324655068656389523578182258092139161581228994547667994676507337696824088378274563076127448718446113595713294189349823739452036842263818414558029394640737996580949226424454981516093912372593053810313650705584845845593190543332211177293090346568789057202831636819789586463765545786499029463970142320145506596872877934912989428123929720590781707618396298790781135059147566233594536890313977731948179057937672419113306362774967277565595610656858130902293376824911700051823185947110216352101715139108230282941396436190056753021362586983068132353278155827652802843846901927931371494810743830041662460533623458036600897619113357373750479702108484881914756262536205994319052817291946507097878691870188973685272443873053940257421962744825754646179770906616862779886754016499726678570500720997423861502532633145907483282293541819971555273414226053406791931389082263256297099613382617301524921663405441195577067220500691003451775343103638734849896450128638238099715120159686431843239528523606983601732831359015959507540336539612452065346863537537632642157058703712930632234166328519293071015996105584043073568013432490887514787230610568089656222358952910010510944580081664358298600550425827121578781058907872619776276838772953873554788616803017447993657798419247803656697878166826404702082413397146771645582129809545641877497920989856652942103784201181630975550631073768482485510167693382384432993982277852906591861589848288440708473155676323934859490988813890752172707678157652531125480689938726456533622431896612502611165145039124809183080322011548839083358691634365299030238506513688458492206719355884120572458931566292730096689752911845798575392137250290454125770191935800072958274354197024558430082320966804170792749845789788800817048084149754284883101348435183781708385927224619268888554638714605906676281701686334551306827196099132026571304887798952682611143779353696820694860659281294624034330650029373670555826287110699153330911025126278335888867561564303112557626073646480431320077453534928287494950352459291111864453995348461925422670043003731947720857988394496983695139558441338839978679634243007678877981957397780656212895110078614152948343834406401989852090417596289149649828697483452344787861719985974837963957811684251563832488969029554280470998373376796596169250159540690256421747616590246997325994516490278589594914831940506339934885659265252911457649062661279056424717776473725018695306760945978859709142316944905841768148982089409751291305174128554217894793701873180783477905255216132196824321947386460463166719818557463944256866959069592060698485468384235247896652873016310073396294124310498057364477403037510871373731641026921375801594434269475116283090793220547474733365903155942309530928630467795858489358223708785072144490123356049531805733200676946771236981173664217699288331431524013039406477489626616929572040762269202809944000003445336560864860832359346905639187454021131494899855662447773919125421284674625302805346382992477624955125249089184857974399457877974448784802488111060071032356949758976431402979660437031698014005544657147386242540910885560834254177355544281304863955239349348441965440290102295573990334976630255076564003166794816444916441361409259049144370501342481411945288542790734168125816919124323117801773116362651611782844349408885883324981883623647374420382378018126069931758850809748708815443125938427665056651968715581871111407940603133586703317754130248406970030979902897059016967211614935020782966359619803874804713287699509026916524478396654095825978893155513234467099018627659462381063050586179628167723869502267996680179129359560227775284027591599029464010893498912564020703969100417118464239968836654492967094087444615164818438387188540073910388481214581241150153857264881092994249976932591106514627808481703543238296084101174464123055916728950668889178008314517966269184169878842105912325802869866665598870313632700553217489752839381984326952803778754584874245539602622414948618200675441411312719571789387112625494850557583707503684225464463910604777559308086811636676241768715823179214521039901041965885533443262942362573725664717763886306737397111730659358236475302190999505921501244674741878114483259916942934334649465376990016983633214602538006812567656651998586279701356043603614190610180101914489639193685650856200345639056784582387830035009297472370007440718835026430890278969463493579530934038310974535182829805306928744684645330989178711106719541487890375058074110305517119722450882751138919843461798018654656471789796981659578302634865377423730340909644836983116586961589278077269776694799008352256845132673585991568332970990023250610449512590961638546153449789541031553227780630110449534821173201593270062568907135572588996454410066546933635257622040861467481363244980831824977054021675643056041896050150423217600616894154576771735742214234947432946860351757340014413733325178790314297121672254868412052820378517168177532942382283863681188219795593523576215352969709541771193878436162117005277171609915188150900117531734044510850059169306041115460496932356511809716997390775528182078846336384337788113454829054241980650486551730144359244710015333140687642732522294072587484231477701865716751113834931003340940417940719652318974949560585581416677018527993942840761065967647253634888702282893847912764087944046134025895229205792979120573169331231972882258681429360201087678350929561864767071369115566304719399775648777653490227402949644237847374199642918874897154039836019099091034526575726653884400903553592278696361043086892228289094907064179092638303007018157856136090067884864711880843410678296853562660565501158597484266904516107397675683449790943310271452459780891133283495114457340259181809414202506177457391353000301619848180382615433292927354022837670149039280764552551330616380651172373116136757364125773196023179580456337180475075674387695866540578073014214906910546025119140800797935264127759903407168559157601522419885244082354372989242188723069786322194462777251134615494255729985293951350224688314838478742488046361304382219463157125806698961238901092411904511570577043267518922437142147304213319822407921584319950364615618647127779004549487631048094273200776487862868552277930546391367704617310180298570569672724736414171447041763162743101530932250833789979510046418480010513368578723154507666801566519787478112325818017219487768293725505298397885784543841634151234933380278253037286846719167720909572108916708854137086070462514483257734939746154419369043554642593545482096423732650725386898035696454888674925854155952477971909785679658216793392451740001749674707157523719986931373901268243877631294741289042125598874255382086316300890887904516670831441922425733988158868556011572912797425890651162919305885086052828464741445918972167291145286888950437604978024529365220481857245006106981639098219604134238202780738002647965536491161421468081519480619460574501173611773526410780029463333461722261939558545466114568515205013068081431384705748010782953450098689475593397626635353823415611208680689952560457613619622536611261424684443769610818526618503534661073141082508276877512934560325366978610347357532852233672843006820684452412610812331641723914711671213282006122319401731535872432424037714598807022968864232888856914702856832351392887854434124925381979400944334710149673281125759022738887880127832820050256834173313755259635692326350848151236759337295187957898669416590075100803149184869543488559749498160684777609919499978579398585957407686787201754099129261046025212699032118682290876259212688487496692506224194525399153111722223888671664223086366172940611018806405536613339144542062344253020005113514415468603099772664798349406507571315982376423889704602284784802200912694148012346050590882113996675587449220526346341635266040199099343657442775822777832285325466057508408329796185911860693738723265785666689266055238623053331479138152237191534850721692025040434759061281351836761199398040835660694159998272498042859412298942525918018333593766926630439191939993698648654276114794505684448781357902968416730984853333889390691716503929390548200770190370123814570844048183480602247639437949425707380818370177349176868979069405853844950711890925788911381247056644092971470231554079594189233877657543922258675497568383776107086056811054833853215885298144064779270224247309683667283293901849343671268670094367720369598921125967091409045773559251256136966952224318790250626119421220544909490269989642683151742821136020321223620277216843932561609689534921975539958191310025472392595158394662332797153343701116001597343683749920366869546918416621357900828120598546567386155079681182334253561089307188597197851183860455819973130985058131464643492346757476439418467409475736780879811871603161748183944199362911943108919342968310321428890520256279229855286773421519194803326453367197660118108043252777098578247705232865344079821289756729054402913443529733897300151653494879998159270403006106151326173392923199968479606619578110972926621457947832577144841455144778824433561580570375901596652270183924607531552934404006601624859509250023804625889255126336987100929905383467597400589313246567776704703903717048882857929243478389645286869392958891017912909562136560403320605883633129667574733703045328370611474543199164550544712619682638219523957768000608901000512590017817117250828842324959150881670169409576068458960458672267815142639774725804857014380156918073018201598089420166360106899343993973122702753076315427097738658795469955806196918489427262357231083519354869929264485796361082640538646385519070972374228100656346965798603455513478574992897916436144219665001762077540069842203238224729933436807745010686419712456068831738077029095799934943023698011411950181116842196742699064439496301740668264891502883143422767020226395138396005463657755433246331692181076125278764694411816610524658330719280407301909725794132922109024733219696534225278103349660148615784206791895209637196157608783140044671230349694701380045837761445582842792780674388965871561604211734270836673545182817486443634371616989609182756503645952986421775494340121753407107631554622144571485076236364433464576554438080536562299855230257955571462295022153040904645697432547530198965268991389663247650819960598032555835408728406337050970465869780031651926457640614021776055118985620427072378262746457135301152945650820074453978821164053742358736369957435694503626843481869258476083115788370830137636870846757441661530907009396059022934553381560029009135304743105812312294147549831896223409322821795771729934255957334872554211596797518051338883736101302559657937003934421876108999139203623743317359230491052648405331085312996466077068220230890161596317166640083839677107054017545380969299091936478975656466623821793855693180751973796338669980600597638607886470494992081454999234069942053129788023540057731900453690559139911460598042465433700607421543060158174154220442759925038601666596430630670573694326780129410722279249561488013405407070158350887778651918173233577873820591890185741853099629641690188182769800835203742183526928965382175642009477758326630650288689723458310201699187526456586345848073599092534176370824622641121076061673757817541161624710291028312703369987585815190165042254764943829915288090002295272684286129776706591176570679489457179250773391333317694567215671838514410491818245001660235805651793414483705712701675921056406795040021712964727698699386889806500373321578283270721109019817767247888731523141928454852158021857204530582330939170750984168940829908380842274949919067920841573686130151307561122412652119707687411584802171477458513087036089804502367426642927095508142122028267721273398476465841921301033516275523125369482539641079014490891277872975562388819083359882627936069575479745071849243186926052300517193149293503994088663428455937082831167113271212125374116224814076609315567450039534448165659816961292948243881286807651660603762393893226904353616899883475692583486160894130469971816656893326437761905087963464313217056117769809888630489966868115246460756228790465930731362858741199079018280296948830568565401670393384424129186125199423905527624461562146216286532521760912981115354178996897630322073007132640612979398311502541554546416069965748018581443476325473291022257477352408366934224969339690403584886091601987572822757946085036723169544016578172945621570800007518948424242485486035977641395959478269376071513423013408059830412315142067050383826247838630714342130901701288355653819318151517949324837338348088468911112975439508502924211083460936358361706600677771080863378042607583723548779024298200372767181551631325207047425195946597991833607381605365602380879495216058918005111700126469614060669457436094340927759412533052303788872240951339887606241918407738941361019620938882903523280868132278160507006803904428084029415619859973600203180284151902833004275504832218549528663440153586086889132126113987651502148423150135148756743201283744948763950725469764503273621349019072757163296246946438965520418373927909397765199070634519933338408870176839645227936039661941290183197159768530000503888474652285367550668322403885356011250276103032882233307812550876873824919629422945927152524459788223264298367801025491765906041418531695924637219464962795187035829902621646372243609267837325680692168931956808443075459087031631090547880041643287313977711692481582423136957832157920424061872855932276939391078468576799091784879817765285214118054224605195716960597242560316487206603330513834465137075162901928420278351676733190871453793640117593400168171839154859110097885487400647168279414211696359187745384607005459576284222399523762883193372509810396240025169399091525265720958268636474961967128330729962715594834258267330342453331923435335219451627513925194352986689550648079508195999451909076500505540992618556677489139791967455278237017882896823939221627772350653496604871093579911793397141856727800810792014311856658765031455620249655068719614648222919188197605655491564196880658092661039075415366868842604300111460269103973797464933278789614784878555192897381072459753808281413106268990355759645130973915682874412829411535361949207076278872778786527818601970279865542816788344456196903053227289196343767314004203506714238658604313540725013026709239897808836398309038160647546372932726808321721560145153388288454863427241852444135414233618034742340415237130767019116860499771979235541858066734103334250730031694779413093674614541199382644515334705900695899680358122933368040968044978247495119146772782655667315525568441321309469277298212817548411515670003914428805167638401988426312353036182749588766872243871067921146794772296673136342884746492594002697764897980216172635653741852992697951310908217008543581556778148948889813221968529306004634588914414714369091828062449936240494124034692535236479683686839831227254196875387007324214212261965153520711598615053218924462643129218049064256599404841070670763391856236729700773258589698138914586983890145924009775022960203805352884624960950630980997789466506864265648026449692996097380519312689908530657164477896070352479111341411237197849364751574400547097880697978479080041182107123506106523724766490356395754924578169777599165964864269597229571680067955793636914068546109375190032259977065285644142460242081002491654534072267872517731294506453591287239560642839504792638660790657306030342377827356932234577210818052391543050808408264513226755838326817813226252611493821850033748768320113518377198692153896625080953715483703118210332979425784941294905541051697092237115955257341117704348017841975937608141953631091735878087391527219952644898304484553387130551680619424278978791137655393830195129392410070872482308765252863522791211113045960644515744170527639145253573035236098762090366190651501946076696720988272401808238099187492790927941585286554913605618822658745069223114333235257065860968876426682836033493912392275433618923868300218882815015543682559993048184936734863129736413833356694092186360785214539566992611777782967735596356576474100637399806068870416570147380303537126226399312404346104095318744844183117292559950453145374685120823339647456457054866765609567710104479285975098646699756152492242209732150354092508737234482275494197670723671766585596117239063672985720558357515824578369035411106216948136436561111975258761759836998381527036717995708662798897119279239487096125648771533134430877431767378932722524909900490185612210046970190165240023770477657277240504801323600161346835373423920477992713840033361541605874675059522490309195592838395809419196544700022556458496543593693452299468729110367776674163167764646894826517982454768366881972591388784591621817292033944524705282064824522681507465555414262773813994048708807431096301664686762828475318256663758310709484497710529966948140397433647491664432816549774395050834096320306459905197505599654868572697471208503230374377187246962480416648891736113403874718570650418206017809779339644365155053892097309097968426160504243874450482519961020091419692816069988839379137172596714869090412042941099666980307016840852012734085681136735887914465594070571339355528310587065097147588924045459731520909489859082926110438893954582227357859952340692196906485025877191816139159065901514089455945105492099118672082470075387041563017040453215725932708924427716495975808927537178431414533058922389649758360392207389928127006140381023912716048212661732839341076611716897595644744690212930520935218326770712847727472248790108490467928365074010890136942031156211192605223217442814652941955510205958454489739789327587554414179407252943305002535515162242324907328078055571362172788603354604304560022730551591976343804559964931511604592972352794533173704326066295775417946352908603388392408893510487462287160557371638781957707089977578122647566823748597288542215913130207635206270838485228241620547768659137023311039067474877577243249918169742024678233032883811223205620085989009242426936924100760770094118936713467284251157272449223726407261436342464892775528365359445598799443161907505588686106825201757566881542046140242914787352585920107735031395639978151115846759828448825761794023575856862578518876113895058035768727166591775595544764551451657959167889821244456586390663863930141970617729108727442095411008240726932614700547912846522293742758905152531743542126615338237185693475019124424673214042530146829759261446892869052549025968257631506695526424217195721161948314014200077814549738588490170411822904968314075085814217716072751449101816854382031236316540833891061676923664847139403871992814431443841203699678237880197783450391366236210448347494096862664663904331552560368577587335524165897012366193210485758130649640912262434263681724845362826324077507074865793302243203042866047939926843227687254555602883417952060239806296813128630363414312425973170260241247263718273328861415065783361785637120672886096943929009308659940578281654158553783680862516289605043371452551180919800458974388407638423531648175226510410609186427187524220545653747720336394825884480532159361375216489004445043431591291187874341298349464489413466091728449036948286243584938321808000904120267939681315921523138582985812582491953753246542503897294819745680732922028559471567406714860819539974935746244757573155959020057779790262036302705247299717775917049151723754481863624500809261032443007273591872655473950377142644734007740408465992097552420508070982223102543748180680508801017071554174338673086105272207232698476196872115273147903112906343307431895013329754145976519324922081833483179821101493364728990760075486830001820137625688154390018525558610259066870018838904537006636000218558513972438783421960717708211734068328714975401044489803043206106863122041437384631047306285358223533547894575993866475973197797780971986012002902544254992991550413890891516753780304698827970229562420531662866708534552274679998499356705065313741947363697505337569506950598489591393653025096345158597521367941796040597439783114544659694747840479991585342856519838107142597760833764500081092169968958921052951842168761496772387303963083378320749610226372154796569599968540992728531646651021228197046968534742721119906909279607899894641108303064652288580125079289488700877563324676121582929215752544360295406670282912740996047687843608110693060944149363666516799299385059372685692542769126328089553915333093333236593764203078513436921106073473581272291281008587138403012620218021125294290360225839259205144233687168283846063114685404836046635825148161629229253264588279946010491946180507303574874464047700419694083210494997896282781163363138627175756773135172232358683020821836514259056605006888813678825536902962285597531542079329221276248504134194362112499786771859096697434080027032625080553905227707100592543977943623212811461050780743286406662393960873429354636838707781656985976220058140132979252031557162515135923886115300616319854071209420776008258647788394194640457551665165040631673350664887913454659702198102437017213377733496722217839487077806225720156841354983213064948527440204273757074910154569481397016082381024257287440732869373165543240697525072176548308002865908161864225921847288599638360846871286861240483519810675478429558515902976233579113033434466732434237487816732292548511758270520527562330135218560761091350841311867741318915733071110674719852027429070820363583187615614586011355170020515124840403319126161006020638814289236715976136117227293483688289666318477084684074092425414464083411492968204590861183630191310085855339211366731459984932739279309615188317021201215533140836140361448153399286121400651421258145952761859115454103102740463690207949110702825067421398859875259667435938435431777437433752107767262390855025871258677432574144446669074720169138800542884630311697062110224678191799302949786155055189121317375648227779364316335180509578016738312461518774895876964241083646439499948768750617369197641126109281195175111795753020199603783888349215415955143361190498939989632810740665991962130015389034800116681405973519359490628178345732748653025592566841002027702991549284853689632650094978298189673494807257023873082684969045560665362285932746267328688736694091680088133590952018565486583411782170020821415705572709240540699569946878940895827451364169416197203739863240934859198900203356844015738470365299424208828655098151718933535978478527506964361045223745695815130168884541222844740753714532464609522623245578360769604719313104317637497495521405563043846136464809002008861377666067754297488449040955298342300175148306251139222083042925348735826150702478505046210956686787198923400425881379099124564371672856106008101770963557503310466375366662473901971382774528155976608223539297981510002491366015261263560710873218761015077899244092972265210503454577200230554923761037675517632889101228907787675153286677397326967246452567192503808321659673452857101406579522226876220150433270557531358400059834985890367860002140300749620660418328976800930073594637065513404096360959302191550924139559773923919628891963764670635335098665043536173069913124875469841831877579053289384986990209995942344606704156741677091983141581310313893515421999083311445616352752613259812873714771377650493282343495634209757539969130795050404435617874125685181279241112347022119349004455585403292013667850020524858629630684749392601973867931150141808484327136749411138092197284198368905204075608384305646666422332585977549372305099576045900880786840666485865886183645644040464438947343426845446282415394181671912913838719812615457351363824867002857059611458682146521062567616799773326359472593815401954260444037219064437233356849943803581251551631194059774939143721731134575657824432947747503757749149524351774574030191341360702752111334949438571939735607973113067131644228361159753940635430896154187816847581689915590618590597470522121411858095232762739823096188254683266378188723921240076038317924289670054740761525709534770610459315266746597089841048145274931921313359527261942685986177533124513286554566162428120674520314624382560340475515528600796646588447478619096888419730369200955242985123747172226181044229717543105841552449838950196828661783892082361601629631441619399886112397570781811531515636936624247433587761724118280423413554350195565287230225591169602531272585757467218210769619459188234183962090031192623468786929746624029603548232001226207281344545265967767661981725909421125498201687745736776516714131107770774458270731000574146354355752729325006396302556213167188053458377137641246788482538641394581136760517052500506883822306703774557052716108706296815755438816107111883819406014999047841519624117043044685606145059754575409116524301212075231340273548627303540441282063398155725934719438124736520609322464600968792137159240900669139864927590061847494681638287828948188282829114120185121829149168429709889819495112741449509789426198142015807175647280139066797826592015975701634983868908025996603186886889406746446176081017562906476826076663812614741900212689297670474054001409656383298954313246583226121313531338974943073984941758473871262852644914345745134776272149662028734647295014652722810522651927565049507035616499028537863206526139236388618648576360370159888212038902041947259433246087773346871627550810986023406300991540933623036549433188560787395002360521972990717057906898705802316050186092005566236781367441107615234699345180937387631520186335216074396096306808107012631858981160096878769295401802109334300484143373803345173563504801323180791239633441545002725248908177884095776206905305598832191755870042494722463160602724905953929095948626404952730574772627944321893789282454635144138380034602274897999869133106971854827417604990224637521428181607960059351390672822401973228216349522096640984814157672937416323788501103258444314509183790327644663202500156401994359524440266205123532532907642355071294879994669024273760122852868589372675886773062252795035552623174865482510986460528880722110643447605401721874716300567252275188439010045331809718221935645835445713217503485524425492530983765032484689244182786383584765509309544112100244432957430542444048744952252798343891929438033675748605792395843417470706199671350362953019177081029849696920429016078593711076927934057718213081241694808500211297228659442423040300482813341655398190356275225842843869380546728792044253426067822233407428814543608680992386608411269063425975355512279563113343873560635385637478548383526757887191763313741663658423786781984090245249920980705891220576263341925743037523943673646702568477228722223245274586355280019158831890500084727724165180417846915260921481455007859917909492355296339556396367286556206145845982968077193872337800507147165851585572308769224291388652479073611400368497234937217247495347044991732110682596392177136248881163755311935956217776025153120762549664844431443836649225167661958194271196956770324051439837957749441667526962816354105703267905495747858227285186392002799609349405025017541559578125777135285648804266167791628622783299812907317861589061959826145876082650305494153309797830715989122941187603407909037350930438088061975143356804745195519149799062698914649616596345257601376468131636455072762033390313947800488394172959462467352422970453052951692130223451581788140900525858193032236409648638737479956380795894319040814323147253214322790851622136829395920632984336378102686280288243984867056128585723275303402441309202919486409501920931345724513685918082863528791461214051368927321244102919417367577722723627698208467071096240921761811368836349002616494339243552835988210578784341554399945453439431183273727523227904558745872875664350862167221717186967342413562791494782328612120619332893091033446255431596538822849430688973028107672384388374310705060765458510202508365264555388541998542472752039974924577632064224472630161866434975030911239434786935490201893519040666805191239354335549998966953236275582982077313713683862519565151834996247698999829769752090157285495169914728843937563014948407695164935224986769776735175405583187563732975985078445360545738764830031724037820899348214149110047232357310064008638645710663882094338910626583090965799996840884277254584168305773243235428391519432171263924179270461069868343448243036744258726287606110306403769192227655715049102637870810512523563148113529199796623862781020874085356009085100486585239729071077380217797402290220159113156210181429282069379857903751757515579495740722679422638070229063431135125335864905340893955460653120276592706002585341863044101224158838049216990973821632242354337571872029623213024195941420455636300092304687577279067042316666469362929325738037399221288892694381328367300897969987698468437375080339027652649980993671084829548144567321432018331332556556502553065171585514300781908217105486231724770784991784593577058913530937740839247668190501958031872010259515420081311154277070118356501854706667189821735040296960459643446711218191783804847609065626028519436521272817376077068390790125410986493926847053036057407888903920777909532403448715696457411505439174513991586472976039609718778603737567461555726575964293822652948475365403967387617334862015320922366728547698820395922465171673796465166780748475261777764412400953336300646863685201738300846705709567420974516514090621063258893054510559972535221645849629002170013332238730022127153788324678807992840824204996361078610509727584745123521158906807653306146625108793804888371574904682625414297983518157854124931528638235416122710820880018666052194047690746834442245398214467317725283739992894906751663678548030964089117754230877105908661534101685049168193376360943035380612346231603973850076874325053622722584803743483628857094580966582519108298204021839261256092424228223781285533886964301320330807315502788693161926080755200680784073327018055280118893644637742873515123653217473556967598454853241934004598738766016212368155417410392664387751735057566756102673173934094903909726087810430862423690615374054275908490048056034793832029856601465606662415622497889625132040625831277122775793062668918681837785587533242660239837796485132070965703331309695632561357817342606668842339094935216380506330156179599493396502056138935539769563043718726585831691456384459647218096036375350290432622007609905288673452619635523007078752671573744013255676619090466307676378174595157826850373079148235218694419330928825710233301510299936482656300907654227841386818532829826700052322111958613735673836862477146927292302681580819085596220281904752349022678664681315079379229025826534089668043864006151291647361468725434250175526958977015460047596773374387926250347565875657524154887678815215307498323067494382243062700296793324437746438642783757353809581835113781344946259478220625733678512874325057041176287662821501698322422956131092032624657081546251939759527380301019760950369380817252535884091260781204242744554887830226064407933868263488130166349283685341331571690752182846824075978345082737286841099776466003056823415442164788093402198623566468293080350883182920572378767520958555414194840347998192792562840764504888204635782405637849917040542542869328423369366439160050143258962417203506680475393115774593359463418188775433625895062499284815631265561042080817856046056120762509793568024302239721220837529082925718924789457715908240130469952427895308565882170583370430296921062675885163385148804450282499462177480034261429106855114602220711194896679340516967268463579483238120896783846574296307563084785423388677331661680711312785798167626803119506733273107269919226602163661681633009374063529699276339405873863910360224950951406823935455357379646700800347892247099611828482507906010097328987372716608818543592796418808483614530333966715527829828981921345513600561334224673790293311472346776430599046017597737622211112965719817551021388991729701544880350761908285781031647062567781162178086126703468941673853210049799097249544765122306272471027780404388003972941481945678686915052224615004194022817437970020688095791640053419433591226811734304663309747298128210118130694852286247598339247824254022191839473314626512342861061036238208585393973231557819627608119377644792312646172881599927986023484568062332108910504609808187410119464654956524487932323801716129220894070843380003483575064966931768448527506664558729909057368473964245782228963197691973931971742565018963309390425506380848229310397822378590275435300831591178540476666286012096449364064617185339151070371526341325545577949352777400576253778235882776694933852702330979108861074298086502483992985471905678811564373348684759554154587805402877550907674611122349320555763836008434811578617487401501793396663405854623387108428838394553046295897460964514367993955686827767859448341704097028118736781988142529673901635306419495064434772149199563122362492907817867278412835276071328593064151020591564216123729202040932412912509149988089971894421224203992163087943562621128562040760932271667004300824117875643141135672617550380224776614036380022560576227850554796277590234307711975586193094308250225818492153000803762444570083447101101939931323869026731818669107907661952883419412577402865958125662566720750972448389212331946125129865264698268169116022469487621025784735721133860414009927883507138977949009751117085320850411339247848137265682231462157983447401554101356710215840273674939281961628328278448991254412149967754542534824622400567384356892949433707326725509461893691764835785073476739174244767267115483722810951385934567172349226217161727551314719694763216146957797144405676337761077377964540246631900050224919908516209560685352602105360797695634837760008118637973165737832671652965002532653070604102561724090506577026689943318148987100759036475448608894642309437985147723351575562730790811681614454801324766439975950829645311290045789993225979361085539751582772089529974734390198102470670782226790044022130146120974336018710184960294443609101174032979825211749754846570729497220573072254950575807589262019322245481419617441589875784045510517702747276184164252141584834569327409275041603409759355755816651845578812602755365134092615400502300259543255989578913060840615990024655012836269744489886014465162664449446835680773004923374640627625523004079620319158334368017023674455822566445948047342473329762271147626086901997174756063875028564198905127797351039118030532447767739869297631507936097767615842023378811604522362435435759521931760290235220504964599004407451723008677982417404135680555584916540551657459009819762534442999615743907605298905863019563468755086247554485537974696149591694239691966335749470586675361367673664792494475917240836442060429342860674216390670278574814584969346328820912098315380347405922106506734497228887661755571848832219810339195566211033895738065483134433808446494519833133491156279343302369401125805632689030466213873857439143081940257284708657622868954597417975045709205800101067569273998384862988560151485230390425461257759969724234077748454134701879073571085221448072139284256927850789856490847841403649901754960473250491931132176685684992664631059757062665097213350046347858603654446216217825657724659733468440967492410230971082146320316327839692175621125453663487420889959220898912935011177043966440208515176175199184045548026727030770433739622667326816586237219312656033206144126347909027375282020749878481689316170446164073421798034359764246894227868116388334723830327167544323171179691392078163012083841274128209175083562009964143389329151152701239559285577678340278884524820081258794904852688257338584133453559667508689809706678924352722547714376090691753405690040060077914000108443247887167152587800542022149661789907653610487854270370589677022169339916568021007660622403805366677143447005855117693153624046175065015899271080479154320603919237779579661058136361135888489537072926142233737726421610839159924376140325872041441328088901235886601439165881458652887241838257491813788185672893688884300609486866081941253361730251384969442898272201282156969700214018445930699898700588642910662793693309607220689872204751276582818495855382774272100154847408825076264605833443984734720765409996712253400951097557379171715573627111024652257506218965625858898906278376033631678049352411308336921714662673817955811910630513895679670712160881165692699104323905522372676417895348066401639837271219623547046065009921649206784865323790096275093979965517688006316399705553448362788619631974824314572922272948470646341376802466912368644974645765741730018595892462802641158179397998967156114368372818048660829940022658214561992034439941404635537650242079791844049920378391873402201442579097457816178954880122747224983045048307192314808552508757774348454426408584625505781568699775802076909576117216365788048706572816833238511839161805861325500607828097768980549735233623766063603243925530065161795693373818706695051303339556007290883301281980294480151728886186541099715370830576477475496865162610412256098774052151769713825011831954299921820030925746696104359876312987465805942163705142939993923280454366516216754153844807606839917768458328653204988499945400034516012007754938814859470089940696790058946235021629474775968696275226268749918556655054714692810493975716395280699189011713744774081216847109328020827398840977567303466294621758715653712127138358204176030270837390080598354114523597854837743235279668214413668918654606615450249658988197479161522445005155763834877696799832826366646707438822583105467391472105611148014936359114260755246642760837760937962521435153984274863194108338533817596878632769763253135815991474002559255844688793931545194200368536695433462430888651721387032816856047304788788109685588288631688614345645042034604577201264434595287653108223918106521436721081126563479484108726867800006498902732724933065009644479346401493883083385805494120644526092574588740085340407453407141233571686788283010593945252821076131361897746435682968544713032642792679391884081768243498652429937536071443775252417200562041699269220204887346217558671033860866476926551652026589925683275269487307808357641833500202360234450374629323304802923278412750642768721262439959825407606915313545116429986337719584631087404746322556117810281616120280194887948834971359549412887314177545157211008016283664516108986978930143802306221809735424300098269736407845059806936849740313060993935805395792200616218793277869708119678770255721304293420076218979086319352197087099429404968650691378286614838655514744683986449199811188594561584114138098956628949976311037820293734725681491197057341963968982189758636108127511588211609986461562278586616644470636374992387186655032324023509619096709228959431883317089032000427389112515074637252691929454774560891284305110161749409527916316488258615286814238452704181619779562469096289085648306037046466349834557889266951889592370757200835018076648458930306807489071756044743230388418064798672016903818201396647245891103297182587523719995720240941959453378419528866271189268222613667149709842521014108327708523054079702454090260701053308524880467737536629527275589871266249276658755590611590122743868920100851812389802545994460696385721802816045614036980922041683310179060048691278551589061734146702248208742944146510667987428912141687000047420258757363114693384040757747882370659926700352529310988087804571899544485815878597763943534831931515111349241207917505186746236588006938712821354227636387944879727694073426723129246042022045001726959732320508383182370023973898781819533553770410389980216800470255099012535417768785188016289611417177456022604554945993736107042034363513359252331818428913144890034725358589596955362511174603894093559366435241147614609068124813780534694770551046028138128941152789424074522041295636171729627009250343410961543482771228847450701145022930910032606967075435081593468354881628225693414840494982465526994369758515824399803609044007587997009564434344090798486557379313097829825506907381454730014945101672910376495913780025656406382346235487669794560222023102137547933877965232287707497642288142339074444447614900477180429690492816021918733422528320493468269143058024137924899376531768251353127238799152944051178508975074095180709173503028934674808637075320678376128512372520093733292768553709641348693803802882219660903608198638982337839797995481605393478131873992517722920204564589572759870540661598061588991752555635707963450136672631696128755922812041026415428713445990936071863288564557055518721432571837306732862852198868172035468292182059119514346915325772108431705928741599504023058907431857826801082910727603387511440939863191787667169843848997244067420466044748298193472460179375373550946286022259230318773817589266526024712194874334837747767539788907236069510896112329106017490935403832452734234345162923312755198265683186068521860386839969184698342880799494085464881735652439538996487446006420395523051688509635536736169978179276474585343995697944898796037353029836011113129949898377360862139992732374400727494015056732445095267955783712630263065923417922710819368566037938246150755285669305884397204611405647737515263600589347567935323474350847197839232022124383389673691733071936313018677266744486119937664035559079163524901523982742621062166551928827884290064357361908142767772614800929639106269061483958250029124935584259756599559529950240575580186833003804446917533906262032814150654136598132297984704501052607848250936071821646434405443819372624091804213185291689667221611413309141352582028760178894970149691792314581062764826567040443658088693677119331982739324331223067638124241805406600517716003010831332075226538801016439678550277106639703724451303731762315142244181670299013522922580213070658248780348516669628851575262558507545839267100816547174955274327349143790024360916159473254475383790759906542656217811961936031476362516557062137228747354901471717822046133121366525182857291807380439616087261654803470111550949208874332461422013881423935266405611267488163750419430701012898465080953654766591339232090690561455749856374271247848396456579786579835391586104753148612025723352253739845095885893621513229657127059741127504728409803439584576430568506213249283021263273157376923452441076364132826559240301329190287068092973634475141386144843587180320989945524536392209615221342433825794018899168659345390916193252122388341389986561485208246509615923512965622517522671744861903380128694190880951100032312208651922092136758608388263221092516334478622876234633395663112330781123733914153993444707809601248829276263174008877911990714643281467134324186146778175678174134478884289303325728656957028978527065702745369087286930448195901891332455890920888570707539755389607611579885461647838733964783502182951048414930933618799393914133238181626903391263893185314197332550630139138795789743727272942036571526540719292478420650480220248351981785900502530819960831464470137180420447795569928590598059762739722141513004556666999022722497985155805489023958624950959188422500959624064007172059055755192429593979631581274455922528455107621377303443290371157328047955550559808956015375590127652721269910990529840227433164933649614851815745378200590124258526189549190818248173226177501188640357098838322953411131723356807484582458557846854740803894926453652676485197067076229919347770861213020348001459007907398363649118350712252563140755425890767623415536453199875636167970776947569352999275059960147538984665587721294040062304845222313718875364617470469030166318927502870158310043441239283641811903455849814833442444257827145427912253797211090586712541714475477827667551885643692167124896070378439339560927706200434188335069939538694991172254687165219522851702201488281773445129309008902575555182621293558810890335440121924688083673987251006246686218032024689453441189578432552541492600657551602391342287060170174688296196544839019881472578574880078769807573111220573038988032014839810044808606749635588159437953170992713577689102908684587623846853379018808144573868634060024014115939473014559120509507386269912671914438200870439636858354757649961336048818424535879042254889562161423553561471433411161163676083041902781524676168489045127462482908558035195643962545233329103924530376432071614241228319894889670356624306773869983144547639542069530789598345451805191749677257282187881257536720935646797754084165742447120505225051541411574709237942887918887137151499196067989755105594973704644150595620947991409100431324533119574988201475890487111823805309989960068340875558928828713789836475403615320481318167209954745450493772978330871275797238343009896609302483904238766400167507218515771345499616300892205608686054011182207339680276285412034844104022484920366054346725662762920433920469486403875779374066521319606658724789526782764057541390471588590460739007643619509951304404051881540257000301381112684293778576575073899943974112533906337858529826089382551590754442135979517873270992258786792570525292078790481470027251670796322460696971965692268259771494572325631430566086991312725676248782568763688344291819123353941248776424995260734411416796416128326488387187765699963617322278242646190643765575127861723603295136250977346127793049857892652522854708307796789011628640791059702561827580511561872243045926585288430177387273655978546413728541014752080680607925891834329837637741851257736418251770154065306084405528523015857654245479618762016054065827422499872114720232949209603771309087965352731685783919124988916920791110949566018796365796506477492303421724871154594326054066832752739641971012305520655560041251498650217151425665830358542489769733385448522501001631527737131010380280609449537929436370235380064045241281168336890949593354477523702574495092027936429173628518210377771768400920147974651360723235440209938951670339376446210982961184408063341657432180684629801364921694763892348008482647675799726975806999882001259508839010043462398410358011091365343128251869565414689291147210393026476779770795795648624862793292357358896227829699976602938066284728767218734690830932881273963276428990546522294561514613794754334801364538161637591172560533978704267777812310986138310854455632029693793986562753666928106177332894909530880988064918101197528976052839373803848999577639759441329429907238430395902734164361499445443166140220149494836058273415041759321389908320629170868662276816664755314820913731339086755113542442855128212332832116970309281386107399805439654469922799964758838505424726680185603826671741819760922924168847260588600679354082549358127381836703114389438354553942218683368793769298323949097631052643645582489753338208161496452452140752055352838397361721472548653199718711121264034791646692860783454319533529646580394621314589815446308041921015490042234710057036898964132143933811198956411485091949764662283627776731753293691731371522476971778349225594957578224087700575661590604483179623851049630417230662899887395447313261586623113120319975375406526791149540998205545419164732326354294532773039355219522351379794729458392452426014859103080837958467674665221781859034231851093678217300182892148872942043470850861465904715391464449668393661222047607035486472855868248879971139528632932851595189763184430147225071961384794212042341740527743194768612340325735801206049077942190175619730788288324098820934382672617804027133130403412202993527792237854117828325633677426180026030236547124375264180833371299560600050633187372552982868544721808955547372836115379218390899409753294715811652364079233562667814088591432544751010347598881470018763014418774542228796119572279215422153071849683462082661439904461120961417019344041781681094991575657375397168571677865206317125086679643446717353160566368592914821623866330905986695245311927548165066522944995941541732523575826909263227771643825190437054107606321347991581659986355980999618376594838851348255628309564636389241909547877812903217861324738613814740253373076326485622956170825419431331307186203147079255700965018725080349057565257678439760994330421044835518355289514282917239512409419264000428780179202167541160192168132190280531463483282177753125740090271119197258533192987474154891289011788576619217707657561511047168203309426579532301423607038638202239220858130438957611590567468857469419665419832032880232992950847302250898988998609588653776600447791517002516993443519293023344393509538879057831084806571757222032608413178997344209835712860217901930376042883734509234329604167381470002368308535822915146318943607682585152863095897618638782129419749278598433775911956537457635783326088530329319544407090501394526308054639471829089785544118148464653444207149517100567418262050303592886278317696066616585233685935416605728524997813402117576435200238228519401883965398087714779142134927198696931491508920613182430966120519229481994692860416788693051403923556552213067916013519066918780094614513093746136998473129192519647493689297735360352948683343305249622310955559184514162760206079296822964526606661488174473085989862964362346373784654139100019232258085524071132990008378785210942160829359779630841892515280986507531605846076666666696444153586763059051444767405489868196627164650232607105162763259986826742172402802390049841955347071034220679747978567767516232383263078621468611934912277246804235405243981093077199665477233894469816280773715209289889817987512653386904784707861435586102931176510395324591762930430572847449509419929791882094104298558385920426374292252086033912737337162251966539184489225252147490809452605440950957986509723247691930175331654644737229192468432740700638509045980378244656439136500061750718072118645997394931358849267593022517098328028230257423365401875006427963931055509552544802048112776428121889502718684724744608372369137068829328042683998336638829463882518899934165560266535679737669615412238295949895087019290151206912484822185065635914572413190227912175463368178975887567871414282123853422217360840184642385304585498909586554570150552239585289227649351187065009455112080909525282502981108807833677440771168714926177202079374940629418984845405593304439146340539058404834564469757612196786483591997574438164304252770416303110946316524858397370254892771183045653302022400764970660922300644350707300096402522620101361549536919689694743256680895082248504975317723041343067460532157040989440806120261242986763136660620913979217031462833502853130232552408243731202462927167089428953449975402524990056683718305192061197581131142358104575255353069514707499909546995718770662711693891375696507484510574329204545736382798209434570322134579978500922621817366095536670391743043280648424711923753890091678962917319620987772262652645845960621372891511463494777945546575249639156547401827733154486577537764512940307212521787413468035234192501310465285675811130742730144585455352670448015797417116238190882674242648004802208784713411316602814160020579679969941545589375852224944167632559257358212292790666037545154789292430683327203111498398164809176105915819161329213112974846638837296974672461885132161564117180405829246056300389912314492680216420494459998963505426243268728916160026668886331542726401378575099148882703604301552458509320761815258628046509777311793507647482648940789485123423336311667910902484461998592664663536289812075919660960875021204276505743644839695308978455481624405928532926325426141681249079121115280058908982550724377571711634643169738453407904860043966866832057960884380746746660500044744043876062100557597985753413967006245588523741201812711138646393133795844971455832103139199014730074066010209222373947088490223758268137479945294101905759207227963702769054254394215062352556148280302621316994365066561310013720239552173390370941022309805360265450471906784667409954123379154619841381838487093363838598895537623255569037001490592435934372049789440087790099930251787636793722364175337369705872291469200097413370647765136434074582225740522283320374006214454039293060487595493910766594261989483022356499965637017955087847193992309454064595278624700387556426852616256373134807744435048166370983175445442904246660647889994183657079851991955953417579926270247860247635979452253369935855519070680623801743758679169756435818552827833998099067510715549531388395550351194458755721745951405765554528186007823104916584945982652126223589023986424122322023065190578407269575202733912456698837978760506097450536318162992714935581606562650475447281500822644703299949617355305603646701345173801077036568464659880339298049216470134182797302257066997583231590295146054350884098669149050219814952184192915536590580584979937861928125318512098443750454592332309981088221575610207108294162997923940029968512458279107527347330264337447389174937978847235829479346068008093856779306012370815803646812549397491171258455522930030456627440906930876958594579541270043353078784655891219879040023306537917026596857063272302369569671427435052588100724766560442733625703576432283413732835468352717013410225642479631405403069373913620177300357049729698112412721291091942324159946942538911323956461334883068601426661804911783483374905315788913746524010169168195154730520577454882828658987044883206697852346443789869325820610091568410946391183389243109199528373657727175850967318743281832016650738935467116598129344685297793566996104669969245165042417848770877162821058690561137185312823189189568999618968910458828270059733884844539455553769411910271116069718566060436179486564609934223013758766636772771151789792244577811032562453425338204105295599218967428869336094763082314831245672735445550295622426095471091992316247385561861562978169366845585156761207944920633629861882849713794606634573815342159699690697158832315779597076087550544832509434818055378513298245498770384504105309171451934998994522648634820792222160789319335078329019178584771508873627876133229533455718852815074205532629773039241360484230691242550206599793650163268525067627320781395617941575433978487993276719149814214769697163036804473557871699726175516073996014271177952366352723311353421936094055900341251972466338328736257316281642296055268016607066267462814587210036524929992374850555488635844047067214177974394148840814191608312520746796170310001352606038160908169623900973180813618442498505570334889104570316951063538465831432732442855447112687928829794330129582547111963380033177690037424693647572100846761126610724061121834593762349735287895664593788457002752174616773255014117502891369897638853801342968620499450904144821158758695766162219026599829397748771118264976242571575922927936586159863829112457065205021540958197468948686822487279099580739736547521856175725155142413100582117678052343998403183860922592285143279209614927350138361344780828528619077237035925836360460149766470907161459920929783766944437714687770449861382456341283105684434110274661143866772965801179582804146188006315791648615690289801871521143075164083772831761560723453627633220582787670871230056964274869367675955108588809264768575344217234502294399471865328507507172014507399951650823372134421802643011874743817151933644622711475053039534341796479173336316140961389028953338178119949634963131518821196916551722914732605887611693196426018625629074045895329227031363370395281099743756566352391199560367527938307660473797199394272058842056636552681041686173507945996705410368515494396505345290967399625298331318561031935697155758557690668419720593609565617352617002552874224668693468477252231527967772836557357027028785613249786978450316844500181672317003981520007050928070204912094526047277460323934688059284284843527035899411853141133393896066705108009326991435608698164752583498273122953397997937432598457154627893121061281103089312032058848158865197252080910052207072964160272817018347040352167531895625914965749661136488878399095220523746333245155304339975384661293275405111747582184926439467852057140339486176079789228312438377926234926793352892478735581210016153104317299301065131759773623706671564993367641511273571267393623369462783809140757605997863086551983812669160256902012425692390715400985354975550042056609432489744529160330068453849991972997851277588792478014062215023696077631219627475498186649535080942532761978834550298203609027664939940211046254345460791491154370425434283446442673613578085261348284172087912791194417898215656388554646227628580094277791173208359029523292399203301464772526083481315184987885419698771445258647663451001430638671627839006473519526204734498873317742276390939856043745452376573303250268958106409571126406083659583143719417154464164197371564511603148053417725847112789986375809955180837759674404498288549841730751517161431968595893821155296427580697048189032259088761058256223847849225831448925256480322208933430566221534955710496100970529937007229300598713098117221761953089300552826618975283164583436868941851460943169259516069787264896929180990493004584507323288582549378552896562339656731149785365744241924156931172538339870261135436613984045085634102444246342116421805738120170152179787043985835371023816769368020327303622297956080420771161450797969791250743542203101136056999442438030396835184382181461427986204267070280090259395645620242275884797711862654093669137441821131027586639787318041052993840921562251261902436859307800958158514437193570217007401647062715255345720462782011577579505176433715649136091078421790799974292555447045679641953191489146753094237598403611192779845939817252408164130794909653887160884670009617918355426306973239822667049470889390617839327750286150822537545329663762215125854176206574107155961690294469260693773238666477446022214134917623696381559218420444933894411019251157374512555840733997554783500459142484684458910960961488824336675888104588964307739119102119032732129683171746539954848269395408320536544957693664124509560804261705008531873553988712666938183330501147558765932942844713970693262474355593578746715402201519247864766565677524474778229252078834471025343793503913141982092653644656657746476716417791859547124137824427678895122893706725596626450138333831991993883423711259735585839288492716211544728864695968441506898527098400547143735103238854785629088152397010582874716724675468031966600980818932567143182863737112345772746635937342624096987216263641193620509389789291450144586383653340183581724285644926070089093792304378236149881395930098772509806885152010352153702083057597794655733917468543313160071254634527753582065720979132764372903222429030760577252165819442822158156881308932824948965394680830038464501066732159427006978266948075685488754744169994001836347396098188616124904964725251532219740934603210765713498118249197042273226446937517027975102530460071101759437085491600468940868182502125376382221202897394082313598513796047194580544448121254496252189675878122822644128136663821050373322326072642693728182125319550604201354919347983327680184461102751913278557548218065358607403130769019932699981480793628258371174624511172777397279013899787430773596326381936366357975484356097463175696983816157999518164260211946618383806588488879414719547793522443271333407221745473195949093958360120767463523111800894709399313061605377975807977595884112946967049570527590692166506012220685969777256761050954741553359255203051988161209062877209126881994655085811570312775011194240979937055923674307971045653613661252737765242706500089184811992079953640988239757965795013170730347435828144672432992780281393853552000781538610601012657271911211770911040259022144636420730190816080863701688261039051922683810001395010837761258648574621569018700859379834992085266244115088122094339211317279978511959241662334924162784717837979698048059940198074716629594993257171074869191746828063362328776951922018982240677858874626966500608191774156549452727356955929634926967759849756924854945419699053072404647720493818427176191537482673058055157509034636089097839752123090160507592023133682136567468438407511613726872792140302311061142199533126480576962059086213433031500102345785290617392190861038566219649360088550528695177136735763718037482462186757906081309930903176233649541348676276094943966087061412022194024934643186130683573734921471802821798118905411677008239825230529135209689185081742422835926108398050712526780594900990352203591829078972527758831394867732730481229081715474951604181827911361954518759578360896668190717004000491669305980415351208901737925831948118959994145675845760958497739066983584525583456951253883022141185600649278258913192311229242269460033338714794091020696371587641219406316451687008010901275724089015560222684093518176723057494090858598682728258990518007724245438749530320002839602656498568973630693996535941996197105300569349216578762028424968525984137169469217756121612652118581123494799154759846841174821476000892672880176380037560190662153756374937748837321280321225771566708353765096823176885460451427390620160088376897326402091962195021144223842901901113815380844113363162338184150736129698195263042199560365881861914798494038474294632685571865248325105203567661704654223287578695031196924089530695686873171802631977566359779906407620564372376189479431358282216387254507764679085545184093915330205309517624440471497111958357860303371156755890370963164371002182486408331978741609751058715912587173014624434903711765130815045478940876786924424333732384682197911623877739554886336888518722969933419734368215016099299656564240356680258767534017308292779427857171634943532846223767414632345403030225363456676136696051036114426716494051266645330654628783196067626258115543761177678834056798137869057876871641097190071509515517053844867969617102995610400791217963598288981138945500014282425651270688734568842352768740165551327819556562079857673843413967440266299114180623214152626409231254724160208669078656449064240922998567677535551937839535971163617252037010972179641074582167500245859616620919574463940683674245949374541985010580590708618463951389108483814095100572028230966014341343415335552680664310490294654467470933665537525923040053212101035588150666082843706284462715055144518810925115660280697519683653676583556017681329966401253869020734228332520731816896559660055199533757213007240281216922544732691428891884314572775772094904091510897526460874903990109161913771810496774464585585027370285225863559079060436704555677676189303496469435841278781876072608859063717341908032280823680721212929131441010726866508089131630905695363114500325345296837348077487243608639088240114505513234581586540674698492918675193784790427668562307357967499481708792692987926281213644537033113133708248455076378918076368228572358839028067640369548889029771686540577125703000866327801679647952194396608097631813639989738924320805772300207522926100900962488386397588853532331299422499582930844589800982443898850488506136524914601874199078250865287388613228299786841011766133591547465429379610645411137264488981114940722884974624704713698923078699002390772070529219647455825650681601317789464452772406029006078102034784475917782030499428844275023948670354964090299128539050253336359868706093522501865512018720093412690613208914025569722888385295984094998733699406716290028314486413997251263736162068482979791508138564828584930815005764202960349767759521127185264844202285689548641867046236490298709330277291461161885130906316539547575394590949402958965566744837288274877402848834598072941205962749394326217610825597558534024110012757717124638638703185589154777242826134131076736519248079895247931618420267883934500171371889563542663079084692219155249910616303655622774523519728021524941452410724764038674579513074433322532526446326432780224521752664265270433340219915505411928368440274027596375262793612889411427641763777117420137334950283876611092695926945814453673107422274038361397916067012626856400094287521675622891436956645499538287041053459379920809964619816177217563022806308332684134233250137663796973200355057516490610202788218288926452432893966399275323878598211730566263347284711648567352192683564009342249711498739832476697165985979313656243099139231339551783493963311224981427897455160943004937398010469591104844690314307962318986299167744088543927314061415104722555824208944896785990693104512752485262544905152377161908749176313863060823176628907837371619863307048994078928412321229039842340288192464719585541614652134768344395289475647098879091812339743541698697938782780166649761143806058581802736155514175111932446156312633928242592474906099882035972671589889797007518985169417933713285059447295304692428708671117454385742227841756557337825792157436597525661455702379059502724486006163184277479470332793373775551787691181039780333927456088203048310292698982954857555678341081784249066396038522762967921398318504076967751834110065353198158414333849801238431002458096889104923248145499946357635093779206113377130654907796365309552219661732451365122477958372815405016789585203948448499773716993802101609706033158067699116099691648788291962778521621080962089785423858881705527800327017272040485397998136225185700060462414954926537155425576246411696732712511355662767489281308291009331127128032624128272169848118321403842859050785513023221832500673500187480152778673874694468757373731370569231479309455414967803255405553087151973418548459539224001632553568511911775392870904482045328990120406907034957298227307744127136840253020777910826982574933688875300150587496788648495546326254012412136910695260495547713294550446805002093029982353190162368295818302494701230353517247474850545707717583959869302699964225388399589070550324450444087426163874483708685875092803983803967039180216214864492486683821458751986109867770696036726675845574238185987613955486670426335306664037132779489788384698757882904270313020138928802768228430338257305895468063858374510119735431254133000634876856537750796739653459417204947426487082080558160204266015623432965331474892445826753967185955432639137327602542318887721557730637529587649552323597817041618028874973431557743545189054082031415643916025648030152515541349756752868685201030493094041621091680869881504056245143712146115661507039722965702073219824516064282316399500735011811971424088009538082293922321997711860638474111322513844675615977701934272177036358902945789401767951812350846129642475498301469279035442499293518756834943649711079653698019706665784787264417314344181886479854086287222973269310537388248135120601019238020137515280579563591165045602032453766886393454177500047153412720523992402827831118102731428823784783863471687304697952330620273291370159270946276374827012474815545067965031897492995060821477868178979376500439224542730335369179131268165048853139630214301171379817890142744251147613159077136478962815813315259450766954469260252048229392565119901347873308364365286953536248021977422950444756696937167292731911957500257886605143278210609110345083667926543972472950148533222222756478167814721826769978407981487839576584339227780041558512519641798370770538260568194021372927746089647960127593752007629468867259974407537618591990737161511004594323544293541226562686310920561185616162582760573534119571345042466788240515018214477764610136079160561732336622323248276131275358992584326333443899302274341360987024455513741859825726603978614815895476387295452648438389755545415840667337341920284125014060707049539074750091795988133619440270029728653902826764272906664575130245716399416025507967063124834311836301868889042773132020957914459998407689704779998221787614566279480265458729482233411851067200497356526084962108460282498438908406404477119986385346614557151644252066156204087656623679928089532018023976169151396192033509522226264934152511199712894550963981842534126839860823875351864558428762844615510380421118239980407355858993399090018447981818493311481332627462460194587039643385580270932825219172735113976564676295447322082490903416405597753491098882946894169376899614333454771439018485749439268467090241931439653377232477272060148744379254441497628524313588174627220749591646986732382184141868190120841676288425568585973952329894036255289777146309048375675870923156927721638501412508289061129983612932934651608946696568844205669600811799599482430264985374079979569159368914189137649543453368759130523971622564515034528973719412637002266033996786974453765389913662430908653987113756822844577703360106512621414051141996683684224727321836796200727461027122781940678761789221182725234140408272973886448245830968764850946585436928817174097812831439682153768842858208455918921772769933880549165100143442278494698510345211271536073869327056287104205145763652324838439849430788888250676739658867119641376002855767612290795396310942653130037832836652175780133660761653097767068593192158021081016208125441019854803710304628500002958538692524756266496280266568641733097463079045902903932409278606981722112158174503490995190596502679155768233329640306716853167409520423939004847242889617684966748335967727901553763171950260695220580230929491348992724069746911860116591509093556816619062474672908911988642807163803751755970599157288552620255317572537156589247047392577331814750407890234706598823454848441420992095518536867300856466135802923869194651614836792073989551866986220065567336199883911386657478640379572890791412226365461453298695158686587571381646095734285041284836483091145953130717784112873392279475049690420257258530952251788698318857007354219183257480720915737406299471471323210049313945573193859933401002751142841270707537446501859792979724699986531866323409767836379747613508526138389040637557118221311224384713512804170061721411389839227055374699161769236969743356964465238072246717495163483951484266157221200195848581063946033254221057012641471797612061455129980986624420808393502214207794708179342016516979835696673475878223203342162565155740498658122718194039626788085165416121472828533228269279856227098387101655037975765104808659980012631870439772225557707415114744305844321745580866197420656882078087250969207238096225018113272373919335846275636971936701432518934813254727831575594687342996380588818371479252817842001968826109581666642799718727244763902354629941122565217894052655616951996605856385301677373346936716646951753539952822048703904973740685382696146733739751250015289580335844607486868207860024457263623651347418022591154167110787114571643716347486063656668501472061142150152043895264114379053783692766679523751654275086505418731535014741353502677120415194892110225321644519098446715189042399021732323500835301446620992333277478648651563088866668883725019575898168479150001785104498818212002627632977170936633720943775308194464576905117561393694362471910557998803783098898206840619303165412939767202534116008023282246938908225424215090427594935583767497725139788786548803857645489305235378754264417760779588657717554942193793090382230721530286804938800088378058512164384386477505641624917500596211148206841655781964504872930598827513231918319626023112115173936500112867022402919131293853297696511580031198805976810855310104053212374104379001369398942500387485263407993915202624182153511495144291597337369922189489387609197732633568679095735519340062173009974072854135039752484922922443192720268319466585689891013706674715715861579948629245161721664821035624048290609337751218649780082564970072012292598712748126357131188193696191160746787525140254283265458941820448306585947291492227165196545197480743396694753328793739166822749163308630865041315904935816694209720250415122670461601056044160266312753136976777179048852775234879984573975373317973677079858785381642871689290791375360196594379455899867144901759750817261950488352778468410524782910628186686978013691059270923759795945978794209944547699618850096318241793168663898881734342829148499472072204726563725490089738654168136257061346288109689038113097029507085069039881019477870663704954728174632430701187842838983292504737181955322599042582955070011257697339056260768944025455074092085851780182301820009004483215912149113772141573390058348620716301300282838741262019598293466235250867804525110050638057846763719484750142662745482595915188187104058775433773631897600385990234240732557584415840059124221451423944509529726914983494394121994440613862020735763652944159772417105837770079160010980407603256314362169074608673571618451525903466320020550975033002156382378233084230087463274174738585493858590023046608246773465020230732637781011277723881219013176855425533989434912040668705859413968487909210276955946118013520217264543757596020944855331298290276362615204421631587327424126629665595159022113027494895107490828214555657271706612452202071258104184532737051011500431910718573211197101963966159197921485222837759450289423541170634280920885686696393495878682866819215127393510987756178219245364364379400581885461953737499967351281301631895825867638168017600921003688511810874485424067033022010837414677932305057101247053908809544799759017071987346216226296150749710164614315337917717811303056318219254031417867005224148174219973540862866100028090041166991129849399705025356955955056222422429260307419790658065387577891544988135558688392286714630484045618805205256125563851124333730811708276080206075259996654514959913533197098751261185737351585401297378550279814272255546015846897347271995849401522950920577561451685047979186302418127947335936860924742300745502436732384486815569295020747737065563534066125207378733428121215454436269671719742879377697376137005639213573624792863301150369266243188208547475896172748835422101259911331109924801453744392800035666684191920842366007443081299557612565855092205428134980791095417404544516021092539523715006557294589732890672430729064004825552682419484746419535503948023348827254507847030131577337438597725761031486523509485359311593967985759404942092742251837203128781407631882874244603888226972283175933965856778684739369356541774280965224418158719799060331569143660371118814818267291489712344124863971005947573644307937004540017702522741728019464031123157505988182583692410978382944597706179792014655435414877250240197483396958184176783231803708668101886757931175987780462284135317605217800980129120661495119954456284874020488068903257172864766721556217861566621507515958431585911761891974249812956163327256519298669875056001586007052568104510075259697636556729650379205052970550932071007999359427655508000368400572191120883698041595414119265427764708698196430455132378302812631748094098523119286454685423827020875530857001367296969664981893457441760111054629062201753318001401696532259644330571615491926622914796724651517008948872425333767200690654032312142168978961824119121658773176966994961898344774858975054575263452569376855614445152005248307308360633514751979853895802664155278356637255358086343837781415156136750640688824532293927486437686710630425141694961142351504407581331996728009769657350714399140011488134075540321571800238960996275555867281044560435964301141144558065329434412252147651523951208826581684302391354805669943288938754441864635937073952213702905142940154994770867036420363998149167901477001353831940838714548826146845616284537879156169130959999452294839669895249988751815585860056846510156356758300191871304112774056053737671393382627319668352575512914481786978605300973113124810335694546239177764974298852127972463072686376995502282293636979467190647040858928727552477185537661590372510021762727547777607750961577205351797523103306916741025562357717363416745053150476533054663091961975246308281625464610542165265217841159785614965492159346852363212843507899232261320144227840938153360936138499867629893358482076112609351943231428935630463918546526507513069351633023094431562016968756299206348980586175538475904663208223293615498085760058459412067907653385051011701113084810166442912659967937264612432145637621566181277939855544403413156287295776644265814670916720917786552202691091530514540877721621521307441442861688443747422736225158721620029627103727671043318160490020517704772932172891480985565434685719044365223996513482196272139613448334726532306504900089438830253756844620046911840319075369930689269640780551765865668250120866276246727443976523834627846998788745524125368632748280449602336475363305523305406621948385654264042126236023774378017273234688944991826767964787803670531427473807759119787038210987985072485728343604339702222688248641277103993387402213371657173253675309773646776787802048869055937358159294488725645584291234252777256142523440514860088927896107740376942562650669023948350865658376117916076689152898164953133168260026850580043454457351514700616822491536677857734891719525774800259169328120637271417063182533471026890317182927234396462196048660989686016346869806832298046553501849728991062292454859788954223648760911629913967039078355125737493383650078578476146244562603162222330949584377959346301550234148955886580116675777554169775921441531337074458843077396002598073176394084194071286073990411429841455665546020596519439286046441937975369997746491152272627454485385506390700950950722019570023650832144200117780205148484784301003744400438105321257152052939629020547274063983512774075963095961433384953023905413817904361084015940303907302638647511053551199577942793909087955489396179297890586477332085777300870887982442407305354766562715162515141400270116443692251002028785857372321425640014972036956501256568009383534010462835054518436004290382561124985436012793676250599820590087366964100195189533579324850631817669148147787990333779182048000087547437193893289791041877684822915573569999189495573265211392504536521388993285699877972259697333610281999124881766421825163874758718034295156236209471544078218618179138088397471108028907774564007489162079814270088727346358437309717989934161777270122047608964654251683793922163275496625422467306943037277996650708660378530113640786831993651416918518569354924408619186165918728028092918152453272217780066462846346824868919827747244355485719663876361215684029019047801998690838852694174541276549422144982245475780316395433589364720611761723045275995538126012080741518415277462943720916171249701361531775768320081565422923515639466769987511525325954971138817192426153894467711293493476293965563655632327179539082130582155077444672361802463451072194129440081688081533899904647583577057970468063978001704329543161152126604582972124747269538649454593661699675366681594340417466027110387972178919693928144013494762868761230044652475553582660725776863890882061597590984898579189616338560196565650749775575512106897075425252018558163736573090989687484820608763283455470411875779408228638206228322923049142285323341395695164998181950387635888044056250149116767424297370542585771653736628173936598967848769517295581923374862354077739559628083895670198746717321565019747318795822896748690043828712237725694481891401327668126744830894504848605649133555788922590152034565930192245518637455967400040388268171121076073853930502965126443956830400321407479625037627786065006893158398503397295994109660197692770290723315356622803547702185274981661384083224589152503099574970772167109651373809265885350190455793673198719519392449678496273440561799915677599012572905315033970933902695796358830245040466219998583535729655916228691437573463778353550955892384638620008890055398687738712391532915329391827653180241701676422395183562653884128353958149251645588422905692835741990544663818150308553181981057624289616645568222347936427996945406303854603046785877054307083735455332903229623578515133081266925183777312942093188169179647304153805373868918620070643850008937378238748761273685784696979863755526836082473508522775684019953403823613426465247347476426852635428624200526590888003136136848273715222251240045510510488121051236655867294334799863692069726655258332135981134542949753720778715463804756501781691646740759562548281150111403692918514118614154108992322332316855829048134850947378657104190224927156429091487187378306812329316636965674225831531551545345908380294817046857479158810288799260518385953032132027589104967938528852938771936203483181462120458874260106386142788997123879017383078289229559702952190098335837525061473535202769305000622946066635724445139206053147757697962485846395990855836264709067501306271205116854357964978744706454858598101365554477221061730213611621873560855676517467366978743403711873636508952684806486569388969174361232985933509646351021766430065428854729979389452596663483117882067729384769110920204535735777890543290534714209282951958751045952739322911459601016559489017332389252548812703432995640051582122028394088996737138842482076130764477599928855554381934887083792249193182064187210764550302307432802423697482355178523880622221792456720189610978764079109830259520126155236075098295009490055161300362002147849729184734354180964677694404984540257603027662273967776528684101406389032226028962862517265805633459491326095208010174823899111539125460769195401053450355961271256747123890192866497823378579304627314056628251491278213026523540729018312566731182236986279964366276625876125692454599948525895461559528368107507031686953987153851387588910362594865235206059237692917744642708956670350506189004605994970516638256009471624686070522503384663017857543263670656634011422283656447369987994594279476543344342477176721976707820093204603115908013928319193781564054573579840934887741234266504350758181842173755566099166984485213124085093799051250009715220412173462347419273612923274147115309765675908170559425264782567298151280836863193975010256061741315066818270079425429851845680184590917181315701706074341520809206673461569979903599588171445202237904085714993631457384391848589252972049978411063194452589204395706298835073014582157040620320413157523781881510321815780364941914228927896603982093157471838429563072469158558825589830135195631806353138501672100873882624554933051086710894926753645487806234797421966017554322641481461650300578311882510357707458144170607869196575298059676629501152400992578598622669279278974584121436417590352620003864876579994461454126282004727689947992047210569080751117434248382094055429625104347247065100338203601315158626998351192497562577429777345614110179128541028838384648958434984723133378549321890578583916770251539586077480919014121952421628947337581859570978556190602199700494717595763116858302153145233781422929049355484455317097879284731883712922038457576592360273942270088026773908074848767305082154636748609977248482399616458694821052087121621198303279461057299298849083599161230159932238969479417683732070127287028102841391552114087721894726457823546649024853802849332200434777858453130002893731710293310015532274499092685555081509187620838333120350315200366795557666514927974074813988502127741182491511434146450051599318477499058769220117615657224719841146192880572263352874558916750758635145330605536939463951029359687894636315940411421829898796764743431786166923985704086550951799762326350698420610716321016645655898860054974668732051528588763865265298263572942415815598368917037980713965230410107529351013504653480647275115820273342969207010626549248082304687687849370648725141287935700187327460849630459954297135991736633191479367737844590383054867728148131696021698340333244881526912213501576184698273899245914034808501965971556608984904358388796826987739770430384559227391037643658236540474342963273481015643616576356925992398364949555647219508515637146066906038834936847931823458601694875065343060268132152364803562679060457592786895847398058925320626301201918986963893304804090394178820502392234939715175128181038273329553519119438696373304300693323981097720569527042778808480428812456123876063237458276413211648547879637832998291535676389354847420544377110532746604849418601864688617787705516153256546208475782740853443607481335997745432655155947441202836087326906597250931300672209986219379718085979782870343361700558281195587343518108828544904263928318977757692405913747565354473972082630090151906942386931060388062364191232512527359413597848197934798488873761842167699910941967096888848807088311173197808548704840634484533389004358995618011387298737072454243627877342009197290267621057086395412755950679097901681829328450664035857921840718874537690844735746981668722935935297506855447094705981798100209468540638192397466060162674123386041570936981907313354417352007684998583733124463438041698001508732735053648190346183595225728403031565343046488907607435114143116671808037765999406851357512217552527292437632149686359339021319622849602296589206324971084920266611831650785321792799992302762918660498406948129855538646742072162080058146320623573075532090617640735860331749161579810428508931523906091519136796560398957949989813866269321706603202961720268828408619052817759715692541817846643048812397545112694509699228516211734552978899294018640123253382958399790213289908439646510475504004609645565045285070281702989307630596232650191065351792819535217141888376807017782194799658311462717973820738502895670973642532311111609743737403033721945764621340664841483063076521937952653329222215176590890361933953648375422649424678681011355730945814635720253229617016538204513258071955267069017622492182413967750965392389775181232231223811323819425234230730637033"
  },
  "final_lt_2m158": true,
  "final_neglog2": "158.8514718210732256191632936792095023653831398834488740667788971124864618438566665418212350272263874",
  "phase": "R1D-C10E",
  "primitive_reconstruction": {
    "D_U": {
      "-1": 1024,
      "-2": 128,
      "0": 1024,
      "1": 1024,
      "2": 129
    },
    "X": {
      "-1": 32,
      "-2": 16,
      "-4": 2,
      "0": 156,
      "1": 32,
      "2": 16,
      "4": 2
    },
    "Y": {
      "-1": 94224,
      "-2": 70684,
      "-3": 12304,
      "-4": 12810,
      "-6": 3076,
      "-8": 257,
      "0": 465514,
      "1": 94224,
      "2": 70684,
      "3": 12304,
      "4": 12810,
      "6": 3076,
      "8": 257
    }
  },
  "reference_chernoff": {
    "denominator": "179571166925951978751886812931987903232939310815507656316994238995074201398068126879086545783733511756363137713744524112623883977645599201508177420929101887333311567106842085656495439870962485033769247050460580500141886453165985891793103185171674282957130866743217428011933043019336405370262573727583854094189868239382208466352398427401721206010630957629315215771437001652768382201060999909513897587385528869213898327624439127927136176608080140197139509659306343865800741789216387471740360029385620519741743747643181698743045854692328676364526713206338670548524882165325220815474370217960945529469925493226291176219341835886336289711258705278426213107992784255855364045518672011359894692365010261489951588666262028319218714374262920885640074917350277380149944515817916458508796508932756362713276199402250299753178698245883397956594923129076687863281406379425889515604853699196607468641187543690489997316685566189352442889968034482537969585124684735233071543898003842019923794410862330971431569264606192979462682626000057105768275064717171893625576718073783830864880784961766256961045302172002619396450862822708819477879787217728513339740662358550312674917281950334989722383397607636710208321926371115313180926959540112933024325911470490004832058287321857670575735981135088961534141864985027654641032876144530351689764532695784845866092725435635172026460236779378885648032028513906428994693580027612937136124199636617937191911387987527027787359457552236746082957464633490806628126447565359216131517103978239718251698323543798111557112580466794281184776212838915359560821736341154565382295273766493111915631584833593041743807787190726389096423418224825215442094505341680728259207763384593665962484038555996492902508626648339211808898939388613790235356398456927592102625113809288833308793674264543819886123687805317794709795129415624674721919125377135126790454694315123534260966295899574768978696156325262938270376570148612849785771636388596886501142768581432984277786186289420298232176153719099408852103167777410552440446812050694119282290253430105581756042933885389328914148568406682979029075516544644229878889527204613656150500181986830565330613466799488446931335621892346797778159838026874551149745136031836048484488433406345620455428412541314631899420515660468051026417764898857575837868470450303100831491414458473992921022417626465530936731530330637003095698522773044289455737996681155973218029335999841084240719677519124612582430746426693145954606548885897997272431801973693838694142481957121051006647940578713681587162996593422555372490289169503117630369414689559732061651864243824220560852672567388845518424022343686998223764959662637640802050683815550418645152677611594771286183261132112393078374253117187349044243326419510927284737017271426455617418229943786108697463655956268610894442473606437070764389108166096775017767904837602976660820048321320992735949938556194032909577224450871365781385377539161328898804390329394677217300668974917974069843933410894880580177429610847381930113526183774689636725351703965689770016893579275487805437531655522333464444637689538863146414095539942040686228922564171617092818632363114013380016169559848616915875818316853485187486361321077897435029431616099360746736435894148115384641940989038439755387922222278572624051650108554911092067741092927471105334999120047247242298587808108212849048315306009946705315084465105369376913774594224197430588232977820940628900547654032425564224012000372259703971354893915055924719617345073217153216591501225060687437253399663125366897418657050240994879891233005498442584084514033200372768160300038898287811252407436480303883945710006458888419234455432816204420239823897053709583524182518713705222282836367188696026512764844679341057986866570387916304531221310832052749336302209121522715761129496126551560120955541506603442985206775396177760196072109714013099128627600407081695187338058133666224856329821883293727052531182042994404978701463002482249378215908809083205289390263051007035552765758168505448061571119403715032833072113425231486075243118500932428411842316327572865233863954460816445883092462027684756064273328637413236449011321471360620243907542261459048571012047440034640337149663698728937003408123378114586831052326375592157238520947901700943183211125568184926982246104323814042085969025318579329493608423572392068310369375674242930363685257088997668624480459400240447132963258830370745064020344212031857694005434321516925295773110733824596993020720760083132572534570436883990934898967695703330491769386293340029424338274789572164000147164144075733449923085330214661053886042538736112840891327874061829271062431636937087415016824843040510913444488762506016479172570216956017429069423743614533983934167297976307409398078718959531904474345147736334989201758816935845542349884099621632151180552694085324938620406221648307582091559966734290180992225754916738885523235370865156991499506954850448175207188553962845923277499600508833997433894258640176154729111909233037601303938235541395159359814672860385403044545670934067699473065196404735120482049538596137701382522244360733316582270979850160221524363404459297530364377467655072139580053859156061869272253946065622619087802743592719395242278703751681517511225184304890667597603396899882339369724855955858647368056015557734209936297304168153326849446759568041455942682361212406406699499994074130436282783027956606486787620733923836142042318748416079733153582381046421412593154356918483493010913646613838654765017818689015135730009392189264493520476317091421078236638347796715304681190444931642030601229291636466184543459107347843680464657231179092884055275657073266405729638897621407189312166896522408031091454127867785076239091445659411540997862914690948889644178797722286098222041385140893273644725820279020287755206041215858430142013939189115338384785816229482806385609827058002039078651859112292170750423933432061396054711788412324668045338142356830283371606013118110480736212407931198213979491580112136860209247430486512077873494520913870731963971661698132599125597543738657751927940152261244325213169481504409140433172150590999659283079962181354340354118739013961492855886211554917713429364997862541497610296770250018480917193097113143737742151510173422378662874010450462743519143249056366301761667993234491058409307374944355164141986919087607891264485034194094464561933473208233504828169164846628872566684279568619196001885259645274634118844501307711155509048656906207144834802105024861953462644531349197716689366101271853307241435445664164066074080212291192464081617462067147343256454534609891164301075152698191277559105217733508016440853153396056093368456452808552614359737772074666439760979375816036448616563892594009458349461848744470323994816511705248515436515199993125693593649904345342237911062345104949216325227939622986787019327163634836308025341903257778321849053750658075673195554052772635456130430823091978420829687222369774832669776439744441537878269868773262566490263385825302998460713306852462684750278336264104415458626154449983743781171226983995284236812897208599297403613985031331571562071356082733258332066586033932837772818691578009712985714895930325884157364601638006892811890753024438991335524763029871696282148063040659101406303238477600185387454293937007175348558251311091313589614705250172573805726571781876056015757809210064763172556474143880487064315157621930720083237001830550219571160645822325303360363516287251463221530308310049007556042988813837447719019757327297771621966815442678229703801393069407967935973903058735803274188447266275777720046642082097421072758621314764926228860240895572031464857472174314209892716552080089663212853760506058694041059028734656479722877434404073616774903421270768996422564932864459962361495749248766138547461560188567623684319702700534363240873838063714557147390802805131080687668524291190288212612139796059933467915174917571867334033597126846950474418472480869040433046861999535452189420907561098578003994658112257658272252387464279910266196699258826090311664104601940678717009752401500068495064212409941317865787019057420423200424538221184924780573403693798462323452048302976754911884466525504410621434842140948356899230252823849407689400458862579738195895186786125640938133669980992622059579212866754977966816556412184228252945936228680762814511720826074411032505191462228563251664259978921077022897373751047283734860089275070443894463511216495074436597825161571959343365036744590454448368409242614218801663514445106539128250146746297437758021498631652639608012034918105260273501815764095714874991294888105015940797127575593060257979489639528043918177973692527601834578368280258448546455853463052476632379975726906556031556638723256437741726836117117629529374518399781372207624085304311983277073826856293457919509497202429485266410200860896020720841922222068594166618417831325493049620619070519843573877319476877580770708585977054834244848608410234127586467708155964355452727683770815588072647703444363853176062681496848261547472393779743780542150052361599993264836864677070385364276511597107026219882179023781965460809163783880072795493900052018364328525123605973045434303052778896586880047506138243027004017714373721365605902472732927513108388977762826737143694534909155524886615505953204865701883574800719399371799786380716458796902151846501633339985750014347417422500241092740160620225105738104321210046434174332296734841214212065979416434294362668811888005446259265526018642186354447834690960840685616151494351501886235807195330232594379215419138932305453185516286432567735515198499194639441700648776896165477501847350572873326111195708460293440805089692393568109992888882867575371087479636168185255766539568238230928611533666069055108266218188362809358553976267899503026728011113506837630752843697127022238404855282821431465222756907818499423424881355249008124516693261405073735646314116937022474345115926713441003197574950758177318706004092769205894718033512003605855446519299406428022162142133949009819951142171799414220541445554997796245535180222742322651675861064182069164270684487457445192476637477059750076808776808367475389716789205377089658756733444568543844878459421500363709213211330584400182612221512383108287838562308327526322744779958617754964211919648366586788196553832698069247566030775960637703960320501150063287176271908992018773767738297544614994889683881429634796770137856424495846539605886519351662942050093265945748043113133464886512371812880336724028736301723337503865144682947025691995952906831303534017120385755423589042878654820037042706302931255559996993457711178815258970121816147631892136590693403235211790893783104395230387711050754906445820914097024342559588216111591975022298625577194447052101286147521929864863282621196650625080843754029989298432383161946200498807268628792572724646524014396492129703727681077015533444865006131707286127085829181800692279610041092454317590889073638864858611066313138037014862511594210535748922896199761938433048785247113552994936215742695598288986728118256023597095690760988496007346282449723201229423008415177666647319286972048122188435861956225935648423748430801814376674569634163835003721448433016469478301285029317436800140658358005130501227568528214103338463166212931691145589633647686682501290147836573570478685568972870056132826184824197722054922183810350912291400781598151630248662103542053108261698135611431406066502336544121275112116843260423138882827071835837453466137388665627557147639862473389745076819326415281144888908999064327915493382399344973576939779941773999643434219088044922100012405144760972359103021184810938138894200446612731891670552232205085881148201908846198285728127727336799535984345718078754948972260544350538876762704277539350817354685520105193830701121185147892247156009334211381129606869132340715224503607166393837782814031655443172387646386849223680360688551918824161905132289999659067304569226735412868451900204424410406884522587259882396449712641783544306515728855095014944712905846263951248652838573053967756816059099101791867862437360285666428293204687479159669788577992153458222548923675111846373090503042340264577932958663482656808044139395036211903185328925305908200026796278094167685683408661261800582410975539196431231522796156777450475231992161567560377469670006811337950981872879717092303835111621540726242646461688605399186594038402370495595683683242709019674685361646957056595753866976359927250535572527986076238010092544276194155060203879504581514403691923307431215235241761967958697578108072243585277518310155703517910106627241789018515019687547850574473114598164223800527332559758124271064224087797924896933332633741488299443596863332213356285429154908170208761604410029816405604966887071718871410062188794173324686795349638371469394805464893393122396593826590877160032655293551365145926272637711774867579463853032447680324234252869768331960902620554429234941083436850521901087925685934719437056680887683277477240247814279900840977275457978143939451137823415561317703709039437857206568713283756386216785190244147431034046408107049140013929910491852054469276984063214715374819350658359883270986025243140931623740542046037447303176816545282194239894272828204411387112855577090248304861233927581637995657617309320258194168430539921323231178001166152467454012637133267496566671971584311845998246831719656330991004290977924182118311792914920404100761240167159407125830854061804976509742710591361383270296447019374850998685413384496491321728866830311247284454345315936966319265928280292293304659586474691374958596971638248930403382935563664066944855008375339932671354163189419258460074939767210292706434741349798319312342527130539525112259385248241031249579207478907313059312278890226858982358430740306913107377795100049592216463406573772700952176732887665512113341258105610047478394168029420486427380653529908550796463455009328139001176140213776991219220129582463398934326153971533450065445867851544480066570581849354759108354488202520465166452270740327433007554854218615621894760582740133137132857657687495835218089187957378063461142808700003662705203329793014367188548052489800700414331787360890572186326708154577477629373199147539311863870911571363126196511263714210602584871643814321071230966899401504106337798634203179760766266859376875829030553329976298926626779854398745287496313829112801192509159696653958082997696836575158181175056302692609780616770390789294808838666204712478859708511909458980297069907749421003375045698410514620681905122825517449669408160892069928113126004523085159800295221979967105501346435841033602311761349675859363245056858847270520582302902737849849952002230978645909954764638017286586621721303988400061681921110464145885697779424357720493581530532305231065332448446302671037056768861911908502620288236217708806104070465231670428299536211455220635929286116682459235897856454926244705816801964814596091998885714419352947798370845355807431560154119923614486654172767377934731412169601119715435418981518939762768591239038422900373165800512791180057308253941386818733137619090188577859687368941624111323936771252977716588400659614220558408387871525472320928525682002036282736050302780445775614331122450890746040429745466087338921950247703149252691502029353814425096319517411224611188696616281215722415832098409128322411054149794706312465484394859045822418461566946203497723404885564223396340614139948841108453850333257471904697598201987706962876984196739485812230009248518301275716690442757011718534297135565159588744370265493462342004618287186252644600501564757076895002528305767786020193845376298600332732905835029143338188058183483446170917436074258451086609145994026752252322110870878598384262991578117072794891365274007171681186764363884957645442586251093977948332847500523768477723042641930596913948887023165369920380229220700286688925344735084282263983304516865165055235252991985016542775327211823991154425931208990979952646359987564469316223016870989895917315155603987391634470700959352459967519713119361777386304466531951669546341342202605667290879028054830864630765867436605943352836999762107878865211144518156142884620931696417828464771397444963237428243986897175209841532355504184881895657663523924445322351252556002802891978828538131662605417644606292385107973747283048334257932259494493807199120807319459136803496624372887664019980646602390620017460774669693964948001982788413104861386047269325428430157133624487418431651148797951711067810203878205147339581444132696690026798545193579579218945178014530086505935715209686704617740659360395964510457126269859383895800989232872787982033847734885372138753526821745374190840273773900156447928015044018190688035831648196071991617588505487660498667642283680450212537052018775569344774769539296738409207666552244996661727113682716543023237587461986834541446924139572914635471319545099197173618170272950043356054173768167156928555009544865367674219514833931844622353229171927940117401655695628179199525509677245681953743845037139803309258229160771895785695594816709239737590085965293336859772138123953928425309704518001801906282977582894762800271263278417289118070049335755033419064461272308830629625152896308575754279259059337640613102419415711548697805836509879482008074372250271430055533199359979562283893776917884209148466289666142573528158639737127969680036348018020913301513535476739837044291737585899403190689956540122654910638956683721647234776340550544283854035934532437015792650926144972963699123288988447772551939699488923110057085011743274825992615935805457279188876396289853304916908477833096146491489451270695018124532305682611915906616592160078434028370569706812447047410599452543295953564253211152272416930026058951760226706124156030469648283555204100154193957429559483844073936999453571785660531013726217483877574156362852294541893776389955772514047230362217218649507057719491206938498808506100432062679232338999800439418966224427384322844828201019802254686547082329463468930481980838169086766272728727647674568121796256003240062477362878153980470197796535931697987986753165761027035584961502518133738467424675315338523843525992374093066008770265056944590702821193217449556747062208257807714081027652679303926180577136744127600279661003751367846227149042683916740846761295530341406003170341787481220704422357823752590335183001849547361371362702358939231797452928396681794512009677198645016012586948914227181690615438208444688716310265088989725846797072180473841070382767282134954447057132984365502604587087070665602135055266996791301301662442913879019376432635907315900693130300952729093315834659396924001285482935731434387735934814620535448558908353911806661668519779322829280778575758060593508927918954990018768777370997047000478766396716254846167513195302099554664906393504661600540581826804486687192474650441025593278361318369671757171442497600954363905910745365562825934285882177685484556337992315213407972555650361937583169637000822180161938410362472215780333033313457391028308457870870909583731176445761323660662221789897316988689841520354859945954235163830293716143239538213528519047504710067379378039814112619814147441962777073876519090076037366913940342268128124560147457724233047796262715364349229212555752285630277277184691421184783132785202587174790832600593291744843491095738320626765428802089293807416243398986351740286324625329976763651355344829318008701379924030403622803938072916687520911490105395848049897056326204858970410530892400994932005691263833913998368300494522226967452010103515398643493894631260841329876046978658490012243166315165839491282474309662720532482278959574443761828184523762308775895482794164971107701282474468377127066300816723772699135343902377225660345421931625076083985734728663452433532021304502140907071620840660640631851354814378449251121329763881949276861484086408840140458981129840379709768375841307498158001011789364243851770664683317597634697516101840412647271870241010540513714731375090359768346553309041305420064021957852870392964182784515191940574831198231960502027486885836759573343490054860213025050936431398907254372005814479715405505124910882324821280930215665900812304968738190242543130003460626362116885031075906173084350089972357972207587005167241767579753938314854755369196159624593811415542194584042661161411704271181573823443777696912691865585461711546585243502507382469981113023406180423815917955756628215818700033056407380973795597092650211013811989134455178858505570091952465741526136079221976277749955620637521059750955545460148834788593468140226745722203749723933489671569392472933401094082902972108697602457160026457260984496882375382861114041905339014672953579826842670177529206871113493119612509400442212319505455077257111163919833136583220137598123046045341678645616420720426115810740980038197500607208494353495079434185482638404072720284836276651580129748254980408116044285485242051949437183752969631927149088913146909526565231049105977826809624462317394478622024094779237148605397690686298082530911564050730750799113741004314582710467196285481435521068481466715485155017162827935803973751150474039132783596569649875999936344192187377510609716912797450878561039892843853255352193611350595172776382846397313071120018784340653627673839191378114503129907502936925662248741490243650520573298205440561874637139696318947814601102937748423953585569908664286967528536832229576524513714701890812559559551708826376483661471582426512402590740133297735188595058475963946102474678983140238200768244833883112247203554696428317921229141273086408013280156582939002388233251833685423838351008617940893698477673862989211463627360739301170175302564370676639262232487338883151429886001089526802023239499182865578568073594899390523477949708243597830477681029601960682359804814835440264247910023010792867173292126692034687311524635867241780405431105046226912056249370755173982003283968622497161002568732863123988453960934782981277309065579393998696030293124606445693893235881444636019417353238681208077882350801004153861617314132721253538441156605094035190050190920877729856080197264098884939327329857818359314138850868261173784687999718516067913768939484819477756423167924385876516978408975190267575197062129839434013310863408186745134172351578136118465007859301080481496092549429226980643929788613473520069023996264335920257980582061229651245958180183618538838447072625535677666207795814342773400786192761099165884147580065868901324172966470312431485230137655187582952833395524784272682716158277362068236985980697057696830282705362801575384104105362418404142650648870137923477573383635649354370509743674552902826684366065677352538577284461568332886986659177695151218470997457139444272127662414007848915793230696488339317328803304100527031843271402350407547813612555714760970725998928917391820562900323838958411890443041841787331892148643952062157205017884425606361420801429032359476494075402671635894597910589123936801870927774440630015661236082818671164339155029960279491126244848856725633173106143889042983769985905375608783890892764951489126700952338328701342698310545469673106511850546494391548142286245124087387280833599769075769457546467695317017629063963108556719571815951611639592061315362532203955592139159983925852863670707049434975284392201169661149377664636283511521519533095680633563240431446566124766566993474637583431188567434875858202767987505909577969656555067388581249020565327845044250282380688619650510416046931153644857697025229341581733519510197056200762702972446271851671386842403508540436457228161222424062574365536573672355116905973307089369563128712593654283102854275577676087745642502156402561714282880203483517825412134845632336177967486616693857306883922733487946022155941721849982588438611167605131453562087494769248736331974680665022694647979776173526250286958906265959082781877957461114615751322052457321715754079505389891922797896719864721073480874515986978303367157568230776336866982748468101366471817220269881723721762622308597700885519371479383020838869023833533753178402796445367129816049297435094337371378761458512579278525970645722298095540460213580834766045460039005689210691360880827048409536820665270785697320226470636419910631925680333938194009952808605967240613902472278183187890226113743189211086684415026156941754107855293749250850066113804112288933282376963812857816559258700145976794607111377662271570334716447732200577240825782529634935457899350690074796360237197977092295649599703758606467813560628142297291046478086906422079313170298436993331271443630525025529281008582843459968792348971843988809628387214774230484088446146016983556094389780737698943193873329744795855039287548188559085839770572290341592858575985923148640115631689156213920447357945889173399622220452970656740869486693750284683107156258758230122326271208302728515044170565518108524226230423591483281342793234560139120217340513360651451090520855953503736453211331315664644714129737976107159854412835882290084437540193684346083526596684894583168531394472688727513305656394540621995503388578692194969824325984707676440857556990157403559214716495685245925693826876927509958631368175738461542471546275505276390987205614973367811972123431495999545114292252823477747368779066359728945817713150936696097321101306184603921214162188822790211332956077924417436659088504994443182157113207868245069928366976579462826804872067353424239211910015540561150977399958916754487192797779154242999291196403671220131126525199825901042078288971589110895845886213405642765137529544708975163324132521116569893353228833038081767451038119240061902313988822865599558549579533353064707358867825028255524649259504195893818453972921268162204575653311092611412952471780212783514023499857639051863266448014377797993260469586834712003192838591830987287070806855748696495846761754236407507155343194064955568619934445982851030566233662318572628733073577866152174010497939371547013837719427518819529415480732129647896140580876919256941527633597292448073446745048409309659713556213119127759034776094719634096097545891147927789288693649226912468665787335850726787087528043402999726075406305795230411638390788646856952955204839513945892920480165393530720087833978310346551993758706335321747825117004292373595485019104974179449546227727399927861604691785172283234935865858528246736679784153496453190055674994744389743359046008316949599952077150895968878834288049487779463261169468031279577749301727565866518330319492928135055620886809365136706526454743649337826591645117367763631828278149648270252702132389537349888361808896185401188440631484621992880191121317471230110912796027905720352578856657267020734268993307899456795259267365745818811812707393579995578360158955925414463762320239937067323351921919573870643524133833081237612560759298236892653476195127429927127966811891462461447979214673271324155418464550268949932919118421721921353800271060133920953967862626708818979853435231423009665770748917784355184037029310993610561293167180124521991537881444967996622480513785198918927648074515216891987738930945162988556362717744064179444524288894540474791813689670402474502909905826375802771425729649865149910158620676074454372606025337209725951770612860018857727801438942386180698024010802569693452706542202693159646076905979265547474994058114228550741701057133301638589580839959230825284863803692680057455937147589263119257805976154549348249290274799584888042855541318242899060480517369043692658017854809442662275508196442622511345787731781126264860375037609009880009291640305388752081398100909654405713893293585970292998807791158930306972140044038646513568116890184768501463295664135903595036601956030546874116923296553718330645947467760605956283809349842341891057182994709068434918683388707766778677379281759091018871306678763184234521795865615556383825104534739460291812653528731492325215016723322925011236437959090610391637164452759217374621438198483192410021945760536917365965871481778194998456685766862967592665443627923649849163355489825927483799158462815522617030000520465158197365599768233535081087646959712621690806622117932168316700469081315226684449081196394666393432935588424428288579493802746213665884281654874090203056104894390485346860010674688087879684544058692679670491385918204268257068614706003200940593139902846469114266806645147286538324044948043586321012729609493286708644826157781942885837101686572392933902547498270192035136175739655325763135051555579774964739155553455689580716626851824719551929961978424592567408876669130617906155965913929610800057797345989920564643943131587974943538370616361363916095755159307514723766152417260563393126684834635072532407375271674691696158895177615026273729687787097210307035595528135791621642903908418625988031273430464070669117120423663228843321742484762590239038116552433202703845935426053663018185443768510782546419090717418017879816859349599161878915167785012708331209157935178268376679291592389387029433326665767002923525434813847281347869628040529535886013239968946026678528857814383800970749446474296963173340787063634090134655492546366857323174447051034097013986303146626973692883664427256614238476256888433477012278886313854193872853048014891403798343615377939532892857124745712866098550598751027315959966426988586516442396230608934686522416617861839113002995441101520960197649191224385432796698243639373426266785536259360155875441499554803086840223575793831457053891056476369639779070983140975300428252409892814457597014317809793244497944813503449437353081628391006995022404756178969017230959206562037578512896511386666263112300449727817281327178842148154587194082704818301419512986581571553122890880246073858458267313532701116186481034072732002959432464867855585452781274195704297101612047405795242405184729118843217350259136548375258361785583150321820592641573652952593176001816102767920250004617429900867307134320860596226119878455420489518077069228501925227150141621986018853694649801502046999703154358819045987586177915344128034429820557337377328378712076410938337363813153907542360568344867452739591989397934498957566460043461844932162553394470885522609094395792397493850638686240537528620535799716034113761409508506865149231961942253476729954252142515107289713459792759304845553631170085621487327510278567177318545733281900470797027369429517483289357808121963626600013653131942876727940751007469654132462910395246114364152876711465351072353189556837665044691985645791919319813598595170054240035337945633255641943582224623457331019067288480809317350635386005095742064257075220614892875150197617973671390946917306677776737604520004429780205896895998509255981074950425352051714549790950534005475832956012645040837286392789752658787922877551019098155657587262584300160047350533977771757144415092984991737259676146863546777681622012457747407868777204777543046715799701957465154523532088982524403001126834252895847893142416145623499910145259311768848086678946405877896395320626426247376307833831753320857041391613954427414680536348105293441794217812179376757898804557415194817508531507164766124212555405011771341446782322097286349892793179506093624396688251334899963281042262341749555884492911842301283806861880886641813445098848824896844375429058050877870947648810204943954540040959323017659644874595966434475573500114301308175648408099411909325904323568949231827222623228774211546036594095872735224259829232955104210009488238129154260466479448405056363182760583264809941373498537391391743609536068777005674268182621675651816733186930743122386993341426160569387157811036552804873526542650590000126668117412212949158469770902207244471396730844788637825842528742145569092065245938106418226233383229869430489038800349025942101415155536125967771076240005570982955346039187061781153452245105336877409617415160605372696550438071218024193699426260976409845615735148501620156556061462545411650497151313360433567829409237453757923819534179661544545156423728359129543785587229611923334285765051286792942339135714145043726037358581962853777351298499455290209957447079775653696697151489325627742740726709369539010363476384945994172834064252255590611974797062922028892702563740174223091911251050344094883212672876306733399617739494558850966477459852759152087404384390312683516462800450102781829573670553008526231199492497704172717142713151776860481916586577365361106649292640078108166466129946404280541659493276165101172401645959926312820775212879663502531538818936551909531351606672275992550455491489316221543685515195767267901247724426248893916965144610713719307458417482366774047376198411713434248018518979069682746915860708928967509992957239600243577236426670214570066550930516448791475804590201761111307538034373114091299227702785516286882213409728034609669093060275551153558657787250590544854888831410651422312611966501240855792144436040932944573146652134428576677472421112632453920207702980672155064633499538213756244192294349037144758568823773044549839469874373526426210780485544294995717852603930664806508481610359035638692615040218845556953272137756351383222642583148141491313353889784933682030071356470785635378659724881763717689433368681790502530106871141908027885455410196157199562017760691397783810622796983767401478849592681589334016249066162857760845416111809118099217636294677425623366217138823509521604677239783189227720756229817296966619852850538525267594575259728900961190752276390919016753412242217323434680296231605619865547204641872494990165788552949604903580190900300629322243338173728743263748512653448672244429584698467454314827612804372546138903434637679886509627352391908690666965133631333957721647598778634403370044370300767415426122913770746648918992341154233167226819571245773775428964391407537040487041610948994931061899196592355101149748770441740288523746061177125757378266127809752657498479476756632007597154256635514187246628473416220998062341180464954433314518931697559403139955295539582290868140744013568346774962634771103451036079835890964236505223580489550375239825361215115833925695327130126745190409316493435105903577036283679088328748930744053008623921037027746988036651361333964731631297621599160059528192542987733738041862136917055741979404364535577518714665509004730114563021840959984371338327561532757114232332550949840833484480320531483122787352846098139869642993827371009166023489609990712316315535461212267817507306720291178243786111907491880063407361614532333303523451783370829120993161150008173851809106636222805758710963054590275395120312105636559936030854080868493930615811127134176478642203479155982431263449599732071926880442662574990278035813492225267547627259861353063384223326804138104075109819859593750042982126832141128403086869029904661893351124152521636228451114375704885280979324065870613827331063784590987303492911054661945491843505719101712251626881969999008626063130501876929515011357035446795674242817600396586610462115775933770453858895025909679047221260644982582572302916887007737601145789860891201111516145377950249578544482745715311469643873517186113872355056564402729427909479338952419604790906221250783904419132336550555173139261159675056747074961800485913189676270011815040420826971405773688642987940240677560902730606786267138333197402170700009935493413615014385130465127254759662001064466873756306919985349400501869104205785700875238112487927966175949835357989299449050205452992980842708959838237021187773764506214429009911926530883782815288928966953476334169316175517639986194292383125556756378578667774734020311344620518146330218334866185258400744747555929128357697706610729076019202671506240611048019373238891356686556447041895696612915508374234803286080715644370047775772214894491195339802591977504692368146774743642066297793972116119678180776516513877996653698945968539657051874320892919495010096039750793050077839126970639063591963405381304594868950258505640479357685352145403256882629172070952051968202757582044884056980486798146402437031220586182799473042628124791490465371815673514614792555184566852531543277256048984321802275372514535157066716328727642176389161210199798696833263559110881006540386014002963065001286228010573010788613784818702547978705303506502900735221788331640716823418050991890493234627559082517079396453779341389689848326448525519368767825747761004782108172349477357503778613209847703388138461841461839883127615526850498671950805673128062315446302059718515144535175026416295426507390052542890569735707510619202094183901385036360136674046465007130513561543492954443047015744681595970039711671122578268069556819196973652512370144011278503645536453980645700503804785231383891186334955460195138505465428332248990217636176453104866640969369060572756424251530115919451567671945934863889556454906772406555606168739936729158348235842747375593402279561338196610991969030361734301994773554221679551805977262801903907573801630652522454384259146678749302595640573681667916928347958380904766971386053765028347220122371820300523494047077495255023256237094157612603406503407582662097072800335414940187687577592411264496947578031728493408426490062153100515797468156336434098397141037341590683769938822730159718862056499233519496719753295698145604545094085781252780419203933830139449163695830230782132711861399333930296038455766439979924808617691796985923277855140457195181553223319353929657403342081920429097312964274009504072307160762314921355992270249510644670422735212296762769521598450892738513422347592069499682024448726959705501511621032982496926983164931409347535327982865121260667074022125331066757275564802722598001149972672262578528009289477343716807606743466962589162823558384594915776682100164625969649902608397587814271896269033518991483126563400014368463363649384321983871545151847536352062010774751248871687936773320998757108762511187057240830379719097625115476857359106578622160975022749041022675915826653362183447121784034501176061717270996873480197650781264097271707249583210787377076850714619291944508623599217747042995775628218267338509619505750936330232205640029658280485511264622998366350552838917258631144442339267677053544777465578698138620205915599345120066384912960959583655997148097620043015346451810364505858822069815764793503868857796025283328471764782035048436575800998860108964251431649287506942915671098713693408072340885602193170854608768003465112532174123321896912239185041151916414581408117365465473769068307404952139851144621254285145519751233010477644372403678242701381609743758721829534352309522070153802326240082634217996352505843281005907475123242076622459540292817921076029605797255222549819823521313747707785745563348649190404381199755448635202111721978676286146525013230407311468670818872375712374864682246533856394928174072554874259410942178117681207718912628847828979610966725732745300773851087182790950245288093815609156884007407501079339669207924661541126977103776725173724006172941206751576556032770621468427245120997056513679974646284812297435385111056015382504845938073198618819924132548229416200145492379381475786128316923332380387198607415331893335101073303540064199182479186376482219091958124276927642747304083292780339002851937069915620770302129024199820638934789329310071209794685867986527979764738209663453983633188118950217829032446344567414977302799276108859068049738586923611649612348265405389456135328673730886982317735254717562479078359682661039783765803162431570264036092585902020327527697464229420660636915304400937822172002278078139941788749650149707447226478618519085213452594046899797955494466796998893194449261370145327454395936609696062133797162894835098356265085355838730493423869843818309004550238500929105557446761198209791222642177781461738737002572529058104018473257425845901038100153284444222018634315589772311055690687776257971163636172918748940258930981552393290142017987769291823390129765829769486595019557662642043351518084434081429676524332882395987609226651194584659528009535800381487728360002062599320418405740486174932624646974524191107714032157238215412983492621054751195413779277585633631913522427407985619462532932413266997544278458322192795218712303002391325416774693873760065564125890413872499666881797613019023097085297976430602841709030971552046950272082771506615075632771472951350724174025975901528786855254854533916606275447588115036777212999554594335937522529184651873012740529001298322528323433544585582218921165843435050894789536782885782763104877800376829728544138641411797387295373709894588717759466808959117244633714157180773899177392997391884010293052499121674668014567084033234300743661111534822864904393984669192299641177146438739304897435694316240985080117645517173737859388086220767132574775329278867273991834456744995992597689541585878841023991321745652995224859475715123238592442109418574173366569031756889538034793874992914520806662420990493101008883978954219364307820572222273697540347411553393185888122012331121094756890619608838498296928826992395591059007408220763092752981424219783849799423120077122185338776684268990937631304872136057182840342055190512169968113673642173332214065509487828218053218091880465475723386196616761366465070389270956805081976779944918836765983734659651352925743255984905374860850904110626758691236011051552698295041738899583859604115026479237812019507234334019596431201091614021864760524961219141733637019620801926664479575349871516621707512334064030764268092612143534923411373109486029306939108928457160853215262243816451164489423735460600024335374203505936925999371656033447346110899209991825483881942606049623455742504305885123154611700600838843467001527464392812400758506935598006754901630595838635371392632092853598812690765485054830110411095531366812314294201451986099135636000714458876039726390565179021341784401362178671030032900648028783052789085823724462511280454330258589229138771962206120551895755523241849717694538100371009892283669196576492965530854118704469194158756986796628732036906020240494882162300551265604819974921475089470175775426669452235189453693209735842981426423129452304914482251912603644965680250564455799630812689451866815791455295640451826467875986295179189983621077412466944648365714375140372344782356661207330155263515387287972381654514628036481064338923205699713079638484246212718470618073123265592026754482659264619667844062347502367421548618771616350649648498409302702166265205938565451401277520513165245936982943803874288588604800766087927028141308115835657568144254695416786705397482019515825535139891801564135943505343606898799212078717358152375473252506821752314943573232337931506605601731167187173042345312956384677683914372232186810982531314054253320385565052113745224131299031330614256892897021226704194708858915911177249050942865810617639753319086478927460579570518224495918836625420747452460619441342709928151481644492683578900526781912195928374405547651514670434521572820505977058573624849538825933056557824283722310678935138924940955665879011197555075443924989649659781290058366850534626937101146604372108125213363748747758321058021826543750229838943901325074025758268511928135059627428145624096378238641283263759717585716888394216006207019367835803104381667933476121131214236584604014316081394831906016839706932067909787577837773958098583648629837874943673595281897795998717816845774051428338635129385410674127716088161950700150869969286672060658177707225302127720907013680491490647240983079344514681226918626142618481509412303879038131708560683738039114435430016320646024154569255613838561675184478488935833222034484843714466491829013023615893140392306475913235506886548799653881804196157181166510846667718012485122360285176462450852339067537706583905078608280838288445738136058828133312202998174404816370476626547413206062530353090007481079365284906218510678458227320849968809198591997952489362188265729641140694819894800200203467396240901558493067386805609069857767419975251116524910405762340688527437792375120002654477597449360079416286781624897594284084036055071135678197995651999468753825543789408606457155298096195955484002354392533514958937380044151839002208103368588519888881969080306443880186169117562376196760386495328918314383758171220417875346104681037775994928781179705413914836314677340663264712952752480393506943980397604606174896382371733811609337515045540007547113537580525652040094317501177289832393963361656077041391511849296554460355752946688446396847130247170664671072054661366840002514367624242174390957822951579430966938327016958795864634163969022730070123000614153473423115821255659776612729896213974252013881909366326966797292828614992967353835667602244321077044731474070516455571076865463737068908372300385247748312929539178550686424608699988907823529205260666203845812868234877053977395292721754642979121300307118996300749392591266476078628819967678340481452641036379954905369516319852476270990427092524270572302464344588357031967854612854091057025642713240313492170455222064618607741628649448149489729486148561553051595910708867850789882400037234451763502977222093556336900969140001451550435558690876115683043596092967569258443210434012782655815968505388833969627900918355764073816460838758681715060099197801234990388898657494843885489623248060178650139908994230907913669839920805897811155656744527164998474512691411159830690043106876128136001044833210931387056180305590652794222012611515590367092634027768446723374634200946939205864183016150518443170273992687217988037471944324968789098181906001755995728940522377300407227243671349570606844167446136457082630538660713246202442673626363269202281437427976975060620181347890197321627485440736987358664420816146000052107449266019731201360842550575846195900146720202493028927100772835725224964888446319575054020239644772154991878527263266850437000503065328237564377937456351719775993926771594136838002439596457306816214566775423994139538083805424308582451573567208046839108539212542829835997795791817809645470882251933206403512730836547388330264038232308845814808087133116096849363740699682809067394543560356836133966629537538997725543092764995247345128870607620574645506944587891363601142197636127188626127052879336534376382498917583073468668467001436425852909072343412988868981638675950900652938635088405053649604089942437177169635778562284185831227261356320486570810411998442640841679652014346565763083293275791080521640864651553149234199987304216146140337277964309487097269234338935493238954508544130797296433275430393409683245510875114162474896114122072143898581734918582856406836669220277751433420647235237967464693326110190505298145258903844638771752990233880211904079807667551745582577335148899660655014479220287118163186434628983983349389567758954346077472552275429771443254658833948662821421115593325834943970721989748101479470171012805920246126207279824887885186181083227970981361023664883980306737499616192524210114064441055475873117415261380654333945810003848064798165586559160426575425782596688758376593659052479886211576127188038649661613302242992127774031838187985901384061658023448900993062688343705494683057521540454302749000582813711166888162564744773590372237442608177339420936383990977506998430576698755337032700034566166503993794329038003097493299855022843896784751129308812311976568776663611008058884104119735282757490298303783630190213578714574776199156502367059139844181687611232962720025692201920390314729716102422237069320245728782318609803934273893269293600521009449082309396882172403713959792906581892489951104152568262640946673945555188198663194593627900216008537424770043836886543543185932759209434807580330864495666802275744813340402964142424843187783750523807417011707033677589131388320852497059901579826921951773134683828012381291031652490040366006356380490696503827491062895637900703814683054500270523755920549474309351014148377435274579159957315927110317493642610983570573112410850622373549560400126173214486593243538291878906714056853362617812582606978580318922726881292326160004286312040558903903391316807073233929189673689889429561633339702828049777881634607764842567343421778473576846683369849789579023391817916554728863316371270147611909012232498843380994828669918907404042593333340053402427251435333374138447583538700485591032739679744343699932441289570304012207825962683970616532491231935725735012009680020929652471969092587689239035639570575339393171098797703606247276371288535491391062949208931604801779988203279213725296973219518060574605854624653879231997496880881707334944176577950879223302242283366616197688126107350869150551109572596401204550021052827320857674090165719870197651529489262433677822314201358057226916275755268780493541676085086789621523723370059226157355315286455136132773065695338817512442398549611328254058269765164933799544031099446951599652282764967561045799949619469869423831001768241279679104800520700386993660350429730721951535195631540627579832428155547919351650813660540267989037248117003351641635941156555747427056257624034819983216881213262273698513120906809775642730537775369623390182699760704587142589754141175178500588551662052555486849773310224932962267511144335617672248586363166925873143958763712415916720847030719482975093559870287549181217565742925128568463216673315573277856401170848810821946504030130322550968052209414318201016360339752457542724065828268513036946020084712295314022786939887613537236743599334382695072058048583317891955051485673060498510967634287139396905636048622076301493376946710599829419011329558634794295216807701715099500517594470499835326955224083574085689570293507134710055209161865246866602256445874677344414353862186928024078901515368070776034329300832073058545161518550025433001931283392294059445656194272608921920973028875577633628791228351701436252117173850369187183978449567510185785909747842008607066678820922927265071740596377091350714842339737844251885090539901266889571753237336786582293115205096346486172560635242965619217284544683962631794072170785537315349250512193653025147145110030461560218299511339281323265725231976005125133027883664465282826463626125159752155661397360126664659120623022825297261136527909728956682357873194887807799463223282858345814759390535852179622601511796211487794910382408208503135280875900898265729553787255260978686459450796670574946265084414956455383014638451821941002247543133309501762011190941988835461506268617077392351401636400461934931353329271686100553058507042984503110723314582052490563057001306753039427833977912375575138559136327225515116150715774059057189933870757541191955829742005112257871206031613618236624273832719834319748530560292687510403347745314579785140962037296392883152520391695010853087572673063152768123152148347267647223222264469322309124700703670756186812435234751267843673999804383543689724696508661455888530625908385010154875569086893447364777076978660200892133111500273440379394090840491291560315989020995916122589877605626459830293975373560477912847872618194960947118754157705795628761614418107176397516179270801526535682031747143510896001255124466496136845949969459531659725693811289619476565366996281746798686455581347703806455455860375583988383038106768428401925764797737961487554886158394002474146490889341592715823525421168197247143262772735133924356613335976118909594996304413536714511861316718463337398367321798237688604209680715679931335643761619094978883426609453622593614062069617411143427148345481400551898808466661377558917889248189041931195318801396989189055304125765155169475721171951797074447809607218012923141581289670047073873748088750536519856372578906664379276885790967610345823923097654840317489459931432108451499626319531390082388256626777023953612092729860632834946925576733580938357884116380099525400963724732606806654947773964418914668369982704936026311761253205019918778083252709790279560706638835760322243024653159361537606481368093264278501213490047100815623341029538127038407194680937859669580959185659444204119802347404420828004953884264185282749636397681068624279027941055660348429274782560440585104565577061016814204776812021878183528174490680915429969578920755955853702755539253086696110708079262714070320555702721134924631064777532821295166712954359595821765801034366186849817090076834926299470259125056122791223832816291823786849008687865041314489316509738751922113041582272060097188659878005436082208415483451583480585596565987309052386874967663367632640502095107782578263301101821269542382320703035979558815334966797638383485820136138847722964655340127171187553314828481659801419131153802033603802734431754458473891263923119891729705760333731112741780555137681457054633485169492014413334519754225547709417395810854477739608320081628755097968195351368330547544902900402396665875180506021523044863098124032741361278885893866725825821906129014177683564456198312718391207688712398126813290118278847117427972179277287562770227516998091293287553072956802882975676017226165563641996414718358887958439216047345843279854131202751785793509826028778326999803898849760294054977635016816471227102569647636651409480014522842227041140975445953756920724854306495429562319416090843759777011084289726699103136276582299735115801235540804530118807528110767995352680990075798897949105894575293986796403359825036810873072925632589131605684760812096530695153898868764135263868531470187070391288665581773630101974489138296665319650670218689647483972185285213681292842433699497427946556583545249125533406394074551263586112146660135037632610792088867613043717584259944855510828894081834114688566750613633458386002710451691481333950896348020731725518111461402240131662446281059157770905957421216083943383973663027271722657071125246054554703062503200146241309833144192353097702460108331978480731543023203600909634371761182463972930936703328095175159663227871492484516772481487270190490311596782332057708176525599456640525795515271998949603525860921915336811895627059168821468599290528462748641447832802334579746671166883093182614785489738140417530888369270532156534015412014745371799776220296055395002034112897049044876010243909421343301085364573867549644678842250910462343282052979482223284880428218391242577675942319081716040223934126362989008624299666736820954172590372580779516407730428232459785088826187700832246626164553889521185300140330986448492829560613574426940677087088610055223105296664267362535560984304571815132695736709404643961376532475994281015368379931056957431942500447191562789091811538066398289325063344059798088430601828926947203693339476642062150221150468127719740249004579825403541405299313016333000690826390278534889603337020405952646477707224224740886846028387934913840145543715083099441475525482763579102430711952298243047766387803128800723711327420102276938605528233903038494475785504976150273556745927915397511970101133093851360711377143664421887322200775287725736791030078687846823373552867362775955622895787072303065616234314335509556177942118949543162334905739340555697396568657159879919020398588797027614897048989311187861116771066277882188034539268503034149776813510363572038372312586345617463945392310342720952930188134951969466351167940603201335497781478828667280997317839482491383683102649384023109816440466136596504319235998896547315751984858965976270160383322196410215068854828393190398132067992340697489935421397065956850593540817964348984883800663158832720024478699309566958638648405401983884287421806366945477248431127044636013644814122073622388650110583166274849581647075960205911150023930321327208471913322376100726682213617533015706727741279817485846205828930172941942841838160080663811176687561645805993354740470374575045533226271426487003239810764038034468208378156987120966988301091203283764757219612195461181393775277050227792574700105751794209665437338243500513381437753227409600678079111864337378220316578467418986786406256596625150155025075541429534817465032877245265086940353370962070096564866726884322470926015638461559522041774347368844718234668870458662832961824935264887850864334778837932777035767175643262581458136696911262809512037756960945063359617157904253227690893344841578224866558150420187307627397131167869632483403586459919593749390790318904368813925655868172779447677065084019174918442248282147397741368376939663495286047256739810131952548340355375174930265947835037089521404506064626524871126215783270118618208219749723978557421370448930838020228725834875745397715976635680031893825467244383434462966211465286802960107845933810877460407024860170398221558947544499818444608841252799042186529296649806751647971283987526744531748731715067396280908266354756737633213389640945082107746095602342185000334471178862082712309139192793013417436475500564860526406213007452253925598370701202248846092009514818548386562987037774211037499481504631571195829815363283367615883972609221786819594676470016874407774977684608961482059347291077264933896437044019379392846796173276496136009064246270910959070756126814375395714092681730856130765652109986424293203386725248487888971326453502697812813104011390439487654176690993207785670533760522573505145785699043729026371103289906640265086888215179123925517112654931114235473991318242996398265711672830228335648269217223483522921880671645849431813549007716381713983028062215770224991372259552436626552725820278919902043347954061004362116125678372836567523860601967508488335889212171067292010807740980482341451797813144503102028996997695735807756982244544618488900541705571661334281323192766015041582839290548206189181368161501625545101852799252743651554982826492865778904174899378765954589869489549666833045006707059226754915852438701070580505410469693765295103415284240827736800316673230956198960227947923920598828355679455344386962280157133204521767397511516423683217577628809274328807661560340538183612835757997499010504739314926236790014363399982002812892446835511375421961442098188848324073886625025362366001496982280762543279722781535597362602305024976303873683313070172436922656586360510249832353392014787018736103433786695675013426465482280717469005914401831743633838036469088705480141124553450712298691395445560240391586846464718591702106852204900209228769681365602287501001259019914527278344038803242230105082806431033907543049564960884745590378787734833103919877540361724311256094117446905877722403666712577404392257598989238766037265788723178287836850519585042163561719407373983547339874466576582261229454444352396600289448485257097104210889268386547376072821865592041933619507310570534235929932020798698646376993582906160891861585270932307382116472100250295380268169786555918137290017757509148270909801315628050098421454973158504041241760208074794141976533940709801976787492601288461153604478449777021101737108733293494788909052934553469239402462981036278066319850056663296210390622720296052028799037850595414850596195536138377492246947993828814450929854244226679427996446779230015406403328733459754934155664440830865277178073869613237259346721711037573979616694820426763149572438585224557382615132965678096153353555588710346710058050137360967479521100277882833718497171527158871643890687936272490838391005276657986764169954348158241306915236594851096454143666919685487269699963245687944511377444343916987339691278071921864449885472132018833453185373638595107301979277165912186992359223696882646436539533066775114019638282767779006371131878847377114319363844913494218389871779631614569506315994953135918975681638304412182965383630260818163350215460600870497600622430639167530467096697168583878909230059727796986768537484742343926636760664624267980228929688958290438965323121621228886524424079841703373632630307389980675790769198552140744449400622138935916091139012756172092142310313084353078978328529889285065834195995399236740745596051067585365103819781746263438889242432029720855976227691043321764943435556548744927277073185464429335447911314226308683349963251088628377267719199314323181621179000703244194491722982792093754372930765944356836333284371147693652101029170311789020394411910967000899368055425019242998848832849329560269373237799764786669345497469992955956917898138977978032927266495306686492539479404828285743713226033307590203624279224526610434499136387232816624836772481400141547352389652402148410092603734090838087808823732949801438284730372458579068235046883112569374457216138068601406894326873655931973026728657178180379696419242771389415474082617947735120995279010923279252231591666573078650554207468171898229588496670481738521086196585276918472933738407427709623761867323375517884065350958207117372563903582312361742359107511207629926470835424042624380173277296083776162172061731430410141623997619972104570993464951609525879956205157437258618520319515822211028741684191613166815052679208702204096301169555265461827786953453762023245389689027572009963622221347393766226829520854602738842738355307615088625902232269594520179465692732203132318790777474076954039159421475723500616550332265466953865110845670707286408431948526939655001397605099314242097696182940418746236129718014080136046016101677632517383205382221877752371962667519781712960180938696281054612836650694167527577570814823568110076824424548839192925730580624386766792206878325497978728216705229358197596736040477951565333796080412394223309465261638801378701406989074582324782543336955158608067425639582413119406397523362531562077767899730863316801831425502455102176046161938023306468690047816021581926798592951062875575020215212287160982793219849845205331580107654748126690541429763855560201692771940313902239535170523815052950739695609478196390750790268837411937531348754917725578285863839116434504675171764805444905456955978058320489063711878440729038456505653894729466561888961772909895317195843578155212566059521600812857579857076781126661441484209682541440208833775850214530448417768228798156961572586192114169299912961760912224761017063973030783773260957672187711046322763569109603915900603543747506156859746353677546657805984241084226675181813566571584062137640572347718104886697404387346382713799222982997309988570862049689701573165302986425984379105465102510726978817159498359152978586158769447436269663919980234802576425541301563837113249975177974770166709808206608566111207673590627689801249467845145966315650354827271499827681483329813642943400385099336330019600579406387223952930970063178288403320793945254091845557382656174096877594318211954608720976409553188916714060021645308492395463320142262059027813583308695159730009402375222215381897989762257306410924054804330615860243305448384803963994387179794369182041293099327777978400689060144337393154592110862510355635173334160779047754425937787981609220786405617865778679492940867488748182176304621065294282961575854593452216609693096972905630226457801250886464963041148601974157078961868562481616714314968933073408158432031670663502621311676841566122422002834706098950513504809097362208879584837094002098940270307619817458121970681790452910788234553475088177532315963296371233066749279957062638388121761021290849756452552369831531267503753658381307279301164405631750324334529940143907151446393687064358378977477526453312111746463014359718567783281274671548798845357393822226588675974099809697321807391269544707702258141956027941526086076061286637936912162169434463592130206316580129135347758261841025472229764823464532045822609088297672035471377458993412762581960863725768900825107467388479312270658484605661138995228661718756026351114795748433702293326960030541999308036923499166895859586218422327029444933765576029498703956191764464182109664300231856053211534587060982581525859887572891819685642141980532823441818433656436666156058234172605255379811877201498302386318440325197889930083980925623269411593682172946629393094710875886659766674263399922681322248014942735835820949458946582095525350839945329626094766199385230851385286277240077353114288424656244003490984263675514769615058045061424194896426549236874588604691767607902214880001403407246037056657310536131435124382176844701848225637843132784646760678909216545961417406956725023371674840722245602948188580066807885797250889203771877493075540895683306537969683153787110904241479506681064237710767120478466810890812731957244367322886230416820562302179951184699396623130797303711612248905041175508078497710447129685451428248397804918062581458981037439588746043027199139532798184157468662981153784790586957622492945730356906414540949811910916081172059406882798928655128750365346537696306964612410109139879987406485344103970622990104362194456545671172436731568204897754774249919179263069019654182121524830554260265863384290626445336956182700170009938875755623315262164513589662557791625782280706097687530143278455097168394288299011221778491217205939074025987920365642377193182096560834129635296496964021870377425403205236480605851330111180614593492768644048518883180194704183067687216072583861551061831531601347935932493757666653013587034212880561703000807556657334657388583116895591438983176592263070585459188475310308630479259834715521962780297179786625222881811236592214779422344514805651677999300749591702465496131154033637543657903073995307562278315974427870473930976515011978745159656642178202240259165738817198610747333200394107192627544724344876899976423436022717379866051105017519361240389522514795160957357171019728757293335791270667350286863295058260527546950303931965493596744436271682730218569093060252687777970289579838440526641005907450938106636972015441515134025288390947223521555998643724639786040268347466227831547022438797710464708781769025010847912579347924983316943665913017680178106653850885376968170341767309114430264905911070452216097088978157919214842830093520691405270320064581029536192809071467955719668403333786950182925572125866420945174993854503641393097104935274098188684543711518473276369440607776879021610444581794514156638469984449228732215071171011821600425866523151190290988638945300211269808758762239367003615017679409787360129756944340205180919365451766876339194919224477742052745248726240425533703337070583637809644916557348707203829364556132748458102249212823038902474613762865857989405603666379671775020013360016087038756320068452405047611892827447568174677814469483674316935040616812424931864270177384036979903493993049313329604742475183080801051859362504991251338152611944220969405557390417981992815476522914161755019874966787597880961459703247172976146309768333305787394446463104037466968541385788024774790487922084103916743126214580925239032365487478095729861605369354786743156877422154884220325674720643268000789628538964412743808569144203187596785482549436886915207385755383913888334862282460712847686042918480306753544094040896156694104376565272889450945294274335776110304891256515546213991742002626547122513711842947958088086228835060056753884849815234164369019727562526261893892397263204566180244897514369761319032929693883665723518963971662631393617915076655836607011557420586317339398766411434086348865522502560174965641685565982936803212441242189040586583595239577684730646444121151629684725757202527078660941865784462791165748054966170471933319483844375315614504908735152987767956751280531738112550796195214048578188912782700564489706570752931083049497220645381471000377788243820175561544867304853585015245629270903259281251406924408537937426786469321619477230175861380966376513975475492046680625376866160183782311908670181591346280170187748284158247223656696256706200453196711827044305172971107867435227208245411771356610621259023576537683672494788644302553004476936142539409983660301552435942624332942278023896491586365848652515875592296167363989484029134781989859220393423223939273232112647236061802750492803288268781638089312906159788205717706913615657054751819081816209696410437966773687479241074174392681056277805384649198456815436132780456654148262460148965328550344204276261756221934561742842173818228999942477685084152003353192658844129319001975968530689751510162697539935484317665627170258726944768000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "numerator": "9305810508301997648083934626893973087249100053959601550013491793409023131474272526550574654703620115207890665820377626798834010340736297375791132858984345194524851334233944252771576126764802880800864981119444053091847231225481619117220303472233956316398224931795528668315778244543806617874771868644082530213734972071622494765487769838314210496290418057695532967668549805187766574789819397820868838749449325457724911066555006392411951428580147381092887703730712203547912907260366779057635217765574979720705466766096821486753801857515467242280244444218940056150673949360140278877800007902129059367242071146689508956403603168387627602941119225877303791179406215018421324171996400888292618363891691165662332463322578063442721963515257091748949834146628046491666885252148464218241497741242895623989958824473948428878436740574162298753096334629266129891378818157806928925966243439953873742182886861029284600803129379498648488874660482116725661026722093515458425086234230216257849697527656841868270864578943985094776289745227009732655452801810676294847071470602068341411828419287163266717650521830008830542820824317298637548778959623971154793683776059854200252183899486341476475385155076745958961844992015203277260735095806120846688048698684451686516181538116900021546348150705934217139664043767671672292934305300097753469494215116870928440165260797532388543751392693546607890904650039359087942157051202155743070882259639241058174694964173105358415203491323790928326059794152498203999254417129443537006435872427449678078174889361254499478728900742180826932568128996028169318856221518512899034958388360392570023568696589914271532462695109952197418894064194176704299846451561424788618703432510744897044819104432664358922590519105628936049141008190306011748702302279548443920395076783334130700281686563449033897496376852422881533794328144042831314709853887058262184989284121959146309903090610027122477604780442471136380745286573589111873743732810325377270224486232844619478165914653185541803386262998841599955130861233800903419963316927702213312059769586092408473471772085184165781383079313111016432164012333655766222432507517143098951202310003323406991026470366799816149922927630497473615548328927601836975690208984710794269711435251293382547694948061418033398742955708790894681381445893243340994514862055647870736391094346895649268062021592560846698366168025387711202546723035863217732493940153448024586284219276963427723422218666794999945034484397017428429922318418154192866967603402479698705924832640896670365748100615920271521164994952781423689188956631233512944688964037248609396148429541061148621505185075798099886737813531161888539594674086903743839940662593448104131763546493758167570596350416009320441512594980168490199924084072678390219706924780977555466739285386028994711678433929568147794769916985674269483087273538429085197176203850224296645316670052238600867939270749037545314110792734707366009652126404147797265169014115842934837817553921630243723263389044302083137516095444842868023520016201283704795307031874164728552889686638770051726540841893091624923580816694796391580081043944781242858757578947428412819211887405575107759871632513524195125794371520611222682087646121162121174633551092242072598571064749055096669507496691096750956092754256545567871373508211225499097797500972191514432262378883215857590661645027098226622930415158789635432898186690574433956187390404887148531644578562085159447678835298360328449689478480504976739241716775780521705059176732934522588689205822336287946565548468326217031457723744307019903225747594774632074317907161488309631155520810294281017811795442223530818084261451006692990988051890601100524452199366786854533821106986652594306380986746960030235738773872248034502336926212671426317914999850092931540160507918270488860504481343135074085765930709456650202343468505461139485355988636647251209067654334327074369453942346013524102400909847200293498530123919504813386388191275166513583078609855072681158309785366627798730765300568447318369899661161393090051280507679320375052346738213849956102509044126942287965828523759206367357566356603820491947993028909764026593863061258703896465342617462272336101106710303484121309707095817036606667013446540767563787978494955851092211714219130641946509119483783838088530203012946648649481717165084077294169933892930859710954563234631366657180085499788123156166050252578226148509013061212507432935427478873366495974808244684313843855200924569840139000327183081843716119333069181001488237686197036347406374725121744967794147522323028522194792837073369913406035071616313932195001801916047597763756540814636700345423816613987798002018532809861534210485109410876260629157366213252190923198357846969187743546074688283853564081520510309849452845319015346689190345097100259632972336137096683318010909755151258184262763558261532189134400103257424235887222611044816388548239023030718586431372954780295191170214413502145493263261212012462146635923567709266111731381532741403041176135690719426294362668331579298104687010152694122648390821086062848863626639180190574731447883646223547421299305858127975095112184106251469151931747244336041555135549128966887008500855464852185290082256538217137130875218151886284693843378610060554359812045567365782579056951717458897795236998174103537013249839761709858132252963008112512141261372904467170361269106414817328161397042189116164552115846743983666843789782683849599395002542905677164592748283943813771030900654008550121227165762940806779222950337937350254697420891688884994194804806983426474363960887297154671308642629425591679044051253607579328735254230462855105286296749659574719008041974897453755185230764272175614027262779604952699001262118442837765326226034382180827602571645649417004057950808561099522217706338202521760878951164360521147065251547434857437285497174808037270516468286103847915809674539130779987060634732953357804875478542061691136803151707150616418509346355907794622631909786724106839572932052142503675391214253032550935792194910021055247768590824553998523911748635119183590620806575309148680494617760621315435239407682623500371071612453975404839717830539687421250880481723121542001640302797501821872364565407294398915652264470317180482836393827413298828612383814207474358122423708768937537278606250195767247085677027713632097515651104432217636539234105148643037431881152001072072371673304945596366148432649940809655525023861088854676750669865410166436618015036479860951154768594298247224653268626120503973863292489563179312449155013294623942491944726821490047124797403114916125294953299353039975058910167942708205789078217678907971381884683463591234297369475200943189521201471468197356550396220822459762589678701486168732276136522509861409498709648368851547036281418662317871363837126504239211021688182093361451151590965122754646939440143463084686525604525459848263351043862768816288300895600307287692342218881293385026732862441106480980708096142004528309799457574825890304917016691230545484422598164885884157499802715500847684392802107051409791782443105167775870145640475793976801453436017175916023696244603602854431239078458618862304137524437489733503616426678249383817012255944848004913051220726510909439471384761499159323585585985737563994442707972958460111349683287556355312771731214793780896445021760170213994746131263456530998084171759416418701402236913612018497892466325456271850204623533498065994068701737797827203778245005358852308214245736923257052913056877901452514727949548653075355765059083197896788213622298327386577835613161160069303916213923399374517120417036182294859757848482396865244236724738947099697647583493086770690144699498279251107763529924727496500838885588104083202932041124983228208697171010252193075300024268888266069763667739896127360016581318185171511109058468707540517415993371907979004874382687307070066427154549649417893018118554697226995318367549915852429003187008574725753475115960785788333441843119295953709970124108032602200558499821702916876904307762266143566495278634739115405068346085898461102411952205315818018247994143504771431517630867216492358470665295742698837764410077784294033767465754821417559798054108749840548985743658868515777785608206667889603187243794149772523091855125512659785350115207905086191508345071145060421847718170112368798704026952663667809287857831410358275802405943510975084928893892410506325579735579904076937608825502052115285512988440984848019236606904331571656730856187428429844774262840528497285888392158668356960282483150902576854677151268137339991637828355225335590110170535840004854796097862789839973736864644933192162120229050306355357613081712624540113506149126754278513764245561887584654775733074330211570898049554752474734736863117136820618887768623682520188663453149076854120657824477212223957751932941005318996588455417176174823495649867110198998643510412952182178313876545197708455254458979788116900821991586672216417626590003533607911123978628817133081606654655100365259218510157183288630970784687561858525563679307265607309460975016408905844681249704333876525087320530339947996787182394513142526534717311211008923271751375159548392738687575565912000384868552143347543956151047451361519168825519927621020850605538155455723011616391492705702102933972655320518269144159085424513459062045000713798148754718717460005781609624669785080353995653442446537480064377547700827651048177796101791666274704310208615531291703871529721348279981469017760809316102870275409880429471293155790146999728116068915300034985166002691128358891656703519131673074410474342726900497042448460839567117530557582516583202113147424435860899840416527448603154205235246341706583908138537686893828773861668557160042026708312404087561877212173037462070899598206457497644008254779586532287801631465740836172296110425988190605703700975024230885671563071668654287675039387952834264295846664238574518934479391412131790406497047496906000668496955190673574275876933105706977678612858258381460557894477050070889523738204445102823396433297096502011683139172763116003348727476869682535400042190972619422922658959853103648799343475878464614007576666930459224864289432033143943208115489823317460949440947682218167390953628623440581378783002613588664698900300853500928808045352298403722563381088745852064624678651643274157403005770248050984840326611009386087734283608350908787671353829335884418743474176676238873659092506585596078604938800164086037281307309672851627937037333359923810272369783405958617831319809030910039527648074008925956799961569318890519889831798157353687569525098504419471981602911898525639246045196161770030441423567489637472112630602818356765593662855766938168881091843832616972282914814364026298298080989009714168897326392805807393087466239843590675315488443785268271104361609558390138582434129608779462771860963975884316335313964095178411082658620579667009315564424442754055800101361381090990917876994796810249462754766779091617342436354002589595420838479157832919696828271004611899426770834287026929422090709533574198972264829223281884740388208735417144444390430087141281330610449679230880522718068550422089208059979417116842651619273189618318717823774858189485481309075819854831050744278334338877780717836464835613575591106750310044510054027612616799651484736559547436019415003073523946347650010766227601802091254114273959337680056863789335306871809383664937503587102541867701908226345457659029138088532059517319436146984631522065556548772608618280038907106058784938843537749167788441562778519410102804951647264280797736746703293750418151864658193530976648496624258589173397659595256791313747670470745231707662156752569779350179341255106803694631006350564312092289745960063234581372337186285565193075546755542219026780452360877019870716063773733375848944203155272805721449364180184762261429070110001163699867727307308486718429549434959859754176315433820414383882233540898175774062840152256959399440340490252776768843776659091472499146089466016068555571432530594213415151581239240335175812269174050432056405553068999408380296647017452990294359305605376988333638144071763395083821875017072610505253677804945757321527813038533894257998947574496008862930997429595151789305073956137757549501688144450324742582522360166093724490777223345902427781921430655076855131212242588425112235082908988266900739594520871843245158658777978886414981843159122673250893796655010574323435309562085727215387528280265194867685061373007436163265495564464441249582482077040646312537511787097375446359137401336430658878275088207351279024363588930521688453073618091850517949278952054646527661775816210898700875611293407437740042028442354445561931958433858570141802935758277017766538225752423714818157794330714361515067602282016678468984642467019141694648840918847148030414657412725434849315546828603910329688751243830881209137021663628851210204566698730431421611849596537431459853876544373100837335598858023265882900143592582658395625355268122295763067841104553520742419775714233879232512083243061595760776468722446057421024736332506226854938337502394867937951924420148158348720037906768126459143528746504132743318661510981709560061034108051127503214029821643916279378831106061915729451508204124180654285272973655899758498315724793134088883909400771785429600162774828538079485565538536441316762902802156293758675841238211100908658170933583227242735924739080721665783539448994059051111487039770044112029947358537070322589810106101740013431400130704356760247868767526189521856483256102334876303177683728029850615863216607944144648984405392552403143064701706121468940980527067736426027401396785381097260453488567068731461019093433045821619660678777390094846169288349424634310946542743462090562068199359934229640009758757518292116529564843051083654290872715513130750773189811860940800431919690118827614286165982625882894147233210542787335295944321303608802718852628031810702120268219638839027513005198554412543312968022787598609620796787963342661688435204216921877608986875065965829995354826844595408620772355506047172664151002558672415822934371623721951383017751171109270702691754231140358834016987122466771722382857784554122633643593437714520428444930332764962718624214952600079867576636560968990104139616065318360830542323840422848007035759683532959588709641039983652448050075163444787811408847118738471549064951079910730149110165142048545064665959558852104801186069966021612078436817785123052488242318335175034831668540789248173697525819393486216761563165134938300740319048898478741466430044838638735371670672537279169614956563583657278915553170599855419100633591875109783615968031118152722894653352846600748940150302870193836477280148321472649404003021922073564791781555147989623426785084003242197244945009219016917208539522043362116392011805194731554144581148425963665706301587584131083260194891440190569849425257456574535886887384084526160369126072433367979503295323814695145737246979329720500885305172757315508378730655753491981804993738969631214799046503838191336316036455527818610039761660197360449908269606447118103293153191318591162075290804305349365276442154221165848728250666236330232636087391647886005599790947838698347769483984909226931041673694829854203860172137032258910430707727622917508142792456198105634787437446423548114152183620545233824859074986583209631985073015602902151915877539210719792284510387937981072097751987073765892419553468686428868275573940597610878340239273361466059396180651431589409657813691064366839008750239051777464231821472919454778583013532573664992067447549694222252953610860692980385238046111829746637693480956607286631444326485911724994422448216737563116688983992862354470132568874672556216778215746455705345706892966035187611213302415146342686634426205873654880671718099363344514157224538086338882414553428653305912215935063994782998302878543991452610350886836717976928468884792793981503064638826325622158255466022031634786597723890997594974786270906361118477399378588502154288957886842877488158447158394748877012005989193806699755149282653759433155027479577999319054221348254090114703204597313888406973034301479633498388441563531522848381324408336482571361274943434787021000774833743394000433771944540421351101622843962056401463185624295001834333312413543470459536745928560852246726000431211580072014656959414853290718452291661452961365873458952682426655493718974890619488455561906620893526675594325750470822893689583057652010280363398314385590812714668479149297038223647522772251682881682619359967523025663283345664865009826200226758130960518667882140036026523507956746408009600444898857357262297059724363313413166381316801780455868039529741475794790598488839950049356201703701484257276160803591280907078550693944587213263918765100719099892654749932818624511209561148722738700192783247017713403325946664634349650369572098028449531711522136587586103702579794036686206073462460515193897037974984348045369102714225174106285320882117752495593019949597573506104346573450390765369231423853046103169963583059023879827183847691668551959583823389602673679841481406454894332006789590354732228638963921808335593437521647948686972437899931865319751657895686371975362842915258896734585530399692618126528131794236373811324440100031451538889525459637558267842529056379530387287269752621901234765234873455314585945777079189359456477363495472531397728316658670946978548592128767407824109347515421494531730844078142533167720342969438289590160627996509175420170676827914562722730503177921362210919933583754976413614573284145322113735741080908620417046306076588820731003159252437144301901785673639783519013577727475589441493805711654750699391234590453321197162901994019336313741696006060499554558542813111594445049948433706930474603805289002350960274182348590672300819805609840048295225177579199490954871341578719468541650554541853075160891606661404151204248026900705392166215952576036237201347492965959753675208479876859973305243195042547223408790957290519075537832943931769477226257610927911511261864416339101554187796170102105026863593994344057680322953420649262298911590704892289884433915061595307300712593402450192312977128283504549144283591343133567126756363909802154332019182668649026803412268552032579079455992452305491651052031030383686257724683538996265015650489034477537570525660412239510195631036611932412476358436543248035645151261106034310795795850838174564969801646018592016717827762332359653193188644584317170515440744554651354845585697510374296315748587530469431637877888925148935639467129829810328465086693280884565289678632510070787518627218240696115571749217357916192815346213835465494991839033038221983210978870798519938038227410989347106148851547514745972667889766068377211228427853266492971296966638221926524397039175752437514962790224895862445319554035833501959889588001400440585651886200226738670733063714450828397100027548896695911897486463574015172816545947855779379620085067375025764696153135072770661697620734935746316644328875231142262192434009298699244031610191793161205403561050246851380181692466155235215796646835739035198474000405537335363308138344490213591991328469414192972023927370199479796104658100413560703580468387915136938578162498984236549649764345320409560488483118014170784258544828051724926097903231555949526475552328308893468601181553114047397732414507102945338066741364551907641946735670805581611015159996353874834029118672537170146894180904240643090753609512483339472041462201515374299042947959133443208186981118307449978227134220877381887901267912594286986004951550668322845568361257631852669824093231693919150799027580215432044757783800320026109372676736512232488082172166310278299751627805183087490377807305524452500625715892055127637201002904072913853842175570491570642272365566560759213468410544478083306741562196749441665972090708218357033184816085524587777102446485552006410650361578276088413623616647626093977783006492872253298154219613949153042238708792895105890439396498941863830455828671327494429012293856533906867888029021796656911013425903685769484606771903591962554540335261962121086057791204444717391055394763404434982229216570205791309634979278234972758551370884648086920179992422175374887768814244368119626001637032227101671843952774198087640428686311343883305903536647660440616818294098061356384114398077110896723830149283612287690155119921521084609718244038284611891564513918056941216239242071780710646416574747368945568738556680006783162495817681936186717491264530869767749220834441691936283242028271486618286534586321416146647647485271107340115670814577864862139359400615854934880338407667502329349269247406912232735714996569801490687752379428284218856439587791832387821488657858394100116045824974089357794894768564084945392356360537482229096605337136793703673276143134922936567227716150276490178018837702590458128281374418665009223931123880569291658868390941493473209886781153347372514028806438255126937992478766655827946736365600449082242402520187502267364706987457948595171871403934070547041855353842571929926092237720112750882863983163206967061385633900467595690494311468596478691923583910456096151981096138851461942881702155312155330852045663694611669125883533722506722746468686314762502807979607744116969789491160686785616780924710106812209879972754327111908635940341028434600231994033434254364314330013672114843612127737071122772362929670969968736328560427668009086998641468527732291406184390269228509079296515984663713272223456880177651148452487198817129846533338705208993382545180431697970270695544616052396624653417065903332507031358737211319531193916213930980154402501289419516847367953134969961709007981210902144211712076628513347433755431208698627599514889194393593875424959436109079486123193374039796816463806699249761043174010123379234697253222428371641382468781695601631257054894196731316285242936304990402678064485308121500996799813540426150578330021534108310613678286879646779326222968016281555206472432677421872754737507559914892137105046893639770484509281385428142876482064308626048869292421667363663632000875656495071008445593196927815170665040441879738461494675266207833029028926435062764068654178310357045106316344062216091206136125657733483175167615727635621372425396845612082618437589821440311137740098221972019261688336935986556862290248893059530366283852543682834379750333323015067244477500676041743585683298560945611375979156579940169245819954190546760094389589889173022540511643768002305816132006231714048457601845570323906780241694058060844749179076918457700768810088441780556431466638789388575972319290163881645814560365338676748049576854358216494778205339938359894120538943378914676727483941832075694992302142561370644608724060108062574233740552822248869640692350990519298768338047419120495292040231253616950747521987241815697743269279091785740736464517191801693481765203285335488819588348414722597702831413653872939961591786673628314470847180710380057516286110878177671871141551733211130918028664069742582726789230259520528855652545930396409867298142196936838312005965513308646372258252908021932070997515442867394514218719629103730023725968242314723403296465580302539396319599966879910507931876065060826319724296855578212295589884183994261638843571349513486006988171364040924363261795267962563215302391621104003000608037930636639549659125335858649554780201647048939445635535885564539501913079958953994064557525633109478337355821582643085840027681054621815388194699143623725273569432273345300307654472450375154892965166928533181266577780392752139464365932062294675342182092732689043339594629422322751196094727675823485122918073629314254573313544788588433972860752806477330734180239953120924448737027513167457832773742607459485193362858690703850619315839530726509252742347572549090185811423753464405497406315980803988134670763882911267772430361961288397530189989584510938404166188332226676774922612222859522314538904876428959932044865758856028703258644796376217717328069385579137931421150802987843858080141817295346852861572814622001995841890596744744179056663477420201285498130886102307390384439429169425626696873831824633091827192254473426982893966873252565689594353961798966596605604105017371808209331596031660398304113921728415630103026847536632211082835490492728549257265238153594253953258795201750689518151774494324560023238701243332719283004517200576841694663478103718630050673464490503688899265519604818611959985456825408773605085821884783436557964098558444542155563236465820919933492308317988210225677215180780015288623383060818452035228804074482140910279878714746123905591209963744036746997821066094066301262640376242177576847616716844523319623763113101059807881304308220689348221848031724511403559768268536172398994833718478264121386550552694586268373983184692737772729748714748112117744147930936466431038084838859615976676079688717215525470736664548021201143032994287956947496653597913172510930409158125100231739376786201178327651073283108907901063344150177314433762414062648659796983624805214613495827102947503849645036594409684326198788106924898520181768744067571776339585435072771963920306277674752091479148027032740264091975519820283741561302387596886855994139276030900490556218134925325655029563195355322725910234512037744564301836564786501139687105750198624125901554670147552810990657969242146675029930440348821935974853748147309506943531459863774737758907110602159504569936051095358199818344022906081787060520860497732582074068788268631321578616504210637875964926361197748007043456165271921030620570244291458603118589730593897762502494369897277846928575536640190700273526389113881877266208503923595780557331108978563629134999427167877756334436846430335443017795300625476706061085915722204175291849089647524545835259029628899675804140476032124845243781038294046169309435506244003165083410581701609108096174103746869132591580222272281079764136023582737168802420193230179972319331174039693819900473008028887708349452265611728321979151472257630134826378028364430615535337708918750791604048325317156799708152755381855107853268934308334558575189201125561894371942486280126857851383437088939462805743554046730790196918192860754626203269318255797025844988780162185612139076502597730727065729449882627110514162435621803781196071828782089950634417486006053980559407700088091841013705820445591226483814080868124823300885402419185106110847717677313686505799891653833424836737270565370748872906112042700317252984439747491022459043685724537827941391867475304567947436382032603735074035165238510721943551423852072151355463769940243278853144028954686741518311035121035541623869461456305380470561952964525575910652962586752664940640857711942831191056728432777126890536516282150579156058690441176112180453267490229940588442059392677798625590633047601678751963099496990449398952107837074350943799506806704889454582590796473720126527866132096192519095612843064689559428012883294510248879477946035097476720969472137769183116408688785968862257404596860494078070890199944524552207258574230792335374660583770200332057404568317054561229195500078244909917788959641465695470094149975859920452273859666909021671753543134348708389881725558603647492552753688650520858678271882063765203397284533374574227914301143146450908544488532554186522865685366111056168825351397825503054834325346133056841324528657934909395149469195583609443048158176259082387624225791409616515387384816356969674368938036976948722870005087003537763261778177544673956531412564705261637701019676579492471079615021394298788426760190448379404702375818799760242497120138414382182236820291738222784368650359202205464712245208806415374508942155484956600396325522570500449548772880654515884368193885560095151213558871319898117492359299732232601152876282657689714381469799284697362008117205467186131650779450106458069940197845575206709128204733745897700213241921913470245274370821256783642241463123789523242967093323591797769024363933561495347819245285887604145047805150687097056225113952401403873877160161690728922134714390097464425245378075535054669534058705946021158942582624598156290789391690427805779120513592885027770267069954930031868420040042875157577352962309943183782839566045867672758674760472827878387209060084502911313573651191378073634374591690480422550487215918171714207484530700319044169902270651065133167025922663335608742825233059396465635388727371886231719158283542367748412366186238260942021118300501889399190250136817958276400955662113133004290367769942325660851265812856814554907555370340216620171893755863326461252112512133187131334094744488848843771914601354667191952108177324767556736860831246263109832933158583758538861750777070929254451482389988033446713070791461588324380897747430004546793104064602936892942486631740204823159032824417897346201687998525728815474325957521894509211709121201368168336127696172688363501198765859954241253039393790308885771821637145307018767885598163557611981985597625715046986853052052105138264259830940771192806377911897434885455249046648508816888456578856704968026782852684462935553181142359192883962544265095542086096909422921471111269464593357702020144794450053990490060793595189016822739414139216265792590435372709497193077617335163688754526694194586496430120091576425962565141540482581134299562181350730631857307179292363515619469946389658104124075873940416019722665853115035439870371846419499274598724031695210878546620107305502152486167819737213479751136683164970877085471485351372846375774926750349513774828777930895311624232808318130262778113675737691281169669355413757331393562248985350109341934148661534152182324927695344613489446246532829983243375069590412177291446890746759546170910407840536288182081859842657078662420507031639863096562482539656155655325405310836625357411481443771003832672527007692438404068352192582079222579234865405388062811017154147737691613163728519217104690169438362189288822041137551724760607100224390449688243809403234292419406482735109730054824760188589056379803899123988043619212707385147861575329054888441215409847623804253376409668208686535935647895279704457051162164012752321998768868237064494109538144244550003172157492655612807083969541416456412272921491460380216895793740223085899472123414979149128044601310420914447072175537413357871477416611328951526214016589988455963200573962431552029800562877852311813397248524115154994446313436134856683937733685817511925800138073712825346780796470813157743678465658607559070338133822422034412042955122650765394593895844475570656073973464715183131672407234355526441285461840143351436240381209419606481473354805902788788683418435448773380912194785864135533709021573140381890389877318988237363404420427484697694554743242148471492655721227945126093406973250463706531903587742252476881502806823695771932290660429066389056063971321628531009835163870970058700488132453203297067926942039263467469489568511046869588030761117855148849597740028918434946952531613429868347780549550815091763882344608509056898461592466058993460756612351598600679176591500158101617459845271956458125138248004103025673981861673694408384935825116343779483069713167475063279099190849858404273637451353684534810242737153048784712493006440073261268805856182846243565401416381143154430346154090982616937923277341649838847276835896226261645854560711009891975381907750841438652413504353780691316407171363689076948092745633734421529847788428561547209539599762215691136117092783589670366163728430870644294916389931158502466392861702624025678548007828236433176774363918490917440971380931637319583566742978006274467858236716356453339002558993496121783051150929568645368886843387624274507708749084812886745013405277936439537000229050605638087644564091649156240646458125163531403573115785914263997826215607142052163507284093234426034292529281318691335444608864474807218426276575937619470058892954679064002767172177095292402367578458781846725183037841586993065811134943969777137820271544106897466008507474003863882505399754730948310500475363796544394862839414869430691619684253132810023751322909586382806641394075906983655831390879883142201031329704239574709019552905657254371716222325383789694512480119883927471124955297862974608710141134659379962981039050758747121438041449425686699765988832924042793521819471480238011454004071467326379215173764084161078736330555242924770676285939565531845578538115848523623864350123733580611632751698907430365283062883398535612764989061458165057669547741217880397986298685294941892305992700948067065301060181201535011390578209722458063913007610073665345088548941993069183859550374147947481129452961539781767034074937207120249287713495294941677599954175366169907671775990738091078956189838294929838694938515557231888060910202340390324905602058312485863605188888723186886792982225837938486012472145739057666036302520918575514658977113587471965788108634933939978877901598431423103044319763062880634788357522436200975965778306855474374610026150483203101831968501194108553020109575980082612757721580724106463194321305973640481753336878049374691669986939854698848265888730805669270250546964867689933513446974548095175097623772637687396302655959633069877954272238578184708612905598729390233224156489791559733671465612117402254115017821487540615756781299287524044078947040023126539294840219695966810360105741398368941936019758135323130192795029534529872001552423673932424525725055798751744628939022837140939700875570568565313131711836877939827676553458651483625666330560336298922586234496151052140721257059250993799059133346299088550019648443246530600416567364008537944013007110836695218432215945802749169246862188274471325648254409747719540571837916967216952039202809297628864401021690525037406617657231775222308860756290176360553318365191527993785709727459269532106865369756822674520646021759245341169253392920803286696296350540224156401184444063944091112199277691618930223384531260190544781111123882940991693875450678685285588126341748308384104842178609173541448185597449549120040842236968948078729158380951464037866130634230971685221094924301163225821684059412212148485008399088591275290189814655691200323034632904143815590844067952755270891758883274871349521417725092107173534597328787388431531969122174626291112778837750284315769585079788040513627703207706543640591821843892265166250768483021829792788176372419099678831913606582697189626457210486747483992629182742132569653829013484008889317976551302410883122351268719317320550263301053438161562019002403593349367577356947265885868020627679122084065048471406367939901649829774805237827820701488021201856995605561455671893471409729432871664790165607395259248944586961866716819531230236135279530899525962917813781764378911260703354498929118152487894135325589866889136141817728786417351288260145271867554846113814033157310673643690301992479827781397570214122589613817303295979569124043579591727153348989255567606943446336862997163996489134826164415053892660072805225724403112205169448934743841919631290862645130997375272446052365386864859407713146259488433173456166356034262134815863221126128107474514495822968790895623656004832150678988334913330115244173229395961087354281718888177853616823163946430795410761495277638177665802351313896599556453859988627592138826028692130135585874434878266179942684275425176170649559165900379647479976111768319180013631042465608689227017167692665823460949137600043315112734116911913636599049344679636708311694028418500603217482960556509062115112304180070787368642070308913920026967397735384123745217488964343792711097160623274475321187111385815383722941367603969604878576820995570426147833619156655914780772638919003114585039094899308680863244115094390033961922489111422512807190899251773799044223280611387534213234087786448414555467546012299826003475337695093205946504583170603979957312865921473120960818534521003076458627048092052889035599960240191140284424287139155656917869221190701240196358565258678991224164564609219461087363384184328704522579729683111764703950495799942661513757421277906502794307185543474528566346918474695586126812841563044770185700676148675069641233650055432965028489299786829181790394935543701587061173121127320198616550134429600106164497424361903945621360340414635510808196023378498288157638954981783273632825766381705339753227878123999394598792432486294787955039044434055140337298757262867348557722497485044586210684887512692685547232690150485053637337889294077423561940772070008118616817722914115626235792773931182763255079204352312656918488823523814411056432250308182360465990650195309423124293498458943477706929584240822861836622305406748539985828559339575626940237527384801052055700743012574445603962624908562459592242248873193998628212526224883384763845035485375680288265955770381232669684705645180694301421193202985240681694186074520520564405669814452553821199219480352262827106087923901489178521222242688234840050866992007957399951205075087469114193860880275192008629603158672215215556559916154888481756637497840367574027216632120747475908327871366012357112461334869687137883734042113136931906507751203555723790135162158400187802738793750671124692223914530388541816384968834963937357577768964460483636114619684688751436165292977928102663296161423230416330603528588199334106578979290539592689589799971606462811252209789006881335246860762369251917904538685122435481151279148176912630547604448416483015017108771199591332182235415896203829631287085564381333537414862316421317766666851334505082864471308250867340692026559527305549702552047907092213288570532157458413544890918158863658901130398091725319070939610828463350500227939342543852611483498878277058249831724567752919662117729135796467651178090598399030125958618143172000517944164667198433012863322494995444838200561599897001078639476059456556275814753246797461201231048701828378381119956995034655913866850463242458168759563679101044456806338829187748958915314824965232113532777836151278697457709676492794696815775965959658116819087918040067705844371011740007171002151514997664700220890851224489549660018487202059639001596833439163730399287044347762397704620543674690911156385097938601511358768998858076148487672951064806704416340596223027216202557908722194521393566119038040967757792136902967211988104233025819029483293853267793975778580319159370088250134807953113481836935202633866215207445345997692087373180385177153241232367739265875151755079674698092543013698271153811816154176106011018185608523813162675300004120608757449593235502914702416939722195816338985952320242359214987228768321965561298216942092828173638073507891966973277683506736504080967215746988674477925828543874167677246608728939610134545651439294498019946755302773806416559454194781618305828078463805609293441587984666908559100701031446040555414465028003891332600112682204247963670189276947977412194194552742738753468587377345503306596907979557036127306826192326481665451748564547116479582456773045339219868648119870039466965067777029766607978142587160422066403241022136359100814198165537006070796112843491838671055075335032187901845223116362852730244144904060130768793229136029200012980986508531553282547019014501121257128625062671222841433520515272829316586485895840066194644723529798251515053893896775556349793073704517519830212955551457505668302930956089317034625585377265916675486420622757528759543504165584162570425044226399329586708686836698845827711790463974677322898304774234284884687459505722273052481015406394150013289161703959313481572225830757814307043898747441293391877123632994780166348246571332171305286442087020631505605834717992907437827702734832808287091410358294650973777237335210409261910236863033204398561547996327917961904529040461928194748636789951822252753880337997280210830595649522672919095662665046745622949189379074239628016201988770634747383385811697351492632898040257140966873261097626351149574052052014903289551838628441158120585661299269765660458201589038910013938220864338685537630166626260807124779009876693143775864094492057924115950013404933549579095845227586919551394145980355818857398387141362859619641778218246701737658402651051054299148443268807076166604475267786918905187359767620891417381649946046830429228369536260648785365177316076927120752304502068073979921718935483846822374650928393103786625689538936795728043969199001714835311157677601972111175074169452186291126642696517393052928164894217170462813718554846771207738435896847737131687500789394723810458555546614194458642425090187898443677834850480485391223353833312364286791779643277414925368648939598928402912506283993287513434973710909095046767983100457757479140571465435703409756609407729950307513901881415534379413530165546866072487825720515683931239341346394796312476379655000305412646159486904268484219542526888509163402155973308149682552530877301586730050249291176210358225186017249842564086203417967607046865158048967655628128759185848227310095884775828881421910809762614038291116143888995540267508187301583371002373409929032693999105790893851558420476137561793987813916313313946238515811556435005153112569550179049906389932745924822192920434067951164529544697898998252437691410443376233552890918919396852674814538672282791165304052901406675664280614830298257216280148104419889474865806737166127842050510753645838583737987018181086929634866356857973463316525593308757468604359808207213359043206208875139890955132309423773219524853229423440083846977563893525687072060036550749253947215636635103929415315947388153762678745075188581564125903750380485552939419631831711194571582486761678831919161063153289789784071088993079495335576447450987341279245639521695915903999731186428564893261029615941533233390754584560471696525844827423722027035022138703971171053858668977640243748115801643620755883983977512900897236663626663213549651384679990785200165829218513890750079714506680140678001516029905920744165432305705133419085642272423955392808298021933754017976981066200885780503255404366614767387896486080118706534109276161566497957821272864170486033868295075211527079614165902324712555580433875118810616802065114723825715249200878380092120692308805168740558658212830897261148259810313112435886630315463823062287350574431846155529752517350776570776801361907383701896659751784650373711007541438673071334692717799140770301851708117258366956911863377112792472168951350503965864854151353231667313976335101399278604881419984207108079423994511257031911501995584495576445888814456292361749386003211856523108389580345790750911534693763595443041789265339333063370309939357188017218040180870736118916547243593187013219426593013649412316064852378538079428318646143954400861650366313703149811484102642477386179320613320327486109441330403820460745285419318405416199866306236104993548551513967034988962427447933627831069416703054260119190276865587845751658272948946433710822354457804540937273047607069330027907280621667662969477971645058592236720438484073148826918420301838054445915676733418917557701958493926872263190489622165868920274936034410411656194886394807798445139953753370739812867325221120976263739451101234144852718941513637333985949183671893002855971881485467028462275101756220069644649455052221686346810276596202047731907974433483470081061606528347651446795082870846101532368645477206302129269987316543862955846010308145229276956073411789963142357926231151799453719060772539930340871020804903129418429573545351628360283565815669346528540616485096878807924893174539997704542131086265297254669200471154335692732365281578881679742284202253484194045730593099141474502137081002571761649708546270531175969408003613181595224201016512339542653381724595345603336505415382900914605292118835761625594284135958765694973183298057982710655148953970844998556828165187679677746676381021071268262666394937235126172630817657839009951716459346868091582741757218880349132282987812914157721838297080234984035588581243057907410480063844111184505234400865504644639324936596785803042098912715105243588923336662694747755807006135088900814060113687103182839814344807684711799405086491425843262300421544326323225480082695990235934308589286858832940308626160311094936263281128340381230413103430867234199368274323217763880665992445515010108401891569935970876036179535449825969900755216055183583735028397834086293843180573346134791243347839691972753610823628779310411896358394754316607505213972303383318320127094746209520071959289937603328696775391512569855674610440200295767898064633823805577712432147822519061536467951695743702090427707946539047831076047027801903718304176650328037731983436507246460911062974900426573847223041443583700652057276163459526046837191792082256671001382535265242434159959252278236910839194907521184099390397868262438380951896253427559842833051746684445719667973212578367516339588164581890162417251768214847266366982603807611625867592700219798456420203016147396632045545951147572143297604751166672260586863228994162802927677725736447177779937360414713426628747060419548490869474611244427977977401550260288541432781327133456017111308464234357804846955773564520474683598291635365742580741032639413695456653459178047488307712662213085704381707796974203934314959526839702988360778906396936083126435804117270180526472639428983029624138159914541164589807073556920859765683661300478069455294085184639605660978649082460574738096555266181535506757560366860099461773776325793599487171394320439957562137270242994388278249400708050081511353478086035891816056375963749279450504108128305374215069187467444590166866878073916884646586459816859253379184622990808444362358140632617686984003998243998131454335849979533513872174878861282147094057613283313028933698911932875773909677937819656057875418400383376417244873787337173744659127303185992145287850870772194410172729880225505345933139591119571203697922985318933681398090184199131635535814760018257445517141699962270193709141814526645981296586705667097749762291740995098733508777977545313394503407129389149680162588765199601864670891017503477864642926129420894655073750420417326875352053095081937296248813002188170058455770081508467478782313693060357786517049384912255393825740679700150152302385965638062666440228352339088955845113548675175212909018666164713926147152466520712637110704688521550361895970093808254197011750952312957807834649749213599743316731943936938717940419184517618204254153183598547243142311346404039444829025341911572106675242299389250779877180149452690443381797514918543615725676272178994506395679773232034383029285606234149626538341138226265890593164724550126003593205490772543185770157215879147770110168041464905367082264601666186329796624249478127069923188492377391878792668711809917181302754078902574040031794304092996936397661316157541847787697074414754925942694761695331340190111809355555459598275273174451792156121199587243828690548773851567570965084727786302729023954544263778365320007397212646653217834989731052903366290062006153767621359530701322586110460953797528668279459110962228766227258782438466873502481889222853350598720810901010615796784787957431657320357356875699099837541068069617809910899074024612478345169639819067050800634609670215088762246941022505697934787863110736416156670526024905185728868238975888031766464276540515266907849766136041161608204946867532015339609122318182210906112299699069340370289418615353299413292366728217803543746190497870448266011296162514718088279423689800479978312911380821337889015189095046601498625134992053212116433724050661373292689795548558764718836532622259171224442398048933401116293256932526223561563460526489864208704197476446544778495354800287434648680420970430041427701414968554961009278603372057179314014651925964805069324907284780370970364609396009600736816434755084501303165005829816024381319791633430278902579865034712580190873756207270907453552421122862193807319062799454780651651573638949741112643035478643351875270832812683447413047124556646233436340048451455998149302785350723982928034333006258824539310443424604178068267729279178957716924636983943611446110752818591130269660653340850972175588642132368532091540234637835719886784876448150294753540146516260543010291554240110575318652303525116379546113580920804327633298341872190737551123812312757643215769451150537274523172197315927422546519731054389543383354104341628186641930413951140984295633918043439706594586016441275461921292075573737182333412685913238848807787524318884474475518705971435719731285703057360455706161367947938797114356700096680394234102746192637123755858550414706124620740496827132935236360200496508073589112349996241333861579104800981545472909838163136282159767443552317252701497976523538570988370695229827810379227910910542692794225499395760676060247483814916070369041919261549445005011522428885389288817035426961052438196049684175847622466684594885881512452378584125384613535535923165619670879741368694178214270574801780205419937900516624941015865221945412901504265863858634437278202101751665491227280037258914050563851551946085957808810633987200544096266438696505156190900390913285979143490907584459690337772608875757121861438815178388646653772085605015233486235192901259331349763546357498748493568850277347785262580279425771268798765533163081926511486248164530313957119725897379521346867198208365850376411241067590992650215834210118083277567579136104533155271397267985946587815382285340387644412134553615849781109473853340617461891317874688490532234424721012146144676995236926556509913079983481473665425981973236626457328966188622866567809841357790582171700996187736392259484648045056036153652568812755587150350626796150724548349549595298257216784286863505522055279495488789357465269699963161916373642785787828790959675434591080134798025112543794474186906770995012463852969322317238016869655159389562380499862266034668919483822073158504313277031554555391379604245434658959672846117745128598907705985304504616181597443368922237281139305760475449493919609664114252960988595015102350435822208066661513568673028478033680980791063757744253364263511852554134430667387244648525132023017420969467259825392092790151590086917094096574058773714536437686372144051247641058912567150997267166778605666849750224074185409229881490233400191697042295928575019814705706668873089527848634441353088331390539432289614572327494623008229925462114636027505325765360288793264927931523946234060191158197059391884526564751283269190365627444965998289045143737177764594370421157665205849223332818856358280773841335333038860644707588881052777850251596059241896550903535754198505490968524698215264853259454956924233418896609176802220568455647154481273397859767916433842332174458044344608116589984625868518739103026430185710242163502711473354173560978299559846264012693747053289269994869799755778545283674707225490021054577979872062517647107113103168347476262782610365155245301115342005375076131304869741252541404631207549615826936536972885209544987969542400277533901778318069784192485599453921707896342670870242327033255812211612227267367667280092228528523828447713501737770672740811890457261366536091784471187177974229684814071981221956841779240573977736792849126642747980820278381874909607732342870897674705484334819603920160500245864234600343766583607187951336654862309450274564645303012623538819112238832792972117267139633790352496139661523547853059786735278928694197388429954531575017046501829121244515892426940532173787846768081490985066427430516831735020460753013826969809225075746630168198489281916474911696673298863308803397038755505556591936931701688878244059227182563988549107782945228505226413472837302693046557123483423968395139434217441351685142241471895745161991396592499046170811109142295291706505578394967927748011706756126698359774493206666088569560792509999620153757859675381228335658054162262568597920746860508122479882171726107680183356709979681792626780963328053777063920261915783789734542143242170584485870963839506794525841532122120095365804949538532847868031690422979347565060432937855943020022121402693294998152236763934786202283401022063605576627113341301171068336073936798181253286406692082726348700933962024178937385529687412417436245365847847280115089773764340701189531235354846159128587829448634734726751800354985761543624659108545930002423758801102830357344427492848432165205353979306498600037924431810240810200970990788688254357242443585086047015125855513829468133841986739557034109444520961785699091011447461350412195563267056809952285357351479676211555674319346763303633797244355161158193938707833135725189194017845272103361594159654822406776277891239613191320784012411051916648161087883591405498275598565320446326130454383789504711438680070091905781899104290272293081015408359149255958043340494306263627372292183008747726188793249577688805577171134021859653106837782954133590269641775634183134436290607149911837969795533554413691503707774830416449595517682691452496072732095127588261504455711753004078783300262089118059298222492231683907761628601061012297291859305762654492592622011566347389996812188008886859373943051921462410853306752555001593778818708233684132608986059219507721114080332384057643611799513056228191363386040464699914960706000640889165437847439141866348492537987725839163674214053620860543469752445662461664688383009973196560198807406833531965641565707738261871147581319271831852394810254891196005533379260523231399150338221666560743591044641305751567468723114349450777975840489547769429906294390731902534335169367741253151604553664584391879763088631616327717509760869216901940315184405692658348906072197947523209032860569164988794824144621552071899742490266428786246413899114389700615082692423052608262980187136547456544982167128626067670590983494982867824979702933857922653687545810378751382148261889264095064208617208794757497852983594108956153603443234433449975782490128791783999437451773125849030453004743015301694896162089551852644266376008764716274389880368594742072038076802445820650080339622889884566282372173284487771646464108092829304021065826391468933132068658673943561587775608689968012808332840003842046354098201528432846144678012275076014013719351154337129178489626351045584616100431262298542900605725728404306258118148477788383796922001127659993731791145361187432929920245308691406086391826585002725717913111238157825773123463141342856927254048952020829628149088641192439976361445060049680449893971992708726116930141641952255012129986204297470247898704240194722681953939197137600347170924234590613567143188386822638585788648704228450902192972186731901571863511268316803706260193069399564570014074427931217570938653999327828013548299941154453249222362531334701984662819866299925334744931710553209641759007860297855036568399481197381333866587858581224236287965265495177517185840748323385065637211678080010666632943237405890310469696171689660080519916780843631342932676204644737123616704133855495781997959224165010480678946427606096189315589019337467541022444062261820315955036756844643458452308172422893803627314319393944868636708666226701257070597604902519607243272686827261763127614148406500590137092056779913678284746568447247434713617565463848417362501622018268374200865129570741625466809653179508048912555966305380622953872904952006287838607388916795712193390152792773661186608227950258938793873409934119384285047035438695689216323369571151176668408010161248606766845876396131723120609074543225595296525814336978343610310772739549686375710382323278647993962976573432072928337559303347900514031487239466649811325593495083347584318940874143067381137724595850230790582632459511974482317392832869687202100324428329450787071598961506512629158041681613285522406984355181862718226727212697008405723836997925831758173800088378263105125002599033297593257549360242283771203557646579735874890739118233978685005554540887982783318059794907270565635437796361359429219846797852003788227763978545139693051046066789761816003578976015529951407098485573104655290245702104078098573469875700811695208742512623182486433287871665513911867292142249505082576761828053037235711962390075402621009860180869997810559549539354085144872829188137519008343329649267619973589752705721226924058438773955202357204420172606664767580648251428996466678834121269602627672902404336141523110801251722476388970325035203849871206928152412190075848017777689731558281947937560998699190102205930963032690953967914488003970147825088376782120834482751289353875730183740571770961168585263148599343652159450068418463159397502365461137412535480969438988807821708993579449437380027851414989428116961645145129575708318560933593727364616925199094513025687590943812735011088944505539331259138604373668753586841382938043114485193987914972191389231467824331630217136674333360062081421655614373777841266946424259008921938423442324672088806319432819050543394168742197164785623742797416802713059234708414150746085986263622852823730962161719056631156197597352301613437509800319774487868026076978723616457899398475835117818457401968475404016163584862395327523196627849336099408429603223879052545768482743482334489666666328558724994991970948591451739072173010750391019252948384384193582952163451792161719775851274282754435640720674885680964432716499979564216259668263935023058991296145628047747758656792402405083429732626832841051495397541957025765845264151301390272432089720730084825340212293483963492785647165186396723451661868720398021749036875450458853145763954411920177579440454489334466459207108157426378421159978529355802149253337177241468354291287442445843159227015456032410200641158234493915197375915194548420821168228206711928397999765819340355959024081277936075663675499907349887192426304656067367566382075552611542124748857679758003411254949330113067754227970396481812664950722181095941429845510052819459631843423758169856530730192158185134317138008647564268124807780523172005620260968773243169979265120789809834534906849989499276644174378708043570802646645084942974506221488679013508373489151782849696309663496200464335569765283726954803639117294536251839298149590982001827721236981136588515021520354330302955260660157960258670785205457315787325133483023073098318511424187751303366398565914410479731256677815048297982245103053929944649735952098669727665511931570914428447453786897296107770872163547885509456653022230660363562022130200134412314300281441482266539752021080025135357824278055420167028229055377985823611883000590608444122356492979002347232957515728962867129722461575671098699481778617547641924332792318130939222224899029011627417336011393449011162760668824282361132316123119017729202362254036269747763579659392921089564886797689388383492276776685792043567981422743577379474074035525486057924735440038668796010283254905550375705095694108068551519114653809055619961074640013609274358452035301973306691495542573774557530374607746492953895579070139455660621374443211291564199424651553932274841872012177778953387952874785540485563445636229054355511665087003671308332006626495232626590757247073189988737940897353611896622123017067243075592360003999853019446497212515704306077152871688759524383746075228323231357551496849652351729758228798262165317970742968541100096303197462323712580311067203102031433727885382375227434747978153012021703403549107568592156726691776850962642000112570870284974937806206933101244168670949760941716751795179111319500514823529030185849161951785826325633896327931159208665368876749234071763825928568987419543079775184121564348662620588780673462679664749130042582021723059484586483773896668155730041680872851208114375461512091056495168952233495635468230274354352374826176945094293173982680932950614462386017701406444179128949790028937452038233317885005433972906636644273615995486316696876115694365909978993193021924370835427916822596405928985434856341306947544998656287240407555496019189477979615702731565959729700641259622598433511060794323533271772404918987033186656148693584082600613782826525401739951887822144394893830870122795114405252000695622648643408668491786409616585025282355776184325768562192515206796962677340813705696586772732645930876769473840535835664516801369799154272970522559370340156830876629964900184464181682053612681163704411510219868073545580766416933389692207935451648701663768913883239743266213018113494970309956322420264135338320549822145605525952314415997019097031749133570001857956819426442802068313342938448550647240471807207672809384238412516388623322565802854678780802361630207876808515582555191960384569697851609740475857856867176101421795914046141241569502804130484731166111052812959651324557003182816754911488065432828546397300098633379561615987807764149555755315846091805950237481999122572203305427066049250944828749218127982418094052217377172383960865940802495033981429214799900271387864754098174674241911510522846033151472571775563282127230584376020558796172342791265104414775475821173449024900050301580615910244638044372873148266787199345064344865058576452723773907810341841889844109616280837059747422688130035940597144759843897113674194478312511931095831159584319234327566622644253713293795235929850279704039653994157546558129528590049095656013612887120667899350171960721675862899104654939060968349740834000455167465604963658786668567722981465114206558251056776599744115253007702984852170587721384830212925384062130301974311710846081781838113208943874283404918186715606763084692052985356292528871609273926417295288495389544028414870055672856039537936495035396168550362946666539493656894223010465175736949379534832281655764707269488190908780863106010902915554465107562662970026825925131998964425399962607916124897493832897847806254002370318804473975387438100040830461117185685431488779890246851877781826045502348120451283982188528070304282162689646510038955577787949295577999927134029269400736908653209043215090618953730994589424525839480700311226584922993492895242608129713027092731019985618951616937647529976021333238894741202107865669865822525769867450797895224011041810537893203741452638878293051099893635394855513743637817303868912471771172971905103737613770942056650688210010819841180713956021116896144658304856358066149094422197944677198206698254982042569243300980253373929770318124355186335738098250077007640155146403912806706906730272945795161420874113580859316842435065017285856471861722282873815132108445795922805792714835139569819057276165364577713425712417204756485655755259270683453129711744053323518529233086690900360704785109353631747525544851931046487149921642386153178106686414620496302039197844922074009545284219288579719586269881884867603448589535740893286138168485375873386957543775054717395690237960928059389395265073859184340700824317475777818723488280551612496226291099921848965389321367671752855305093272622131582841684783813208945999482743836195561121977123637769686786588024878511018598764176803429579446310302683133231125457460884849034365888916287851809534879642480998164548964640373171877016056112326266693224231671548264494721888206177894137184066403188002696071536390805552734080099953639135040304747427761008162242136469146755518929648140404987578990673026126315420840332487141377079702008883993375557299468226365011987186214409152756796577285629130265925222425297271760790540054347188350571002393852071602966346092312409642597376537953018267438110730038694470864134992982473667499579893630085654621811178736248749207745363041177291606086138054988150797259808054973444039300654939165200471868486800279104442304839603366577622937637477773197941770102840683872962217548105277258947554023676977205167215384370379579552094256579739027351634230011810886297714235434984233975514550881557337312530005324304941774572816289811779977256563445867056823145761698350307245562233595062932006894297922977120613755963578369891170191877367565844217363197318450515775997076699763894496976665861925760887328420365442393311525061552086537311537703449004619465342085529581564399674093932156281256186333448634881692411367768027077233800690813098114337575492086357842149308995199385070474668300264164469048639400610886779570944820158612375306173070614945377188126820216229021931552377432588170153920645543758936104345960043348996496906963445523576242500693029235099618323537121059960705916518411264405070616448832367792663507089176033981499774623586320030739137701379693858749009838694490328223930151188673280571533714956416523129306284538037632896951002910153094485359323521906548892750734966911167758380209365497893819760140377951033025750438302786814989783390079299892478117044957320905136555322918731959271849756936050204455538694476419794071036959834067706052361616708249079079384738952724340132265740256498007585232182030463741167323397938622637652383770154822498664690954957561865131716470243862015807029854295679739030359007659934668191963911623888546016117794976775150435730706279557734037703102732896230416527417192110446394458276334615064373930136746991941918665873091259318835201729854979077806562649395925082372791709830226981100588061511338563215278985064424036019513307743798090069763901239814233594799407786929611510715722213532717391842921031145402428233042548226538962454300462462197108576753738453620688103180030442352521804416519573242969902407727664869065609861727954320393855294062018400019984757021195257643770363830306295642340689232834456267212129619096484957906093958990356424021487078993163766092252025355855704816755766269114470769243928405739937053608106184336589702004043505323966475576946913190374359827717785910287236710121122617732344225986481273407106278802703538985682820192449204014105323638036554121250861306416037339145922044767994224052200445679864211272149774516267547986266148373101400663816941200004534313918966592234218946262764346388716374741720961369950018742161658884582125911260009606204398016161131376163247675847048216580486996436939120678043945529402291193068658951914910462297164306435211634594029373040578051078991880002506534239342686693469002383683035900779863378376767559131295241918614387832848000266981971999605721290659460864285316680160836061626519052739609676837721135130440837942769347341013493191300056020238378367279512306296047674682202587727597889576276438091941963549778453037495852180128914181840846627256732163077932703195974645854779539272385234166445440671007404881522746806205322368710260413160597890327211357209839113686756579270304613748800536659982017561371014691688729864074196766731541217797075498834738844790592652993574667229077692080455291379722185852890629117049695054825788322767996931244879762198244360566082711983076164063478417100926916571431439944920847535959624131923969660753498452219820066667400009636530271440739233314142638263794132877674775375757344561086539025165299888074039182126166496023395061440697990790800455546196345060298248002713862870695182266634106310042629571792992556458177476043899742185965272585050383423885586288220595445305276155851521276261209629106244818548406938369244484504664063730419845315788740066757725514683192870162927825835423358119794421131431359136499343851814135573471387287498612653525040472229561289920786443779695501268019924196248915123837479843675356283668295735528996071826458808535927208129124075664672503223998440294916291018014974455965675060778797403153171031844625301406651812877830040624662691288375904266497965315613791933441339944718863804380482455096432310484626402781613825639022888818442293162859117672508842294447988857330146139527211377572352627047686925132214168488967565769478965860488036699359401095403865375547995128102037447249829554991967445624106665240537505274903558134818102628060977316515095850446643835929781811770033406716512625539898820261071298163480878950547802847594075393507709122193207588130567952002147434092728069301303816563278945932232736802106610373043211541856347105090700846227635328489857336231103723475466691585910130154553661622015118415824821493869486127901957071004879972990762013791918776212543887099630645412663855687640713197920828741971334767942209828948064798794365907123909549625728494983876654748345273153829890155091527680352585854608228732383679560800901665775298212858618838159301692625859113336115021436599164022603720344880890477468536007597245717352316291295927004191886641850455519768497698398244196818191051110282493529646991751637087069448717367738799481282267290005694339423587512813940289869577657384140531856908311433429376373562981695925854058850141105127683662706480998179997464827505942344980043092148335332067757018248148987645862380553872589778346468510133803811126218962981534238753255620541748210653468421884670115061123719795839476473641482863067259033853845759141844615706079957203251209980646530497511855445483564488135742600260984933617954921714420918030011173621493724576786967602927661740494535148775653983873334889246903598426343163536587534395531299319646888090856039572642726033492485023110913463379857785511816079332506355565844352897091970941983288435207512006178462006389404289681315001859619165839523309236032770605954439394887163609453082491731155800851764399255295277139179120991692159535758846879179674194539634281414976034742993317368659008423205915987796618548932856192138806107614028750795654628771426468342310653689959295562665607572658976258388461061417031338660644310272159866158495760337622213524736227448771083864263913699364069284228841155974334922472196173393993559430341501614366884317737711355454223043630663871518502715315247458449698458895446609049569435697947557235531786744413607345686301324516191497825914642571641982199253479090024056649125026301212239003517417168174066460265272301039858552267896725298868272381965486714948896009855755085061921568322855311395273805490908320147948719473262986265810465075048701250484465402882453053951048332493254781255102204635337464711294446932581943892153999403167613818635561270829791981227114438434281374412168763484758764017028453125683278593879645299691179890436706729496907829602558475869709681981283491203213550862277228708669449257033646608868066057915397445313386360494149718754943467583374925527647664370116824752951136003053812794496413525743524718644407724518146332103883394855031549698769338105154939240909765599249630298931778658716100427859962987997589874059766102333453266431231752000865297215556735505307498545058376692350376559091587017791519488296355043912661850316598464695012845428859197629349862010754084048415933998389916938678054594173068953293492562957913752904885671397279790959869236052155003845875700979199933600057319541720744136023058144487962910848216952457020796635519131849554429717805159013033520690140098341658954764579209349487405380767840388158769882590910713103311946565910880300271166760002679763903671868776715122906810336291631508163021400878293612006157412032210487069749004630656231627012392593718713684263419694239245417876461861067121762610808069130823349394969685057615242479864420759042404736695773616305338043235258036299677429632884885367780182146970816687720070542897666849857376652193383578407883763461824500832774517374325502227557314070797205623851072518803593632844566046655649756921864024865707943673781809330923090300916033812934422935898825557539714780697359450056493553264884460602022633970167146502303177403631596751149559623784486929567519407223098268053919565365393710627350076727596407308437678460479910917677426680965085128045191978733921650833958211648504462882227481122920295989655417798264607042248037762417564134457727510739023070982015659134815473426700314336935130441618568629172756947123098023947589055117587879776254022325070931443155781559634054447419627950882484100074329541983019640637372580913793082677304427438471179757026824947269872241691528275435184449972990581035591999262146115548294135308134596306480382856178214614041112218769065033645275164499863624145180090385168209904627218665153913894135359060193535890127904420128430991042239435993874039939637665483391548175099341730518995380992213778180639148402497802761404140431786870099672958582139473231522872191816415643631480823489357555664609830560679280256508638197361728554539428533378902093406420978694884153252850474842709933457991118591729766136265019481314081058694126697093663581461118691032151342099803468619546345689510094009909551141114900706324449394441982686985064140238438902566539008132443166743111793307611962230817540748182692880250298388603586556451971286191246050047916661061637414639105672333283007367969943077294328545360697078210905764014369117783459747309437644181055392812118787972754032661223831039569414017736663183145802617733260185227346368391663928861587929202232110984050118985272214590969328945456742441482615182482230507518911413375185696953308710999411299837169441480322585611958589868471253100745435981580978021151415894083857514402366898926060876706431368179374273395125999386481539744617974498774110530796974078656543599663058406326958674404176094480519417023472092961981971066104072863406077744618671528640834416009898718259505904448253540375276585239035341871819923973538058523331881866602807758996327377496622301581971398854673996453467269472861262233986675313179511747608026549782063406371348396960914097538289290005967097895650810249872356789002722293006115589442762848295946334686346460234427758602902475042851810270477924547244120637315413073776156285999050979832445926515124443496696415992880150627007823972174424903710688050368740281423931752898277176522465220179245359532626937848759691199619828692436731436195873985819803376653413284860578716851144899510126018215456265199791547786088262961286444269947272205503578364730056503315067612277733487190443117887010615616608230470587865044258352734089387713961380045226694004463126902846574967711739320470425659799544600970156590822001805448563631496963720936272313206516706249166181781061963870506314078522286793917641344290435766966471553186958499180384714919025917232094450932455558580458880212101974512331494250846226122394752377321968757769071577690735395825704420545727321895870839806971259987969143481179942616785225846645167624084846240168378049560367168213702835268468662860463230325369158688397123605673539455741955439308237806040924866867932221608514954862430922478430788665537855841103067772325992849670504711983203341525856179420480088929674308446996898394614575553929678669139139345359840337652535256613055722836661770710496602024313200388463907550189399043454474704513291425610825973769460982078527430441322861877014098474519061493935924077224051729147288686728390820979693989870924074557031646796491823795459440550370176528163615705073389671731204075140314067104372760170530483760257539129083140828656551470477380113253927581241818251424018411844554574555352294450089539904525802950664721536870850828889954733412866082178425419686602512308488258152293250379024669194527632051258301810947233255210015881971516108714017194356629328810425083419902271207100551209578506096193768753013722102489808705697300627459078906371504488810347317203749084600316320273034691356909480283965188088882515807134474811489710139538803029310393289223618871833104438966837129873826554127505270790623466328634223361937629024766878113620554647841750789492966111746134984028589354227527539574709268250088198349165158762469464209862133355001454508518819927190831357790179553936709845463198735520334595491092144309583794697846656581403447932857836554990240747484933395646703269020043348857390398756735391908038359543416035255081886316654505931325879091432851218747979881772136293746577141594342925717088328451973501667396092044147415201811027768494339801829130447401773784355886292596534766880259954594944302601683838783133176392180576041739982902684816571931839365478263264271607302885590203779378616681167058119275118281320342738874184837839370168504021642190828552850693544866757569061703541508174815959399949753781378363245066672428247563655516563365304825768755786864600192695596419754566002119290619765227438478170900902427500497089957618913623915629081959692066201362873319191071606791927379600979096320800285969399510518304587745773105725784141481752224500290729659879662478479201613184970456465099034719774218122275408423616259868941385784728867469498456675465609425810746565975916547546460481875285530940007268468903873929325704464314200316459801479996978723805266403222707019472760780811424593457468415209069908931339782121604441189295372125464961274567110862315147516723918912512149081277883047437945523129653156230610090262962040983875488858083997334774233519164978067940227887744122300039986611267522401194797996240416370885925183409472447175416709389642949693186670681977137235589721244666767327615376593822343510898141058761337302460930991956909667336508310515253768398341854316555993927077254417437615518107968379943612447723651581074327074056510274859419051134858463575933596762214187835882842369315438412454471495952452579576728916602271266544351173128222485462788147324830154775967764746314491448124951178614469181032501379951328525247126619902644959872314973794858310483517870962763021366497664182295386625523247965699454476888163067370737206319194124474911298582505633008522204489543952925595964520173954122193915342836385889035281090907472859495067503832715894859165714701579527766760060621443049344751403491809891309599297687423718740766101997603324741657256754418450950504583031102458311840169790974692196358960050968718409888810949453064570680032252481955286366834945902890689204470792233533904103182217496208409147136757284107013049269177935440763415724924856833173881086359990330753998226921886839956128986715228061197179745947343398084846423123718100978665832055128599375223769492335004358809271166760817691287702587845252395809512608506956370031958716181964775951036830238990757588219302769119417330935781271421995400348670300269561671430269214076443647900408810666969917348203367873057998944082250933622723411160812678332399466411211636476273095391974043313472817933705534468072035364072431660464585726501470158239673081434642549212920228127970784255739345696262153378674806467606255252389536413811582435167498086607625290538340486882575728740117226841115957595133836735782800386989531349354549345258805688670579629478001078499258455578476831931864651237212250134995135455215354068309167362437595371545442530913919960404272322902763327151555091274218520727725697374879640163107378779676355792381396717834977531017441411125466235949278849649492318597726458448879958072828109734523268726152280204472679300817744533977345170157756589439978135660649214258447264315680007041044339284908261093635659509955992891381137708200099333852452725300736346453731348018430567492160197991029111718453904456820398891009093948591718790934503933344164154298031289449619512110349987621993839442092211425153973700936244460627080506481398771754172855958729847555300592500290412623525073373693269765212349313570216956204959698299940178332922318728656076469917448926428414525644031988644750359523111199076316583885615459096570300273065400416017436302332083356860404181572794542401020732734428790617802461662702341071360461629952651098350464464185840006082900904642239943647696462542329821672436066137630832257822216868272237144300897935142236408097343320883213752862992621391251734519625082611647570082354512547824636797969374707410430788411145187493747925234336007814302655918563867179936459346088162824920009137675803298063853904585494177808231824123256864073215768413549721953166077320264337527254539238813000768776098411823706638805377923838534155929372187096774053809273204314694275380220108847329022816562710778643565834352096340848498965916847766222582182902120072608004096094269837213739819632753208915196581912207617454801933804288989359788345772018064851707349991407853552708191324803007976902374093160191465257923914448746093916049178700126271004410443562374747208429849364965622918522948713767925731249990600478266223479675634963686011592645335306183446221432919516014742431283875407642748677098894837268011013784860882317159934009556945349356719947593988185918114757184846642108820379974830637534924080481538099765460141192529268500178462061442675081969094016935466504151825589960913987712364963628666340579676024253967716039936671422849078559033494162878709654101952054273023093321347054540807507279919554448555796588256461758844802294888651366358978411056947244897100453686988444225752503097205713813088645221653472602924159674547177471926018846489261623255658081766367443393053965119797417647419795462366001113524864102877020456110427695991376991892799122170079051255178747947112230121874666238605350888592053038774138642791942556160007585438749721321546049312607344870400739124296709228694981024701443549331820262389897388006736964610885593042954166186192474747941857299458562954016744119955849194001458561808568683415310976584489053013103908124228850334903228072551892065269758674483743565396631356974948154905919496740550443275186185519102126966622091819377377030114596791367398335564657749655319303769832346186515715521510000984894862177607512181026415285378442785488869991400233271135965743445906428289206950998918824547222825579210776424232459021764489404782873461722846714346592608368774206191765030142417021080197161785136246112659440458295027207650904388168554947446114322032057710351659069618049588296891920227189929748369624592924558560197344150282128916719399226878746097600948198802555143010837864591048433611845516839140095657889179214584759580015209923465029386363780835775621089889874505026253262396011681001280480179764581001495082577249669607490773970059668523261335615419495698935912125272046816995829337540206912408756611868238258138509182801536151421373436540660024020977899778137673624362012439978574531464385250997175621947590730707316183565457945774357790365924013042856600659780082008871376447909340436271534880131264365412305948672182351048745230883962971852824942583827784666798737062474685172693977786544344509195955494613276697772226217180642137740717502220299353543699101676504437715643104760572143232311486135194763806212334684575644831228013928999602350914805887140700991691319491157810964332678041656967457443092921884777038789383208491102375903326022333989314686334270227389395788904762457487976322864636727672149840679099517978807213095403552930759093438120044745997118025474287994658407961418588778208979774704501266811642271581990692849464824270957637289876807594863916350232673077866491014049769337764464193187727429925912642548586751759543667145441175021833853289462398112013650028830087147950052700263824465214573164388093319762441219994521925404215106687716793704173584679736410138552686988578193068419513540251087871103511328173476319147953087384413398506101838981969572987517612091684629575813824725460333245767370076850006622923364702837921770535041477666669848051747738712938606901114430817377208338220068935647876696760552176840624998182793647564984849986729735384947045354941489060875270381194009651491109431357373053308937743967912374025359044880852979239383745846823073549070574063460965551258205911945973307418250748835088006385266774857443624673308162391767019727810834577898156983744969372282468356524436075022869939399590937866483772849429801060232030856741675159158366462707142684687343918755587097912338502484498858882714334385807209048008043940518058471908242163353668074873739353749802807460273766885101629522221946075065544364769247786533938334912424638360922856966269752692806467161763935375636731092676032405039426872182862061151994599768076669664746383426601042370310840827565231866560378439244832798119078169177608511231788804832132775384499951909025167025083693057114001058150450003701661837608884478096716716914474951814461847241142875653205063453860274708940660305673277712148088545920072905662325664565028632120835765435960005380709523843775066979540486470176845878942409534920788276103375670130976087811921084212590992330122719747259824808587370244095345847345903958694177882018838048690884030329888183735353811810056261565438336642759677451481256237524003750562224734431641912753169378767839622845346286557796983477986195001259613097395309771744796388263793701448172710388224089289444992478608372287947797879860052635646648225728676602551696380796024559698006738514035383933890006158425178297936837372301539912500394829594146528652568997854580730492058806030493627317893860428359979100033307042110086226567411284706806414713578415446444488150004315402529565675149300808680823484997820809961865027085608793300518613405694401964777657564082943818756502731497420550320043978358309332151435508817165323136830295236726151647463771286594688332658486256661299415927775276383252606028060057528209325196998335648511866570189003625385219839400772934532887086376834783663030314312220152304518211952443344202666675742457376971895182549028663712906511772863948888517219124221499601800239629641305667497469312117684432423342840055727397771698259785885871722093127211733253074573445702179872052772700469212873173243254334054464231706899078303180713809649978273003726992705704217090522129866071903264623242083691925463771996884424558458273795383056543129817284758564555302926791532717900055613524535220277929386121745454849340259421904876066619866995007745342624311725013809127368944682799709177069666661910712010144854145824170498804423579189418417868099270367793597168998847769960661517169426258858754107068057873894773996338115646136378650243286393061034618605448447351972880059434647052871306039091796137960590085966919043132543118330255639676086088099454202261220095213669584395588461526594745343458867682666607182874805225633861128499312181265219328333049725560608200944607582214359662854800478462860611001098957565311798910933673780706840714104026293526533559645646001897849965892906660887062268364674045194110391277021116571235077861898615238931058937037416664386875787955980349448368867492630186399741258454071619367242013268164040429634468746889765230425499542560670034639694922584345190120978375126201148711966041338096525584330959111035016068462355173083264312811825532701446074199180482502449680046299677287414799117885367914483377652757890168248710896815119085102227479643865874274186990083434693472122233805106670219017022405499495857072360166486855993314152444840345930338741562552850301427185883974475995238509151687333889879312034763796889816763461263037300840538039647072042073819675311023606833947514229405331997161801363285784924323756842298665677078275738109681988542211667654622234145086270643261116085873132016979759778285266367105522219534954615396814627542625388042393080228017735370994790036200460144196589631305030164135915043626645150596230730353519712692489579894065291329616961905610510784933429990909197714901648823736943139365313396988483957052291492373264015631842315966612092002746050300362600847844049849326686156524480950423511099191461907442764456035964502374018273423688187647594958271152903571694174959735105892521615050894552108878187310565685100143193805709348878078797990910510234169729483481137962346551119844603790111743068975605193633365280672482054300938688036685047345409834939787136729374160930847069427685282491867391120757412678644768986078501187069610389716977996934462004911026518238464340455067926515329428858932887761709664077636025024969445878380330623982877831341459814272757760491813494311784355894665333404392390578519409005596678990859983469049045250886850777431417331831050557920815637652520295954230828694064348687425218474330509418772307080866072481433001050817555191856391808072669392256047831225433795980191606283376899923472999401539604336365597486983758088716169329284328213968061263013535460781970344911594440043533638054440710152557485450819504735574085424960548830895018598617660190037884667933262458834144251641056589508267183772139173404459393837205218970691179566645389982149414475063227231923170201605961650644817515328080432937566610649670331115190376755853673257228263781515522590190070981762316644311279789746429861706330933278505436646066057780682638833366060188796168105917632823642188876969042645839005395114543022751318998282632978245662103128658268009279853095651627063514201632137432003452619879778791279414326970027527444695355129286513737104579586787309814500878390833981917628986363964871791464084720111294962058717637134366532644482866282254919583882215861475274602822758871982634630116783850654178648616381797646016700497827616088866028454879310155147661311718755374070710585898124325698291727990663101449202180106305254657234173664121261416549241434952483024460465401672011590328927073639682199742603646070758632101996894540046994262400574439557405467250805758751444806820658314993054932206248320462298364478956757791409046140292460094918258807235634252305586865994638813230484839673660259146170015648270570883389137689137232733893067189239508311316602842004749424566430491220060568860045181568798175787335036882431727369140813810725828356037905148222679287090237156704542885071279728026803281237473220136276580475042978029043989702983765931372110943369445429703171486627749969777700651165875446751596240298362192309556502165629113534218149098021570368649852671354596625064500186977634780271201503696482540139333493335353843748877577197822645124471882804424497661582586705251380116369131622081970285490610846373673052257722359155813799120375637237475146142882242255500144149895167610320884997827870862016676839910723633187909150114983547956945370200054392860044477436687465336295348258582813003749222264633639270935439104003742928138734476272133343586407066697008133949357666929428824946661537203555786973145628712025555420538291806915982867983410876131417102279840190092278590887684158440530161048855661087987408237639354110427354263379416891438113161666388556800049898835918278931611699780557653515784615379282338374547400038257784963692689322835103204312950538165754929486590785163092271306365835364908518017203189650263307438982070892579259317392632526170797131563624514619329055732721020540702011121162247582147557933622466990996133300130695410153787254202485053012150338690536616961025840193886280255761668097452412935765912047258812815440690336861134695721634200747740772975901009978868232850770112627941198593066301936927190446365886890120241638630215643282513256568080215438939954356366824227849784561074391354510867105946223434823596590538019130044863664537253495869895641735455509839995598404521971457625451750651241835905381719289387706238577783111659107065480517814829387295070206644332359513686146784903036922682574290338384589292872536310364390510050845044005326467479548218928190681428131044830805190976968635934982342716700983311370426337342400523737529288935082678526950676691076347356464770084398159938315294438352610469699212610357202366569109724355649514437396690561265493411414604739013425144469104899078592518156430106768383412430287724274192134142310115755864485161456171290992530770746412245839676925207275636695405090559939154515771962121888415301397732952297359488397549545350876803888528150587222508775445986984629923968377688811047414277082585604547097525230267014967637053052227092836451217351886529240017589932425223620581212632519182056784875037865294027644559064089354028764443866899317456874546465276256201112509631033185506076593487513177330527772714642260447719669287399917333279597444453412692836699034551555116532907307294945103322004994810298262315949252039159664213016455725174550611684184352615551377512925276716546981354014756248018383683532560897894364512103937053548829940617605667900472193101858712587819150706008967428588596169926263010779553102066245705410817584778072746125319326808285086179915950888975889446189648876321228698757290864419187214970701020410220567343061024831478586256869039096496575811379716415494648369599794002493691910572148380720226870905125039529522427462596298345586009194635633876032260617308097253032855334981189944013878450850873968002375306602718875839892354980513469633456176464655859149875917949790317323440990334785947820632188047585157685695592636211399323694667901097753506207304066232560799599106931671753214867232842671261505665337259555648922391824996082254712853073934673502611682786377495080078788608943016233368226468036224962364644573088591208970975165159802633880129658114062461231103258897468530358635259994170677704389980510765323960717174537954906522939608926899404896372486132936777729510437532649154184182740957558125671964667839952133136628981031228730357359484920738110196902775422334297855229410014382758056961172340303418979629880035860995220301674612671646403875642107577493487071615836052232943641540124932843220081724670103618610922413158047266368942994619641615104180641809027939397855861561873949531197910740726021131970034032959755205759601912387746265936045905064198185312552415861325606627017004283554199354543820587871045330982987079312014134429640379096573348946466082915512299669356240424127610232138060947710801404701868730465872170352661019670064305521729234184585475350217314800129082791422213085548210810365863081148747798623380133035351953636418580339340145775005695987635820770692589256918167173056817926232820992661629914812316134399426564097385180542529971459484650179450051767780033835346670681561315777390288909771146397106896074666653713211136078964664506794658090075420225554719704419759769738767298046479159343764409038047623438776334173234049248976889284507219284892581295847041735556717483880500374782665107504386584575903539428218424454991762232943028933174561924192377983560990141643649057217996323581560973767616192435644667549641002342200807628190585122624395893857224476882854987405651646522977775129106350049865923012868335274962204397829945957538814020491982510699531685031495902315449515949258177912652308264074523167377557758596370982346693694488044980945524793305747512543444119108412013064110242472164973225820130124734508771644090653864210257561105216686400716843554307708056545705191301100872440589252743915175151898453527181345577404569607469714824609161683842099417294230593383343635051410888088520660281142576980175745069300753047012920841376839140194350158202909275678330628568672873505084098392009007406106584312375404383912215384363356891782430712305114366623833508513049934280161963486929338055035314259025715525108451487199676834348172552044669946749251273760397688227023708074910218610679656341425394523817614249289751738721558433317861768218734411620424912304612977569169345138766649853984187141785749715041580889062478703868161343278057769557785131105148367228421496251908761462153864289533799222613582870405992735980062715887258801156687464634758063883980254735419052909090764999073837374670228648158936115379167994681120868215372074373785922581644124149887446784055942588285704511748400944210768580884293983349037812009178006324469156049196565521856374675026360695548750922512469341710584436198967425755206709437362939334619052629253372696684980750287801991407692549902528432412724296632168178828265467968123849290187673801454023762870988502551278312038822658020968629637882029478924145182884538835320897472261552375089859554194546213341488236300737472538657855515949877197021776944239924895402315571893398194412438334487771092735583603058767937842358599327798215568274019016046747910698022056036681543001231078834559573528217587870986454772224750616074492667721966142486755303360808848314369455116768057084747940133976620337429366162216438445064990159179655278855804159228379538028426251669432251809269959367923570128630189178852455234248154820649801235716781657346888451024088513719520159932433380983885854320256096676773876100741588282689410621526628810320695717599042371896952437559262632831757111572302728341658603934762193080837847227692974315645157918886046641461130784123553579913747669075655071094721380702677600533260038769127879265094016690071792321029214334864861166896260070545166986481497827019800910335948560747382241090131466253134503704435107317032074981920385840686970451784214807131215234276534518469514445318211139569308198498281986661080749999896567567238831258449293786916136750280116141109961379037504129809649402444226937896884468289908471216198218257844071273997201431570779912483934050338228907809059630810898998172616940254483602852095113971744996910276687538063005440354246746552003026107533836262612692156183549421534114071230965533876664855824286255885977749517750371911855731266386676428817339340531680226577373017478530978425401059474996029680693834617405772518323058490015432971715069304546489887078970127117581973401103329636248074167433168933621950621566118708200583796235873189218197678987408341819194375888481276712447797662474001371722949480759546595371707563911489676865378749640748864894027617086497342780903259552740590707701080031076565598673791305158114840172944350028248510313244320928019180779437177784523456988609493058998732090402028887011215504198178802056123793496655789104357956300410844137922476088986809137773628925217523277137981303336539415173991218191555323850943748230514139382964919133804464494381336894954336498887442183018415847795310643612154832567221091972311424822036857327360243831068956770510620318597464151512414164781176865316104498851884742537231360435620627418840410470773086865364990306762138108263958185287326301568134627208253658216593277041365116819423405224974519530494776921828247593739177440316318709772985469078568109438727138960339049096952898514708647942863386922499798070089138215336492556245043552222654737043474697039253715757953779256141797505963254964420009112829001772664022655273380258370465481205398344356657453657591467439376378239824728525468990462884932626992462771317742466269261515653581184409207687920423951406128906519222983489144484361287429238834723427114197276468128851098655289424911994595398230856978607411623043950791319953986224278629987531632969772916019975226226958578107810909335476724057215837056756571151974353022476673902209676041136704143164197253410207321908100376189110164870460855199451945670582662131707878920450191886175407584460471839518557249823852414242082536469926030804051699767900045827533009271300505326032369523144492400272301711516992092928946784008516171822989321602460244493308303286250540284733162375241632302371263648236957961399847325859989235622265295417765486795230489649921386135516851513553410316971923719241121091799226946305332115183044559040750191603244994709080294218457955380747833330288904495870650382988285452474040159647897771342050376415353982649956457911324779555878408688334348615818420126237435008657220040084596400550018239358654662914358224265276374779593008897784354683036581374321676624805605466329807874798730279590464131310793037596246747624526213296631961613791936693336452528763905001572316310540618923225558628514919787876029002405306901556864016452208704435496002294097455458848251187446111360164389723651718857502331019659227985114290878015116513971206420954881872915893108080135853334602763302984748418110672336941861522245217612615289697021820232080032261813390758931223617467781337201815609895010752451928879747407573194160276205091319118239290587560103640564124491759618614008037913365542829827998881073756013740524039689521559725811637778878225349632929740779927638225554259674098157965356997265799877992270115166503979017881856951498833285832853493020789125192977265417105939978392909165035482163562069849909399933402796105460176969138068972995628913761930309200011251287409749045632291063347439517747224483797823460053144953940635683148274731320701224323605554064894244825520604132020341514582151345896808556609150568440182304435627342045430723800479581665932865092881017341487634666388113688666611798403164403050772869450913568415784708983432228680875289329876444176557572528066384869763105600111653401285153685623911750857075449804529119915473341890535206411587630824128798829440854142365073940561556319355874762663668691422106524217382961832790808070864873727014272677995808150796766006843633557186332628751017309806764389040009473043732028713400838379585435735787407687568136381091707739743214174798258631324249681103814213653997876614073652566134176852404078208936127560564352892128674835842220393784473040220784210352235042133887741539989391809596473916360710212542251821516485301461381489532150759767824891520934751373578347503809102350661290172752268102584402241821488681570618676446049221663017270998147159285744247126722434347787886103110853944130628949712638901085977143663918633256531905297716441969684708844294266087173419644793881751441049134829029430862894009867350046545970163350623123639184696447038674234491708683240680745807569383607496675259871787171860206605163817537301458606387445921257534077155628985334822882439313736696954907673595129227603130570480744384090031417223983071711082556912811928896061197425033101897129261952535880613129111755862347199201697391395201495331508518201529618814121084777480394821151851386691258666036433151198817695482101825425358737370509070115448488914376978452666446923131785123780341227887898757601691354460725566368827677759811219741477990258467302525210995369414775216781209393220228701509699517481355093073835003216773266402466368910355119660909116671360011096091578724226661647443833752299640672393396681930216017758744526628227713904133945519979756320212115688860337562563964142500330354351037669610177516040741633480783799107003780209995346482284234455651980683296900301045100512173910931648375590941957173773952313513476532007084122787862293653341072618071597620956054526900742322959173782910177629030146683037988539596075198517357110081866244507914372931882768458312925780413956316846566072547970490233945533375073262745193054250275460446035957854397264023319455331071743974584710957423322702145504163077779779727385094710651213361960362517291131061309641684634746962967830660320282603534588812034796035132657316959345906607910364428499040792156169182299593077501663451309635079130133759848030055797277911591114992509601397873266026365245059298601136969379146382142474567444160820437926778787745647345139635803864837044647731467837616497195671311136704373082465310962943387347005905498874694579595723477033685670080081727235075997714739703661062368206981257105625663920398026130289072625050182447145977489889339545788405104728256021333028571416511554409732117642063177405859962563526971000508859568633743410883580604009081956055387730108850912106826659837718636481357834216482116773681045023450472409288823269024357270870768385276729347888014165364606318940587158750549093034586014169317889942312037593109834410086972925993380290452239272249090434476175418388468293464804379704784892046200378677475663748426306138343315595648144514570361309083286360895474036634001507369676938337552089848825259033770665592744340119802115812783745679565652472252917109015998652101481969944127433765720732478462932033112492923807299869666311825413460207075726015287983681783333461123578517824919351460336029629292971126485102319962461504336599965064569722590698581979748011896766348357001889400411998074005077111124510456996130446336728757367363761989815422177310930482808242691821499258511987894030648921720921053638947042636539230101092383113064728765321624036927152093736317777828478631812342757346355743939079839624663139672808822548575605075010661454846604471266743808582361650238949664917231614863716152425762746431136704131501838416278333899922542864657220518830918997916288687934798788590646938470628123408354374786722793383992301474274733324885226521263132160791623545324038326260388503934600220294372659404933081052694225977241314705339473162867756145992060788169189617696387774290456327975391627107122630441670735102571487518616529438936722593569990244394703071096063817358156882843584827209420341472725989672930084909383477756052516092806000048912422098234985614085945899566517291577194260267658530408577178940337464547635517436529381296084788499285580664129707075400056205526630664598247684865145202726646611135981833843673775511240864732200753253143058156650272290425509863390271845864310757726612056521390496389143329847853175526216315272478732956461147342816305007456380503450153316229741136448561634219427590696185566474695537413509811171603474824193500178832233895489855796440781250470336585809708634733404978171537370861562738432115279000685177054845178507162470205654756217138654437119156060732603869990655734040422726530555422871732567391211403984969222771549389622183223629418686762977215319713579857899615875170959189442524722062290166186107908546203877936315985972657819343179555051251339630337957326089072615498771922011879890718874794073680269279390787772186375927631246374105448761978451549244032131828500386654372890268455870132557582642527539503994740943574282899738202494497780943118689932446987021898478185857963998696480352380985492230637031005985465820955033620616833565794725325388891075007666543521767519881616999355941280335296318258629411992859028734053220510656723229831879944180765820895193703675211809437314225616727918780456564129778597654107347480422456979539421527034261646853459034567641279733006605560984727417651530328433149662288532599442384100716165318653209499996486885608716557940984819829038660519332303248305133791087434696135537015016218341339389487909906829718503060692409720660595336348767129435528852423156257982268603523956814781139349591864032911067935050855989302424357424222715530581271584439015624665401666775895783255801550521510122275535443636895530886559922648747714654927978179359404886100209143137549702001388219604211123230805244639644703280982208873757123232340820437299846276001172456788890066780801588794516432731261664357279882170954868217894592597130427878709759619254504536493441121073466210233450615048975095604880904921901745262381452640708045446301711141023216530399576892513862685714059518971730763433597257903805118633974278275511284170273557093881330182352115026418056520659302051424222566189943458852185169059698597986145310873431661016285290743401842016332721751586941388825617067629348584820835859139871920327991129815170473821745944019652664437096691555485783196700808280965140209817564224894957661223862748018145271970381019389417018487914699115288297006355839237821283787699146296149947581314622249903720481537543203003376959826599505781313673442848338501934652595050379094056505695815857529296027124113642918443779726286746832694359392979585044979088199024801513373864338570970850826856537386895167968548425957033222993307039550113816027493622918677722977896832221143628673122347035779976148151339812431662618086735394720309468567280414614332387290524345578221901617454552590913284313325545646980412052753518213613896061734721124299586783607566976130041933049521699496436857123490233619198792162445070961852809164008139765984870534161709037108671177975069854638225364551802041843148653575510894761940450244398818139382261208068534950437055738149309990672523191751931832263355613619968953572936795197720579259008761404500785781738849922087919782501600063346703398473322567435339262487088945639023906629817951036807447489629642846895435872826644876565075438070368420976332491596411305207780869934145534153213764742541332114776238611199602363828194702353990228947316561144854034363945700991788229037145880713031654147656840656676212929117946418930829027377295339311097515426859577543873281346346743444308747194241047052538681969604654600353961067197170614140241274137233302887972624355168026819908441091806943113861328688554603471138931344829225633529463581007918447738653751357375167281851631080246796501991756591775640861985981998683138127742374557065176881818605103585896007407425001799271232459483318500573412488285038895139274622455126556768876653343402902111198962177007954037818843705321480335760037622258110377285746077736109546350376704649040571609517591236431279611462420598289883731282232176304982157993563010892409098247876488128744500169747619498524098247393578485882913667771372479665936671093591084828004564053703293268447759051804306124722122699184990133188889731474278079940076948800785666582721552724798472776304277232966525015618297204326252502844276558028081660999285584267350594633643615773195711630632375083211278799190736821589432551428871306085538821653342836140619149190099774266616462669713146685612817865080719344825675054390714935686542357241125506909380002931745165558737798401538487716871794618877877600896793768275394362586248271552413801933979294692212923778035395462363918215868431624251739235505800304477526981136011897509104741823129120188363200150944847247164610103116742999048459450211012533178772964807243221790514829431802294302990197801705939102048160844698761134739133416780045907784581314539959964180854893111395112812876954655089521538878663912485636196666209127233229986102928759279291717679359663460357394523059152666399875959855264535608816298830080122289509924636242104409479837970290902500857164803675920008399808126760077861718835787308022344354081034427869515335883736232189701467121170030287204225602486779042675781010915277439348534302557064324358489594296532842260102527672384354537198378147624541871209076915217092210309100624517660108255460827062406946621886232911902059853115057228270861263370109543585166262608943697324369391090404178800162337228077542213817618684558303171762560947143282379865811732932547192596621251513402948052114729353851695206577293715613349675463140297443114033896735320810364598962592442919225783932104259281842002464016598337856865702339102464588280286323328211722857158353022221324558552507364558033430233736880523353165758267585401561677321889228833872851933577969057203604036327530915505115253446509147505830073574152318823813059030874260117284813889572822092370972468270052525564652508056887210521673575874735617963028487668904016128613649996990946744757329221336134003442924308540599122832995060206165400990698410032809949146878830818578498681258801849609154020380146195932764878496417153801179518218670250161057511584776244570633836552470766784109339700885554330263396887422547685136677387143843653662242324741408033178436709718303724136455190052814545660315736116985750105659131136872991311657125831535149788235791579483003392324552051375129793533996003097746511402817632556645068538927694926768292323717830172059991357209520380987249536574782881324496971498280479367443348397209833835950041307008960820809789416143506458086801990496401512787725851546934577000786458442607440192142268357780614197619328427354440732394126296715217543536223303116327390618749774281066004626516395668161923457725542740504314445140115437367858745634968925313645771410080206234879594865828685084866259338203356526254370954379825470307953705006452092093234864785055764755681876220346029520438583170698780291656522203587695954865239913958024961178854544343098183898725315842086764995594181694666539103356221364850084166116299324337662695155127374537229519443952143453486888781175039982530957269798736792955127263099178355657556701931507991799991318186967304137813612282432038203986245209312302360606782976945346679228232872463511979231861286803568911221482144717309851972486564678173262604071035135914809315468739711438476678441314434181526718452519847205463579252431086473639149767396246796002664719213158625921404789971953536625473165916217981901618785406347301712833625722759854864459530538070851834723811070531009356753788209238913724281511546218573942146643473643135650321267850416294362512957762784594262366334580412416966884863373407840640918702864573703578229570964532589033412987392566955637947876696734031412478261413059544136752457333520234614953429367294763338728099546101748306664379854084585293014742023917580392017791528531603304233643965926694524063691952424762443556900507262841333366960276834055882106355922808297080784617135499650541283188104150073409752465235490269292462908581329009662158696772416511966855556054347173769548148221707053835118526344102362835255607176943386097534970116828687197254943294344367494204972445402561769342741776402074359996525429150223924764325979927143656003054848946648674028606818179206594632517013262961966178419643384871522041475991986072004350587338744817106990123655593410113386571047115570868983937869248460229314734978243898552124655017510833886054071687878493644305428442530789426254092560328234768933805535497155083510320780688187424528139614487390642519195534261754118284415251911620126794304201488105642952715857223280222817530592638504417163949421763936385339854053874326835402284343672967978275482198386835043682061001765238422169971138089453062062324461702731775417688951747034184477631235585964703160085066155428933834274921365737506160779103936924255396181324906450840087944708133670904763523382315348208511182342067875771393045505925586118005357650071583320188479542134639777933909522733996866975339433930125729149089341549848936443249811779031014443190389935768322290737375337756528710603070326995790637846791523934736006024346382756069396246894993922731971637602079571714180152614235261396087680895297621518523023619959690355239421358654363587162360551592868515582480029078294285303549855095239466159646646106471427803707444837471871669239501244326959701361706918886187528767710278083907470294382267788462547700038571508730260722246824935914400269194615738962602020344540690927793527042485580600495041115475008214213898989413890653026460702082025237913023962432632291841570248690813151136653004058242187266182751559272405160888914456208353252419531738413921107891889343011510809401459905324297577932234722383543211264490634589893580092230861990511733874450310749949772751361289966500608795582677933076252266339792085597312468100302830062044534891511816943605690645355982700345043420777849277294612783577237998972094023050702101770402752470073719856285402232282063232478981505796930867541304851772434322319340321293708395720226906104094608019765042507615821663172576375881619534083069749940102337401626713348517851982816872278042443560439231925674382922877655570559250592519749341533672073300026000048687693840458295833527275954318730396673600032373629079814639024090536138898677965659091856214604344824745629895804746199899722609255418867513005796006949709741833014869429474678786100023915622871055215920435197637054114289990412469899761740100723294089256791902687713722757802919089674221259139467474998290952117250629444496372255883882082538327786127327506758578939901978158968987843004575783941429872500733448500251146507445399703858656977699955746802750171680993625673135687708375338320896089950345776822586307288095532478921771101157750046446072039777630922296461127503725765241827280053293468689155308721016570686835252710409527195920642556511418681755383272516023516320962220383175491918357448312046824236909360153130459862752250180218365810022387754192628273265124127455499660802648285079938465906593138087769972576234915264340595724129190793579757785076255887642223974507788643773498935164208956150900872138430365698135399968701605823032890056220042395076166786335292467318859828514664506837097184192974638135890288302431504255729225488551574686941542062800612018122884800648917680754927515433646755804403597560150281497510739791985988267362464606351021834241634142892959823441760616925915753577429067327972254754496169097931950333822804404606466948174159540997135550633080814081280414687759818108635824125909812979338933106249237847513019435877600565208201566745167060493086048644856328065604427357767044237052453838778945552854574149048822049780388440525102338991493381755710851807313503521969386910533708140024307068383119314976604949726464618139130859977213508143707991340073954732639961242807852186966952676282307634628870018734927913121645295071917130059580708863973402768600742602771172171617658825130967829883547961611647707555927625235974611029924582641098460741198050650918011729868124609082972508533084044709770119369253457645981679024123627139741232458116766711148929178765057369452827877292260013796726226002945512698298370620566714065752572352208754788776791851755790406354899286445929629615972715789468016652273530838875995388711674005872723106018640416538211833067789413738774489189460860616660013837224913286628268073967252141676276339750533206063193013733024766705715888880929173975765567833934829758478740186506846415612270027230523978317857180376478682085281916232088976430426362957499529006273665096126123978663318321248845844526466904803044422360217680467543291988891868981758106503022694183177190264099387208470894465638081415339289774907075720144515501612566158194560218658000973993571854975526102726526817889223912429252554488004968343187649837431251364894384147454352486882645366649235675131207409115432762796993494850094068798038348214072392307277401970613228060674014468925379939644995979283428967703230518536612588061653826836468048878542213832858044988723028033284629168339481428960571407199869212269470488938114141340775858890981586245674771124457920692137924277503413307911845795056056465373270296686389645030670345441176676033280655057329738865607523876110354046086756946237583263583253570832224559301550713240140300251448230565482294016480275179187932066635835269116171331344509639823321414311965778962678184752917804514666788810522026261963884782046641337571481848846645773035988445349566151860688384372597898316895873397931181876847751222018604815811403553115043754545886530067641102411477976882986287353338190714547173800101728981395880305327900202699588749070698848208238869007676095559046579014001907764167656982369995121981563330621268088332601003595344239183614412493282572738209372277220119096738064366938496256639960855095655265427876047172026436324392808732860111290505413036544019934326957759439032940531687250615628951305884215818222569835744996998313916505314570163391230046884953708489872073540270393496164760060705577870018788276569298462475347645820696294825541696627631881236330593596310389618798510032793885439259555154943091748273571287295024487599941478509616117301602200747656391372282712941892618266347846778368366666405109653607842303508735159009022680714854434307280566466199470221239900172244108315134616260192965135141407051921167061540428324095212676882508995831147201361304280026303301455507638584484621205375481545581463926937909419688992559580342290475276518393397607871996382978395779493751964516036249522262276638460699444646673966676153925173374733105369546456500313570640720177413253109376092056234860612527708911329106825808711129657543126830646343413184583708384194716394403440750358121155723968532345871966168671460012076395245732830325976676768061452579976380677035224263819902582856268065502499584651418694138510697887868003179398324036551295567164586940275083267917679440442566934270185218590379076351430561301257120639637496749994063567602236786215937289860193726188077471399702685096399305373152967866539334584788560305324096157426554026957193704055079199017555085509497329996379603974358992917560209817013804422355774314757238272199435496002721599520936763493986261898507536453303753050434869033155935464539556391824427043383947768687834515242532709113346450010047763735632154624972846687789270657358078051565980665889733753755344628573912858336313538461467063214723552307368029663833691857472806561315884415698282385199583654084525153836704536241"
  },
  "reference_global_tail": {
    "denominator": "98230142200710434995255444666519009256593589685423452870737593615565698412255909104859193224570125046135623362174108266987162642192485958107601470987434290199158422620294518029106131840936034463326946776874942212377544998291411125352060267113392894234024461759027556791392589051543810055768192751453533003194727968398562166067773747735506481020978390059971923196628719238072219387635867375979297233595728731210372543351212310260624067688537708219163628713347577808131842818892952026709949224902687367591578246630550033870020101094381816670511098755678100919029586879344617609155115850634683532359339397809356026707246319317714780955121923342788284000868278476382780291333216943474420315659143865751225527689041387862928363004845891828633496905191100879676673869005873397374667937988082542903482581789468136835238591055518534651128254849685692343423879384277667694527206373925098543323143192694988770744651477133351796394584285285211439055378634363219537392850433589902841684927821084775425474283543860007745123892810819243947175338412958715944615216700538020544308430287799499247441743357417666796464960967975646565678184700538929269664893720577454871175944332100292727618113575503496361475406893393761906503472616830664419525180763771974587114213391502328385623413460878826953916036037277223038792773103818226447710546628261436967664727385094921301311209341913242843033850787705663158909167719418487393810396904829140500939561992701393082440254673921860666685093160836948672896581455395769573248558603294472542552531828809985968564099823642905842140274114335735069562732493730441974443624496193331768086875534984377552249128336502878661177940892070957117933123364457406742782959911888810913701012839215124550100150418811391286819096594205716518418009911992615032844800010096926033135152377239064757928651166873599500784055764870649818656348839901731146920861063524280539284289400010429973316046375810717051638182392053110717326915740565270891780701396717050991260490128044674200936310879662663604237258046418421360084005742277395975980594823654216579875090641396277944990492646441880411452667360317180008406188774557692605163167120359510014801009143433686805224852684038234325492865030882420839105232497672882676317278552839151833473733685335944129252852437103907522320013686766760819715983909960110719226236112923866372026592670307330604243547833440789944535159929507540980589453513265174111456410555168302416027795770198758592578128119965566026475295732649965188214095792100184926954038591503110404373264494807659249039266953649099993648954286295122820424735331571978474469930364091076086081113523283576394225708657216285952664851737513325379771260320881877379266541899775384020869054615692261335639457878832796234960218252493123694128664842699928121332656987750148941100262820124423331529109216872481159005006612913357475364020924271345319472543139467120340033388832185667831386028672570957925440412758276460579860585734818600667212392197095729382428397085383224409871629592666334707854284231776470993602297682253956276427623106135224779422392710979258756989054324575700526624874329677128756095723949124793626158495319135516028219878553918440535836446557733525794887435027629042502381126987555216167157310377623874279876197328773939406345212325127827921009520514656501129433224931310636833465719074006135388874898971729733222667327157125599756163735048513845665132464386747819920846489348175642721126742094637438723172888087457321800811626880862330669627563430710935974445575859587430135370279605297097215967834411849660636814876234167940831303256231852958249109700291925889064082141168179429570509259750256912175177627485258804494041611000289656031794072047692736296859089441583683331585983268790056530854730543397107587322221636548139741450542348070089429767306290260281458065771368495976244127993621282179139969791191383397739072302445366506291673684613027922509312764539500605697624854338138276162716320226080805832635552055902303927104188841797753794560829912767124242617764038921833510694555102672067588057693957591470669789590138747109523509144153846904301670486481234227669089679819361947894672908641391127118473711016363845431239976795055672705169587643195257064603307256974627711754899909049105305162153106882310376261104823910044143882900162203739398638727479123584975496467935437278944854333667312998592205234926404701265752391001461526695178544277686699415567393587680022606278556589703557130481581751668682676802574599766481598614530790304690714684448356100687623813832777383850802558162295191087652256024937648501764459816734184599934998903009389786105958990562011188714725534880074197287768876595979248976320519617190324466770584139634647094478124627409785773804969660175621861526968396431661506590775401727565510119714056328252673006505958637378428032377031713025774626949275778457204363819859087152479774172580233945265172476054136081780811635897071040619450483518498005112738196526175812219956336599369663155552501345316736415460384891915862457570456793655453334570930899348381951106629191287755599439762179061759242068331778004418510694362952308569776264610580797050834508052589805733919333734245311352195505579004433566241727277840749762504879044159409538193530827589625993637426270516279139753626574998154172790002395309058291255980350777432091738563501724328562709501976407941750766930665539295477543945796617488861901904892019964790857503039086672439294166677087834737944177445894702079300832634590352150381813185317925674763517504948461481286498696888699421530954932504632643415786583140970765028316086405890114692040051384126266193065985149041940475672875329207490452210120537050388643939369170572785800415012872605064142694606011492368331326642869970379848847680777874673815725199891071042328952320223169866213367849473997558423160770114542907240044000353677083777405866635803235150606295946059862956913558597467286138789460025824616539426661449697204316198710322916751288720011514281913862398821299378829578617862207397493598952620890256607560113441205917369214434342398511105561343680619367572609407236479494201652090898613319917027608204062242997826983448089775716063780944799080019172003283235388576970605661421670174259103752744075264",
    "numerator": "146948449561466323342776673182271418636189805415239860155713887536502896828933368948156180138663830266303226716957905353130214981363497730527672963579865106826801102359176338468036030813994281690051265021144540955409300458204841213655207656108707466432250002212533603433836323591484255683413439928460038807613924463978630514237848445300021457721579187958416775728946745760813366598926005316570595777173686275950260544789913259711063161083352849728397219683618652334068091203546541838930567405962756648886976241707153787955288944540358310933564868702708341791367964123394332930582657071811698810135927887511587081566731883507191111968465601935824838824905149663338360393633211832558414268014980393518706499864795650319134364192055252141255035401425177289677534464501885703409898531024779717483409633221950324039429574241800448285573860696400851864525583271250522870052415965548445526590447230417999923448747458027004957964460665098476780507099083502593378132711130927520335407083403227530260062366103653906888673447928703946639799568892114666579741838770673091194062391758144770643773495392008015826136909720354009800428723485301274098012078226010526176887147804858047460134570370251764469535784177276869650703728690665736467733445847047387999605500124209620360150548612701429732121402843773638948766099201523102436296931585751939160530800842560620360774533451265912035247176983241485916053295469305628931378158360509099741420825400169773877929142154195947228010713933519636067512291589464893440958320638843057211747937886225899173429649571867176699623470163267321560413279422535408208402946293709486880532714020840375026714690902460110159467514062494329890111187207686183534836696552348926914122876397297236045943729181032522261636119384228797096197115302182461596980998877714291954330463787231636861949443962514548854432536348054463741206350050370811891711467173383320327748918306498352315701693058773858932319545617949232444020235120878224082386272494485127204790121207518284363187217797270850327266652503934129091897780591300306387325361351330944424194688097855305696420110600914329535528202341094415250448348986346664780909594975602489462169902086885372345391595357465764251551704291732150616572066198555018925520715831135368084889901330325860464647325736533262325727787308983434458728702543089580911900862285063554158940268652975381127442637864480835913220495433295840165089863900831980246037350486793895397440097188212987247044312455229291359126852164496679741216602056125725701667518902748609482214861969786074088645342638772649070297846095570379010621642754014055178194207634037313789953369802951562206748345349525097477162525052145055144863039327330904706649963543389388816289602707897959868301337191804555935800600908923041572630644995234303231132862844141490850734480529480237005283494332486037439714148403751496058258303992951527121559887659561448389472060485388262707614937192069396261574685754683849223857438996096813636340477204907386849962820292586209198175573664025964013194143441099941595374536849367958809693852856714282797319733500058887311204428765305211000346071025435919372168343657870642754795367254139229470151868272840901615873846274826113865721471646958119920558354410947720456240239905300162138149155960785430461349605560068960361047773149676569061296472688037737169772953286012382403734683539861951138945410198370886228956434550504506876589365772837275091293461566336713901740711346726692787642671109884361228608972481507448314315594310440020988598505853299474656717516675459109090190154427267495329319224684199109494583483294730553826128437589263376251009139172398814294607068464416374302513394276840034337011882475185039141185736633879225881052504691846344536891418357090022032743988925962893471428071746538845793053181594842389566283637224450377427398259074659271664295886137538575872996466113323492408072619874421779270068568831546446342468390366399312783360751539898247754712270839546200731948323030411409191320282948029307005156837595354557794141086129365586480887976312477107326537355905283977241926098675947981208408069392265730563942002777277745199070107136894808860367640774041357825267368030049060941997703261327978182169641003753657926323188322573160579550463451260607967240365629433676548922182894561258782971034908499416780315965888532765636923001039256584629130133371973246715571486885644020628761953908015618738299203508057115359479958727024400028175621206228546643203947947758735547011290266050939960127926515729620426435140511526734020723215323745190880790555253779517226371261732810761476121334347880513838071493374721752673352467044666889562651700921790538113394039928663492273737524557797082148829618052723646726334370923289732420716094629575327110614539062301087581635289713656495752686203814056212567999625239836405486181286896488580529551069545617417455530039084410984171092960328105441047597446397813189706677695085953480312011062480265364723471013450436450232171815049206491961482431815274473207409395933215208748692410238097741770308976150187915439139467254268701953237260856792086506843425652628547495803722257137123966481577184394952607759111476001263627934720887312091377302176291333424707718886047989675890640068139553457609652945045159268012935611839567070521255169753525563764141049060457258220776580064851393365632641341404472531588210958679078065328191112278553205127052170248139063538070409809140043370692273282521923489125631861843794411500529748598099867787135547621465510715836298641691969411869130425224731720648469255405449124498399667598401753204896408910666276735679801699292218466090433587938819739753954630294271968221259302249508083680897377711717631553565185745066560246646921172935340301248513733131262824711510398001227717350204373272017342111597786690540290126833301984144012493504560834564695898435644169302428386616364350771259669972012288215375691574796207357907317478037557410420258931556275843739374579444004615351721221566906191508025313257872561782817546837430706976492808280684076768213464428882289758382988402046572690833039218176362413536937255497991130466460878203478603429510220459637310347603858533772300777271977913789854397937155"
  },
  "reference_neglog2": "158.8714761099527094221349961610945324932972734736565152857949544660608898800622753026273818989181042",
  "relative_l1_correction": {
    "denominator": "6625201781802819984754947952313613929681017652354976269406897887059353635912697645496313152655824380093711752314491224071105106216965476959925954133358550106361738347475423711049838356398449726726951153157048766251571676238403171478418366047392354757629105656741505856770813153972112938108221345830294014577448590336399270433845123403711644441808533860367203540503062095331933039152554616634676778898775683493625487803298741940938779758793256357761201511964014528754556836202646226487775332326257758265081787674078601257722847783589581535800954220149096300310703862273286987621535964524018960521860437471570829009385609433663222281824809816222586688027390784583366588258300153135431501603725767283217478543283837611882197645032348511206200656291119193910344726311455726659005314231830628949507227533140126089049538320077648626492075587934459998919634807791978349096376929696846749151242196058013866346463386308256419505237964080080322767356083944467554027777632973233405605112491456763238081876558046638252421830242161522955021562888084180493944140446688277069086650476259190706446127193755305704767801932469061479727821714040505891582395455952501904574482355640665157765351899079726369061604589892918655079324525357994800173393014094472518551819244336659472753193951838856456693065228113213848006031192193422178041324176178266820600613523019192080570941155759126569863808397333522672058203852805160372189224418244740248198405910779121240119998402793963550233121418579821668974601572594047332821408650459263443871451497071168933665827711899007854597183573715536197048388355890471512200121846900856691642215249682552002973048799963363900456048864319114123903554003849569553612996129319097617262369149230278140201668488810002964562494875367896744295010619894725742448049203564114268916225810179978488358629889876708178235300295180256991279213719012734341786178826228561424423261664391549467465410935492013527131939551602891839593923928915636119646303315878724467428769194704543677932779105213084016893355718178734790853308671890428900672551101821972735233287948620853369574632497615582014773228606227503452066609687434275946576625712126244455702025899551260825951040274051005463017046885556733632530260017156496721228810252540929996121644987202437675991189349122590494410803284928708598653559843289339658425613987137526027063143457124203588354349053107722360137594418926474407699467701242722157834972723545134052201916470941985904703025962404620972369524671612261077239753883847928320946105168972361817934056568163286050921692376192898304299886595942925166808692038927459567075276667930315460388103144971306280762431447242614431664532972982708878144658264595504206477954508346269721270248721925317925035268535619715561201519602573492425466614974140755683731854435335569437972983315770395667424833552542321352384302722191257396613764531020423716647764690328858415652634401821886215533741075344598616045008428463521925835197320436099690948809992736803084316633848167121290145237458772866774212466227962086569274999999760386878468647390039731349883229057002754501776118201277353325720176098324793679723626998505184080025311518109667833512250530319564724203175560586623455964494076321084225967424377532910300918678081112048894432739584480029340351605600724946403449113364217790088184168962923462650940536471219996989332306158300165783920396453866504818891873438325726305624328784430698581694015093042855632783935749923348551138713659934885789025187836695783976644912788393287942912090267268720335529812644828001476133272771767516285717098907172961348132665494462987369310745737054199478907540975069456601515230807911656847477084393995998950423632779804713651625276735288134065178731330522037372328716578463850604291967544875483690889929200490491502454167701824237595361931660785139955461692794682228964531479266783403845218962789963193216519653065681600106465294744901645861914894497456664598466980986752951331250830251031345807985387601600476771456399640154175233492304569103718670924740121278798887699563029374327793309378877785462323743677527518694717325397670967273327007285571457139536596402128855535495664753356640145466315629566278762030069942891560343580287994534193583947494138592202722782366298710749043486077855675418154396043581062371463450434212516108110229918888023337007769604229373609530887781389842704755745664400911243517115668391595008418338074631708054113711655658045405916644568295786263984776616043382233698683991095109937612046816745208843370421759177849754041935814083843903467048173288558167175921058564922692933957430557300029136295740541222897578393506600676301983673920318656237448425560751128492244445403871329126385591852534492427594125848960214128710472471533040249484959490498724619837080854923217419483158203508416409321885379726708386143438412215936690808363104458035006573494213871020020981478674224588918094258562069632966478913633575901535834258389109368608384637528689098701900088446566212065400855291363524168467989137015421910010129298304376955556843142004605356585822987973357640217760378336422164296439170483532282468652992510266836154570675448856156871991473545292066545067551975512798973336697423475471446254743251874190653904495948665489791244989454678886635700095371355747502416213322192790729339964714989268169947045231932397394252767186113867071898560043770069055215106462189952273435148177158282200603196725931479376144427944388267087800066250648347415133295232732725585291046840279075604183528562565941062200431894538028954080841850438976219333156448877010476950242936060397859654416369526235331817922733083497751703363276746032873455426841040584887390818369947273251295517324071478655399977194906986266899438561930476554318544689906847955007218769625591049807769473954306056972329309942097714000657841732777345306560162839484689615951496859732116528466329200619597251921486363345206646822570723696167325146044306169011661181460137846824268561932762613957826611796179362213889607113651425592402062367055917722745391028224921135900179937587983292752955746646198213845315356212948153459462740535776548731301316080318979384651466981298299021331310511732252307153164066513375923111928413715647971148605733888230822600939751124693489102254186721875401292974627095061186961737071759493013223823453396023030463005454925313987856355915646467368303254166245139601458969823710719144672719857577794156289727123162602558358288102334477117087804734293884597634076571427300842696561017375188471830326685585493460203821200948898906234772998203579797284686614058375579969574402223860761679326008030942249046825781473733564653988572613655762369990268643328615230581004407210709629013873885711841841969046832559487004229651223395291078799054251811808841254037876620765034029089989942657308658446384103920933302998787851446289656573816022406575822029257260867366380741988759045006381383578296996371933517067362567522218804205379874142071236810787775770190551674627884331006353108537885616020163139134877249008955022768558757810579462845060903024555106536995021259456478450525570698728396282867348171769754439844780458204766814091792852830506760148534172354898049126904939388925750277701552382354789744665732544292301591047311380780918745674583181074619910705217064237619845440626538230072634816963195477552343769243674594933791380400849945784267118521682727307192983740454138957895197284517003413620670629724423687496803085461655097070319797313419853633478988146342151221953139312610483186070728502854858999815989086734942402710843582011311531333513279682686955872365513598507626981511926967390454881697431593298669701230139653687243779782708718926616047930989839992023434784802320175612229893333693275603552840126014985660576225260062030011678746670824582435883164636062332156429888526283047132692706855260245319486582456423197522281607295226481996378536139609323539526174953340590184621501560862058808230197035287208050870910589762801216093054069029417147766522417005601891275710527860494087184153501199823122038001860717767625835318216168639672912007377646980293521366278569229942732101551315856663632706725923728264595924962226544153130320604864569650683023190640013800956618083428917036796827529016998341504972724553644665123775560433777650906552539622198315898716107321372814705490315641033610007794438518986559097570270677078968655223020492508049863381165476661013510984582271151719692415377932165994469755325247772582025997431547996581038938004565648521343862509565234512795733298707999381122134298814844895694308327369329834422790137096973630796177215808166785410443924720319324048984522472576917194108809820591372055415305745597527586213090723964203865244534761577761378217073479806708831233969947428063978372666016531761348281399056294513556175009557113399425849736585961986973955175215706516849136941568411501416523219839398155711525760339072494385031893341323624524548627216745778306760873847493677565310345225428936286224832476681037320945706739270693925897441332600455788011709285964109345303537025155418245852227732746133511920381046283668302982853922732760134683419149138316109617946285527694738705590121382956222736288544097983380081301790823368347545456286236919904937109767736772553886983941977628000456098446572636423562368753239773608960616712568835899955812053722378971587485880313926935640102677069148248989643472516345295875717488936111479847380322365200579762020074380867835674731286763350458140656153986604389533322487365308529319073285989177300757153947320210451201994281469712150586923002240793952691228402076450287330784892176431927348744752405961844759460842061026444357786507580405887878243910666754111082749128641693213976413986637914493617731975562025975737404066480930840054219038645910392975886717307741897875195822417846407758347103993873883006257123000550791703357814112171265778373153069861962000079492389006860917064926564885074325285873365034211757284936169229525227585675893442421286575438927302231537605066555710954957911296670749451124240250082343207701744949523092106293648894042335417138676911495933054763726510697358438274779826014112935878534578579076053304182832788519015888028563238648722178127371671610595559473983377637753761831356998899103543498068360411013833372489553051103444664864893562288272175255158772288592076846453569225641674800604362386154616097040230693748913048922886104806186472534441987815760115000150028896497330173590407758605365902887453810566216344746710613177389368904314903192096926138297413120816112602569743537156923420235326324310266846881240858296827905179841453511305215957377514485339309066114117948325644987931895976065957405625483858008157028214437034806804852115645842960620443223334933528173864331219261649833335701048200839740310911555710637941060193226547152262675248153201708770534177785846392205515821190585835952258500024825007550790721296495850894320041113319728620183755904608067056638187687486051326850959036499924317317845399141381487165744475517628385348594340489002183171897551407168490695861322181789963342873557005827004115040593510847175147803014702069743177151758246329402603696036279278624130148884955229774254544384946328370200515910331949697923789045694915857880187898428056293015310077699997417800467904320855949505369284492242055453929198179330447313973518176205765174296739416504898447850597870850199305303997056989908594527979728166883598087564041265744674548542375185844393024337996497373141152415512155199576426609106659470608493242074936383198939998142135853892201951697872299602986687158438011766807966155142910600015339576783892611821132751491478479915584544621457842057749336260603521051723581688494450032575711701302916077894800379875963221368031069068667070446056889542265556861032543854158897127070487217213018118370532290549511801241309284893749882931413815817413718521340925637922356804152675419556148621662922185160875963465853376491461023976798013290790429736478604980386186480647656531579814871629977938696539530564581657196408744292619683334401862709881105269588280166422514718227330575869176293852909557374707003905712985910328766357591071814378837154197925009138019466802269820497074435840924809520826198731608122066649311235872770280507067883714374798506175907746725764043156320696649764650621132192586959012876337248856712595345864102278714716918590538633210033543730152147253024292299945695771809325660082966984068086355954667874823297709308057641829114324282351715090776364418986162135942763193624947961444254300298444433202732697697390613130350316838916431831231926313884365252753179151803882344196346532439288487940885935040889909450188796184389530135360866224866502694882914320006971657077219574857282364603694710019115681225815578882125694103080739390692509689438764696991266196559619185738067064529402934781467549724287787442632622563308992208025325314088101989567959995699816210835514735235928114794235803820149959677465865749061104735791992912902574519148208226717110046393779985263349973078214094923921001868151217957447862897141195369679506376556534743455935077620327745362562425210836838486021099831704243197497811784752173145180070653373945599363714232274700760087723585843526874883724838719795172991117396887872004009404113666666982202048860928739097145981061771164685417098324438919202835893505684786183584347612453197178339188875176102511988512807868898476622859259352395446104917530764498309769881673770795664373383045478342018122424217072328886823647693507942687320053907704635975038501683164141575225372383436108194247028114715927622862033645241333518166104384230342467850542516333227508274812952672482278978003440825202970291492009110843617684875331276599586841765411012994698273073275132478334289036093467602756928113319137558927850344235890410837299101244791939937908391207662569972169703936065592670492577964447667135630868025597965124488707566272207420895041580147139269265035103568825139155842681459427528346229423323000285417282757435536771308293222312546605404706354983456774433077720368236782015315028272870215784716239738454916813065534585020314722626955616491160880564305784560338869270136718080103981771857993912493561930701554692317789606822801035582934495352775563553390079172650561158185774884214009710103719203892134679991109375640196511285191488897220502146694104611088554920163304855089597036645102707868114330809566219816649972506369093950413080692712974022438260670240995025270701431179892268588813142761184254775032187565566978318452770433278515103974360249387258839487362229900230784286343231439785468613125246761775723101503225965643903962007319053201717145558571346676541848416616901164082431614594047488214683740875249453025190756258226215884173200658747557380633799222115462918669280684347948884084822261942475445482305540706618234004232231309073577264695650812908262307627239331070620329160798922666846414597046099673442183418096306642333225471133668053987809718928751723248750807670772717165529092538024600995030003655697684296486385475746381272954729908267528070179717789805330046583978684161472457905506473717727121246326107597793363930892258632813729318177783851215935108075686681800756054375199584030450958290126699723231783543452234444054140896580222714367854588001749187887433812265144642497138158944700057945262989109036185213357042093517320839802209942362584774303785485092916932836669994432036903678827979834916732153147981295438596716373028887739564871745248491731510405173271969045367856664993501605726051611368553618733086725042405981778414998738948846363265748254594879630009583118268124611455592599538395091098527363679980759582486667599579769705796370246818760243235507168963294904622588787662370413708078077395786126349929529191905484606275312281092424340364546768393780253873820887985839583884725715025547694558933710378808136129388535728868064929594380114537715434553202760446960815953734217926222203029796706743108911411133652111213902797095777558787555772326680728886056686528601274035747980697639079255385047573695459412676688210471759738685359634498400238677141362095784936693342208068817825563023690485066985059810550185509552041532825973649452474590543555376890667586140680096218427246005397079571378958221222680474941340397770974224249801585560637315295696883756875284140313085815185340090768356380235051705579206694373274774543293263091158023623954934098587514921244680775477155956612818070002431132666705461355713249956967684478791543448292947100299651964494165025103536028989677599662885105304056388324455304617427765725138533643992413668971963141396740569815389488106892182470057629976952572638440782782352418984037640398940113182514074754866321995585653915979334819351607663670301461962268262651640287235622285306090403020017123557178876947712240645202985058504852105966248928141496916430252918679679601594146122300676864751529884115652456881733447983117759866405741892710403366490596592002270373058579151173957033143634732810529087816606371186158095360244473120609185919191701598655025872099063361617565803885332973513989866396114039231931314801708396017030471974470080431706742642131038060902663927557249923093875979297391880759406817789553754516509163244503025716915020783381075807265206889484969813139495608547531523159644696793683444756345667221129646044916876808491678845821981710937381050633532200334732133769529303739373021507452152095149575188510780280814859743090772402515701971063016565350427241897739418197020653654192426126152848215735084641555020131034196319212730181829679663744005931813207313686946425369265535540653757946253497618650375749386880354600225408564437344833187572041099687652841049187467671383574461595894836655038705011183681097196617366170635611820710044599898416069065015797587576511678673053357134261514269640263485401520708487679613016294812862570249148665542591279591113027643926126762231207906366027638997323915525140006037171498643693449284209876073872404640475977343069620242645460380759491015689879530667503576069832756735210315565510548406746922477672398707812198990123583765454564417746560419796073822197795596335317203884562985651854904711963248708424037592541518050106730004053356615669497817881435999880116885078732105639049209662486824433957723246194923464298033107526752902157847140098933634996879876782307477894395560379343249625639786585957471285666950472138818164489918319298914083012539760694256124741082593953680750364318367361370109509598388888506350370935344541328018691574664367148983360039620043461417431407562904058602081545076700526450534381984976810571351336999120214402949086164051119972477916123029628432424807602790446878771666302462024223657377658752732825880102790548288412018033597334637474282822233102385401647299332519488537216459577225785729449408006821654499710603608416081118100810070501592363348564483571056546177043289235560490229706120989870913040322042136781621522976642419368657544537808722927073792243708524245698884053877337326470426272548419075847152166746985748558283728334931352051052514650108677540993521207195145015984964525559909269697387097882902523758059470547683685932300688849405497760805425969907971323928791241124197138553301085277846077861260117062347820727269677013204178283018936958622544146522204038962101708440111838646736709489179515511067800616689262834325208315833424743649938523126205293141570116114485056186410242133012419989915010720932507270448245828811562934946719061455369163248427398836853502807851380784706682913484055104612758229697967214709092798298772884690032977299579261808295923415935639831659687555902838445188708586371410853604912999803670688496007890332081870349695976121785977619224867650346525844502498009162388971682293828307930297488875902518157286450868057825952193910150442958100674628767383218980238079875184121246747781706964622748453955644697544737242217207406511826989548344985985901173279630480830042910602405955623126730905287434982719807248756426669927813786667619111563026254297341357637593322655012311664684953504313732337294519853759145881367819257341057804372216179164127701336008042719855952276364128086265291250231175717125132549566651628584871004305398926224563856337237789534984749822173708106056144358259086079783006261908767638522230836752506896366278553393890028286253026372535206541506342543397832693733166551425409227782342191468300697749660044025874619555929971789489173850929256914244058698728723235772944345874886529680896554519595261623911512580424726197633999218769669416971112111046949580490635384286513793176713395170451544758262708734822901652417590335783719263002252078667917248443507132698846112690835744059963073752758689069569699572334495695777965528552556612448610074541086310032317157838417734749023028857128576650553727973982028657565354345283998213902025745024799628421736389812843648184813011777384589220805051515935893082668063618834036719208553874560668712544630388928375978266262578929722455644357281641837071682436436079973806213381671529450397181758228519517047568904248164350336868710969429007067124620647639342525013185605070532518413863715198060060394167277523156846078846403876843426567507991402654365372481369845896666353765038935859900284317907292198122374718730785009517285565585863957295593361777767800102378602813346219622598322188562187174069859786798756855932457319486481019790223114447835042198936093916881318968779168744313788836079930091126075749713537029146508863871366775488775040218391171565956712171811010870591681371035139042365675567157822048513951110766885206464082763213032960020281921788058115018085908270213896506947219908478519069957735245343590102654426208062700945911891621507842054520798561636556054608926526321543918342564596592056408773351316040555263271614744922284435972641877489479083746319465390571060602874276992850794170244284852723821662331724912850264240373274630339556419313729840306881034298528001977862034313447224750132845710175922724822498788718101670984712968634440000948034629654608066983759902044940534334517155952633120102662252592316077662197930641141274485251181189624897854486481750444603180436615009994682208220057380481804119438854529852333730649615752822583391085000652825799898603608281894165360040573745664347793397524142050259140863034518158458147900429528618508408106079179661677342199991651552798902013722910213660280803451798460619150056700577206172648389671395141745544025186543204509394063663182677859188196624886461527780968127657198554071348938472585968575749617045445622088604732791744054766391795994590405070368882508242067724480427797572340209591188752152562230426249639554074841890437786141481166565525804432157138616177815518454207384456542786272840697690881546785036056581131516740867211132928780457886117830144754080951965720827893266516914092843738280693157178434984664067215485936660120453255522725543163545915392421674493418380380700560368746916690881416348026572589230184647610963798459233774336709992508319218217941021983997130610881087977051160447540808426670566401971574651547478003081060480504218615642186300009000306905811631445267933005327063084353410209863870712082981500768243159170991725071500701823692317668026939443529417564844051611466334727655689887862340096559810181204986365669155662292329381494107081282211145541203255709819502835274135033736659276239402795647907328484167742830687952400898383723841525958803431278621128656398890937300554488475482068291070360940363641069565953713890750284179353488394837169195042785745152960912068032898439176122933850977619452515282910475181314899523312922809642827876093800698973633018042467478807021646219087407101244853640469361766585928304971620883756025040002445342273402484748684073669854706043718347628177265042128732730332903251511065244572790472419182182931570825200540619757109303470562274713165600550815336502908909852663533612329188350317798109462425197376874913871373918425361770136937053162234611927196596013832903589521048079570472928733708044889798897952874458984049447617723366656913611352764514888666223101742293022909250729383018712263154828319515064028158810447619627645518378479649292729551167239903226938299084615288883507219682795078356744725985484669974803051925489958664314335071187147091540775886797259957111759956004416985002448749491398213355087771562446185141295336875118452398578465399059630802359370955222224787262826018152522261201057753884616210429980106052390763747190939939944861115721920119218335005764835413849743514215859939274012991539551731790517921764250687145205597125353538551165563057607870228023770751137623680730888977072874151554020934424427439047930417026173022040459204245899766223267426815273522245431522577830857296295446209609438960096523339923198187387343139557256582967859612481554575538518554741280836379918830541036112041957213949261099474309360771924765877957679097901074209824237801252585939059060115354989174131115414265089672504544054462783629453168743282681706537984959195663658868290289514276494861003474716275102768902001649991744633956980297605872089156242027322354262435370794469327658937735249038066009340921961180866815519240321559763787757663751370966769887711493057168804989037072481863136755295859075280351478658101225576262943536035726847698683600682806837560024108172227214709275636178776224987755305498742495593635658540864742207546496575378187001815494190188928426301500872852970807556154458410438684909741943069114925862718777359456567398764980498111391767225921039892505492075680006242002151996198854351798969723912727816553439078792059732462545264235698477683318893583157633045731763518603958429371708023941000782825515285846341210476953347473851777563069065285582891703014852242854985767632353844223662222135931995255060315818665332662506281537327043140051090670944693981578375122813319201854627858947207005843813239968252602778434340361241556172344266751843654023802065339304231802832683923210269236152101011800032829396638307385331724653071287883896259212693590608435478682036853172975229467694277282552915366772473020054434981031601192618805390403576752022686099496315824851056129892787840026607229910613391617723433940698352725250274666832827922305450839065252501076332942349103602439829775152940151156345918663738457249040598098711586904161939604600729463754807429682753875660580780561314516740527323817859905040904967004868864544152099246987688600083101995571353667569041468901014850088217424395113852331951374127484540476355470156471963316480180431997701005202760805229533880665265294005349883266013449546275519661236053484657932690990471523395997305516880672172004288692810013464620179312573294206872593102133974245939547549707678445586533326588963064636098052031754982851312883790251291046453477129023337621254667723337985803874160664522931618155243220087872301566810636624274490028476997549025537357623416018230633877342730974137285057992290002155579342022470967764028812855747500608002776017527942160853671725181969306391300176353748878228445897163155611135204702858713678336769234488606859209359830816317311422987493485867635645918617101974829709402496013709341282724575872316163425336372159839340872661412855023151687989803115796781250760618474920725404809470520347155641787599763418811565045552166178673080413070045347369678137880215394550216288854382617876112031332853071295826258831889685229113898784889543660778586282737669178748632064190743743377731027468226267755328306015129047583496000988216359920164891485099625990100723708352520012890467034261547329870718584331915150164304035725826242793115606902783572500244133475695894638501443181508760760186298599823446026054669759673969404154215927852721275572673510392302638095512435347487803852013913939357199487751172575435510312201146895520883129211211463587944482262990270553743690616237746475781665032753252440711733413552235702180436766513193871976960000561555963608342637709486312047979970997650890459260978658877092858551944787720088577826995012932604510341070925055971060578137467233629374674293267720714281839641680106501149445351781436420453886743037956833559341276050910781273704157980225634127329862846696583070879432229032710018665710655047636209086659758641083123728704190359069204051654909301339491919824736329488987863659301858590877135661854255054261385017475204163020143523992793473093637036095146280249111705350326606003476507411311469652111880836616718873224646937212740642379564468716821712727189270270646929395658640790971806828199025829190760432051187264781336096307266223078944456661067314356585817552271888125357023910242735948713007280546961453377217160195769752728290514687133846421725672196047846699864382722032675184849615097709316193865572961454215435013664106179485884431181683170865700303953931840370312789622382358773247956636318476756063281933362704854574083164444843590123995509823360752918949691305082159278723003935560658537435803474420628957122019151275551144450080595657660705021384489885223554913207208754973917583147030639442272902847567260410915542492757084482299997660416689933740110814647011602873446854643503489542619883754315028600341744788618174536813793830123440452261519010055036626252351721297945537269494784780381289073961799425713984430465691355505687522593547263130146707818361450803624028159834553498570783478496082735992547086664352432254050720670117480949205366755636834466888828682538449981371062668163581182642000069945343654481661724648389426116657843129561973229774915644292076172161827718722385438958588753820245176156773306623899924644121690023009213172024423115034465865989897256392389129706005431490019655536648290890698730282247236845432734044512303654883240918588189599253843967245295858152176417960593322183051726901327400396183958266750007923541419950599254866384152546519618746917948521513837133805444931390284968455867079078730958651170839902568303215575577799194577246364791827487724878446730898145780485248774029136738416189087487154225048098410525860406274897690919626094576649694997925703265949016177546086664374110652902126158181642982446998962327937576817860048980281233508250700145017873321758651982636490059817719007942753029921646325860979894103964137544895566326737362930402557143890423039904937258017394288431896016754882741377971688792354229972503874567154026144998056069668687084101762854899865581411336104568570436607990699979045078224339222702318866658889846053672370653873115401670513097996458339550258141015663957540433903482257003403222863053995452478012865448349206807306571437582310181240544694069090915907387054349074483366476737172938694168935610968807296828497460978273028525668783224918493301180222663112672405799276446775167891646325675072203747411474590001243559207094081220800178743364996254497925325989145838600755987747257399196829513322827732256338951456813294625943285036651651006839744225396337192498933462112442004121722368574968660695877226571994637466081382944652660355714732604250810781372240126146329933705203340615939435152504519967267191444983641574919271448435711863553982032846998316273225116355750883719675658677345064035205350068622591737247930898930947855474559076091113449163300685716256769016873178368111178855083618213568443710262968517971474932309843306054735472963065388058470159319695976471613500002915108916905404247498760385203859524533538509900848895890703786806012583152921023302863315625222420723764420427246911315950392930300512269763696561702867097783853107721669718720954659390976877482055599877729580980576488368626705933571616375420648395604509782768206773729651544718064377664340733515541258797541490997811909226146362904435369311513315656158426241321477427831062936608843128063209973089183049190905817953975896652194668473428782752407101540221840907552427571222004372183306605335827291311026809153043698216262478256603173945474962285705129522666321411981012441990993824990060237607868222737338809142799267092106608488595156171591819917144320534588838466591148099407788604173731116345419469700691562932165813892422786689636911119770944637432744112814401899171358034425744408762063706477044475203633728261730905696186566018227622749762943980116375771104542089218668112609378229951048352711171723916142258530005428244691472188232263297614453062024250382448412146510260821246325266459766253333989724303243959860616269771818669080738055263387929955147085516712949788048967087206723143517791010761936192593575413056357639143096116216570765811269723067525915076821421492614454498511090624657990417152049015620832629780804482990525099987790868626310922628756585149305164530121703492255942849511669280703510680128296395197925147056390438160927249765435412420578090240286584354289642881834051914967206974186263797852759297623894781214974517879685883124229690525252326824081048266881624933131754923392204900616033604295456161548859997096879096097214151445477476428182092434472710564630173261455630164507367792836136663857780446869136883292834962915053926342609923238058219938946857339808925486282530907986971130592675845581927891931741232517435581304719067994663393893404842240729109382837652830088796148640928525878864298555036642174892934661376308413010264748437866666125774801026302562157489643296662352507643056532921085929518988643586804214205460965152143530703172935026364137292720455129404993537571236660624860478085990979473382366109583494980145978935928365720815779976387489823691402347824494220040778285049266991279411251474131771867855240077934274146370498923461585546228552511209507267831557719960167785685352688845879759819315737822970240089784472571117373885238106118554440784299608946184972327623790274329112355046601148677763525265097793816528895586252741915366172167414444574148400107095516414717312661617989809332390437699217181663333481833340140147764257968523961218018718449303450673353249646865380294742561035971505171671205460711423235626880486831814539869786295974352383649273195090001943939496582687371023388147492360837977392702410982853048152576800289163069968486015340215733533859892195872525162118938636892796085071681001147469750363841457791802895698449525824694811988256152270927868639569517172960620717145339673789185404743159192013910993781867401803287694242879363209635459920240184197504286500438146636746604035957971295430476523845346021645389192445248494697161851697752696088055378840806226305146810256536019427179694538763733090103763612025888936010913379269410571024636447602263664405353914296086175042748128343315199348828335822102724063105469068067473425641274780277692982296854811451139432272002631011962296088304372468749917417493049588138476968171727968060270411280250484855222824632775877842869187099626689671385005403073793051166513742998869392693887464837272409914426732483845100370643277277867337024584230061093732720028115975981857111393798781371203283144710539332563156371405640165783758152990798443880438973013680502143967272821910877425351759207456009098946921739345830158744450871445737149994143133099562358767562269943680583922149061881380585134055291801132930220709537257654951791842828777347528744869602729291008759680452467114251451339689236365442622288319779536942240119073986019925391608593220021904880072696262506124279921023977359449527699752134185629465003589601138132858413790568632907536203828122898729339408727957246140493345163674120397967906056887984877073839925931220657618287775123759823960722444344910964765905430031431560353129526888663657061477718127782764398165526935811982110181549874461746969265268940022705041133032680185518760750309584586881248945061543824126840600593190006839238476718727518712400607704342956690758093434628456631944230560569777861412388178350670473548012082591875948796596528688717670595744011081413358476788771726112147785259589488454073685349948762974546197537442209288850109748965510001361901113438833917069368741424463519875202143765722044982563380489898749735454417560326557696751446204855250599061548707083993993874864273787546876975448461932501225460738172323399527227680473906760547646564275610371364837845860627901426350353508690315854616059835616651802078777030882807610906023689701910659566002887728079135451746368462060630998276266892999100913164348371952458254170023692035318696284177946628845699066672866248831559574234575629234335209543140330619519499925072797974847164957548519803823672100441845903691090536258424787131568091832990297907970162046251786339125216255537706675688189793753710582930923077081075449573453385301008133169755128301127389152816081561047613086186520563153738329929212761808727294269459950556053321747285763084590245233731818828293017104245321883327622071360718397168456073897840794299117759555088502726495989887201121676306290776893317639808023299828905426556029545541923638081464318492424057275582004949336005471372344532572033974311537146699070573688240703720807807461142876028419964041965694284878710467646107028385236781928000217587775810616044579831108078979588977142804654200196823901739778968610805176052081289017408164671929043130767674773761306916940179135736711116024921866250075353036444117509760406560780131045777476257908493569152833884482187195794461254353183919699790143637808513409515290132783062042533760591692842751909726751734815735294885186130304292162354263199944438069362640990865404356836449001842497185478746161378541156968539966700119994564849716398859159110115656489981664150507399082839349612353480966801618278686063493916909608053523925900784537444312865842717118809078816036325050493878777576033051397313921571064622826789152858184149047564460854607394531548563758971303739964429374315855669833045518341533907433065273538795936460398663112101489706125107828646552907550208198496681946810365147635088667580005287471363225622650704611338987887568010878816970843376970237268500941262954541237217668216404636974516527833580135884570589092773363734951625775436248896050156975022549803901432298234841600862178902681306572482333305294702404716237945114499547869530033682662418778064136006530018248325778996854482430160477510027527257663425002781589547281176660354220399219525191898989584905861643298197309563693949911915664963886250857245582773249779788317940874422148404259299671432204656995135289433042236579342725223772023601001136834081043737326846454055997063557131854389561157669158023726825300729038400482716286134582797235787637952947088173900789828894213987506028255879938120379966056160604020395889228172299751806772410035961632589639635009607858328016261689251947233146784784050074704324807240625803388873686484596369717107682702374478985573325906113800390274473925925298163772984669572320346717470241203362104838505617456597309970622939451796251610156564544589563516398719816571138987707305587697693451045262099865633886743083179891406157471772085335442952969375784626671304854243039661648297530917643253582206864537018556656568844389567943349991795577113178923507598085319942053653072507584106208848161086245790621672398730991209777162265399968778988206447325196632602974460498614643917792211824924948768211094843266335855724476350991493338196878056570503176515192455798068372643714150927725813498485846901747906935923030186171206114852095616164840753139461770351030754451341891533733844890643967174453462531065052908773085267755235747148240359580037197382323070260562301597485114298711331414035795491457139981790064964131342785851263774335053121254080998484890394009064477096767210256176757394897657623708158995501062608846022314588223293400414168525179653998138678371542145694531778406224654004350313875430239443542646425031144243160219636478726148905154466642215814520935371394889362063550047472181174870279177502365330927972847693649960301620829146901674173381075273518888641759940586495765041155935061795459799782089395739904689029055343304811251050121545813789091149287053502718611841587971045404265009954169938657526641403683731610385601280403766401806043331640176392366868186632498409038784179453026634124483036817741800352061955806610797495291755824467802035314051215015808250249908574572902147423054917000383277117605108288896308698334157827580739013161493076020156671895916158597794619018698599358857855268730993328792919472223460076982815277288034632536370023503816678430145841357903258381951135660420476899414149996655775354968940683580028763690979142712785372094764448927049316433063208169709990396592480751699874279576645061066377634348393429939761202604853915851467494992493198210859174231524356116680878481085447738072075038422343513573359289286231957376637527400738999139875915644343277788431288972419957034931155265779753888226137735676036531356767119030087760223333245398343790017508490344442381652304177132013625760698772765272579815120870583043549588893868210484967588152959341722936196824494983216454048142853507312806392591082223387902536046568099255931821883218735716312891622388298630438885040605705820624648153840111609646885220549348538493641329754747384118253391845293923762788962917445773639949048874140254565283743183476664520531371679815372766724877399121633085315095562835778049971667453780992732429405417862371547974908578627696793586859400190414088506073986687249529702585997792264365282805225551448328593932021917371242220801111542089731003032920655868508640135605503265607402138543010165998104997091410991847841554114327627352686446492732107499124259368749250723373120213186007492539676971693587069243193755821755509929558421339451382784531902436530689364595236502289761938000679691993171410779934353070735964583418682174947920173253999204851659674473186062445728170312920948236911933015598535514253145717857974635760534169387437177758248068514783377130821216872256755826577902544416113709166904068443799446140219250854797060226207281334940588225681407085284851792907130450279041629891855940594237422539068632629204080250720234511744251548129210564926398164400941800407876847753521145634394651775235705217591581653427041450663000569884373520400075502797488391189813149045141701494771577061038775852899364297453989563347401210306994851840073944748732098837457090089092484948420714765237391790010767180327806679405414535432378633086983520247701290290863643587565300412881670963779633387867595744832807852224465834352255920241904124126258259248850786946822523064585296977940144994678669272604249046918769306265703746051835626826263162531715488886683544276652879902095541538281061622131837900765666441344333133770938150107703167931030288328492933093320045910880253550609216648388423766313610963959783731783560226142374897444942767685856348409057359067763664656956853890593997773688220757620616395076903550317323194147015993605896786134438486006472153052218303176360471333770571866123883137864749598280029912054174705095707442934660113908649289257961575769025672604572740509120518292817126411728102790996793598665875519885268897824483607247902744970496958684043953707565390647835636342484918698134941382365356185585894942859701587524802829635695705292996801034018249622982758873377621210777111526283228746075653549441431030889425931704899281416533979637163370326015858243753588464780001946336678993697665219475448840535389891112356623994629778710515997512383377931946583966658076948664017945913600021427968637453603458764611131593598954052808453963807295599341072259951513572785846210011331857465993935791604553991056430882796579205664937724882928165525933116554461686094594523273428469841615647546586607686775799310490299224832493647432338179176379171877883024764042559903360358480067450347680021724964351316172601960323195441768593721228676635756576132642567887750728249757813498217721934896172930184045582898159535097478614718975290584991261147922000778499437326641304807761955699413665215660882440041921605526680991923027146847212328329062133958865567279723435224253377177998217852927819189620722622929070707994956349417761883011705371578234594633305735476664257036740061675370198351058109256521775489435369156183411461671348421462646012682123203577271332739629650702946205717995600847709307682130108850278866494301317219465466133440820967802555488039465353116672667910625646258266080132830734463467445872223841168590785038648316007569832619368355150912367638125198606424434704084935975013973953287826503770787965877376924829040900166768560745744975505990824541160114268038935761777863375444165604212256360563859453413210169320295466734023469367379167584462071861278177733148898052957046001107147768421331474268860569358575564600173336859427553352009994064241102029042143049015803925652735864560281639560827650185229156969763889784675059981070954146193261085691244894299575610161956099039435028685679569952648389863557941757952655007009124788940589151160736702564798190906150870496613545167585163752787894679967357048905599654377374271459678654925118253904064876189002575618658333426179365481689699632393194336536862039770759975229146223402255161095564681805098338395034485224885650048075818000529925369240866002730430224070521968070540914607291879336579781441865396198213566720994110785754529952958235989153763936831907581584557217159074789104570184142582790971484164575784817657205006239966160298452045992233692615556163327014808613574328619517917822403196576795230058241207850478210988357718992800170838950306074190681334152542566785811581753967553140885652745818819036482285706951250907356357080826668268499653247170206321438645991042816516142762788552021406735695912440867166595451344633476952027758044900432439863969169845283575478239714657255236801239450071858383436756039240719389552357441551304326759220857070939333442392294239363353922785508608453232856012842475531502061493248431577845073546746192680336982394872194819911011845778014328101179239697959383142303601592313820867223562409098660632341504332381686984182252828213041654506903156489248068865809346527171886124624129754021554920530412778509706347058895120899176478539726826878289067861139906055085034581782598619160386923078635484159234055451429082181471631848790288226975137781197359428186130094677080769356743483043831700060140483794099567534603420459489976482986856782809925749104851171302266940787881946309901767388728750839607721006494417060693747322802200976314515057517201064488575087988023710066449522033907702405708494704762259460066099386227345591118695616050486468052426777150200310662231036104970041181635018683188580946337429038600723173426399443686953427313633301006274629883930994801553382933864611935661541224646808403012563257404091508378586481140967369081221084507522800512287747194082571800122039216476818703524172955378294167531664074792734118045807515035945835780582919949752698647131419665643556071631121388192969541050260180973320304495573079505620745092595371414614283903008495255530440284001867412151620593290620985234078535754793126529700754589840526242772323545133815816707945935978525646031178163756430810115544341315408203523246956808967185084776120388523553615604831015781168129331241071191288804342155675344075760938966636033281421275534456902949798595337423598060109059544375409248493047003301289961746954955273964976474783962311939097585373590679964928272975819080686095098192252124114192290571956576995716686449916746217033132705909600870254031577318497800441701177676601788727172950588560307092049668345771561142087753120824430946759184590366202299729850782611373621656436750609032491556724643969046984691736676731600856466188478722563556770254977213785541850384196869341908778656201267544914701333800940104103178707165762311254832865430049205961492376924850842684275298756617217737089938863400358613486566231668550310149138145767194083784293471356755446139727371525836104799997362135387183836953338284588416120413043709229697975880055297435254063887568931911733665594178031542348804468281029091691258608245979647156842948820813534424542878346336866750410120859728705309366840325775233588223066816268765091408833715553804649298354258282005346179745517237030895937332573366534239197412966309700797236957036532944046249576134393231393338047171084019867915144246849960882871427825427859606456857494853639484320145042409102279155144114138879937495171934615097318844861414607522985537635020710049745151610691490185184094722182272142021187101777616144427749606410670568337516387005854664555034134939712335035739739333344736013408831869007487127853830679695712783892943880627099066012734919102908404352791785254737665039603807409829255020694823089729763459726339603310237259334662946788025728762579644043663453467109564784348743347035573281512763181719101895606463710198314578163862277826927207370590120302846565836131446072937282649513210655299522378154502478146520432458234846798044828617388047265248138190352146283898072591156693377786428037912262699595047343717424743681931142935457799573337421104847338208790950636200987995738622960951342819938388833588558289651490416419091271130658004465488706865273960372784515651217236841491143496083990630604679219150457772218420035140667576391469107921784690025281491901208945710990356449904934274544860470207291802308599812711193934089249317375569445519882369397433004073810363529855725356936271191366529970279399395817148452331554263357161223345474467741849609904178209530910649184982388373743793510250147193551813386878475509571644421680378590920507877756384648276374826652047720010396233160394955122025602301226792902297537879215271994690317337791571908385796506914228242056814488487082123826647413002501182670681056159200258399921471552139136227980130061119684800028545108531539941733027014980768869201337120447375801664078601557537388860980144744977735529812550980729312012764460085826659653337896916976823275781019021214875112327063080741538410335707864128960017560539270855957723248967089175977482072236780588069600165274585552454768225514421962699845894988230252501552814009351250748927126511969864481682938671413472779962773297004814464702492399821804670212398642460810653538653255267688967975755742459731235270526482933545111917348328420306037161540827197295523742686737080381458656483213617090582214253844414367122146445204858637633419276253226255732015983590391631856206157249960494926731886861913059622388877332968491622016154477925590272550541352524734081134329190789022588363040576842094210752611778890403696780004089074399946528350591220539098219082460436179352465021920593032210637591909089299280036656270758687024888465491314990703763723677767291538612858984564747280553716129388756078378876355188081859072589707192897213749929665540852521041485133962643531693909533069285593742677754467382934674362229459643001705263520525113417128818678532993583626849265161102607080317301311765387669583064392012662965021925320943772511516475099463935026295424873041866202658104131744816111589166167560437045506925964591390176573809383473594440170434015387832843608012759899213884445887988779250508067758675291631436848110414727952453046350053696981097370283690641148445100983405324773305553705222972944523828394532202594189931071165077251879910456489682565329023088422750505974411407599398414624259275675433556855341146249953626440634826267669215910209008490612973498534213005503365705887547519047313964222338304719337135797539681196672911129617967718916835760863986222394888562710470106749462263971603387264758924815115179704723668294901538825923465766907843509302514562511924789943177257906685367164115028346958563350855638466575126276293083870729584498351385845715793221969743365544123871489917605435508471562495697666299886631113175862521691281744076020608954475239050960578426553768330039211809693940432524293515392987609324477404107555111921224147079714134100863759007427905426119697781202722835430255564327270006248573272921513681288540272333507206523170899716886401762894557033936693263438556695926416159203641849564508568134164310817046219317018337212285359342825621853141807242179315687936546719882990290964935809892543805456452762757519507307872584146595952403542440869043028571372565378703945745146749005997431024341776663166052991373275712823538953014573847737097321468694776465607188237059400320669767191313296850124839974872279528948958112699179420798206206897755612209801965101454782088076749343656901789635827628231238959550670882315183955763586462020993558864835934416749158811770271708672605297572552751051499652302903346243967234297521784390412861902998899404760473359902300421968251187140307748146290863183903976001712695811838957703239596739174732976151877766916143429952652707933476521109454368663074984339304282120018809266978498852986312966997615227437478668967494669367663905564222197858132954239473499612228904140282597546596922026368411670841222959345126917618790024592218168247476580129441995611342536520470037623271563760368237559123232447242627501516580079226188649669548965834523859129096448898280031363271231605896046724299610144303900079456169957974677698784356126657425542938312812507073503069393798867151579173500973327991427057339143264097479239497840236091845352307590058727960746903950144636966642181677422343289431056941982751893206205071125427152905702312426594659140485831297276851229977728112331521637873645595299786193188294424564711882656804616683458276764521335634471655170276089946658546121795790033774798574570634375264287629639673584675915458430009695718778728239499340824708047007337979761257411356171417888813120554190560757728299645052632852165013416873612847067192296843034912891170853428263539560645140559595572436532055493553525474665951223906729677224462227689316286700231092014691606472438696867425589079093483313381474534569875716265600232263700847699756594529155552495377391818441798177346638303108601009085331555129292405945608684994739129611821468167318810416945876362800111651391593389068698913962438775891387236301882096779064840263716400617452511929724553253201391456730655837855226487434038722653900527339967067338284035005499151978118538862866006112898346523531217047731829249239895402824361406708238919294832697106550662594184144864310501435381459505462225660410791919214746413320921951173957582187515898533643483196151933866881309389640603625144457125033683317920787489558962730607358803534982307676391019447265554486031833624930840522149662684064753828661372906386565806031130423326442044472839952342939277979021730553412514818881466084509350472374913620348277334664426813953933974925650737879920590078697777315728908347001626294566504267627110513510012779240553247058371934053125734847257161912729256106706454155863227290432353813066952870262542872830824338752851576689416864190077171479801656913363246744067035386819914875656909797056940978666484956592599093479356327785756226393360979924930031590158583835648725387761409191769356303667227342109128338329701070327992936644666485663148640438594940549382198858597555158819380293858850730829084069217139373546974258799666695297048190195229105952036681517705943134984775712874133758253638172613022144637729133139403375161966848449754122633931887279649194014267714086823152127293522514083202661534146001291788309507702648980193252592435620705825585167138712472597496043753780636168000939850194193075707007091104610335218722889856811893735695862098084635033114160045010255170366411523159434847158544671464227506296847641423594746693307044821385295721539345502189812230883843869557179360575093460500492102972449614369172787260338430799897452613081734041528116455015085003984828018028500390349087931869809906628720703614506711633763605347095161328896680024558236074945339516428194846474786526277607722783457722376771304339475899904589359014035403628147932815726536625196763879810962701071265821544400968409549150338643440198334018652057109784422899691436506562677346954923104654473660381939080321377444077925480550646095966517195448529181327608384990715561648261250793594921576731670908409316823899339772773679038306597791433359046355926799527171807772664285927463200968970084428025027973751687896442622834262393080188664674822225079319508096269026062253462234153995066275397456410522295835465388543753509289166381655800096593862763321383391244720103102555437312448700555492085583776510007766706776311297652450606469769226364829790218645439211425845686544300350450914316775429625518543572465184359946116479779453196463249587389604819650747850963763759216527622186095707930620123560710559753468357499340011273963436651495321435324322176976790133203504297506090674683915153968855768847503725918161822719522521644948960727590886036676638512341608123538625863373399737895440206921526797559085539943366381071824612568831983286862530274470855303041314568976987953849177821839561227134796384394690284753338287145277342723188030918640137728795374632679633923874830057574934137175238839150999874125312249389633785823305513880501767727239231843636623362336777800213895046272215619955632110599833853589092979461382481371840129822824562181041252337632825282967597259692440641497619746617028023917695657513184745841418385336737304187409855144438986699779204182576655503495679969749442738778006529663405937753346721918349367034801018774207040540703445856134889689587622078313052718500186147343671876631084312072579754734773204808834805115788557594483262914960964487535371465252646600387616880053965313275530288224582042137610329548693084351375886989973122220109005954360556178038213384952828513316251490691162928232771202203455155433546095969499046840420191536827275363393329713426387088082498222391523330288631952419363355271501721635661575265252341470370014092345462394060362412172325999164528750522863438447778885476780437701023804482314882712907602919218431649321700494639680837249971597919727278116619951011925764335885459315106877058249966900890267397829210510279388524495305646135329119444026424607135160368887947906219781144711516079058280454640508004376198783784020664190529013049975748006772130656676790926390336424236993483990284205658124418592156249157456109181100006109521276437517770664563342854687121737933136687536017322734192874855630939450438922218889754040917423398643647843302706008358062725646342280042908382169406606523130116239481194631798695527059801056454085614700261856842564707183835731466693678318473134142273761202310406735506974231032890936087705371555559299447724282224799075503174642766593835017889812303973363878392239202563865380800693430237947904419378218993245373547864311652057845642751352900233382444778635482874756935023328779545491408029007554420289126060433759684111271625861168082797793005404770081800222749339287637157796969404766872077902098387114658154870994644926436969663820501628390131336208616120412797677966748030638670841899389698171263654044707440324068563710036994153654009551136273930912879703890805175450161767254212018514675914802010580672544189916062198572308841346949498109040274185770535387887830748563968603346936301056126355081536568671294179703121578323795023425330038284281052530880559292130976279459848561948160032998622758282271263208115298661887030704961099967312501599067689324020061926652619980824947317968628111811883850655177089266842648508808133430595200396849623545791048176337085919452647666526473994115336957681628393437907352151408271374684553913200055851430082325119694395849192475886839476732665962729043696492072755705012139674629175265727660202235624483378329614345709463355436608706627231248215865557180217095338092543627060539949841860099367012067356129328068946805535805962272650470270178792783037861191959608426648088675746432024068281415484275537019094163306956830423080272752098755387760618756504533223440447816995087545770346745678432562572765692952522900932370454118258679813757821234837419882268982701627562269999039351302654056888873725018035561710723237298851797814523869646745081032903471053379002364418052448479867687352293419375340153386766644434765541827895199804112301883221804679255090047594160096279929723731203372431673514616183316958554720647370120049547336666043188306335570974247115280051618049041998641129665857742785131611810927888709050182276164313415431874302625995512925663203400058703778081172721289710231629241961379761087983021125887566607854246227631476501002006297679693652686520384707279349034774320923045324949132376207045966243670174804246642242486851001469422390074300807532196806353863675875285158029698439179319568842267639251694408399726012378884708577201350311622357021557343677546416990239168123860983611390558876565045440387765296747960602423009735935212493410000070835950774803805428047723458393815447065845532492331099700500623099981594415280788297679617196329273717578747344142565816981701860075145956532414335221064322119846284866295230324395423444664050935586938688660881532205231128651658286994681684261663889956514004380410868136896976587637649129823013910196451004701230946943197858633482934896663302350467299692029428190830052293757420078317351795963605786837418882639996975468683200658026933437895182300539989859410260434828870330679373937651284217093404221668453405267825778660498195601777643487949513156333696552410937056295484144178091350793819526312336326492493734554084221467027614048852788349257218552979947443941134883265121262300456668820391274016212714381623019921008212063091618200887569606171248716005596983299494418854708297339791816881190266788853611549069776452203539183552048730152771508526282399039827472172366906548209461100953193461905423824521907087857305694374322105629112843917980113914416158714741293661520059386093084171489045392477564181251246474029967963304701179626631107414566494892780962983265678921100548377912522907096654347025973502949319391130080971429035093373824506033554810564955597052664231997608556724138673272247522290229798851034291848772571451978145800883842628376191467291308549657756886766624840452640727213889675625662574634350478716831826233263282539224101364242644004862555079203743405339325261371928921990357596095637478931465327704522719173971426840665464588973525731252631007344548039947100519804972204866788436200223547692488239329804092134218120563324870744627062332645570178946839573325902754930202475591031319200387264598632599812786644926891529854480495431331881157909561131724339722606815610569116483871328635383586915016352312882260893970998650214424506522203431995108629392580605706274314930496168503867946701814902263284550569164990375419667297836447501347644684064539302119690411351735187498101352957685199338423990552356261581421783335746747948475267336608693417437000165614566034822131501581459281407337019366089523186318984822858015261144223607302692231425012520244202478650107213406458060520595170380612797014495534240641919741368100345093065552588883243840866447778936413800878744975266122600677562101942886637896879150089878390930450515784805883471719501516196823168004748761115547241360641777848876267511153743399703813008686709254151407673422909133913527316394290087166284425421127961875135316880618289963691795601757591659659877885075703414834866748753413555166916610779561369526430581507657787586483143195032050954965507945836427841137374719196972229492694846226017312771229322279998271022092682841242750431132693196392872930499442303472657910528755179248410888224990241268065612278674433310062313698181602956103940629198150466832544415272838312111278765234139699945050176969687551073415665537598491369922839213113110151216294829303076648033154209803423969790879658928152048655296659361374124434760204180681100855732839288172877571004579373911714564251886970994757619296272616241938140393038318669699754843234328233675385284232331268953379251205591181711029976347978036076407693207340680607639768075746685672078362479822608221725012928932379456715877337053199333340378019052103443489232422441898647478809311061166586254171636575817745209410854337084656740366441397913181531867019497780257002310995093217501198095196699587812082801785564922116000290128158533615500209764816823005577495334941085465615751888362807733952246463751108731063821457206090613706728890238778779859106057180289216039207606967795659709425728488750493950436906176325525304241969348258356147074059115140324490740103304263186745476597219238941611240461735671944729417392790820457811052873584617447284875518655993041848141640789677211564311844462926238101040355141088637794653111377741281549736883149202829789390351716190810365637967368350616856132535454709911890493858044710319753567691778478779178499659041902297401316813509452904160790380253161506876118207014807038701513735561827916265524333006329163339198496911417966257678437456450092894202438276135636369705524337588052827397509123623173599606710191381105693216634441984375785565786453720944739922234479704513089696910146997007816962754939423416994743845655868038148639341928987260928141357315193498978008741350338769287310139451214084251114982595084649984104950304517009271273726710613267248066701160666440443764869681585285013072921618693304590883499962557162717136707978512683836729396849667897578764998829731787303037965998739691860073840223813581492684871296948667678724681666503396586067572293660094543890156617627823211230079040066812661674817467530723977600732688344465550993141287452778758010258328001002613545874912185289515273540645898766579132399976537418861620923963282330481032411487006926180505238411590311360838272663610012877829384729962732031378317531318391948929337400071918134259531431612370119405380397699565833450666047082089248009086950472565493963685089838457341797563704077083292520252567937139728092104647817557089176743596603887700767053974625786749125848096630291287554862196700647200821784686324278996958424944978622512771558622600275189034009380342542693599236854339589962664826867988588831121721589992742908394354935010405379125446211113661286663074324998478294295842727825071650600243970015513215558181375504360818180525315163918098264625683884491447527286834138158348435459741368419729744762791133984504890196713029033208862152495475151612103922943494452254268767786314491708175063326837488019292565277984498633396562572989221940565416959002060639462868605317847156720471306289778407881077003773348258191618257920321131667597338900891790539147062012454108198797368714813196467212252372429988464829083714175821816996303018515655805166828298327270874808768510176476603950633932527969678272185221045894074087638612479780267511860331631130844094045886382293116275779200049932330278151215467651563822312758997901324485426708344921550791079648020400543155997045050655761542465242585336945017456271800878728601723073182472726872902269972994784381276754481870152094340937647714912798012972144576706997492956446822996776869434008834407127106456440396510963341580940494304048457726974081395218280878132902517885789354310987842894165658788817956379643425934938370662307562295001694602684006897624079873471426363296740492473474614040770631198439145893393887902230064837048679470868711528918555522255898489331709373544585499192436225817621154829025282062343544211791109157505634710128205563652597647828390242460152428039088464654521861895893484147723482023267216598754959605408426968234217621309319612366858363383275448072507551966320804844163617510581037609720669795414458475162403476801650245770936915574177500517111145069660221872153752482116495138526992016000687039963682376345446566125468722866708843086675435472132558716577667832100017197461460808895832968521472448347817279007348591011706498428959609968505354695500607591901671993541444163035537149413674134124023246107718213509855358161799673437134501171709639988403852381651255293214287808551296456506013843191568854800344614408329855320981213196888740384007673784927112009031559073421486983127096976582006010834843067772005525483828688281919391691208451057796177893092312711264529391415015110404553899370336469785192192626950535419659779252988997533353938241525110522046095381435336297492388573320463167131894770473552817077952140485841227320045082680206135634697552947148478419519859569279539590537140093725920469429375013742298118003134492989643565579966067839826025030391438578528508692535140024775079793596327187501881565101799092458626696542393581616623506848127440155647713949389773458331206598790096853695334664683998286701576230532001945488456806532499267348469756644745872302577143181266149689890068712458340115723561372578491699875534685774940503938779167353901778250701258175758068788767358932680264607205056230470434255018783460077111424654276394289408410997605162826254469982304698365215951692375715199691264144871057691037880597022432298751975494335852135133614652349144258719695831773645455619885668631857785274350239742418406449292228025970291402085545923618985456882762033568093184510795148192136323326568704446385480311925696038295865026544722786710459688825175439536301837023002003643790862628891100880104341985329070431908276326949996496175267081821264858644616631244005904489291760759547513402820922338940447360034367598072079132593050879143225437888075966579791569762126615530644443589619537198580377810639319500752074597293971748878517419182641331436474579700220304625944230747134270684691268103460673384478234145323066562516526718521087035461567619642762652387344588818157896081052376693574473370992885472888278062356448741156903936817339763182066033808718088547648855669641305425021323639205390647867947228525595051685245853949005898215634059930846118880956028529479214075500530221533102456130833744912078991875534763253828039951193192933760526982645379134974518469833034603188744991008092256063390585855949377677531895208382901956478969498893441527600995953344487096186945165750078233431714151258141839414725552420958741562750626899754641135209104595775217263664413577377337512781072934963993686231977189732881473459727744602662635577709098870115380515279428034404748811367082596991066177728113694908832270354009903971429975749854318775464792358193780853601741286529420441391983525900733613663372487301251877032084641264064041842613183049024007208671617927624049034388821912524154472847864519454844604429752809744947605990403147849361135563208657205241639223740706491987678289845963295058224284995905523784169194877926675900687333747554716763056137736287873208748981115564987120931756074707053263894352361874127763428276768406616035613817067101951728060222575096597645197532079939142559457055230186231916917967032060391136076131701006090649509289913646453436532455846489551140281447738608669799979293010085983868856718509206560411736185864202711376210037406720310577992028780344634794031787197491466410137196596442804514076239046679061570895296882534010846540359118974542166019003556038547092256092531251704533907763842770932875357993459343580818194320725799812769931827064498042239730300641712685970244837754389783062831996119726391762676368037011113683518733077840725962598564480535517319513143070381346268759350733283986756311556143898531406810284094907854950626453056523739864664896451817429260001883257953345505393582822712143462610752751042760961711854426686359529304384461899473940832560631408904703528673297208032646699936251262487058583154710253960785449357625633983149506665956700601888703008960208775636435693409920115171138969261811323887559890438007957886827581455348263533179141331477293152783090828010336766564644631090122545136285651061610558044021552575518462252345219863982590975187796715005448680147612551545565904457272673416687666250855563484318204410161568092333220958986604789386020516388539781504311529795853123460208713432492188216305409936550499853669537430716106093482575265381621995356484953366903447053982263352064411799973680881652962363819640802970353444348064975742338370044863344985311671827941665351439601001946152216298247361937961895742547847137524938608780646061510072023984682502859772477947876042941892227927316520509067172918100189676288322008324560845969347015684547126237369872211230269999523035642826485228905412850744633007066729314806665197047914480804880627049985320076943512788267241138553098104578713025880751333063611162079415156503693608302833807408758466119197734338752107750949463250471057685242917644419970627462379763632867902952074713284525146025187994824230929176051935338045593132189980354693395453266158595889070554958529699028931720062389570576475175448698064385680747911340581296026332004698036098851490141839227320550625498908621082705433377884680417413213659313081395257474868712609359488986303042693079185686136875681902203932119683026178071289622874203585962166116244095926545385608327664799464130236537857288657598257196884214703135980420284579725341518049604149962546740923423347689508871800239163174804377525644637896936973100156843458345251896316490847460487956161597923523557922972528801760487146438137398519786851889950011256191339072917555116126454189068426383215881253394137361142130276457174420543481944525368847800523161999820504754940058564592585208490222740499378289508035858881076012771125535512302278243383399461553238923980389819542643631089172262569044058820355216560082557417698090472979593626588489095723756802857897138398420376439830895603725964931515965137721632496170544328424398107433459736330454398939795434525867532958866711756909104456453516688407290426307234069685093983406946326480015373709482310599777663650506774733928592570910621717403538329786370981453604109069484327790529328827543634847248817001565417104736687284810718980152077828428658680384063013190203077952886835112507914131782007546828816490973137814827823324519557642515496547939551991306743911862087005181445670215837417156459509648643833747938041470829720257686026615365520015235380916812114175144572978030746916159735049220601943746995163538710334815539384460333552934999807896320435456900675345654402865847331599316663271419605572985003187838848579881501117167522901576033279949505272025022834835287300457771602135928685840269228293224163436320479767156736562271995766372088585555434513241084685886892214223064507895081750714018417496469569124261314321572219688807468042758696770047787135587485697790792546628371171119910863501708191665501312602539014461767537768598831067002903315502622125421699804237160884612735145162763825029060422249240662987795982469261393928271555116252072872448623193281194556376979729675083331386360887442398616340056920517870311768789835964663263375312146615693803030029622949008605632013153058035291436407763274538039409134284560050761701336363930648110757238992542805650731508496487102943678856792936101861210482599966068888407307932524603673166568454330279504298859795014713739088802432620471547698162658387624611699061003705298901061956138832113286699458323175972794621593166356406000904478071909469874941744644106967656523209562365327683322952920278465096253457928828765134350348342492190357026496092888594957391414794171975237847900764379399274462109784990852855147651262781100746820293023435167660591489979054713628619395063211364325286275912033337424119926721251963582547818913105263058904514939051429476051380519725507949245712726948933241532916519543466535908142908535704901384851030928720164902739397751330911752949017492847498731131650008931764950711985929110555653271464733607815763375133592821385011869835607962627721328844785779376821951953309601328933616469955783066992340974728220379301343371798256817136669681993914353066288336309275195834284337977099207836983702157110427340245811940671769844721449377767211718715946844274490036060464699696905711660574967336929136950793880191674085554052899769334548371569118472989408141657333695655776840302330579638716347331786874316092131102657128376831533635898284244815689105723882811180068634101619920597497098363031317833181395594203812202978054195252851033339092477212440437312986916471827750417240960577161146411318927330116030629260317290620651323424879982369844396979622062857916662423251573700254882000056557830298282809900281779870641182121674475770415185579883320939070359242788371814644053446160290911783717857238856903594674952700393488191677188288948902244342255141488628403363619768567242664339237660399392460699983566449097525201512559981553386560832689731869229880430943917599578146907137899700409551519813278492871097285662576141087458607020367404059216554998850981634920817039407722914150049672849479562088419036343731990807187466344061249545365923152027506567916448907880915512784335788629497352216416980672652468588984780598169242753758593653688796348360862751442406043736217093504518696018142308409858396286939168606055738320728761285737838443705042680173587681941736744960578661590910893266994380117959833497444997491926450000715902773457585349203000485907560933481246454533581732759753774035263629778250186227472916632713778236398229657330232521142193082543676007814675387999979907767134467581296803293654877329103729772860715215092019387220421220609844183610559973243379431282766540345306560728523234799212462229310763881386878464436971815958915689656024814757129780114322367182684888873461882609427427231992560821721511492800740766872332085415535842109946600934444425221893771548744505578713813913570113698076398052995903669910696645394620548311288086872338649688830498796823473909023402198168475198798110055567653695982607905885283752509983676837395868878662040194139957973357248569795090891862156615487939839319686085093839194464932359971304254527898939990231759187261227778267544841853394083548304344403867793114310810839239595895235506110453874075935049120775217002803494865374633387359690495195291722099949592325811965501586772996707259006376325514045775150168906733634393210442958660714315827936059706099921571526116833865719126080659653856079597578777043843811540399176221587622857890053241426250152638650515708536738971314134670572047742331681861519653511617427306449965257306134550249350729532852612564602430213067516612460727165221016059699100541107597651203915096897561472380500988107454738889635846804440523683832664666453527002473530722793504372390638992230259440572857859412964438352598628453886555351452187029540591060806632539925174579475948426732857426324522356216577390449828945777216127793183369982338260974736154941228885501550405818006886215321461424164174630442826975199483941783624519631003737168451802332097643124672627704372805859561016974557029329861381568619674732108100317005080224518890438375116987983941771816715349014237677150132212038126837548892884532036788357655720537078369749491263509752465368816093331273500520811778883517889946612204087095177453489522869871249547785821334153247619483960518193390399618241147437858984549640201740567330432488740162669935719226351778238199223953704698681186155014516510014851465232969573586625178157004006060844229420771211198273149061243615867924996022889461986927077166540425245018271407977809125818325402908941316124372435690330780037814994195149733598658551825363114067224318205085348305243567506790750753269715189982893004508653732612376533130394529489811541902387081511326413094776020876036635683527186060785848132439568043973800968289293080089125094420130667368453183008730931147633906325703122713621322245953579524449582588838015031481854746723699614924054170382551380837671600496616007134738315254154733902502797084068335796602227937677749471335682581646766787782991946682349533778348022450429865503856900679680926581879220213811552570690648148904307156540447898096145746165686409854839832983956826868935897407150832941507328765518688715079555654137818959528560515107547902158519082047195545575820460241138156785794571676806530755427561034981809281694444300792222891576351187325875938905246970431194308093520843343464792393387994594337980303830167937115134925341984787518947638903758440611658435264905261739383654345746668359947202508326484312540803678053538072651285167748115713283785114184575806214763886878734695302165177207916330228080942365196190557864014795171470160602837262104344432490095562752176647994501732727497533092865245209459210050100885182614394527979083554151646894306631480654202160880194030589696066978105107080805500715048962349892185304328753007155226696064013204458026815231211056853602935234163963454108920289368429448951131673496082106122496046040980359756591249174948281666720231283949291816867297037934147218521375684531921061799637956700101952565723332085514010353317604337575848290956693896690420263222463442318648136812350829299471809607542660521038094690938808911493541769698410374654542304610923633661231171409019827385045955884479058470009794341593345530080750604873315812966474307031815598318048187020341374094400840347249297678834437963114523210773998156437474620911653767068296680105604750189657270084515801950112230102166128184060533296081197957147136126732977979266314080280753558216100104509648825208719883171167918722591071674454822199002949237194208367557368854909382844441598300506415162143628318827631587802000999507265073464752747639065297248293837025756539306179237011374799872834480797321089768939888138408782466461257942282484711940894336058956650767496742379200268010913100799697037392777536055234946335970737730407083829951496377977314862012308676893656846129032113828895825489878429985744437122787769356026501349051274014505863601776349722080040206293732133088079671873560208518876373864334488231969426435652881256533454245961893982663799132344430559000589885646098007489450489048679936814941320397253813254211610376913802594178596541650809925518408375868391979856894570297850033970896485664007132015188279879475104566132311973098255991900199892642217215680659223786593188169962513571870127548872829160147061042609377402183275012734293397744234268181183302173679068842965359114160417137053800303694190076484441040859608261915051670347589699210723257103590381573261697475933710332218455098468270640356613254962176160298177267710657648422426372094013235549351255095837163445278890069367187715702307476940423500134419321193756868152415351764065948157835201102890463177902551862531354416388068322866707590675773643338423500332348796363839135569260235743598638697678879833848752503194123415244117176800862706304134040921954228750944404397761507862765829192268435262842774331924399090657536659308821834295191873030000422873736244500377544832056996593936685516461202701738071868892581530887253092970981070018398805342185419735776419318424759952134626429198165261342972040756975740972484068188288122207861485761020099399111490305670832649070657425064477289454374292928139161706227060149230758646035513773686039540579403230613114360164076922816395757842542030873260617525874796386546072443644266095206974151652358739491815522586799794877789144095331717974226762464840966112278237557676836496891581221789645822116567581161177633121954544145636324762069898247006640524354509929367846926810126445436209728934670109035135252767622188350442580330925962067909575746449019558807874777042462097336191789870966881348269866487070680220799832447394160702147976083827480392032056781113428918204851138642067557166746532275335069081996287361846151540306687062678212628184654048710858968075451552625222621983958734696096298780311675334450018317259853210994911307503174939781441095860555409001965017990407634919844310963134637995007655264098941084682504480545689407086229082845623987378327110979605414132967557045675728406575324979337438622083621323189189388950735417062814924458789087222330197413735604342521809969491519176136821678537546488357714831745803270645206411347366267168126771821163325907916699957892502924319312755854858342257904955464061088464649145503481846732268859847324147774466130933136773418655275037726806143947232312552757488499903065550539830800624799990716034119412659172006393813518370407509046825272203859006898632937065848359353357623739051900545474970016206506404478047274295196066759050357936713848629980943060226362136941355068251808475337297578180334770898339766239760008329461824458617962674134303365265233361493408984789235585590881556501640370861809436096503322319327476327964503190233466035141545666799274632621621833482541566206885366995722431948148275427140000775324668077978400653340248470756501079824919172542540010128374883967107122626142318624736640616430616836538203897082549659636848143137120975835237734829779027830366533149598789576158134380318801239562732574501314976201183997308592611375551312310287710969717801216115042292825265962933032134033441451010892111193656803628874739974681848217786027819595080201873101065065889699505343044726906647944807122348457150105618625265073338935265820352556766876317107658581595713930839660874088796017397768480656632373336058718708228843369244141610377888496521349343876662143449224740724123187024137454909620318597136335709498947574203628409199768779646401390072254570521026353710761415930497905308456722976144474985471197926996331949404605592657308987078579779360855469530845287577896748792343831421843363383394673036490200639324985739558697595133764831458217386789670869924390663423600278510320594755556777860439524232547298254127549868081604998806289501735851405147490608621759802876683420099372079945971978250296219678306585155466701013407052386383625759420706748173931298945761878937703749193732769396323808178572864839822290583741522980983715188215136327503950900587567263093600419415387254981646862503364512870305039728697361127874678837145085543865204408130005625755380547927114665478273401974413373660368640377193363869601662261790480640422452679156293921755734826317558160689898600900125755714069473991456656129087309539774181523780714001048670756845357237132080053697579642336666617235235439091713294061216291779498393330310880444290107021024300093527199904127821274589075054626847714264361604172344859656359526351276469433198176477139013360700746942717378498637008816085339693449803066579617923536518239795025034173483216623083943621408649666106238392970883572436342631421202313050144100940154975087858721314461504610681163054615866178556319693485257665078806700214915267621663774728590396101783998752143671455722614517192152278142970126104934270146350150580399194549931053492434205258403117761679330656737220436463796200651862491727732342127842326729541175027320332683634181786157044109825029927719304457460089492456219992913802148624726910531521333205997412265991723273790139968470958424316770711195019454226279857444034494517010348066428935318428578393810444945886645782085726765022991563913103700372238526664177928007475833703238124710323862096430183415700757786033351636570950785683572244391875170632754752156025793660986776852979454138113062675174593320907939147336939172793611436612986206984652879061873024338236575510152291848595465177482874507090018520925024303738248081755165510216656158197737073351972218707703777236123042030897614741933045832556796738924270382622128167331968988555823123143429965140619372416840164029575172324337242130675200650206502625215116716459408694888741243817177812392797033565244375978660165383770196433226894571791402831256598685778992786394982708731404549357148102476175205464962625783740857259264845276060485424490005839951567866289864913472971724066447735640095131005396905748173514135141048490905902471568785647491606631930664510345255501308877091953694498803797456159671477857709851876068756646282873780471815544177832014359601259249107659498174601797154246209132003062875276528232881588907916861268449817361623354259393541606019368547345291425837840578143950655995606926168377029887987429550451279077750337555840551165839788427975572741303481915102165401947915166038954506775490608596958996360259945286090831618387118817942543678219861521239806176593202226150576741384989921038382214730913848995442781242727460678842780577409791688373049061178347096678726651797904264270563020096895870801844767982158798972061538532834381809101200045571079634984507731416789611507467990873520955409751650929056019863859237570545433518506449159643279761295021069552583472954752685198217230209485777378029074075803676109001220644193775674499548853613432115898543894004315567890869297075502444475038681979197572589833665527040969057053234594472549731537019261537785119692475585866707657232179308963596436829361233788912119544216085038872539423532307534588747009250984678034389730321581793164877873792341442060279072539859021283924053398611597071485691059377636490975613626094494371204026714951258920352089064620230901669052647589272252877120745951012214108210223616043583018496077831629932104623438130555819940303174209498056195852250587646235754656742547750408522058868441808282593205256956265949593378184265373301465552817330397603832791289360644050840037524370719009156962560233468723282243896587390747214858047184400177505091233741034221647779316255882244219999884676142316140899658277723722947930914877387722301241221106156229987425981513660502692115957887491159599825559494172108911782255691941333633265512374306064571963025211640940311800990016788729877291550128264186792706484087788547532384463181917906540725273182815708500967042802348625849322304875527772545724081785428096901664642876599422989465072796959888543304337520096034576785690794357228184329794960098778614685378385334207763310819331437065742018810592466994597176172973554136457579007147284164882994156717477803706039124236580766625454323791538877547855549081072033452794883619531685045260130913627265591948283888585268237287871381449701229964019652752217078678654605610611656307083329557731792405718640589282735113511696619996701948245816364422261999051909673965544521011238448809827906897142698588653447377356532761354456124037449709190133514619303231900561441352541297275129930371694948088241772834413228629236048913332875184964172400109729864546838871766381442807744367410373306247879677080343146643051553315706850864283427721102191223241584396412512346794376352059193105971750457658077333227028766057185692040394317785094771812315356044866174252033767224664791180174829633212335258191464506943895561039461572820083034678321190120755017007031429017686209363506549499452061126285890806374582333376832911984040666609215438491659032573912028406199251511015418927934848140022052450338376425237917838043109472068831804268937736861509953838903591340085788601992863596214692192608567824718280025764721617851418819759244599854731802112319567830575456054099397452265580883576602579795349496778826499810767723828989696460037242553304305049295292711845473442126015813236280134346463401881211137630778331349661692397441559865624740627330879613484959712472259242459373030442415707548662979973267089489595234940826349576724779846487652506060897580079565488501184194047043704618418667795234302426805686770849724985372548607408813549789405078949199664223010182148595832176482386909672837337072876976351277046730980297376829357738899823060435708575141964815854129994840508303969790057442250040823316963306311792594937566752909478695853445571922297797170920769501341698822046897018578629725222036995358952252002763199736139049883429259340839040103133903595570301593389166557655532922059730622778535901414914246916563655523434813583450185464930789035904089527387777346432481745510116795336498825060909607792465108901644877760478925931809981480992939769331876008092412131707757033996027117514608943172461869368298621789723965216502717083008184455356398297681552584107723299278789001413986411652557800137590861052079434649559834123457677887234649594331438237789979908649279789369853197192025331449971629583796908015633950849180641015279094880316358757112055273129581530800964263064284953434430332744453014177128685004187629731076206623314724187390558819101123205570975811993089703662004728335639421405779044794730873956525748905464910279012136926277645911368179236642430307949384861455769645384464590403579748980987330335412316494761426619205041611409018294942067921216455052029028107307192354288339520203833294896378508735357355889434748325004106707300913312312051758776261460271773755469243615556179601899767193648142059269687681553123477266618562066790177617488557566423648182085502280243177530215789393147327604926740523607464016910882905726460708502043175173940097107666164453088372568256347865605270395191431738514954827616875183642453901577589931154421971463984117799326214953344009313085107541525187541606768612358539082154962510647779862413218428568847694282783316391614405697658661146001583729817241479898672351165286198050019963576167585003513644893360100747723380857566550985567382474411717402013030801596594628067073528170132445235425126156198729366786783753170530303552258327187905581547307267150476531827414439892799179734475933015975210414833718107603889830394764633918982033317181989318754073916979067705934346575063774453052401374503411675620645204937412604273022118603097119631510795706554866117447270665985072665994186511831671450249140388528140747075053264104851884431933055029349397463258045743812384969744505801358973824091195999845631487152080125414029875593185536310604615340614915489822431490140293857200453303863983585987584257535082073599618806281616702438960414770732574861584892693952645354856173767490328669675477468042283840540811137463291383697688276886767975204710895515580088050664308153882305012454350603145279224130794614930463545617121651334801116349134742205953165364123626315152716896571415033401712349391143492566841347644723592544847271563179955722681762718054697677251521651568139453015931645806824141393259870146924637133054902780876718035547781704542328012439868049317042241601728101077568342863371177629208697826014545399631691522486151774447329160843390720302671498605747638023665090814704817271597508101483511938982407688050926106101447371996736321318130676893868490580077781859478695811566029861120445933050566999127068942386118930126934566390152102025896615977947681971571516076485305597841673102238628433155254908878542086200200013819712386627129755884674249831758866190865203457536753432027654369161766615677507921358709634943156985923561438870381207338325088173652961100622052776152593639419423316651582499899244842474143431928181831677243628911488464375754862313935536528889975318821253221539449892890726071302810652331859480831688344454380696820468731679910596080224333393217816710446171424590751043518533008157170492301257061284584791208520364504657710761349670357730275072574495560534529142287220257482600799269801928017653567723147979634129445241505554421136204606606604262747252063132008192955556598848501032957397706373437952200678537876773616827413472201413793315202689120034352708798157292375925333800032048039227904403833894235962927231081960019937527726831598105452656568551785774552488818433903453165099291471698036551723586788391570039756263264784475918063653138478523346904186803111661950740693241780469973398373334648499450091996796883411213270729800594636735036174828325080562810415770930855054374212101291006629424196346193177746977236667837507841739873972158745621332339068326159885294437657539636735596541279777490728107834833000130862900689005564704413615051783115255214190868955126101377113172581003079922335986178171416904331707876576961868553785980260388533166827680143508064411018002720952458283429608541424150006089959528110279209385356793018164207872020392712739506977580378883187803812582443997373541669403429550973013400650773924587029254632804819189983715181346402324198100565278274794816570874263922887170355313391557857476791244528750016685424141507475619719482959496908484340314142873992249829369037421769410613815235164603243351599644950964810672068472509406736513655913446654577066890952634254173326778716437629832184844109095783709824617629060186536301978746690011122941436767877959592876356023698353658397685416309201219712285851030254496430835433004580373633586490114042123607368490480094156946441416029773294178856407088640657014661664096145619542798564059953055553331090696806154512516369549034077432294260247858661751591911927393980894089411691070524477617614212172759755348446290187934367239333930487866230857278587915114508412192754439728246330533514179809412661385188675778263394020964507251200287056949885480946789142115178042576535073821497465774316455658997615699697702551031872989114383080665362656825491726767277767663305895670583497859143483291393286359691269133726618730701417339729126365714593518580794292534259040333896578472161868656741033193695189706995847788290673130046635611643950322562603741127286238535833265298137894683339207579654274892401831475770536101578260672422439117751968855426546109497575603357842311118319286476731078343860797392042129071614084590290074948402069625196898594572355026510487983160672686154771892297226271838025291901402570729797357536945807085066742986036073558660714234626904101033995286340439911358569725660527165915109289837914576393040980937969722259713199885809993017533042924187153598377871972849142029802632229742976589667242300869876079135906863685008122660652166945736235922313882431149804977116530254941373463989080050246053114162404827018106215434218640233885646201457925523895382450666697280178655899265460675969047984057672415089011674659706264625066008987912510734286064589458938748202733182726668126098030683286667998520158576200365194898952548135159351520705165494563301979350546125354985539821353466446778380796760391617110996676303960532934339582191463736861296847994093382273590585270120847548151213301012199617447233622472217677335419810240844115119626389470135016262851573639673637933130206412119076888192322780326804375912939271915849520883040710692537101721820461690624006690866714356717817164279261406296852581734700634245563142158910864242172136471906452583062493158193262014245164946751630443692248669333790691670556248989426209416814095526005586107761845300952240444470956763035451773229900983017018151725158095851533813452224020169423111755722117015023664959234623191760334392352275350065072023864017522537522536506960818514658196627452576888959946306962807308637613248094957324037639718642477721075255207236829300059135264944689918392254391270287717845553329451043895267783689611015320462634394510842914230705134465561781097970648265131414453150153801601768974296420856196110849894447321016622818781070523414212507476275342534881775779183753960739733381985856081323740390850760268265980316973567873423295089883666442401850320081085935619919598080749306679563570715290661542511434609863181499040693754080500973852344383488622528355948111972120728793433893847127157847289227672364173993774961272677276097222748370390072149797492394090965438963776908110294709413430700261982643238110584547106076384114277651322856925997349303429614107777063860599607048399365098339199892025956068592509993962825271387402552895294092367849023203502596396462095396852567681601877791721522714212789355669189041738142481060162812200896431099782343286799614948691864501347163699666614942280454157466861406763545861366773338403545172046689359632229922759842461113310841705526666906998854458837217274569055753319565185596093329639800122590289200464863590335142844128262576652503690975231956413827527805566950588396563691952600143997807734081653573756122517052772671796014703183696928081506163531702444399630817632027490689454971903300508457945599828556656610552091989888290179282413579007624436534564272205876134514990825203343819120538593689622851846398396882946283760455183475220698409454561356615406377694500613063287068145849047114822526064369086533483536375676313724388237811654991832289287821997501662496189850850241132060470699315375499724299313164974471826400898130679325956665409417717934494481204244593677527799425840929162935584959323554376387472951796492668560487341577893631942268153751090966060280277691689189816237509666170608182212073787903537629814666804120258141210218155059300186524660392467814829895207510563101450075964050085810520842779821852865974071403907574460441618203802669866572756920872632440523468138357223640691940612489321881710212445885328020918066612946656391966816744489278196253428849533434960116706876774789213307118779045272688628475190676331002594370986485192798100184670161760217561558015044814039288342966964443707750042392782924150045483575109447504777572368188158631221000519338565719440716140966990962027947239551443374877929090701700360058687586415098987655370353110637708294767479386329484726037068270599341446745930093978500592999296727982792154270765966584445216885455553045973952619950156635530651437081270679769141825407701193377715660234111885003102190845594365433126382336447654139063105497033468871968446336659080684059750736094613329529481398825573343312309880999013854644794986469275796348530448017667130393778951407389792143175916402908679417587886096328223535819316120994643599877199695732384434573326296402487540222489125544832095004927662552615040048755825341391731354970723296441026895974085111715287577138890372843123691695618749575270383156106632910192097170016142042907170698658529256343256341624776500159070615106070690454977978672916815270299893580027550522412044510245961136298837465622572924649470950293106051260222616809489348341350669648743162425604633497318483247764436502257545029912693453262011290214406288029815328364140929571011379757499894475616325164300483459909077759978588490040148612746004524867777019494096948482866679053153351676335169309324485143700662189493995608699201420370984770341940505529091275442058536781818040394352118620754939947513056986994559898696950090024030596836760893650203141540865842076237496464569269135496832880166539767093233108418259905719535549878129478184635704076981536744569458818577875923306084620008355528292708265631966146594266423157361989839329418013017079635655751685442534759605198903226506828490682989955001194239860636100808370275006197745715547546198004289838883109280238164232372486765715856557351402133624054722895425877310243029391421745442325627013929574578184191334408805420913549239766902099733137702120374246786879342312935938587836418296000080616970431076396462843343191403175576451693330386483952329103090520674991834396992698495450380957840124449844585418530662863617104851277187391466655673860235403184083923282861334101982876409828701630927218762653419032286482356835902275275927037185567119849178427127561823563857852494959482829552665049319045803956502168947386799935927604771277087460383292706720000838969853742981167160277001250652939664514308468865795211196936283055811594679653876101973550191415255036024437216829027241019245666662455472354969623175536000394338179091110987691628165406205681282038180632122828814453818124721960583008187495116484964792839997740667919474017683586041929628671759439095080806018767337881825954679441839415439092400246056059619676159956865828875057562020279546316706717720081557926666987889140770628663135155561996389879823246262776784850583708155351910965638350910796031742498493674407149226659647119183843732262836390469842970853804549855560970250319331148190616901574064724251384143164170383267476076386232975386615250306220538254138976328081605749870926003062428132224076752349323206078434640303431317858661605894183313135724697251504035981503238211690682327685346262423638576198143901321076534014164659122741746220624605474987560810989939293850407678151652877135065126220040265633401909254462283338367609595384805979508801215741542138859450584786048166820138506437639273608395481902110026292684390114768382927843987404793413682984286320567096972024438224517950943041666964311327701318357288987040147829027481443441214358547599961409111654364971923586658913803661080951546435517655358073373161527998441499312495857006357866866223960946720877649144409169592766123290033790762022389111949894101029748642718756407794205563143812737264799427336358825260570494426633745753022681460307443430829106971954590875623404614728801555078434986574504866582285406007767503863278333863636950548940275670602752339557172632765209839933417339740534268101191680774170937847016270233317503989527695736986073527059476425879130769781018897497215071837229531459012469579023425041612191564237728388896913565001489197532033949565799809327678413369534817967100781530259344212934959332287342933476176328819390438972938247832953426179309586035454949885408332515919596293144609027380064895098164845899196520454741599945587163895439305894226405476127772607774091352104815952635432084148811105664529595923994930774212275872433952683838169873477599912069977267976611127247466310209022948019914447656705822196390447642514594880668617026895576053384605302316637303986826062559819458101477639621167968857184585205286087306672717005438160220450280905703208813415744620531131433455730643593099557820447915811336407763699285796762039542926455676521137404666385783471979434109563543163730949545066699590966661554653528470727099677218613602114261502414278006036370874645231297673737432684307754020858324780485571773343423004015400192631968802269918226803744033633122861450348489270727250502059349875092833894393088303825543751543814354242309781040179624079752288173352484132314483441971660435596447157466409480828182392344953728107394116641546846029918268497502781184393377731662146741174702438849491905636680071138807496812325049791617110136391678218516989845533792364093314182493106918899087459490725164966448431848406122533599702396182079093749561594546264001313846866808618455968481187428051917706103056581361754863281651459473243465797998276496173704343952298984869503183070750579327656594763915522672670499146117703874662492098770787737004903134627703363572856048051543507456602722847666011599171176289933421198818814325055188378406361710549157613538176594381174233851419063112751762793976011662581208683322925064865048489086690720229255955396189401097041287205463134970961128539587501741499159249495674885192411312699911571336467210925992089509149336912606524109408627471977609072406171541065444430871440642829569103918627226477191605615524166550630195299886781910774396680536932537153628040128188739245420425007358830634136892443449551413400719855067584600309428725631058754960781861134378311549591403172875799728396102728498528644801810594478371176411159408461557752583296369103376356877750360636775151109778629142995352153183474614502848215158552146024763839342213056726076111342122487179299755755791893974537547913571998025187673837811152982323102722302946942142362910622738803156724362014031863105747158087206626291578528142218577892196041615238887088407621658225349085812474866821276542555725591829738839896737172998434916362402559842813794683422350978627037678942300875203619917515029564450864193297239398354056516918378278393537068825091596743815114998734818034917563384116459240041450730009955348659711193548282108423756586484648735218715239531386190139535893888334115963259080944301991926284679683171570432428846200100896964032125541914305685738909421907320946458800512290095058978006606136218197530916327157082546943043747667522254823853631529670126641297565488645735446889852757491338099912881831322209495560077931204096808832239381933089718201267463535943497585305634675622578904078022536750908531020613986574961482607283583508311377104569035566625385265917214958907546163987904508746720277235919891521550068497105206369336378835597203410825071989848883332162134742239990761499793271231142601927809332175401281006557087366540528194647644064990414206998781385439916107683402632086703733414914420554184497949158988949761374337390713427900422340487839147404076819021381628858601083310896811772361858893965768083493409590122317242246601546085042219790933752643829329716084062764831068088158344233141425483480305591570660989799216122184233064741495295715292403117757472139886999335058277443789189845404820727933836826968964376710367818690035776847589024468475191870668673067863435445926291953244745062065012783756912451025625819258353485356928466977775718624538533330841048161698546714212680561336752515571828982900993577093448503278067981175805497749183067452490945931131438149524480734396004718044066523586364323743807272467023536852696028879728115598661552841612007250450632885354874196551911894322131049945664967341821652205472216361392657132022948577657804568824396973293019171250897726939891895839640449394723387350407197106629763301526283177504898479974996911900010271817302069921551381971857113247945417779941044042266862324683344226175746572209822683335198198293808423313164418062153802441773791788855748978832494153217936003654312250772059411487024005804939813234290619124492127592631406458509536492436094397860423076595961768826810980506025480242564771054565623882389199419859213433531922475370544942110787263306268826726638419900154846996389551769297590691664278463044424281053335145784126028093241658960688928635331056749810876703967783372722718515199040095825671155139016095700943966915492778359001725601422494841915862685838325834803737695813730374306661401766314112851692906374960907514002123119581835409576275032087476947484120255121201810733218305116990277110255669509553041097452471598280918625195301347514439678191954054699660722670313957506620141295619441311119325948170294236078072829884480998726457634796380008413773586579961228028974426073510884660846519832267299287421689435392568034550568662532614499822649556529538559166032771981265729855143573747834491838645308436148500125282627179848780267714545733865825381633513745816413197778978626526363506182889746344148968973207710555278947073039988391011740950783648370816188188582015530851098934379477411941568843627460664588717641965033367249545997973983172324047417586558482964314106325164862211520428017647399765586303404350274624415993087234359837253186661363327088224644558639412660684809172364069409282772587974387828910654731760177453226174416240423360930914063220587696133646113582325347689710419804736539193319624145190486295961737784276763903042516106476153508921948921005231682033424856440602101000920214423874904200708256898002468627347624379623060699288904320021644658917006173176090732649238535788500609527914228901161082150440830221603673963568000422025778938001965741459655929090044194570635704942874603186559105786628800198721054181420678525471770857651947944905982582321664146194592732877760822022589149067828330479055721063408038525090386889964218616863481821621678080688338416719319150970969273817009815634696827881551117346004533550182710723765902839426392641829016932032650335692447638662829475805094617793884374644034713746314428851406940943732761243034823948082823956463944464959151855991610849292120375607146819747325322765556229717430033384689499993197591131028603601312688164480791892811395458840293568700844651095302317825458562272902883606356315751050074108804213716722628389226256735012486706248632031545056359071309615121827063907601144927463593470844265887479630373489215009253261039478229514186620571280484191251407360250883062163638949701633708062060561313528486713804626668012356819208060871675784366663814744686850257383029492386602456593394207482006705691895613650184144726431713882092466036868770893722621761116256829254931077733429549089586228822233288366060210204429653568583984373424034695877062527108238990676528475373844088870015980166251694715568134281571993531458803775127781924935490568794861514031521664731639735565397893414970263909596263286698270573220545271543887018653814310226393330179721600153196134203936700486489958225791599503686263147739734879817659292586869260168031784453523182777727584469253808716225307756893636244371260380297927255346786815633286039566528032597041850389091969801953995400467030741146064438894688319720479157486708342909387250431078824038635202207875390642969942581882378642344682070512916723714217539658738463831770495268692443377309721394453370313801846013323815480348757886797807178611218566008950393124959310013782887875221105653036991826468893032751896020023069191598453695969478350165229575529467083352319861306328021343912341593594859132633193143353527347903919365518432211522213441232691722404436631612200779523146082574400485583019112276946250142106459943876702868281344941520551749964544662526163842619039733533403451361448011529639705276389590567300283019814240842338518994347733762936457594788852911583404908490022247961786881486893056651438296526944452796787691526792491605406466918437057986992599130540070294545598867734183811048757148902501746881622746929051288080061302102362460159590079233175709809388934211948735850980795314369548704028537867414674773835689631608018037343036884668483622990614722559973155302055276358273852738941392189321623752937383840873341719612285256259773236075365827836610616561379516738791024143904458961027862001168222508694791767871107300886870694616256214824611290836417485502574492452729121397272739808469654496223659794227232201239206670072110736593427997146258970391862132611195385735686902324159979586880608875239421423907836410518987348722868445852786748487534992137497613977218875556346943761796949648035222511210379902772725652787713051056718585778725123816797476938726307523611556066953145095231576811367201275424161604968814276930144493615518789762393289684321984532541454304713879966056444663593784136815354374297333316489842826807469736146190284747284419831939341569846761024643429679624887987577526329741860334193696361334285955153523773929182983903879351447123135068830403388877622572179916966884634235128551207785880891008178186036601467535859224600187438236636585614095444224670021066538660509671172331137163951898282840606277253201951187488993002793060786278207472681782464431742401455983357250746598775303238439846365078736812261198365050190328396257225770115888254493126661837195085428872428734492842175704725063975113738250110680954880459556464847170321911629779801500860377936563293695657942080933605266843939323692035371454300433884763003663553869646381727706365369479953264163656411251364308392713747309825102188769187589911571065900051499379802155332395280593199879752855246543359384370908185826578883669386103128120360712938028596793015608432212265786114090194157815243767949315041482511328223651724545231697471397998066272908324346718330797450382530971377336038666496942434065864650898459176530629938685285547425699080547661694827226645355992852411345089627311126329451600254556066131456104466796790224516870167256818535589946071055843269232893187250950502693341518369821554116413264402772285152215413737921553679378769513267178018027178809455696737513170487018743622197525216595262171205524767732397127411413052055131308429048833375812311082485379741665796202065429535053916642463338245358239979994546626904393488840145159017995594118324589113655823595163469295141729694323617477109169321825524467446876244356508813802174158031146197204012920093734146868959074375206267785699974026690037329586130133591932435028178779642639849403177851146822821027661093790832161161461438470145092741529948180561493867627094736517261451081901762423489851359903110676965846033128190656884753363688643221169839204022519524053130178902913365398498821878899793312057768117377749893490305080994835019229032438449409881842028154444115444031544736198820520553319977310704944122373891719212245645090651698188874768254799713653239070425002513579878926491152872771860930365155969626977611663089739723953322581051006400098816265250391756161367873284389088122004964116018769659555736412945628123237297940489965250852022664951722015975213586865189440445171982409758276919566793919488189171830159952464827943149662204725193782329201844917452492422816461220966689298495353564461540788049331631233350687490837421271764738323018814709260922596220251353839849912085614365061831838401819493382015551119678338017721674622577773263779817132741060012800091766576129934970647237022811138030468384742367954133254970482129901004015914006056029173278214513123116944623626384306078416132859303379905314375742385450986691805822785665390872936504015336380584978436800479509285681444118066934502741513143478848801386834936591070469786737835515240691972854790907933553553938340501446290249698716498903193369270706883710085885138716807623630765027113982666565104687288204756800423833169887262242799117103023633912959082960349158598221106142176558385609145034123054432788058600727897732574890553184382088660734779289604343985245037711009571471914638555705734216754006270854183021043277631091861307323185922710114271665249181540180967957003178932704064959934606589154032621302031519193887289559527210788742210570020603542849577080098588716507622641731239215922025707631445489199895464103242678052878811387738908882070748256580780510826755166121834809356489779120769324360987905342892772300726756179610097725250095629031655668231672493604964310962182904668953406275753201128442932018316040787689517312427573779487190999971769230129824825614251741753515538729302466537105979547412107767086952693928928974868384800666600565418870746452312022101587804445557174044893621084781138470581346351868953438267095964934865174929110271650453945527759095071151048687956436772470734613146899268007567022058061885200948403613403936233920645468795902676308028697304710560158571170944400089920474143009046467341112175080494998804614971456870182694579321162665507418730746393355330027372704866033944253146972478849885044534599898750946343180511721262370026173930934575827242392847383575640134558532252486140883070510428388281977344357468550263731934365829245638020224364799490045418361155858942293875147307909726004361538365680608730319651241193277664946096628154138725999020069298051851513788417964267239285003380149023431003549086249614854115325681131715948581543028224738206319004555725662428884026468276144424307313741607899484974103425792769993485387705545228114583896148593409328470030182585941553773762081480616797774734362480863782930690511322726404979522448563735559822204479328324858378124181536011187231752200189565717520593697860954664043801336051563316218998971368630065017559081695129096935400854534859289163167708639110982101765908191491317673503140666505892182859677943095278232516403157116060928168387774475191071181885979475511145153069054117289633582936669083620755531733043262423337051967648884110964734315760455529951492549514741790846581735219450543058910174831501997366627398486122413626452042805847535036636412997900483567426863346415967991233726476856945145434767108353798880200451028355129666524768666024005533139581995040920967947010676027377141855687920125315174091171365100153084425725635791673947053920782993854923215374452321068009478999154953063570523287481515134867266381765409182860132378089255243307978532710638246170195209087106556596422868096135204964498185753709816625210026509319788132051606465342234562790569976105651251479887176552380911375495087350286812136594746938077867215813391201112300170746600694558333380092397210636676135141743115674005092818547130736053474128033366475508338047401814872739383977830937267202972156504029627285227525444493726661527024537909310423225778402387272071098257408392668368588372839852587135381593213425636699819252056258303788915931515613655281776692092435275310239014328076063515331788911598969908127204669475297740860568862145903005063793172063955661411277543165959921150204195285626589537252026546446667939227710005145277766487346307728071101272360956313229184148098495126083526321803829044468666911158773767946743944335624152954199559846314291584589281266560998880841501261538046116894192685765022926035650730296031918488476523427918006072897884161562512683885414906813160152347615004022879283858833182427013229376467612227157649292791425252965227364740525755091751314167689216442924803321970177305248951404243725536501258361854951671614229394198338145431358601232114680863559890456893004809829578086599304515228141858637777346426565139792486045346711846926963086993541012366114581488240512853263763036430919398685173465598167659696722332883486338560543748661503608625808826128908631805009378410496",
    "numerator": "2670328854976028758741564359961845855314697978310720810382191076369170072970766146083626148363902118834020033920323057187758968951797632237277125907298321244987115238133246410942484017587044157795971471927000977257677656141050728060973930878896132007640364369663203752790031847415184212907642662603163901314019470930497417467542851141077796682187168342102216194968623140420882382449793337456751590484296171979631539210195593868849999320258624725388728073266262851765952480189226311875096602973883579325112558052778672087766094193055163980757604191786769316598117315539178717167761948189572657084954019580258773044940542981861212335078300715966653643066768022954217576024677755124576757501853366141535846073638878655650000662421898630514821555294421074062444352369147929755058230243464439739236598241516040933452624282464004098196257270514010781847811903304562910446946709660109318590208280705677433892345740147663248106376239622912310221484284570884135749734481329829346758133223160130729967368907202241246322209594588681370226123875797053858389210375462149854452802786249617003153540810062574451005785536532472191829197325627286642154860618227859545878475514920855385809710462287000572626335386144015153454823864288085973961101077106467540463497222990234504833853387021828153606168084599462315745624954685553045911121418981050412286759339201957642434542927098061821690210368291556892979375112545820427936235652933657832466224844843290411200112205240966705200895545479852250947863699853408087387968046906963381588755966418173401270990748922712439135059161983446093955248646970965383927923210111781785176168542169109757135014477059242339227550474724721216573482255135116390323481513608935593725110155890582823553136222135189496909326357370802358701137801684881705192196023128182996283961006904066394069195873468406020464717467829671556336429058158527799567982904731673095636379546349563991259801204599832301405104179694455642544527554666417277324183112540078634619929013032517002263548952811476294940190290654268702985253258009867659331627296110210218578783242197854109247402391226575876162168658705416673516807035516068677667914980451361395583500458058316401285549549785030862245203476817206869132817353520045371525714053167207968736086443802574471683180712475967750906145140473382791307772485169289288496815184765009732636056155548229801879227547485265127455618261900806379356362919341615807407038729076017192603690133488618123958401849500478163878731089987388146581136571193458712408028661820584856492061524606540933800638111470836305767356923539305534427825695204099189360029303909138544697457647600545125613887476166367849917597883714405933621791997927246257429832169343147081909750958849704154915134754129068954235430773467334872035500307306607421693100216520089654202955067903022223692142368382894801209951389466150000663545579184344532458031274776633712477732185349567427773988927251443498030877558230416688873370815586523227158372946437958763249143283354161301988879575230178640368286488918258127936500099993192137728942634998837667593619347164641984895986073072579430285740131160965671544081480797553434686562309563796383374779357320871362455528658286849501439420549081616516732198554435421033136442118042466375485824435680723672455025185004365949326140292940250018853127715849007921253117091404915797142714824134077377310632802402928866729034489767488828893867890457853751017535914489541665142760951249712683643427006803269789642947178897240772447520697548866463756335714326346294367867198181850826720130701312412831757348554953157941147294183167682223373729170771977361575644119906843686506672092858512081690139894172561182393221446905320716636700711521843430742368576950864169126139389497338034141020184311052455948925602772967500460784215711853496569415051107920527871393610105245826352015365168673765150547049606870989471039031329591396949458889129814080095855233695996320064640384765565504427493277086432332443824694021733592103433787033999644638001104096766195546007532447477373500259966161826941735076512530267736403224704900938506982316628053370889810158361048273854796590499762752474964657974659841928578771063367651313002901411953134683676516509474975216092628668913970794636007172604904149311281210794627423341932914202528795564691801663455737503378558368388896387210796711895124694128307903017736062323273650102474960888642381960300133562695769434307825535424936331735863394754620761057708147508200786940275352622153557412837981491665503320881712827272236533279305942199004951750736905455472856779159153173533339052698025193913809283934313811245556973366948794109229115337113801819022816294107547147489255979520639578524272015762214133115024665653711868870438552553550335565022741959343916020702476749714299926225173758116862895452273303783595387116235747800180154555799537975873630145866572898696901305702422160354116814730057327060789077139791661094696232330513231512003315711183323833997249564392873663756275417404932236149524282664306463171170758991198246908949101257815946280552175823987977608093169581609451065045650612086282981288506001083963034201017434419414001236319464085147951961585033277252807565857611873285905609778754496071707952864150614022754583433820532019203019060312557179720859541218350270471201636564622938951257636738836811311840893091573408796904536232361050630229663990717355688332636444134805352376456443496444397646698373156944896987543751737036337718389116340214538283775985488617816160557805067702339703742076200652254892703984604794943735325438591666869173085482231107318456974656083853822383842090024050395138226799492427498805117539991568053121927806029451428306162957202149097983335980337052766644230611357424623172136894944916803627689439780451010828425674925625267112210444801753926689099770538644911530260490857546774521419617350411228163503270670984270644856204875060620368919652493024433656194906084089134874774587683091668784384363695609288445111994137970104772767723175844911876074715904294748772362300722856342832413232764693672545391533003834285220310442111291532666027457830777428377223122033665057044100189077716197595904276221720590723267749140444339246715959216730660933034753973388897985721044726294400716207801733659652861062536074619825759402087502004319932742780651697257461772949877638774294857416763993005170060904821786990862217838835478508247601404606794951445914961072580481851714744356007689318020891394643336530952464034816186507546068784613796791764714281314848524259187216816320051013867707529111590455739505378664256669358289943689661703010330906645047716620623880807904798991570662256764895005125750345992191812059413040937753545590066629607209834949583521636465437224602312427287838165979134147092756664864869747985984489057378331104748318537887160896342573248441188802971957367525909181076465176727647465101782376625674461883850286276633042647798485959559088812601190793635267645678538849604530558765772968112087525934218353734269515638450283409676238412119623236502744890358237957897045949539935581426504018155734491862377323899327429452449929848961461202910052164266602335833587262092591742708862524909009558444601593477270323253721499825796182448366622581318833021399920771951335306118321255731199245557984739626020263982501131732484239052487024006895270340735356026539698574774320535746877345165617894317526859846367366695831052769672540270644176750857546195444654313054785054127736164464661449305900223805878262454212555635612005186163002022835906435663644870298108800379751719519791653868912570577730851106265475805316479881811140967422673823233132080334040372306894666116957284746482882707972180502726059967820975497523174632956142054582011667688096189399277075015083928379573405347708456174320232849281926472270965758993982872313367183109939808374506026037149001959134000701375828771844821471949519671499751430171666776605384478413339111577019478570773718481601001759883046074884141583465567914419742110834565946331183338066546958632538766905167263142727679192965535898205715605022858601086380435813322491481886930786056597899738004843901021753794060868511194459788205880452928041376296539597011215075387943957279261702189837971405981357919747760375012636979534101340175541267886993037106683854528646682225327889566644444072736639971489756457531066513563155603437478759543755653502815230483508434758109091995650840719267342012519035068658893372455814945849309687968112962385985754050135140567679401117142029089752975349876439010885781757684274597164249138497004295461456532679099246336739547451381062203865049428879128311688223660478073666006187383001175084063667896986123501287524681867995489667361113961835033571504025669821349078640652421984246741791567902509609042315128931217368969419966175884388538134294288608446696600959382143553650154464140342513212766291018243951063809440979252856878161609972927654163931859191586501854249884981450801815020837595318752240960886011535882011326057935832501843803215300128744179178711306760697672388442510813273583972604480768931478438916894192431270340874569227141877596565989135040863363642723724854545407853960561186932277544438449937021823793559883594444630244007159188071341329547289065118616285698910977630187360917994171293057312440167030803013523487251307010433794512207514614392699290331754809112504079858506658319507506956777353461234744590772812658425845879454867317696266290575906644357931445468178516155039515165540678815702432276504325595162758784974988703896493381026301364020014105898690154736020930939270355397553402581703103662396680407539575236993826272370699061940513801435162640478481295817868445425974075834728211979805892423941887688822838718004896878832389646592153370345705476919572493529624500650526387110123482626606030887199219203497802253494270732414613560162997593061266512600444241363823214557983306424843522851539223507116139531396143031397011985609578890067201372174737231160420232775274608065622904824428924458726087722212704007506696120032978318073236695470387339098692383745601899100988952616170269199327033401730052286210905504494558012474369517203949777085843225446187853946710059404189513762020623379872836006001191839376252743338391434176823056496635891812047145806289848341545947675817124060312978645339613070248761405492037239157594956150251672312960888996240098834759924619076881814830853400882145620463810638306936876388458947179112831207559783818949922253900234075383679351295539744964524752015039251440812121953446927810307249494851142434391714455670483859956099145388045871916383138529070224397597177750476345099472326979761416644772854594348384915409772016599387506528141947969758002194288953494377325526148192277441161774339161143067221386474666774861827399138833215333472791155036821183195384588579293742531171096209526960962156589822076156928332412892441139197703141536349285319813838657715984337279530216274128067239165055814770345427086029452084004913083303094678941357836057402803551054621638235839673515394405317001954683868576839386681911961764957706001559492650334849058387289146629281026551922509625316284517551032288160697700409069159098122036358064509932379204069821055000520646593176546445127633900723543121380651202331660577231794107966605960290102947606922308253106913447648189417089470606496230604320364112419425720396204760684932948476097594359682356742191512207854785205742995021068523210410083757894293203742308775949173336022992482545558196657108581408966554410263676129952208303659413876978716611642356401844914228252884405859888162074359107364329446911703728627386785990738993458813763322005815151600006179484607877167605048311534915358714403366866075473288332170755527215035999323599151890704667257772861030792910872619542969175484605023666943335873073732514975844292383953561514899186447552636704376321395060971973712496150034062865872505229679955872352879755823170292836607005597415719040582838825087514137620388057298946598834125910642403786903952512711150619810609698826295321602904764581498308554652149349745890257358117877219895455201992298167442974627632554737380835664535074323074881846290221859106034091410985363577610756096432252610537087654320843619923350854218024606065991566870646876262367402151455025965353712065465840390260128877090031364663509124958126973770656189168777037595558906815864553544380045660518957802031472933529908927160801897721416522615936182654083330365407969450830100315479327670269949529425655035647937852053872043509405986692651689730894384927745033412225731335895514657757573634274954300113683474637622229816976340750355266693173978057534312868943295103832454799279478748028591553347280753418657217691313174926970569524239181529515301959054063061924743081360480019731812767651830100328738372967896105217290371590817968393919315481596050163053338456856121100298001680734082172943864324294334261554078459156106825417565682175585951313679110534070903058918571188145032942107988864299896795279033388613441497290913964137259350471621129299004833598635217829240906066836938404354653243182131143016128420125155376940294946559156675597267484750613734603857492166924279847489747615817892439523440381592205302189944854157532629120475085574976918661707265709254339097610043034998162737482536115350318993220543891522222636517814560416995830661032246283612107752730494188836289536510606553015886767947559787486578791915280408675039939993327924004918479326126517434116025522842050485007142901322092444279557167710177893449490594646683083089106333261952298597525470893066397759926698831627275518727731675423713149048958019410803082108671008263969492083047183477437721055175920571737727100273505396616577329713028220673683342718449542749607282924511833860595213259081108014504573296698927722261276107860126743117297341102541881769643718988919830750683060870173526327330378309277157276344135736320232050012708865632476072036627793179936382627200114762754076093935318846643953008476120720042016358350506570107217518792272646791544165037069737478455522953649830300103313004732517873686279563407790843264203167886004080474658648760669887724462557860175411683045785105394091527386364159079832070108159003941682079549911703439234838895247862029372447642295408816451854493760069861579437551112692023360739511240893127044469314033568917360798411184060350982906317981072056167276991046859180283771716024690359008656742732779390263246732958064337324485933249443958722299370329934955640540953672281585577189348437553499192152002669817682780992751313018923912682113309590447855934496718366664178531861893266442203443411060678253446219844044367551224347449320479234552215377634579511879936885159336304139977583426632164252101938893324972410256873243229015512966111419369750500773268722439362613124493942976729975118185203252558987796141126544668974365562762397372893791337571578748987477184086628520685264331190530640162507479256063263272518861891001018260759255293776225147774045230159941475368634541717049133215610547984756833009594439158096366146078431017987737538539936405425086794349346535229863273661948687873700846966187511361324673210814845683904181070522329538992511199911983493759840189188012334241597380248634669760313981398725653798220223172104523135075062830822632024388656571412047244722838208912799188748278189132732950308856710466768180323895588162344781778989142918528726898744986235405761144186984739871856602433912234335464594376195160294821904230906537669352317903689090573304807034688374330095023305492356697545875563118704553203481656628993456556464831620820226757579897463868605279048022447845756196698667054571657505720128795918455929349780205589551553299494377641140950177419492665251963025427210885732054627957255550013809419713060405581710913381762526065163675099237122254790067639787852008289904347864386561118429293778724728220662455357560785356865319614265912020247673490660286251701890221812780645464455824275032159626791938794952797805972869059850390084674038401528753054431032847836973922991922104672751419924509166483087363245611095042455224935188942225023608347596136286817179308582890430823553895118882767229552215087693320814700851182108298741767028115116415232306289873593309542528111228460732280343346436533854326022898522691617001940450670503923189768206499122541316258261469408140737430195475264358764613828324716814970285381222869880655274669305027327652317454046102501622780948537934996826823710441908859732388975647743930237923812038424481166766213430971806834776972007711125001751921422996120795097276129056353512659518743526876312229892483185030588109409798069149192621634029587984794778638836220303174467469667878657924588171930419031608010343951850615657225736007279810007953137302083647415032606742321743155252550126078578709518655383363469957929412325060850702035375647258710046680427394099541673558380916248275880971165300563449960822149118376414168461136104137106375117023562293713371229141614373162235452891682103722323894259350374424863684380243766566724292040857800751118461618207740110393351925395298225114513926932279780074930800178149661291495163277054151807007206600244192318193327286863107040989068702117624832798514629604584209464969551125332954299670523687415363997533657654254766356293757183451701468630165153698742842089749963908922603253662051319473480822446473776943898426252366221504525553398957450815890276522621955267578310785442893653953771850121685483075235519211654857379140368942362997878126674441402943439102266884866803902341231098905436005943756210023960834979957938950181599407933450299970724471017100690474228481964644508044603662593867085979859154334995041397696782406373025269936741179811906046429854267736671677194697374901664380951985991978749937330127467061402612107792210374635535011744612795162209031451686586611195252464551991053642060796035268593581990739800854081448961361696413109040892603568547706452090261450279308017237647634955584905689073472786534445681996333699625370848343425256327622491255317834311468481604163739320809616113913612536235185942684107759981986315673931448935817749001192953189329391858251266156705593975166485066623711636039841843469659593334462241968299069959813448640126605010868947236333591788888879595205332161292593535172877672545167609749164787239067067295638118874426952124007491849395614787361213877764849662835645348587188190642227974240427602215429869182563280063778866537970344782504129645811439123584845630542664128006412738021614819383786269451056846559501919940138053035008857588205325482926418280890992233908848095822130882377600871316193827778304959930012697663676147487590486441340785183031385446448588938185212909064729244987373375751483279497060206377473778133925485360712526685859629225077493389027508803742314601209926782270030638475788501498652797818369612281575035813669907255643767674307238269364170580070092300258691724434359457223759836710769115877307818193421460130925557382689310868869019821092707696078978727256963040035773470117299709930709939363771561460339475040562290585776597027986316196001267186985824613183068089940463584699750410936553709105837655755740533328563473458891038490605919248323989888521413646579393707265453234718573962332507631785227534774632053381737274746873138680199476889614704898094192611123420346378264551370227205669830265939306169238078970980082383442441332604935622419737113467727855852117834705702387622382013440212396409957026624100945232512766758573071920549446477680565635802061610462631232493471998516746640170464998434237251454342985480471516939070823547783543644304593630825413804224608210457064641830142783651051944555392699017779627601663538532974386667528254836614227497231176873001400824937550150503404550749200679113755401615229822823322221956132459117887237947132371317830990112063337491027844008304191732156796113327940222298506377289645410868047716152980156516486516812425931480220531437184820718278749494308364670436102145477821806861205774541359318810096791087477281314718779149222501034988767685684910540812221897644401446963149062259026074008236413235876754946128478342322745516155559082636065654929958033981587383179602618244783858465023991121444759872599361309351701969600110571785016070174309563744198145823974631397084113716932876687126192412266570393985880551390930583575972227476705348883461874359498907188319364226578230598267155831543908169596625001910281555829906131674024708411133902026849800092556195339725451942163945286014187737956136919426608060803922979921940972060058174971896314605404119260046403037649498371741803297318168352113986430003593578037929371999326911312061253443254261910607712558448235419359853601960368572036222387905827642815939340683451802097210065496582885332296614252526541477771103697935041807238995987709473434705617434018011543382837024351100004890860294706814165062883427989911564284849837251346667681838697076394202815764343993267876404768362033716999258717377767884422604595217946494903148746532703952936982253134411678494112726549486608150441338055474056113593575381717540197646944993497805292474415248506313859408758041357409704019143333123223456081425459100786410879809918496985370928396040414229541792699851114072198293658825710432586939309014525995547045061433402159689215870471661853631759093873714998755725130901398776912322992032328841604942469990792739189696183789275174173101634666307833916724947339636755573370988042694806187877175197136146979170205283706384874191357515741137207779815155469267663803132473677642749758144328682047358078859987669577692730260640114196622421743577717076491895675779814947558522138995790722951926101854654247005259524146096089069965246291474722029615294295876588780453653703517629542247324080761317186700064765684324793062979828964310619015592205093502123579120119026308843671949722812432447509451845347859059574067972072056244648577928553869273178388598520070416973906904432315883567554813784591018047892115588198387021635876520914456563735881468333693323216336320338325189759772488945247803182381930696799378111787606796077697072175888623001936678415335807692492440860154011268077641599450621384423029965195422286344222400500539589390909770585379068181423210259549907027206069332574685175574600085825609202999857437429985901372966128663362634515381786474467965265721397287005679448265347848526160610028071395088882761737777758353748312527343209047623564737590106796805185755690028194981403135875984123759404800239142447014674906169903005481423646045538131302102577262660777110310350783603165532653286688850254066911772780758509916408369425797104849709085784062228357721560711439540815173509586156904054192791800756545556762006002967945592716904681023807696375004927480959079545482316571305676870100605515407226837876778638617349931669628352730193708840119030376409941696944455835211870683334371921868278323577985434836146697041758030265765278974819020768595283472972161653975395162303789933649940724890143975016594103534456598792230333228554641084732524022108025137719228813258963897609795396782825208716396662177380633377794702355133627027684251388835550550519893592610314606832465364547081377330797819604507297856283021564475228426379859798106913096964991638516009815208659403709886599580410927619549766123357457447870311444098163491127425143330964691946052622941809676543244758649184513481789776099721870451890938240457855956382855635823281611357593963872055133055918352462741111099026743383420357794441453901780821303171004803337797529978754502855883571834877334957736570441187775504025838417418571228592643837972625990262918390278136227902117198460777631790176991697886768426305327229797181114601437741705783335357468996724183506575554690029184724565574827829188789565341587840810137530904179395233005979743072776395028453686522812071054616384243038471730285250197556054169550117428723451432838144260483098329372707973939586698091133599482420978005043006334296102682593224930336622924185061953571243927767381406100534939442202359790389860760905509650881293739821989205584942915294640953364718121633246725024729841951904597619478052475206719638515843188421211956912366819796994405615424964826837841564032598906291789311372588689484857558503727261907147747709058586902084874168895105482384066787093011283379786875944142194216237057566554875912265582714356898184434375888471489138606551849105828058876669470798279318923176523037236533051385673554951279653796880622860285196922250487554283678822635224089567770775345513504602191557870777880393233635376368296633507588399475574174684718856020016383597971030855716589261436117913329898748395302587166379423796366132534604974610388266931413755576768121641268295185297695804273569943478213435204513242742596144179515750284158454095346022489665557983111997136348560433928964375906627732966166142230736279613201512524431547761120726587976942208718213351627347932950385012522086843192496441604428432969135061175208361889773158797150796881843660502210229907827700190599820650056747320057952835787866211402835079991015956609555802546461577622134801620926958089602205601566078396641596216647649941346849517029822005487917925863846768896671665607634231916802275066956549284660158596624183764190979536134755911684105733001290936640532786196461895093356692474786641687623131814912685948732902891807179959188857710849683695222917742915483634900245416762759476660291386875646296720923098953069605733032851893695852411795729250605410727289032460194907536112093214696586528016476913008545740583789428096511175634745614760596367948735798044710531773950741514547414489889347286691095524568051988424702934990653834197649863988048249443446580704136250791105080885617088168792803402186073188920521990347035827858417722129159392929355295397258171974099924759821294129438590259308047127375376108464571975637514686293572666972371024747091495635847117074760728017615314280704252908555109620780120592130509547138376507055053659572232325332919102998960807500036685181006916132288901020412989798798463510730196871300839894953615116545890837647393914754961919518790533966424084776488379606952308018543807184654500052206166546505922154700705417305305140045893568628417545312383278618032281001503467548436289461863072175073617629379161046254046824074173816347238730544225685365764758311273274604098630430110299248385315336400768027667486608064349988747929744745747279521734040203327354844480494084746315107309070465545082813593013955953243691954438607064988085560463567915011647860059287676782631216402870889816113351434294569201660131445398608902624561601727669545538527574029968622698267067695893417842913935701412975123517503791290930180839820584068643894352136026744536434108728411054785601439670881520133948383380932559670594041769386604744946678865350315290997882997733042132999264149089503146566505709105390103286004678312049844411768198141607101673415633066072973131110757481396163314375553139680117010961335971226757068552414527136730756491650136567415318352628594535825514277342440768580871422296690356964596371684004487106196633750516512819008157796135026745082375468568216080834935989514277788530411709722175269528900379416588618829166307741092067217431637185307737956739733203164762407743197049906262118694143111708814962248897053400602265706298536846946512758325035035422153718654140726526919766687169472788819007939531246823813686271388597753180013612327702581478701613334181243090145680409743265477822793451454683538914304639624183056614375563184937609437418813157121320340825311852233053598503288324380754434901574595870868143481840874113765166615536250408533577385583609939845106135754889464816213746820370645955366518908359039629913926177814474442302343228718479189630125389564937125768602861920381000235841060662571081107079697931941359479714778491358706099722140275650252762628743529447499680318880625454898536564134193182363383490523715829573612208933310096527751370084367007476419674944810464368689137234554158922004060123289429380012731584526383159395963258362388103553490432127187431192501877512203629378117954651449207359843770429088633034110920485699940839491470693070283822419517352797490197133235020176093291413049089326579071313158959353082761828303584048781923196503693991553049944098687592522659301655752593301841463614916399843819135364655614969758819986444515882159090505559749591564924386437376774896001397046932475051241014158941181452366829617484282792234639075885708946961268345872638925582755861518295698674517493352662316732080400607326366995724688037860356732943867904153827427997900229333009295355376586489266124904911714810361531050463320641418107435705839646361976950565034698310481158706724326403591443541705956879576002200665179960925444934103046782355030667670189738189768879007495879766642718853514906617365181645972345100548809689044822208308672236795137716088663040937255800540479884723797408634465995483738747522592740955387117904193577507009010529795657603322252404513534007109932591479354597022032153121668140391863502628373047510940968144818674313778715449430263110225814488987912572292488377953688246521257162056686876963440216955173853118816085048085354121006532904857488518629830318757427237402487682137102428219430056484728612783168810033495478108476937583903847944113394415755811703219262632933378462491991287023274722727401074006922599914852113505881258789831116320062657849281970740607850996354478863713742154381668145702965940699546730621385155386085907025847943468639442199214701032201952384048270270345061025750489713691609240655986484387696519254479776739266807417327157785544349275112578992145507118656520873870484335143704335931472690511745867532528100098260069467701945641787216623775635908348031004940123124546654964263796096807977117975792626980390113541481542499115128605218233620810579331025207276929679725256562379585309360981746955260672297297476390379494488365647558165599531240854775969375313706468406879403478324041904943823050632523425250494895155137419782731764560842068346838745143321682746957842826604641085471737010794641967638825523503738501708509535727208478139222384510286379461745922775596632483688112438441381453662244930018995876085908874358490547770153269527858221482996858630034670732709796579300219679014712280466735274464605419523245863958269644976815481835122264133120634866424247007055907982158364305939662436469664094438735078499661822134268934611562573861702050841021721913653533293200057862106343682177288895266931452794506821057486879265600569602097816432018452783926137510848583008214003813236287570717694260134983629281360817955668997326219875791559324392233871135186287406925011371647448915106828863820183765386117567308397734302548354384996237761973226344352627927334579765987476257070048270374769935308438429287183740934109652747595463011508065067650333403769235991566772351866414191697684966863454812628923921377081276719279368806134657715992240700472340421779431683921501287291657172341281067177402370218240235691378870009551067594578363037907788051250377720902982081151774302520377623957620240601292515439088864528400865440847625583998888753032982043788504295396804933475039274115056068452932823303412326779963106829817586599243782095004148706489396061635834633037586073670788454140858661988670906029623455596727288673730325458596363349240455483274274633398982676742924589313832870678960749682557299320936899076471719125987167572514456642250672258276180729896866955183057858740622124462482090799028319124467994241331664996279589888222528948004727107318687145696360009290994834730521028751180867192026753415469283874058522246709280247495983261065894115384322104076985896089959255085157078448859530084611043214272833591369158169343141211107275213161864800983417560615365336802749711909040316621208960758488926830080197515242559044116688598521045209946827426400767908473203230349346609607938866919234752795300663790774453091530917640147354371420237175802916981242552248034381462077956366722653631578561117677112508846665720033085990779160607876549139649406437798853179534411491625946057961475159351223128625555156812620455552612980305539266865096974966349999505764612542399558945023538123864741499404897132893128583659423368674686555969138551224589908897369548334884511083589996249103274490106050650339301745768004783404824364438844196867640820180326410335078731899560882120558207801192950983445585830964092632684347484309386141927024536896356262860144602101642365938046537281675968693340092056326320071054498630990297427069970907584800368926073339301497984122466112553358699179366314643047648260267332547120926289202916734148315075249906844221023636383405705033852638198252221556350007563432766158489901123542130489258304357151593036123261242456998233608325231904261533014178648166797073898529130397572840128187988282034289708716160929069395294422952452481025095874178025364848388475103941257486516653986132392264944981297818306455208605429319057518360932022578476393999983324940185074847761746222555941979977573404970533628003209197579988071860351429108548431279996954246185582777623180484969529447892891628245629535064091810640414713450502889379829134811882060316862321603441622307459409193305399313937799047332202786593589417125860125089171203590428869894063970974599961459071876485502046123363543788117845887885731981384590638627352230112999549158350306806261514130606903161553932848185321557740089731697538390258994726637500839797806810594847989988693681131988842086380920639061077746960734047374563877777482850413037911566715688057644208381162853825280813265878775987511735518928402307530955724078945872703414216934138610100482300765346174845110475585179774385536100689183909817713808666472228766434844660854706680517165563885335074725467257208541454532000773031451921618836175293173159379432402533632796985350573437457924641539995814452595276853953525948053914561803728089948831909580698667007219135665370345293623458840142699096790786476545770351157947963433252712428809235847731693124959959767535911429410897632597017047230286123865788689661640821734193813454233504841325900899480400525109179783153224704531446557269891653755586379432560694960607697213070763606988727285772365148677222083193740423062957658931356313219460787430535344529401340665605589060966839222277179646149204719713731303343535550279832056835157931408992356578658165465440145348039170998487610975132550359841539797728052096046958908184074153246413473657069548829742074742018395734215057243170639107871382598385506525812914097086530604585382159432572002012491353621884295047293187772742149882352519990866442452664179063628541283273490709098474456722632451763507876185570104042924714501704847597884784524374301220604039544814958695507272028361566703232236396273309439319759078997002481372628820753436438774956095406218624139310703914737365948447261493324207083669041557670902469359058986577401971157958716333830318742686954003373956080760888035519106856075082877173842618310225285630112759747957919350281651479750187629517750861030693003733390952189090732923546853217026764753644485182667177030051685472676264442723788527974584962394060689110769933123822580996058660080509813485518056502428216727176293927958842914461871119444798449417876693657100071484543908888768645400802299945638323245901608791663447130246826006175297253445262695736679556924361106024938700632083106957483482239058028061800831008616714762920545821068734542677040460270679977534222614953679956244830717600031887760689132631417574361174314167076684534644888995256046940510172045404665552778502095508916657979546614700413365853355312102457655640602764998571864803788919499687510452555194400793292874639720074132797504260183561537756125302186282551815571611197755623031695978634073710228444572989202380786094982416909599564864517730159329255522881527187724546683806713570560042496520214116362236469954953306689180592644323579994584098498821754640174994431137971028302071064561838375047646629527401032502806221472541990302976039451464971451363628165350859258018573736186306565997098756818077878179319370085383130272086308195436171739897020487205574272061617389531610534858998457511805244075234673538986456996522551861215387890098147166417040919818517717009170638554950342726841364505587467657771954107219153577843351118916460008379348834314536004962078979089273538800519701180536832137676598753095097093206378515250251265425266727330545547048091824263863341605305944998496706329999803949908571533339895667831704791219874674107846948141558073386569045871964026496376691793917095024683890393469361184711805605320856002639683850693911542454610487699757082142270046590326717335091543650630176381746417011769500358614747360344642941200648292055666748709004104036770847129481539449786941571576504381380143257696360790020273929672614762700931949413913803544565657072367213927138123025957446602895697009594888974613043941976735807307549807541366761458031567837442969583818053288064835512727385776043970720256483395499678036269079465966795741669697436808229658259234087587226260980291189249771546754810798726585676716067289363541673352790971559381001853667433869477671827295877924567861341511822102160520437774470731523425977363643803985951342460693552385321212457385154489917359110166134623284550225388129815208981029802246961125352809478568961024984266849693412345758947870905636390238701812573594379582398460195492010309491737656521639546003930769002801594051198098398671757045037829552133144948409370648797522227391760655760099831970166523219039468744061234254114448722957928725828880293620531583971537321705605480982659763211261555620688479192818367971878262300095218757974643828178687301029515898659391291807191818423683071345341412237336672019794106982180498361296862675992576592050650038120848350364202423939635418304167422621189715588207812405317956842144622423039173010870809521246138072157070693616448658244928366221309021693559074819635214135111805428730816933221925734748775111261256196466898761526987189202416855522413946795643237918033683570653619145063939975921835884537280062014458335157597335233963098458626243534367042558375023003907943458290336094118291537473229319058933600307930820701708092099550814551824178428247918096555337493051826746120108724140681692542450292966561449981961266333403939604260055622899681178387754747126921264649166719491725807677207393788316329662660139066736002619616960846654993961595233253341440510130178567226807265914625731090334237236602578999097673197827390466239006662853335346715115331151402398878699523920986218014365386350712130356916181862728308266188212905903617999654542657976996513833317755758239452019784011420270488669224426200150065958940024124754139674787987383936668771447437177283350345283803117831213169726478559157517921033205555505959940136578053003668467733686342288001975712687525674266211825486964403711483119027509471511021630931535371962451345447227784551094978120372451273296968126458892853831501197878913162750376080789608579378585227798900812676383935065501546790585752470954937551150438294431903949211780781145708450580652737542755096500786513140539913944029912348685477063303620239792954812635906459682377493806566068990843997669618600502668477063171903495348713266363109835206242270113154661310688271854212290958601875723739856575535113280183918086069566734682485911207241122325267246888018110582627674083198623093175434189908546888934223283067716090464783432778461006195641927147524821695563114120004957687361484027488248030681898418864354610868524406207276497706900513874758957646387553606640226618808667804562252858517927182283078873771130916204330500156317017113586984814712126001165198873585961708201707585010850328029310264509048362910571729602584757273053649286497408595988937391406619528468325766979448778951770500042776517697743436569943376960286905859973724421689359556136266979324515483838144860288463291724346436736077438337378101457744247498919526267111724302052797901141096091792380977696543698187752512433111106066629369652009762462439849367914987396004764040748195465991690448311791926418175982875900479172291901481116307767173630913522305591737809522193423431843540771956309494463362002830097058080413340508122882000943179098587867927293709734184814152231366168296923646339869691926841178970961283133770131370538006642683765430022618757632515742921478134835831300525754979747425139216651511179500314339324902699767949708611203167919076621620516161059361588967959990922929706847188370938374537931566891615531499007739871098196506121116549394429519660117736805348747200577235462395677892780363847917077630363809668110762516344836984114929175817472952340685079504130762791889499900381487418081160132047284005337098748282740472687816894330320764038702788650460605176488668397790649227642806098338570212571906017034540415025745114077596765348145978990560460068985687675379703451091294864310800976644627162685672927646568271638394829945108999537736926830435866886868510224979648581879775924399550284766916796058394218327615557973154555572264133820159617872634444374452432144512985653435258434266748633065322895398251698243397387217387926547469394521592141715698429815326084719811690006845273376725923360939217661131168435228170037152466759703517154114879811993611323372579194658532257183424669361925479166729051722624240782776603960652793900670431069678503346427634122021060903268593236555620149505847711186012316577187919956933119918445133207869458345275605878345525212466609405464405999737984480560747030799564569219079412637439714572941219507479622667422106800614904000470955668659808428930516449802808993113897960067151238016504290744649829797999672941112682708213787854220073281316233301313732813302130853050442489640576112694568504687026076850508001959991003954174952242131491726295978820239244928739107636981544894455742382594861412579599206159708448962509647834505867830455610994193655716875715005374304931994801525355466559394846808876685735842646594065729108840323991196044056508246513662648716044628774712773725293699058253353523462412422032162400442064492797601563923300943382748452923678017931968164684537990973374990362359139626348670652671873701952823959489777937965334161188398262445738265790619624782073439957410943147103341314238383262837632588475950950013547193791449437877468535784371494330939920383911671057623204795004952608278933144383155849021099743014437354919018938893536083636921897280959146122535080404687453038675506507446378207989960485580356154386938779897996664226469138633513282819339496013746041689595812692488828617856241904193672630396239856401301648108767615620982587974640433125815184439465398129788862630131529255861762597830015603603801087370080664376787166537857612171808899598545882119954573865428740806707877810512866843789961214261283726474010406936280395980486043623707647226772905547249090287477078903252757008117694631781874637360148218844776684361491688633467102814877099613464719972676133027772582619771621869307888175241348440558969510749732139735345156029977724056009514632411335008965730609594235511216206707580235837499348682381767330606034668695569644175179479137738091843660963997929857006326720259645940898491011965742303621372468324544771706529392843140468580739174503059706490996262240877468935377594900416886015469789740063720879932697040685093080755455489641932895097021009717429168505146732288477261390623706342436744589980470161610787204033563688183499144190136347035066064117526864221798301207136209115065575568986363893605799442068965152218791854557597568878947357255415406630506824412403238565009698879764379968231500686622106806414489945588226321745142291421137119671315688131023238110693943805441125211609188122017862381302625060047595941062699944231913447274702403317801389554849700982427940254207055831428639920706216102769413062358812986428625799711100744216679087354799091301642599564878150078245406055026983301223566338814286864014382402952693633348134815681762223044744389814343530990570039910014601005751810759744969653532160874051789840996637302666400191803183060250247399949420577196250465818993024161716150717395730124665956976857836241597015366205317537586921843178641040329242758765659144262240769171876532812468822827711936634436606837341703905923017374476721269173666194140148726184820597607197166082866294035355062768339328374004156077312901386787107838181711221272239158013901764663227700537127743800622373752472763256568309719047255224160422533402058795662137079073630381432816317788664104462401295730635443272245854920975381929898467353659948192179822410201265357286576305395276037732494002863175288074315573726341565035927086985297844578383151952284905056935626072902007535956163769294299561650488420808935632281181564419608461813088697973630729609769348672629194622217105369980606124226058135185014554534482872253643625126266755050668606735624066259479108550689203421901759628154400815439841917112924643448480689717054480174901533919146118814310885591824634289319235610200273026171114445350218742626488745883767051768170798753530709139430372635187644538782113613581821119052045458679345371068861529660869834822677603172485923833567299983214878212648790264146525686540554200695223464187774032430854116175078777330028126391630878594975383269935901938164111537180914206782744281486905344148123386757488506406787134143118118888306302942291651817409878091562246858478039053782754859822235976957449096857521978065509200072695763824137473363485857788394832137177462902743184087368649568784967704696063449526230778241251404721036142578055128495640478684128423348471428509192678671987312441692176348269702915186016941276941012481981815062624469289941166065167902874921542788221931218448731729861227909002002108144918625147181820133447460627419800833744951331179794161357200340597532570975950932249001150954940740590837273295026067316068474459779248258891124418143401894480136102531023815400207944475648684368492448882395760704756446026426798089127005299139228030583909691698506507371485634259341104486052538614726956194591025912743567601936763494431182917765663407167853295076962321826935834916610258787323805466358117940650714341264851373493946791475799029823184121338261138976111485086728786486529765126544916719725310725964028627684285076458178186520268739638800418105094261941508066668930049506379429352653613781161806695602643478076405281748106976180775266135012785851270864219444882558888293982535214411713972860170874855825396832697458397468018543625075173779462891276866029709716071953660189476173869057212065513191984884309453733989132534116903779931633719927632057392001588204680110573389456169011842253771967852491809641476768724765099491227049434782411245152263088045020312678709404967051994842722202130321172857174460191285140915721260839969480057789235189871166959179706123822336480985872243973429965074819246196433589829210696063167027521181064215903170177943747408561220395558077117515172379709148411161220560448331735379140675975407228654286189817579522512079024301588082876985210487945212472471858890524060731382675930358301432223735514516248753273870923877628659960126220182862505124053017146981314994091322364199807269815431014854645268500092558769211254507399758991519970876566160129132234836713980486690686561121441820119299825512543959972866446650920345059559518408112666487876458634573718658123294399879909678743028904885611178675111672024593812477203725708469032769739578790382794699567897224584659335907993682837188629754349800416914380144051412680470942894435816141029734785196170140959568607708868939688333240020190192131446587024623529092391905647880713962409394905217220644932009830977183667007273165128475505473632505477559253723999695907643259945949482565021307481958275326097813353937876514830757881494796676339514726040683314822927807780789004271948880057794449418333517684232675298535943572288448966012046993458184253734681642858319610305262356144349276688771434601457134852627476472345644960272481649084690680329778099913997129048469733107861321766191498882701896407104089025538617808913385864853012178387236322097280666266708165666800234916850829872499604960049994354521433076334213234839559313278619409150949001138876552069048587866723809284808300571713967183009006011881901584622559494877450387384823077563140455641163548787400326589300751460358327356492255678874001140576872250111221058090813932914737487045470109358861893897582655293850464552011959906792712138432064972672260265500885741618910469947614459444105465452970524030575400092088600605013049364591390448772788071084013271787328228492537136875053498215368091925496507544297211347229918249492890812333870730600733174507786523679970741516515779889722428363072053274053788033519433339775634903993591353802105673069248212888827000760438484212709737471512687244909263922834262651122698711137661227765975354381922515094276607651795412486401324487606910921070712998116936166106236653678100296493063031319818781476535935588857927418939010249496584550055632094569974137131020941348663899327935887258981227416487932239150427314402965686108672187488913791539910019408523809099621983339903713629421882197821446985050677410449426285717947253202563611362659374956258492302208416179075075793716111883035719099801047529560722690569469864502268811348777697199553791716262796077735661134134946651496309630997553609198951941523093296060537584783653549121926436498097251639547605331141765752258292413119671332383315764982233447253817070404726468160830449882068682409102301475913388861010848248867150063853127136895440225870059421605359166600029076125144058220853309983621066555691874496789831663869249259800958004764571386214568550113658557223747137712315372506395010733699860087768731410015248650311085964997770079192537524134058306572906952387750252459291026151574963817772104035270995809670126827952769514468261419085199957945668411477585533201300093172953238824489219719474872583489555340361888462623192596076095116295870352234435475439627739163058104328736053407229950730975561995622620049896852874672637268823565201669555339032875480977394942164527771481467806129028594073439187190471489734593100857460726038388710364021808711564749687951922842638399560541026270817886836163146494617057934472909261908354318413846281714514326844283843470534222739213635526295204254527356303999655250869005612902020917824493833087395356546952114705117258040875380652742079539567082204331819050259428877955959535705718510553855762534687623256581588782831170643630889857595654302651627301656173969491464313026385876873251778624007430210565980291283036615254823145889249527677931807008183781279781648801628151910847815160233063940131532267898460302724622480994767708687767767810193880883775812881053802546075628255303193245088566782634618063780768111647767055704123655411100777305121382766445306505560809299190156494334725427870891439551369070101434304915066802042731800343169863490295990430506029141767892201551273202747412593443420745454477255878015436877023994198822209299962106058915843927265992884115738415767430495660545291577778044180280814518723975924291298154197564658844672449171786196362853967409943116929375407424391749913786218140419181422244872349625947828529155243239959526535621727705086622067973836606107873415593792160818423721798578094138918681411096977363312343610578284577879002820711527172893783295361143480358823384122767634690373884121635352974752355131722268990556002143444261282454429549956295166637329869722399904216821133635790396431968946397798053177960432364686444498887657339303866044537211324187778851157964945456372889490164269216828589018238158433764970196153305757905738809477622352061255730346790082779316579854867866162298677153839267495281437089440850059522645644721228375702242376386411475212216462431342165615445889184079399547957157432145843587405541006854046221540941848649278994399539956873788666697400562046207269210639638426979809084513994547966379185913707927924220905593049709408858273969748298776894903854550349545548123166002829605327935088594141712207875597821731571944514371981172077779434506717135034786667150114868987636554184806324217251353702960701156026663451858036098520918696239308648232586563612713482240527301236588537582007844406477388422865185845264250165717380472872703076355303098120583262063070180911886707429485721701994869858692396786816846831171293506050540684025939293882781934359613222625058333577599165809477199544451042191850517559732513918073238050051997896516941528521290353792255936767442249871583147048744943399285286042008393289453240213932559649911216858508577475305599043426335794496945328052508592504799601141462743872746727003816867104634983641486264074444453042065388766656830761679342948159167531313715374460094168488116938343228449693667854110135866708522324829593288729086910903019149662373534510507031670547320160526395957459018383990321257548229776355285158324098046785975869075706080560372385117723571888059585673086994011422173950401710290441531527992958144182731010028462252974369087325717626830396583552072951768804707230298298227040656217145130397164583063104993918932758185890139614516558723336707786698227082410153893712822939622409198791282944397133289091036049137493688932865378136205235510890586574913926668658009146073510556972965566712288754224128784326218894937610901068245275056157791779615488644640020022499948323523810580051884834185357714164459077430030994430305696246582051190780315675147858126805624015696950021583278310229468360501259588465945244586764108125539948054904165971945740476095642890957707777640881812158668848379332973379636907961921687140437395127022014545573702167661741872606879687487495162090633950900774901402920788182150453934878742782344646541064186484218619281441188531600176728806567424680797808536067741441802228587123415260182566361305578019676084390748633415435427076008422093843809544566340362992533088361476176891781857583827906812748492507352786240551024617133750270058416022455843476409455364082297040212828618606698566012464791360567297805613544174269877572524510921871312178592694181660775461842780555528216653653776145007023845154463588767383824593118220851082537581396921564436395834045315244012198139868945809687257989717267859315984694099881484473059923339023280375501100964469023213250446472581584993901020134491382582806452096978004365348963852317955689468676690086432583618821530925579380025971108493477492229879290919341601673437087730859257893130316418513516905984264576927921847040436947060873344365959766259156596850854706297791032234201050124410211797254439838925029485841242378920513230054437523493777532710260014088159876335667759808594228924474661420063562519098293122221607507505176496436088792285564769342868394742188639548577366252416279732626520583659652182776949318257260320023852992616619880098398288250087912184744796178299762284483092392489023583335914697099993882497297258715580230198703524692560585866704506797475062640981872839904283856614499214677609082480600687174850698745777027538843827930035997830520437219552273605988938285693063943409641642240738664766010856340144482610738565460033955003247616710601565046915765970354086630611865046826190001740670007454834068530960766892131948029871110726260431363827081694057939252040259958077351994267743385366414394541899432367102341723756353228122605467858412332756037478454673731408649064062356191089090971234722317399501200693835122374818086557760941724907452061582780969479102114419385899615247469686406859367419283233656844818631168160694100863103448936448121076612757985008070697606545386557747379800678246069285776706801872094698478109004290631935000740145121051731957989193353517559786037556157284757623839414323679282287498895188778915933512065723219567622813543547717535101202482054010541053108918332926656983921717225684785248366586175865471337890460756003378382207968799829736518825816253214678675708972095507443377917178474554950883119553891378685908920787809281015802871597046028779896535760939794864464766180852847803065323567756369224630578630454969948009617707381270741377715404551746558691721952985352221414378104919948912173778470108855952728715374405317274057322548378953953039330380285871402394119816517406183753310283240864621730804543800803880387671229483295824451238603182863504517368427854319084540964482364903946679827131864489828008278307858670955976407030115519391402902276902671348374992931305885802809231067676985638004651643163298090712938695811863212457441809502035532893686857043762656093676015288812843945197120818147322101144435522007336180061068735381244269274243763114872062737600699439900780411596330771856264226500249152607356725473228237640463733319490725811368073748229857498906734307925444469439196373146036429060703863835084424837072797444590248873336329793213069722257448792395431851778386088505012506674306524058633022546477805172462302816297178755089049020791432682657895314650973293020767913201668497302534926951881046858908659273399603518911153644082994123736534677565215427697638359275396590813719598220158574902570745664679853855040003263937589596400556812261978120598222649383927906593073988910104450993930131259505138222080052356329018624000842577005294103639326159889990752537425441363097384696301849283592407951621392693469115169831502530083380760302759372710854768870368739866346227495296281003865862749119480190348114829283057689565840381534831035942741135988248911863733564578496282331900250489022863794332510046741084424373563392342401349570611135223002054068441974526787213948399986576171971379821930417748620524882651853432376028521090406415961973312127269322465849800297915985229280295915291871150840387455044178772524068142636642502782025656160308506319863584053179118483892829217347069402822797393030991055967852677584801854549794354031044621841041895303499982632501924058118540730507197216855460248876306879325237595182463812032965473607433660598996998115839992016903613297389600799030209051076919759877761371705686636490791389413242238799822427971478229814593864825610179370118205024427348103487613721818695814702296954313207531274321633318458258239489575244740675203550112696869638329044653833671938339461279473355330785630816190697823261126384412934875615652459387635645266946590384934245251742923027696247391740010424463710116788391125892408980859471681625740562185408256111790248079254229453308136203548744647401665233661111385126788936491428993531457953172644462262584371187699951230823185330860173703245574281270560327296009814406081379235737748331346912524788119851900801107659846290049560636642270775173999746633225093336283471245548026022537067215860501306955856602273303047523949358714042882032331117143441836156196621666263738100179112717586884607793259516151456832961903484990921750284720018741199558773332172655787705258740191786478396893313159659164287180078833531988041539155509121257218874085441848669742540139918953281726911070265483626323187302187676830754134634070187831968040754681456347574466314619588079123467511761397680033086976844829089246831145162045287999883900691940750798374584874151893199720569140043264129989784086810332015618179820186847799024429420298596613079862720905436618477019832025270604833088139354810718946737074380778133863998074935376874032271755148296432178142190996856753752569523565553968394252607810770105860559032342176397863115858226721901841937457124329083114347064027499964229538201848166103382273809007880178646722441027144211468460454564498170826337549984121735424525842760188292770443753228970511484625998336095352855816135453339787410102982583385968741599866832445076143448444920819532380276815030190906130325203154880243589766555833847636349330374182258962956312611389150259141749060788680181139293123418607530655016220573617360283643207502045795625405868433091546924080770823449872387369795204309147973528503423024259899725031585778759163944472065280098870926427532350938588945087505273436784630077646249714457428716214159781302565824549613437236563613019307310881226716071284223586716916349466446467662861605603201981548441575075519864756878705621016491308755436503098165695582617918003447357766976267119299272435837576144838401028342938895114774992686166434337708801641186771608597536093922560101708670602461605638074101452711629580200003228125432675407745469172524802555543841346367505959899700752497051640605017733475750691711213169472948754485034865860890424192720271135361575073465798481780641375225692820552235781961518022563682880032776724597295984612314263948299105797779917792811688956165365811284902630998854281197030381914481051539817420740826698716009510291321606939084970513764803896875322462394075711170736573596223799540652806093296496067084277794313994197988041655846613964707643835361018638944094058451043276564244815417213506685527787966781095013201734537772752298223431633564115545763144715244687508356316622001742293882820096415936133030692781530304616061164618136667235155936771798577080079427725914260416498889925131072497151951479602021607479849736917853742555257234301887836207301213681273341660126438088611704983155047511150724974849155343660045643072052420392408979143627963339989347316574645209260878978322300475159360293054313222016142562375575723748225670563706038204874790225191050246751333237986841632927102307614978901716343393063118495983891805333671972682237093444141583391388080844523123767075641459675883914490741450576319955926709464279893644771097978612603831721577640681503471498549573833760979297276783591422491766646150691501743277903563268661147769441484524819606899128848431486576970509218399077061868356679672510134180768992308629602769955851502209395746653433191002194936358633759212965438177472562568607101626169612405257670033948380256163211372450252050940971336679848924805078511988615590560343113378158234256885901821502134244673161634517126717283570613868212219539851349873470283051088592685389349775266273697695025090222949153827703873743351876685423932630893170967646089132534479823457926006977010492427690591084346757385759658352565961863775642810015730494891429554081298641523291893548000008816542856644338177088378163822455000730741922703334369811958703841587750325313921168582434656878398727126221722406735047357778419210178425900551707170780165388215144738144702521057048633069927521766461520731955079031179303473395930636415443933702855509494891175466684209710006836076123226246608738278212459227706389078510801639658188962763194361101009822464470614668994831780380101784211128388022519132557039870208307020413506524694714019476257035757128115638826858297606535723821719029329723315290695248395737105444252032058031644531068967243843736419122757311038578637871846698109321188126696336853375297474317713852345470922383444224425331967202154723757684202761087997854852914177625541777365348518568985335375645293942045037138436158692118592927426273879055014318702911363538355187158735172686794610984509054710982321585172756298700629335567950080546013045471112937404996491558369065848542539380753653297149959439480864659274535060895940604762164186084061619029414577045730287453086603597471840134770245022058610533602510006983864057220159436751420850502155427950822476259071450202885764286826522901798244431912208234547729795885564959603808399870050863026371358454400240721343969479880600596302975552512033496578304491349305479083949302368486552188113468040754695632295249189710326460214015205226318799841914881643897089397110933121447128257526447697616835966740099651596303382126888121185469572180217459321311332203101627306489739365227671642758664034784878477273855561158784667986308996592742464370946955724650365366272353229275818368847888907450875412386240048308599282604058695675624037413054076327560566828662184182999076598660445433958156620839511932790698744271338183229312551866016564197774139405303336714261669849532758912935503633797617218452531187112715724588196621480679036391906022173869703952921741925374031938115786638242153804379367613931816260862321982873075378555924619822023533355599598785008862451225243469080681006437942324258155784995348464433078379243660516771367083410795008915631427111188067830463978653797211421940100640671316009666920522775036250606801996665444276263847498290394062077604355879758201127366213918285914601386508570639267423986290636314288301343347289661577793531192067627619600486498137190253505104027716418935213598618854845148134758659817552525373651768017161602046618577033204446581462694370542371046866667093809626555300732747913330112117624545207391259845983943152460095641975543754546800284605976707928206122526365727756204100765466586317647722924759148742791220751885423938327857759427465968054101028391525832806447265891514685421492378876882086234451234982397670237318122592279838416744175194973867812868627856595507135074980589148873081671589346443429686464770648745150211728570305598404703543800166930618532928123254185862439832518824488056254331612676644532489031003948020505045972887697869234526098401885815559091302070651212648055443985017945548380101327756103973698139109195127920421948767366503532748361931122535926118475099107514204849961604331409970061286287227604798083190623194488840593141473945090192205279946780811154344377278833786844573257074278380982841453954706352542329656225242579138958521221122628930491041008240734436051283282759865791631420774847757466493958688891135854994307379112115703321445809658431466019141608494076600306665817329990494477434771623068741683384978276325004019895273988305904056759350599446345155098132079073694369729197231102817935008718650034109593854341869245808022413553489039720073416454591822007985772576556962936031573297245248208897996506101633702248086230776140575477984332497642123740711173304503311698928518415814564246767643338274318069401985692365247290329194020265794941935816193602785159728771720080634581828330142975248146565049043868761085358105687222902188199416908093964680065624514510580078163486806977350880731523398934276617736584419022689966040494744117883335926168526348302320006019953852058385925170146187703524329592003955902300247619203233551504720323469583770803472422456971877723617219448469839797034291814685608623146141142059167290222836953225493280238597173601273295495171711668117100328834483487092909637043924537697883709868005280859820919213461178999405167657587305256554406187990479975794173592269836490885900079834765309652683634468101313439058109459451634789741194776546994713857471088053568075801445624606776103896072494113985171975337628875586291988540882786653858368336648952460456115891808307005190411335079161071888752803360193682727252773596861374676253498196928569475508721838895946121477994573596758337154947306649153109092911450068094818767682011809610047042852982937212489047700261903945747007999892223198389287439001891135653404884279932225379183696967469701924093725702563151975341596187381421201996427148666160251293248234088778236620563064451592618631656513251690246581365912119501625175697179365573125458013301875602911108502475042126645751058695629450084102200130323075570261010438738275914826241131797659719054528584951362836325814237596516191294386469274065550217647086129986492683455186317618664620060401509531720668913362962339030599688476105931076311188641406380477210037251552945596076936265506859650429383020622620636614942196491271571545025053320057123444067337713243843269528315590554146446128279536305835260612250717893464696344101463585044689531592960896636244741451175894026917086791075172583440483940312633024268688822866414060359866481658704693735279620068220864154964177313180615095318052217250457302730666491772415809298196276503463630277142242458352262498304940350140312626494918354286132570423548985259900642438685611548201186600348499333158244154128251643302399117510784343150114868122075334572779949299040964458848755251439827414270574459656944975796725214799357976571144751469450143160858814507333547833190159535846579191613549715224063830539264817654395346521786681465939523746117985087044576620865122836292151535193890472848483707830904910559941967124409972633848752332532172906700218050943126478687261248872281919093462624880403036892372188746610814184944841442027015745634181247563742206455054009115361223576061332753512805902180708496577683468385742276005506437113836945215762722568322387911775510197040490915902971861107686649553818101592624524938027737240099268002963197212570841224242721368469479800593474981346776494291899447005537170625173203854084631094190339540804734875805782163152735252323258323595167155886690911205843461611771275810919327999815293692902049380434530222278392718304232086566280817992798025484857289527290472089014897117817889759023597497202937700965744141777503535814760939851249644655578549835570261166781011108770169347582472532178285734901455917352936239164303573797687690252789707998184266839901100165745263468005410792178551624897520944792611688162659378567947718799259784316107949866560088244420020699712596927918964597844942874734031176607123364059827530198450574883003132830937500779675423524553715155324605935416456820766470251226444605913766675356769667270306613960362812623337526312385354119051386007655669129385857657456348273318170059477656844534406943567097618376646894594171285878066452871294673141809816110083758900197090680036263471159659287930663270977621202814313171477617846931940066426428069702160041349252734552993773195365035333050240611518802266511130242612223823363076685471933899322030575682925840463236212949887855653265238792575776679442601772623307837489724756660943794587720721426033307814810710156792300212294023767630032802929811145213646035136763751389656228228401130759998185638007774734986755309183666030138679579330492265059994982417202780949343255092386811247027297118803289445286717899076841713658179254792233791476074216412739201410768445356228729176247339549872338441915818124642671725668957920524051107335303549643636430878457859956335877520029602799524598133357283790660608215867398698803850335798889895589882021118940747754147493670579711258363679159896158946040080345206766037404418979861315141483469029046573845482569390688130782513456230566314038468598288136690528757887702189994985852040668927313918443443383793574062930328979033217120867553316366980737958836085220318702332712517192974629634340750494795196876680403434158579006879823397846986340778160428751143840449520272290589638512790582468950517005132636163839122163447574336545558882865729280264376231322144306748899820019508519356539484503574693934497719785597202431758331180591245041079732849646389671685884093627540930708323640594305855777116272710728893694395972273696969727982652338113543745222094643349169157052775572764617368865498278957169556323692609383817993820418113971516972874984887356160321774483198900245539782324022404703119925689735337798960038429963117351363844904282772647080688816542472069017189380367248715766060651458254107545416799487470354156118652752539130637578550270262583804263680707553043642995792217350121020911284066598119471262149451854034345392930606698599807441928199747940842389580930907686085176004707493966802440414213178309797054838663219982431604643811187032095283682467661638681589109897646921213772411092221957859333544560530990397107770790521285878791615663608066743241181550065510048547634560232844805546658999680856930897478701149596201866126135283585274559135201234437270379508211323986665913896659728564822592026182942987632211223824636730986663698351913536172631611686636639893654271203393756499618307343226792885658885225585268483101878681048722740045022993902151968944636961283983539740638692173501121710219982737021538071607911049383598282307789225872292902804421785411643337302689731197766646185646638520230877866001209821490557522108089695679125798887409800643293427188905918631802299507713859123702929912575603245080457408493279092962661312428644530351149574434805066093757706750717122165618487856686704155670411908464802272200080778583415280090620005174742107378429850175059743627616528028799361888497055314934342981992514189025679065315258035922606879343028064187047335761542120601895286928022392631153412051556840966373416776243821742822557095127547204812037391263207000020011366665125354408427871726325240209234360013259406088795423955989053986278379090043782971599575589961154517258212912989736619369320940905334130527162312000832484050061351914876087016112571581875588213514815548553994884670867311612443263550919762108973124354270925660118922061350984360337453473287445157330280722207194794360584827133219040194746403828767999401881073592350832256560084726211666999897266166997181212633585136578052597583566985203090081440138865792645489932042098432947991139814978677899026467126941404718977338669536577890488899488342446949340097377901362916352746560831327777862613903593923627906856680934133832735908187160976432869058548846720395903992399270736738589385551408998715247896123640957948651059019083846707646380334675944181439251345670392320157140602792392119038470102279960711863651025293700938938439575883140746608418489482258729873024243891426373303081424010742322120343856865277396225432682330774802619801859543600317894017211814570339928314768230868813881845288790135053382069496754904492952005809065387344515510251134384166796766717876316808553026285301956988501153955092683352865061885283598273524515607241761482220996958143186612748029219700003305394042706682891779876181077381890126275771393856615179483481877328912818378501016827722029926219892708231951652130145523298458115334621752597054347688349674693445189018569500910471302274880965379599709784893426495897426657070303549838475303649621890149116004468722876980399413235118218901168794233035102506884529984780176174357941114287231254124844819827828792917943736304185495048490555638371930503191678393694042379727095617745220496682728604492230879826593721525253229744083850414594909868263179259890794957604111746237405176773641222422092487152619822744935323253586051752717036531131005683151456569683347508026174486580043319474596962337920624535484600641213713466759369162241629062598706330032898031474317749476918786920666644419801372296939648788245616250750513656428053586733470813997886572735652699623398551605809525689828921004891762623279028376926435636027158915480648635569541799410862501180835816997204938279225021271581171988838931764591678030349841533327877761331062134272895603517338560983098878497119155046466899590372809831926950929305714640401602839467423873284401112352970284915767910878434794267968218626830881833836197707895772607703186313480611751350286736393261356236594375322149095006587556903525887708186975369227788235876134429687460367270275250755714750096541017467417089713144898554465036229485214819483664461017884839444676213406649169767458529329438666614154848304011191993809678473104282508331717029553411529158455886721337059695075645907785053234797434234293689940834353914958024056972393803114807092343522450657412111255453910689708496758087214118979182171268339094057435845335449551872524676866463350363363633895956704110670354963715252706529410667146843473889857342415173406071180148344197312653855435752264604520695057349622498277136710658904367476612490514927475429747940291390667500288149570264344990721681574777766315762417371748424023453216162412457784910297492539001092339026787264884743252423601423499289571321399997049239932727937656655897389107275123585416297478523322424693100955690218227614304501389581929190085424393088787902206400712844491533871870177678838094916138193671295344438313779351073327178642936164412673646380341597268004676318314170378762726655435051823747797240993290966201993412063480138081768175165960850169323635957567785926480577929395899819145249514902449574524521722240385414979431841445980078718972247489807427832150371225544430592610281453719352925101628029945088124181038242113724497421251372280967396552824548668805328906168273083011508629181574376481860906896966273279434542544805552450655304370091856259057895758397318836200320841938410385509933936639611233490253432102093565938038763178745992844496840248500825755711391247429324245026852755809394434014385560210183565221675517784572801920308802399466074664530292873582331416567265889150327771783725606211581399870772579263465466388433105316727012170090194570585590818527832755233061248194470130571611598266744011210217227085365387586195252862844658767602379376181234860403872187795559499858341785926041868981089590408105224037497447809192184255960401098815414692025866214806042439950548808714543439002679203133078149821425980460157498492010512741396485824293686779084346580594558259201553126057050583786443205275099284778558910799149310132039204228159045336994534554529229940579905072401661085998107583325282904731619688779350258809031646676096398372710772754447641127323663269234479888149837660276336904645226877520262034271007865678427752684830501817352421284038665000812298495612616314506476227055918518016721986614798081646774979917794639660328325031555179092903996985552828635937252838027201589550164221930284579279627516302686914766449132549230684745291348162578180099118379772823126680814838539692948959408201800617941796752929395773194473857968532416583693386093325200194581024556658079383282198997455948941748669164160412655504197653180533075777415276188666351429957601619470407024485627968610865796249005522054189940512060263577009429135242799515231834777446677977060039177881668694857076864996687878644921466712977429466017490475572588417870861825426014275157644620927984866355930574224952666141122968764062953127965464342301618792657920251417788458999449516149178481063286808956920360955462860108375119972134928628235044445404366619227082732908169356910942612293963497440168119332245023096448835521964176999393033364806435659948860492421185724282124995487253116176138799361818682058230842445706328677757851625082676760158085661308128627656265749693706421277563090899876754685707655968725906373135303824631212219730928853334236893928248087973277803214456333182547618367773539078934115536808240117376157352817513975544256043779613820895024441493860319892606803336814303625217906242468878379357937958147018237471481098141659165165756342478889362233991057934905381348097091403537831946069467575375264628102346029329477812721558559837397589962607608906074549307265708409320291684521353753975069890035239548785781884286023225705465490231774487330472920141457048670964197408865225481736831161451002637020125141416069259018411030631159439802516619036965313687472187773550505753515594936392878512505372575504979246919707955873232014290992026297373954606049770289102147439520681757052033200042150578555872104810390643321901559160534107146292669611336407935491208500657262001618283600568115826871076887348606870504300516408006141127555328254801126944414661484012697642447377681210762256832270075655631509157057032171706437026485551612322112190262945109238662214074347865122153055199872124730411382906743734647070113301029594474806169939934535053952707403440359639717335459707669530741334076594064798812106764943893228886264387836727128046190868532941181863332804554381861939984131068553670360747164749670876828755757907433838322983526447051553976114172541576604999458526804771693774643820729561179978288822130681071348399885590888455541629802664817224355878966742435444929221996304493439262061522857784060186782266062948100566670244787726294024019439349234665445332060137944940179292114858618397350373058755913222828907025006191596142157230843376717616413833999834706872006339789679109672945201716581161840320666877177141602463078295287460447856420007006912903370265817037926433000719388374827965197035315608922448711016501153227270489663405112803931961072833646342828329640944525339558288524234992731496528902364732655326314420121412552987715690155543480429550605247044285115729814981233884445788973514146785018797229448443653526740742824259049825634725221495340666343449347439682858702067918438147324086330265020850431150311415056484204380471551085943199526353008828946854310105308101302806229684081157737374178966842489510333096300382398924777090508549128861234227422122693648947987598305092213950494219611892754990587983749126711631807670756606817760461239433153194265933951501396199826250447163861865997377076423584901197321052688049899892480382108948879771193167342407347298398237254326360551693435343560110810493112128235779070920407111496927409206638412349563808026402676620924489610650468206402857534464108369576827049005715076109530563425178063443953222106928975671326923006080020927349620319959181968405478687507694206307389072508609850574157879936312035715240411837816764594170511470715354328398129478697444709769314217980113341181180789912740982545957097861067570328842919859559400449410225621523632128283169544849432166428002762850215640857048058882158236364549904284161300873835576027662290328659535969845625608793859618094686345514365314003928257954020822070510142897536145327301670958464139696441274774976262028815608865051170770147664213998008440912481250496338911911564966673913674389749258470039411258175359995695751401855518844721907510485925594980153487040919337906885321965095428765543114618485542871420258248195868368103670346639726026327270270734641711384112631701242381239108554055756296315236357347481518791235019391218085699059919003127717528156507011378517448573558976083137990875419260882618373166221315501871828222456866197642843464020609726507165548222972531978131966184102882107805418001332384242718836585349935872238746162490785245607012111369027550118528401329616628544450486478669456363985302874864965757055057308044203257646869088711032034753902240112034727828488813697220790421962760087813835127082471873505272412507269859967895778890282073325327701049192464495069980021488372389568504028935008377615566179418923785837019692950346291635099614747104013346913197660146854699545199365525746022304706403727532831772578950603384402994051900478964316925646820767512261080303658361063216101026888477262339259819459056941010137712313882887299254223573606361455229096888844242419997792807237430748204611835203053120971569859206530304072462541825884910286973759884187986695051566232089320668907399872159438183473840655855913880371094728204884742910540066214116041066616997419531652263142412744995717188458964266282008509150828561554640759021825588673690386417574150297802082430886419988811668498150608618379739809383786407243684486024371567024617445892343977985937638461677121650046130922335305499270771768647409515028210004795439215926388199887674283583522634495768413499114344878687875744440676581581041321595767081443443815750721827812709273140201814537556342495225537959075135143475677097171251092871375908498193643384155177212430110102075909457360430862403696480286043200481279191018506095420036398826774282204329360019849886402635393580676076068714925200861274374927781306839857738000532884904678560931020898528946243623577551999653170324792185431869460995826652006475564761181199059528696835398018041767984876129177853957374111793810214399472573357535443703081221344046617190114453251131900177091373523283911440912867988645472569626919769194790793834734918501451961302473160266451548000355309589224606933942770348082942811980543911401565448572676683650130787913430052603279703294619360580796290730975598900980491229291847267630493753793425950819043358073977763450752708936262170267037875223551778938451756041674007371552604129586116516135166948053935109244133007059040267375128828383612617046719180439467832675040260157275776784464241965903035512683404282919515664823423731558498668447130716205727950279508467359469730760023062503390240288534752965538473342250540308026252382626004315241475167273241376829187370117618831358175542707848845101029285722425570326966227520671193751534458462368812407719342646837872973118973699025547987797286756316741102457710011111404993958594757725514038605057715415369783248899707031117158072805603174545114019628497772561172045372412132148878193963677460717029062581474209311382172464017788817873017578525416291941108540369643471787006348300023024655794803268977165549767076539045843313560849087548409543789700663096370961352774437143583519680362690018650212599325292983797914272784059535532742104905518674432073212137394065613538382737915984746625462386783542974183669630400781706549485413965589383100118591114432874997625606454425599910246584185865185175910711912634364196990527008341098725989781385689689898781960306668789491316565723775100115368440958327954238646584342990117374988611608191949626322646433302433280093852841159333987888535080508304989549049864047780598610450733141644496943298815029742963504430431062418628320907943561593844711743534944326224239122142472265957944254044325054414929398735874946040767930673613526509773614857933954351594073944833898266640488370696034593766504968834652770067031094443799609701677550909899340884615677126165653644126294309118507612752736372536579759901531745517769702342837749923294661308420799755730152126012366519444124745754720393579746400019859491867581342836606572609817112088745637517052385994017149846988697017760110784457461356562096770159467888784101282747524488327116727551274057988566048352150700869663281158884695297459997676414345917023039709848123913067531972307007094597630307127153448729453637647573410448346441190074281189901225837884188841567937775048847683790762228475632721983751309051901189128342115106379567742971210407906839813772606400558598332416378113008302042731654175656023022809437814900064394209121265917577313062186407317494119419293649751998434961536771142857727839456140939756312532091177060051635465364620846181230284970399632478329216685447921726774890250717739410335505486784064794005149885293669794745748467692278911247779102331293422046284421603226311551897623267055139984644594674433167056856886129180603889907128100598398988267983687768798229599556215624979830966984901925561889269334120893278499278417040814801569019515555732978167561712929253553218496728076064298615280371387169275962535307887546516716587047474642629605255640320232500297144030573682088311733883731595457877616427845214914707305557335170707287865595522410814217695145514132688175166011565127431726377376163438092362292240392062045282500601209846018313674410120732264788662110987737236102681640141507613305321373971440300874903306411117191301369033871157056915024146088123452749547453757808006338471946630087969593560612581573051419124026846944557948983145565366137549501174028068788250571343078114088964689343748016579290237250940927953429954603639988681526984512497275377741762460181115776971742876176810783245755384853689543638630384226214797757291411014253736231244285280866338790241015694271510197355385473149508635126825704407636020280138455605688765569442622100558530833811064094246641855663360990582494334685619384235484485587912726609375681944119788048527757147397999233236958050210967100657799334474475430310191541085393256591876638458807629399722517022015848302120903503247408234338530061629145386411083833096256024872473092989542301249747318176506938182342083709048132788751657805502989201453428524350355064833644335173430550435836845027945484636503024059140789816436850561846939130306821680094182070543864390093610545249858158419405548174568375798147902895515134554283203854553970564372623464159844022856818857904389380003393025970554521226320895606653289633001802489218329325444779930532444064342677477878447451931014801426957271773710065835919073110725549561216437158544606557169935856648736752101803573328254101954248538024995282476083068739140821982398791687863444332926474951726205817164353948246369542530970108677946735823976171915568356719391113066586474002694496475666739361329587535177085735215067076113363245843982252462383299906795806395213679089426207346354022723564022233160900910440389179316042958999339784676658794753921371155823657414080656764128795904044634269876493163589994834345924173495599819396675535955866567831970069892788867030814765275564862820702877876765767790592366050166220812223132587310744064797478087229940517001709664967825014066847309536429518266436712485939796755610273918240816992328372763086595079840126643156295577836162306318746483459473137099340586692016909672294687988314943072591123897718495955339402815290787850140228615853841006553974894592303896279453835499838742060776610605110439861839092501152288635006714133152250927044271644335708802839835795341905016309068493454102015675179949073884283417610068643951122940707566899430889066384042295399243751211085182208695645792054204141705915799616274264760443172228952098617094966624481282901507127497182406761709880944042229777831706137394814964351897883699653189999103133306002328034212721014845020699088427075587382247881386950322744908569600798208264832439076817033407358363333529262978360786787843097626907584426363781325124118413215464976019400427713288105293714895311325056989011817338262604219684372006910908774709198534118838275349523990167239380810518837503524906271723984412427109273791031639634777637825217395665704600802026477522491639151186790795515037428181007583849286189291972277384979817115536645015623233182795784396486309174912190102936465779392238851525040428086474610431368678838206108390992516418757368789278288830474360686311348747347586986449130809093093823034199536452700153777044836948350693216997576332763088997243265713338915347291918485428920457503221638582013548310973585719004495165966254212704435329763574945623352828389776987470778968548192221324241514898973260801306673883107719873369878887115570714739140791720278201447405355246222888098558669583970011417915862821965071783411041673825951449455189355447896489080293349338012849351109169849361495759925676783672215532821788850564104347352111271903149101480468338734003319883125654033790863865963582272453861531498917129391034504489884278142419676484298714719401822476719380498260293480994227371746954303850251200502534559632720827236529123984111170965755821782181688296318822804966830818341838202301826920934378728600615676689433025824342130376909463566112590208276415661766500359496903276119924438674189832128701404613546933355021442596722421583660803732027490675743910606292442511184692901830024658069148194585459982193382688659067644359671306645500555690698831807521672793604318696614252222796979385062827597234286802589934204910650128719718475733483579134984950120001057149992913997684161623577944257062397319640547245152238393611059494006528942739855958018506382221519097272393233580193593322228461043119390379715278476871450565460218860328497665970680602924926276130527130216097109398044159145421614296514618112037285900811386104845257256109966660859902224288546951373154980332055734121529828009132922487146915884199653356673515076142494834040965904063868538367255759917417269330547984300216450973120467412153883703702032484686028390393776472836825403489299650351844156592448116631739340913658216954148829348167097505796011137758405854529664024057057569167017938345775729127949015941625579608285641070644523280836818816769810195497234916734706295277505946638330595180496420530821465845029399920006845347758401070400634023531381456442124321299453221687306978272234755915848832780140895879123413744250290894113079849096804659548862052847010929869611517325518086297632946510186221058317389899527489497750667347589382634964921407756727171240631588280182013482796925093418673206754961641716094206940914415744948050827209999826668214620285365953706347631054070064801895616743962299267139182618505967560862674931371170603456543092926603666597043639988612023519901028875653122134894510918865534062424044541099447895531785523800118856631615537083313586433110977966725432793195916551872076768925573115426001669424482388408174122754313501383622934797228703631990873422285452449347300158494871767973716899374712109925286100392546176637099369251636968663562337104412114514420703481139296501864014131006415794007399652659118086329626830143435840668367997946902844538215114816857490189249547980878232627585840154746215575262103374355452151816900512706037754652381660912629267734686121734034645920284920193086600151563862459131535576548251321295529588323663638977064740413247187487854137809909757367416150889265916879568146706068815844736318728831439107716555776028965782364883172687692545038807068013255958567069568920645956768081042154137183943636991980711346035337699001210615431735999004321178439282945610255673994900609178030444974942686236578126614553190874341596646357628118391701510090377129770132177058449963939248344279732246799864638483186431247572950350002071931776963185791498878447038103476572226933040707415169161122982984641600623174941156389538342903599700426206590197927692794274286215871855313270291411680148463293037170059640026521224852730163291833158491578327084336614122523474853077880892256445414911346222105131857963221361641945567015704686134837171067089338042500496901678649094797875234259572944200341834172175228833701786127391458829037987184985466025085847907936487103088374954845072296530827594009694244508751687943462344428685848855982940972017564635429639583830902111726712339334096487240087621712110685064456294687516465391423730225518011031218486855095163698447267400364201959014860190946256550120889142721649115057385558448786903157164258347609079363356930171642775450677936688881911473613488173104198255408772909028218302883920333649171625536975360181916170349670824799108057808426923150341849506615982174421315372464021629722590203261668100321690702181976504936327657621962413896863577351669499769215081298923510332054178028645348331652451433194343700282688850634244653176053657470055129303363258250989493702007211064173627015836988276129991494423743959911145887797368294136638119035012201641143433546169805021068381471586959264213614779893922848811681039646208680972435374940123781211764237417891375069917115950552183998902279293432211538520959666941763528740204095716011966122848196822153344223440457684898068515048743196219904157063271270686935960207194188581163874723375146391709458940094514986275646540822194625338678766554522266700453804923835868152057497199680256977006845615652799162047319825441963472641548046788889661068496073108849234046932031041431167132481650691873036271151192718597032791888271533730023376258757081533725495668446143471951924427718744752715056507970984489081252241753697138901351548705658900722647416009125391664928666261322506141479504468718404007121730068915636970759080054309977871661148195439202971990159595329610262957191241203654374564945822231263026074421428295303609778820910079940108694478610185087976519403022077906709905458180730059052734474655158761534860936485693054042449983092280315730316967505462384821706055686174808111798029608446423231137602739474196839918583447851874393401337231092975455758159107626986806124291421730041245836958239695300115141756767236769496601942585452918281645823219401805840755192326057936782292361919725279933700400842733479153501178472903389658441586070883632847710858156507424722871760742664216073879695533532553354498682239261095705156486921848897324568470685530136572010139019512004950890807991822071960040101966442331914293546615012977837385242916627746249667368126759433773280793050366847158502727559578841335782913521643319251389686270455907142674618186836751181025867745265763787744265899620755901846793745108119837030559653220045454131495889827514677767164422646127606037285352674893396462931686459050859744923192448398432636891923348988096439998826078096940282958827376802770217435351378789914626084723012668786058385924202279064751689006631472261427509450605638009675081717192361449956974521003562636542285890276851932585303535224061689822357919874748789493415333815487283252788712563354183912859987342803862104159841635181614006426069444315812700664532007476587832457897279781887717621590947351846927624507032827478548111392846866677689189150723722167763669635106480060131630993826070161968007038775292439143980441591389154384078741781876333116489168581969420380771400883451280238254851720829460664650761528250192601553905377293879864698551668794351382006661299053886612697498411126362138836154551174362631602573075014260878226933094173396966623661252666318650371947097967177201559900489455845346825890202993107424813183143917647482994331290016452207126990760537789067893423454334989317380206247682216260776639905371519497688751559036299208838474903724397798130864443327694713839203618974439105909523397284025501703054333803473940072027091469217991274724922212529071709263017903481766147770167962018366039056800180600327479480613884745266792571947485904108563782290732410707292452789601181686735273831779185059073316016691126796495952949821993197887653684249802277585605458514217052485161612433775038928100876107985641790054557163356824005491781456794655959488332228160686839833648722337223377017148460808144035683892307544691934744706503968904244974698263682573180119751700058067767773069386103490104857017425576451871732243061808371620388555006539674564531894543588036601911507884549187624195693723732764290063419611523609940993008856882682262066955359157221023483446743064267662663221313209216603451448587055676575498625838186457240303728427012219613746836708631997527624633773495833243983821749935431826665852163870345279462053333147650844997558333066285921637159145860711480400836758475054834284145958849607463008262899958875810327274788569150948136031097475837744784646334921965415808928039672282929797308122600580836175621300170394498237887707520496590623060201390786989302108428534644393096134301821249265422678153216099437226195497139024067182813329794753113451552248005592856444101211656624058310556235840861696885434465220150513685264100149150322444182957556956547259468628825803685937753377683057192737751439333580235516783675217316536319101608592531899699306757156504022924628609221406126141363962151622602311245905228445324903981985724349762078630988300472458366374209085413427053341850054838751373590198808516647955435796767668740478610037277656582549580005065478715711128849028462813267263853977934724554099491845789090249470070510919731334509444876874640404871103680164413990536600287512757260888691896703017456442383895945579819835795727859803606891002799784928127428888972117965830068537780248085698839864476486127555741090446796450467306476681497294592827592641389183599374770215610685691848334622895180730819760403119951910593749155117139586557508414183363399697443904325487414185757664634863015188760884167470918434536883586382946584680981210698342534463850317004837649802939921660491738238168590376331846598269451929056355378711309125053795983478705491587412561082590901622768446098717297113773928521746178294725431198479877122557025413869957365696701721645263500273413089042507367765627015635623324132088225036343513236259738775521194966135653282844153203491208279724330924284458455121720714929161727651182658335027304618650990836874045963598867089552611455461765794552096231076253151543845875572972675007686722320439284656353223663641250151191456011559265668756539709822585532377450290164398247056877704102535951297886478014565067341791810058147735378188985855921056359920605864775987572009589485369254062809968679649840460651697070324736040275958407618039920125577189024760578215186492051572054728461241834081419757544080156608065095039800603483012652578661495377184717610676343794522377759173322098885295326406161034818257675403239278562969254936169804700679167495302170635534140879553948027642042494751681171329188684191408533948766291919240535763218293487016358836944538980636605755916548357515848712483071261407411553567010290238666639661968742095554407433303570292532892718398466106032423571205397006135650395707235343250996996215580980937395736363932764575835189963279575407766332010279277881454627997784750998567828399379380929510097472548644125633157767694689285641068596691465790270092050664048980578286354051133515026206126992004327629230142447925399747088729636225948214555119529334364705343581011396504478664457915582875497320189840667891748533633012767955054409018144545153554588013734263900259822669221339286708842930977345713263651938643251339689387897626066808562971933126980996787405647314793465265409485876612145541236371102615830428177699116707441897021138986796032480384306144378874238422732625845504205127339785504602779394753934476581594096875546013476083360133646881657479508753734416637662543246342971735189038854161902418482940036718752656048369841967295961830685608721203308003727486766486518262826028096154336351176026885558472390569788143203612760352896087475118129065245112623056310961745556987289846417054292377642589087516021967168675089068672570017869306657081061750803060491317481699530894599413917373636891701506895496529152552723825275423699596192916674595255589868036753692525052951235017239181336794118966088791476806224159780681060130843345900628836061326459201107397737443469986437699154259782589445279878843204194065497033785703682293385088678634896551393171347939430116640521916199053755591727585750652686030724597767311056466415429960180197328180473272078803948088064832438112996864029572635205290708318397655189620472169164611076260183681403262051980028506581420803951030455777174004547423548523501641347870678540902710361223062801735829327710296461682339754930032758340274549467692405664819993687762361547255709827238101547751891079187347521022986825965276602934626889007277185920959213469181776796561365908826576440897788335148866889245753910059337681932166987851248566398829689690748560606676313062287589768092450780037654076850329820653793048506060014614841221126192581436642624632274068971168524105540073524522846718617931162566800055455039735767907793920230105653914755405672586155829232671787299940519774891911818286839564458776154974487073953069333238123337511891643297037283168304330480145697301300934722294254615609148415208305158763268250253836582323348648740542926562863627870073303989250308633307268183828150787460179436443330400396590916046309247060549902491828988965274967481257518195621955954716984459496624674021123866221949042232946751902666171475582138165301518804285179326120078988167926583998392543438315230570578630800213051355450764290299883724513872769773578490510905636787181740352534853497347746224202650848916265639120948633993659787837993017727898720535829516562020681247543440760144806744925333094383537983220001237486671815175497922575800505886847983094574676391582864261776076887531407502068558231087090119003921825701571570272758205265149557658504640351554525930314673184210562804920160885639454513585655682214242543576112814315824178546108030521903898890722482586586424911947203229954816336665139684090574354224870706376489848322119497560658896040636257875040377213868451182778289508814101212381283576208720505553251968478165412758748470695540544665877870226426045755625008818185007825349398924023385515520788397550205841580199821367840840472384375345500747944873441447189958101774297781855230962459352762481192349784016835299933115169597558520009151427249971759897324413339315292755603834487201360701774988831224789223525840758153283056699491659241357533110663886459060978243471038330757440770557989457618075485845523591083998547229964773329435399447181595209654181124682993006892224963410379130990087375214183108243377655060433085362388864614530303127435509108660668425549669211715747897612830880993135463409607220773568764429448850881484339420204406303670432274415099714466317426537417959656605041872886578982113171851935161620816866393174678609787331032422700093955687245139266737961037417534200969255607948360489358446229006279867232623717604416938305829197112709307877760870101520436382614516090949728755848262190012180231000776786013977216937223298521632330717526110705859756866736129875053181468300606427777014840015349782446890989435283570402724104402767677438971281622590085147105093316987386602322981116023757913775971589757512723283100306139858981500895466443483853221809716827384180745966743411572172031730952659681494285589534821386257727847434431062764650388122355154248485070135786350126711640039026919834184423679109567854330836132140740678411404580971033424738453266704622966125980111865677557000629317747983029768971306984279817618778029913567738893498069127922510991664702321326122943647239725440514353559692518217700296612078887099655207712056252533031352794321317250867570779511900027501836718355729342803761126592490124704235729275775860972354759919571074360782667619104116287163768088006680231894064348740561266260659970879234997708754358681186206705641864782269551924194510561173587302271360965075913425610706085963452594471059242175453367018754000269001992602371550392622189394935924303490682432473121175426722762930578479009492891316310111832655538425159619466371628375231900849911750462308434201391364868044253385965709000349575371863027373874915016552153537279938191039047301602958828197903241388872410004193688534224232986485597698293344454924182337422726878549759956133318542928413756603570768820082877476213962176427303989829446893541005028560298152665432454154311695966212272447706554048823441403542477481591087499865115142377835145410839566131420844389157069856184780338653931823696439055692296848093932769243416634850914627579916975738819415155417648185791799997597144338778433736637237623031786238346740081919490358786158883360241862670689149252466298863273914860718525970373154081837071419232429372939878680094129884309393079021867348752733399969317456006599035059083413552631259473240286717133263407832161352906228051493594981742643608286643781537838332421907316169669657727152574052254171401776588605105630822669103731029010038100912573024213920600377952183483209379487633112164354755454530243585283435097371555026300649373441808411361875741109242613487375182008598168896763516934714243881852500792819399351731604562765055237157168924276561236906917217332180592510801176381295915741720240845665326576836796719290200023734828809230423846058116080682427939272888970917526987301982344947543075908732208198907501545786084727643754158987666179894205891249002071245684603637086155623925968426255143563454737738919323709274922516762343711615879875079003589241555594227775049107718200279280955509112703250836128063594881066528314264501668153014789854676162991832347245784958355439392509218675558207894206461888856914821593440555639502765333431831759474845718704167824895931221204312507518624098490063807484573366326627493773705990986886657640286145484865967572690635157211024151450048778157108970286097468191082425808039843435280511420019694731960090165323252957766144188356820535808986884783149942303528959753567791085213146439162590030104906724100821331459826793114701588616908674010255495607871521055025094883809274497837762848967121831842650598415462995192137245330908317368669889861207297555012829646818250576418239356605457147282281486048847230315143012715320392658967280505445510366649744825858906434481602264687248019721980110757264212830611761661596147048421881134583961614101465854577087022953554526874077313353938868958905849830009593039550574855736192633827967727816980635849836629462141742766439611997479066104059719352990541381839871076074081588271029422819366677822478045899442183767319745710841241321829777573578613048698980015967052239807076703405081082789264547664965892820382329513100586792163404945536980172643738308477860565722702476171703187676619097294580947058295502714622899955493410403770597798055150869385803309017813874936592671720681439428268546488747444978331069177817499309857689758374817375032614010962985502784078625383150607601024446132957626932530793793204044556082002911887345963018824171923484317523536511279171543970340980892196613341135701673564507293017276052572990305932716881550543978225428979831375293596086908531937794615109423032707206788023694574686675246182817458912135188218602216641588486493458457159078168730516833229769633009289370343624578107804334875931036798892547932140952592949558639402957990424237410133246404834329065370588607642658172557301419633468321717969875795494251555347455307418774148594119031879769126254241660717327106680312600971649585969701881628905805953304620946333786226699796783049208441444531450899858194538249084393846794137361251363057295126309174842314499261895555425350528940127778146612848827526885078308026646483982867499258713665771429233507710070638292023927434413003738299342496799675688703762294108658324891594885452456657361305878778404417253128547605034772050658670832593306205907806396564243063673072171739240834846623454864817699050087991271010138346137413849832698359885555601710786838656328417025208322926220203130225264770829091827294169453682920433447002098687204740041037210697646722978538641632944443885234075828378403586875900679938788340716858313063019010624711197737603320200099526506772011897724568373863358403346376603793390209498453097631105320658075994949919493233204309685620506105113956709276663383065103761358986714821918850937137382270868353309578899922546309331035668253315031981676323416371854289066708481180612478857452348273754414729628332450074590615402019359346270666893684184038823261800777811809003685971284403062938810687820043263609876445220593245786635640762720248987171872099231719135320496920579875355166418564457150296888373850391485465222327665301255316725120367330478925226726717645149581803236497005136951945992478612639785763512940655873939774921513303888984617326198691486496848449530384846953585992644779012523185695705747354549737949527421871613694276317114309740423140895501338165487724714734600308709731407633285755698764749418640160656612046264987087962898641633911909955574178719346909273229795757831687407133544157840924610231938264130463573583986516257968580695706143853862062652440627088138883568813217842349510287225607612422851497411254360744812564202471186371996382041202556206154270187062401393388413069752407180951654090884080342274453861135499016996689981231184321317314008215616438706554640700167461335653787725855481948872731081736156487581812118526297071715419968383005856218309543444116383859700411683240340161779006268281218265758838081946188884326272933054875891567422551206266615541288914312096773570443119018821342574777376093232177084296854519262087564737164353739586062035219317702234955613913275930745371887735059914655802551995023574958667049116816028277483957448097455562717335612612601796664963503657798991267754906803299292428725513005890745097183822802438227279596041294753690772898413777366584181592643656114364176014285817752185164389842047878946209735640359570197010248363554439291413862748779903558752964309931674129493493426796143024658691870275818157907448908331092163501507384580618870401424975072600122964007763297502536079915221457015394059765138138491339319459188045141089318497287254997848276492524810208478499505303358784740283581070254273367255863886257118462231050688636966299750526191896791366618639806151866641200006429527935045388793236094123941751910781305775497994200394780749037994132278830393054893213053792940886179959750565549039252808324178220997500682802219809617688257761581061809902290593484895533195052923621196914078149091935661085580647778973239645302160870536902342090774614081329064516063129822816560972654994589993307688130352342636660599105735829709495981135442286803092755966493425559764212422733979733482213856810441677040004486362911171070551474856352719010150989924767213411703403633729069610214930752930200129482852984969800512915492124129300418307735808252838614157294395920116980235689191420002089817313407634364953335004796066908413405167310127601340310853653061337281118339612291392068520378840183092952994894133543822551948030364418063384587190891713155746429078969034134983166900464493965227504113014128553546988484967109990556985759144214665720863510237056076384837967445551231428789210117029303507602382160816815117669410639099648537309126734022187379735368721190304911311384527124208320682905474499474426183320181994302097124742757093340957414519857095853465344145079661400611438596467721597902245584257584266449866838338490607348101041932858643766017774241514234765574821416253242083344128904662732744601016602728838362175248378074715322980369667142783308123612024574425378467161756867291748472743381462799987322488807428409534274127229966145014770641132521257495594240907625301636542929980422802848183537102338134138586853876917121504244084016465700041298200839818041000517897612262931124761524665967740123493626193846285543504892720440090524827693284768248413506167729283242870817233629272119438005075074413577712518110695902164663248868990194406607064573136773410081591622386390624696763349419874223593770485318504529926391194562232703709626653319034878474113172847377335845407836612621934665318242543018317836046264024426594625677280832570899977284544146966223476698984820788516785784662090888780641927460304767554635313490463017338964044091418079131987929814472325404944334961226607314898719942959873560877975930240237502492591056912509530801911221091806378491128585060027791709313117485728942819103714154592496418086800823843168633603920382034423061947497991279532506480668781616670564856390778245236782690688707907519383833297428055129315220460738626065869194295692067164317298388243867268489779917936948521511722736352528085440203038399535110085668342469170886836363402526945110866488334218360415713435344128182185102347687296711095565758839069154979620666890757918377738960916235534485399261600391131544236789868512792043288499395254232269936386532205177914694203126073677509611792409016883343257199822962753170201510059038917120165823603507379642434870884701771933714153751666511536815435578367084162255348107272539515432873087709654885428068319044509191429036754922933988128204469978402768899140150287702895443898814503394112779776295486627327007864619411234736673338837722843258045309135857266435767423745959271219698038037043015479437461906500538481929219229863805667868439310205848037000180507839996657339854849233425865287251541354600260666394692449579590663094194895525992191959140736785879900134630359793699926946002571927234242130403731025603590403716081287045671122501986161371547873892818166066944770878791448463269129674080909262021863004164529100603798236635501562924109159704860872376380371427309623720435005542128817508920470925983790597657488907193711462481607108394570424999387078278469374723910789878986978905566950642478401453810375937714543278590033046364031190990458020260167511446670729203319948094367781745349065122300183807490433777659903055957299881958190405629717551020772993992301993869028925487980874989600981330917892125202221583746588516064552207723039287708286580509538701686872205133292247611637882603207981593743549124235685738954520819736374668218148517815161572120619682797350949119831553643396761844036900744215327776761423493059421427053162347125639718275025111823592706517957862377334559405438714476854052322957057411642016210324264179383057225463293847217792397605172207214207804767595651396085628237356543966655352511226065194090915258692996655264642325009134971115640824633743510511864347078291627122706328621102228154118173431851959845153779455805557241337921374860577336366134546830150528311699645545684114263097859951813167946633005565413563685873848487983897874110546986478914935580811794888430285533457749254627992227526379571551501837236817653774781954611863153513726813743692305468320135506538448706607245319844849102619373466888243202464703334174652113516022957593007734329816098791030759728746974187022554871387574559502718962698286399023031716446245310957006917692229684232601349812462636397747177529308547108707526577032775930833011046956112210585793688861957637169041605095925734341191915958965681980245827562361345611308754342455570930265440887729172543657971909034959525374745205725872451121265697527050430177449334174905480411988049057538381634603437675314258485609867394372778325543992540120045879890770448216804091869239391680978334403782841119872028117174688608584281665577646450888900275679846417124311356100890394461166377717073930733411142490672627340116998383333421614002488921555354434162615550539822428493217216135166751029131770119463753203084200199682289510253704938459005549934121281686989403773781818271984951460287444100243294292917987571390083735414417612456237937858514152459734110008998756299286197251911381661144977530067062684272594548019554939462534348256886915917780770335582273323289438198121099076512767781602074945175783186084067072027779438411349489626978538003097318542108270160827420711481231256527071889871419603151803874791648660175257518700948699114107625338260642508127938185956744924824528274693404970188456222726424306105136405989420089120508753801203827793632903130508529971172609433408686401447653960540614190637436257056586909203681266777096530046608831938210824234438618088092043764162887502555753553961199758257836328260868230694517210139571999515032478970407664094608392169249557880778468783083198332827560318933329680768244007751083671398911576511431783047313818418216652992770870276066401257280803974989702730841022730853670285919226451394644870989442066912669954914209602619316413035995468347668662386980566177628135145828247968812436936474626790999417117792265589352659847107107400220085769861772168339496991082334908297934549010425937913787536966404666475817826112403411818839980194614395764566394715429825416461739195814031278352597564826927591757635400013220604206285361526585611508831455805540824283199092516453728454189799013285110858784412604155838943459650524815780216762489054666597968861835602563711153383972044384904903214394814594168328736379786973624238507977986620157870847187988765415763187733509562985819838179003232051394294290091800498192351786249081766847121284360961828609197703286081421539997162988011359706388187358613888729159967574465388784891409493691523482405740789768331915079144243882632122000923383809004723839488383360017324333888424086774494889378605822374773803348241157217697508178737619553703731439703946137898462809779147057609258056288143600184190723641423891016061138497365734403670129788195914497670290582435505477108198835336334150599827490572832988652613631691379493968864705550378077710993965314326514431245736216722075648517908055075379360447056417108631137306964067345145398690284668912965923760788235268546342425311167668648916849273668914002671455337627629845516241871286261744506999517685746671768220699459415185342706706177012448058153299994826632548257725940792434663028431049400785077170398376762760874042668932409954167488685799854413137818710372826434435899457113968231543087834489104612183359170109068502286711679418688654413560458134688070911153774625733336994644820027037778537600595741988683157491454170758765239315071825093310563569633358841165311276916516722402076081445643296288306220639669624658006957953689465707277212487600615706490227975182569543480480881541054823378658391024233993136030096212912245938035134154898046213161309830299912765015387002771386777639634961454503579208840510434697125369789745060651805001599597429793955077785470867818727080472319739240223256255437119287623634406515281437011611445735105253972468138812400406638037594673320301398171099972037163743408423419717126399131660680805410715780568838554284490032579526994351965937588263084306625051797512625528067749081268262633130659269270412981044907376882625865308035922666719326657748789620888362163385"
  },
  "tail_engine": "coefficient recurrence k*p0*q_k=sum_i(((n+1)i-k)p_i q_{k-i}); D_U reconstructed from Compress/Decompress",
  "variance_rows": [
    {
      "k": -8,
      "sqrt_upper": {
        "denominator": "1000000000000000000000000",
        "numerator": "1042613651014930962341"
      },
      "variance": {
        "denominator": "709263424",
        "numerator": "771"
      }
    },
    {
      "k": -7,
      "sqrt_upper": {
        "denominator": "1",
        "numerator": "0"
      },
      "variance": {
        "denominator": "1",
        "numerator": "0"
      }
    },
    {
      "k": -6,
      "sqrt_upper": {
        "denominator": "200000000000000000000000",
        "numerator": "1082708922563264455047"
      },
      "variance": {
        "denominator": "181571436544",
        "numerator": "5321217"
      }
    },
    {
      "k": -5,
      "sqrt_upper": {
        "denominator": "1",
        "numerator": "0"
      },
      "variance": {
        "denominator": "1",
        "numerator": "0"
      }
    },
    {
      "k": -4,
      "sqrt_upper": {
        "denominator": "500000000000000000000000",
        "numerator": "8219698548038661422729"
      },
      "variance": {
        "denominator": "363142873088",
        "numerator": "98140733"
      }
    },
    {
      "k": -3,
      "sqrt_upper": {
        "denominator": "1000000000000000000000000",
        "numerator": "21654178451265289100937"
      },
      "variance": {
        "denominator": "11348214784",
        "numerator": "5321217"
      }
    },
    {
      "k": -2,
      "sqrt_upper": {
        "denominator": "500000000000000000000000",
        "numerator": "35743786750506434114087"
      },
      "variance": {
        "denominator": "90785718272",
        "numerator": "463957977"
      }
    },
    {
      "k": -1,
      "sqrt_upper": {
        "denominator": "1000000000000000000000000",
        "numerator": "88936656453855242582281"
      },
      "variance": {
        "denominator": "5674107392",
        "numerator": "44880651"
      }
    },
    {
      "k": 0,
      "sqrt_upper": {
        "denominator": "1953125000000000000000",
        "numerator": "502107197281317319769"
      },
      "variance": {
        "denominator": "45392859136",
        "numerator": "2999993775"
      }
    },
    {
      "k": 1,
      "sqrt_upper": {
        "denominator": "1000000000000000000000000",
        "numerator": "88936656453855242582281"
      },
      "variance": {
        "denominator": "5674107392",
        "numerator": "44880651"
      }
    },
    {
      "k": 2,
      "sqrt_upper": {
        "denominator": "500000000000000000000000",
        "numerator": "35743786750506434114087"
      },
      "variance": {
        "denominator": "90785718272",
        "numerator": "463957977"
      }
    },
    {
      "k": 3,
      "sqrt_upper": {
        "denominator": "1000000000000000000000000",
        "numerator": "21654178451265289100937"
      },
      "variance": {
        "denominator": "11348214784",
        "numerator": "5321217"
      }
    },
    {
      "k": 4,
      "sqrt_upper": {
        "denominator": "500000000000000000000000",
        "numerator": "8219698548038661422729"
      },
      "variance": {
        "denominator": "363142873088",
        "numerator": "98140733"
      }
    },
    {
      "k": 5,
      "sqrt_upper": {
        "denominator": "1",
        "numerator": "0"
      },
      "variance": {
        "denominator": "1",
        "numerator": "0"
      }
    },
    {
      "k": 6,
      "sqrt_upper": {
        "denominator": "200000000000000000000000",
        "numerator": "1082708922563264455047"
      },
      "variance": {
        "denominator": "181571436544",
        "numerator": "5321217"
      }
    },
    {
      "k": 7,
      "sqrt_upper": {
        "denominator": "1",
        "numerator": "0"
      },
      "variance": {
        "denominator": "1",
        "numerator": "0"
      }
    },
    {
      "k": 8,
      "sqrt_upper": {
        "denominator": "1000000000000000000000000",
        "numerator": "1042613651014930962341"
      },
      "variance": {
        "denominator": "709263424",
        "numerator": "771"
      }
    }
  ],
  "verdict": "PASS_COUNTER_AUDIT_R1DC10E_EXACT_TAIL_AFFINE_CORRECTION"
}


==> anc/results/r1dc10e/reference_tail_pack.txt <==
TAIL_NUM=14600968101101737268979504806902061773871338324671653733206051124010820590623326084803839083175986525546574682511438858922509641949738969981115863136179943348002147541009174010660248008823619783552648717079940221117137167382509223172090521187208271379008305828321418319026293368208958089286609586786547843990616273519971443561968217503154457456640018161544696974829485761739095580315742064561818517704125433160258424787716800174441935903619321069678814281800459008943280723863707641661895819357238819534151429941435260461664188353140000941478076880887618106184655685238113307542651679514486712532901501422842711548154845269702903595540188414416496097920267323335173364941777133704071417941691009811992050385884784008217767681093996717669896727571496111975584533325697315622156760424320007968994379605115821317006730310362835709895498489712337680576805470965151526600558923959745186795533704183287965194170214641171172138926734794777336355389135824605656217530766522233272822034736699751426202013795162110137848392710891891286336848608959062602763190147314373904954391032053977344140081446843568044486072850040497214976899889433592593544066972689446945233909256298257592624101865134278684250823430698838303916240097386287418426925831640084805997132110987186660186319730408336340560722185791413515842367482450264038707365544949937273711744209193882328586910450600839979320311984302356399364433415006907874301292620455157297111722328140970978622883036544066722829280647550346651556537895124023857354932920390683167111887787728075574964136208012270666075238203907549518034623961388118114177641064442817134738067556235861704164845558016078261064792041669844108148639143993440248516144540753987832407958489827723715270366896322827914442212475695480546878504493258775951532927540703354724407042687945875554198188740121927607493486831804962724857870001504032062375792872707208873902150675478094717826243339037487985248332654107715158292552311907962445158014084982620815330955064250899590814972375156521528825068015125902668132833143751957023483689996637028172458382245801716216250368857137378619253025761955826787780789431952424619401745786908806593658930110316543761989478108289137310770446365185537931934184509062596637548473843417132967993046159267613436871044707620121527122392347313521992241847488806978695405028591038104343443198106747885582072589246908343293912422181911780880696037739544555598856422369171795770653340176314660632844464862666566942263078799438138168006773626600827817081020041992668737545363297279142596463006601057275419586390077328182343723912729176908046669538575963906723512876117056159903162969391684641583459160740099396830227139277250756283499244712148090236713452680749671830510664674312521502187199492461897999878178739142123666095771428308818149585222406109489841879849001088388870798004000001438909065636034463611938177679092799949282706331055368554280624322378590576857152570698916595602992839168300755096228290831812662871217658227534491453589069947903269120589007894977450668927772993694539910867134387397395582921212070547943855471257127262084390231027668358948985444108394897164010305266555674739635877014372781996235593760340327879049849037972337596328142026447535238443482020278106947432392700866813269572980215633468055368825876738319539334711465797489111840845044270837873650920203516395013125210890965875117602630858080514479332340187603094698766544444076656348729984309031223114759433872231328928907058014905668450386656840349870969364501221773524170981735343244872449302209170540504667716830425574119438936012697652274271513691040670760193325556097911420957571680172186886394832861619744583745484758729238853445420911333559937757555902429693693053693915096937015643335604983466030095575836453158648150567020564267670399092250624737289392947290968451871373879085269275429017289539745897935057293515419168902799301056957539285870742955858580977963090522280237069087765232489047473307124996886508630500683776310926275032086749899206532840331641384407776642798094808342592012893462418012486709357017852553975088680029091697079438291454631867164670990166945814699925772383943050268709199598216977940435948541044907783130286110040558607955331350131223773972542981258712633223142928484745900962081080996684373801050359546459186776475897123751363817541690895378100969063071064907308983757591238975245061895765919996331693283480582350070386683139706872771859266284004535578000377901588019094883768605249562660870182160173233674950535443899567714786596877070867929017956856120134159840053568087770644527700820646573926087556902365464739961122821547570802161640097433872627969741323921445782752145246867309191035690337104166335353312203756815951111537833874006377464116796125206875308135985507311878957183649380005412538319312968618638764337236332865320032560548234639759623749782536319243022222620876729878487557893685095778708273084440944295509944318628356478913573971704588146349576682973421265706884805795818262668862493432283997171161515102175278099663395701345837491751752280049135187477015265836059147039953367566462751607224734289934329508434840404613726947009275359654775928514504495022613006112038871409726714149954354566063736599797335459269715147396244505917903915964608879241933353964111628743595150382161190990730993480660106658552320443497998671828442907399368984606543903691368377831191352346288288257097751243826901477425871083595010240910554850880227185516085897877601912290851622808740610819852260358356027580591939219964901459033858471685211983152586163013522806946911493269846206919062985353707314474377961760654761513834007794138753344786274893893840808854987142247775358209951233516127919503508111173239601026324450317506974225440654934233755211691581826229909901228956918034905942861572383876601225338131339277064028852456730564480505968519644665170864627847313568611760811307334968679296110462765075924869689872171728475902204605750002215465140988127845574359865592890756176653980597787819866571465637579715948285182111179229528497008983938294003364035197225144484853054797083252664139185287814319228385100394079365916617929014548383304403716701662860710768874897441365191581540133478723049316571198614981097341739386070322081052224955215894367201433807951289698871202437926619583607344536566460705058095410330515858206766566765569789652389360181953422939922501935305138459625544918396675582754050539520
TAIL_DEN=2498626731636724974289428144025540836791478964641702396642910821826182181251382752976264205866295132171140206100556175234436716602153577086966738941662018360588203319814335881588486021654130775422334737902365478879544849056100957121260611658107203532506494539786742365090082382884430340647436734574137637404970844279221489922304463873461002533193633274716300818415314531585183090985612015725542149685965091297263629792377628975279900516272717864242099459188431868796246451126405131543538006575809448070845145496311989897238348062460527152147408314444787179291057352637507513635052757859629249043393543904857654855289367768052215691683949072610807177652546101932247277746401575044917591396442196667904128448368877457059229295126669992508035013670462831076096399803939443586463652437189653836145886366478660606075153570130480258866930501245277869309639555579208649835837782441655707058338800847431481285329919838566490560130435719277080884426911866539282510841006701208823563473987436418274022446233815945987375046607410885774022436699021669566593751206309225821047331563054319856556185552120491139126066596010149869957967983045317955689612724805505439630028759045575437000769245532652871268383195448473801290366858158397241751914190149885240886865840970749146273711924261615976732004965750282809969306981643357955608755092203805272065565888442274782142424930690476208730865966327560432867244752348806316614415856610039343396715886297411517812190446779873628854841568691169160733210411686343573383078198857765236985131893616856210133690535069527441016954078519733111581932613936254584961646877730754018426367531174201289937624897845798287482016156259190075526079092120172308586811266299190381112400022197017399883348025298556272678346276896442905466949814154035823802262549162726982408375209777565183175816916120107854469979327270032454571728638020149799329452715436231142526891159679614616335137684383382439493832632523117226782467563749357205975310556293514907067334525763663078443464842305221342482658406753932245335572966505683366225094076439238895224295529907173207330924883816926422870915715679584362006158758410702721476973414300347823760358669286249761764837811116511646461634094791120820041393649595143741068356141639539856416935687455808214834473899423357945294436137483014278676331734690505117900209489382266063494166132896522937883149955601508127878562754094322189748488687084763070296568984855936122586210489855177511157092041679353191352804358981447413798670979776106808191391505102091153408286577287990627808481853680711208771976481364423475346334557655369840085587389789699385955870750097176528113886608148341630205069660422546832377573284272937193174900028726891403385560068881076127152818134465760048999717940633439863763089419321470787223840945863399770509047982774250379599513544403843439500165209069531763515893767788088759755810861385823273721877787773237283555105815038108498364378652720221769394618964429376340616585275634085075302453493293961765533817584770105669920734500940374743733112618577573710150616921972649118867282392810536960529706147451515664656678587050167718767373670295963599107120122469174163926869736339128410109835739426348854351873767768757542761956496322465394013983409728414347614683517863273885802203348334161929902753201722372805961458618807809316240150829524146899201133577838743119797452176000824522614831509725369470374276224919705329497567246195343662953433409946912310573163860659114952525814688418403118004299388709742093161675359427310941583932353747608657069017576167854858101677340361513465982376124324218695063463735161390804181918995188845055641764743772783113310895389492564617344408722446471139002046142707072859842054409045312877185721359491789399624515282216579714409500701391015403714127881051207883310518104394242554259373058301759165410004697355566877914834230137596833599933615772474372965374762782629986627683105478363333924323011408991624847766354714825293037758818541494914576269868382675428563170092317852920040931575349653785035050953121860964380832055960958318770287120700032512698500576466110153484934539447971616922944958034151771164463433031996536361581670262207694741033090544141638921119504018320148435506468189895965721259312921355877300750933197085949330884760450981110226766848869888327426772558354416067051025237537026822899446482792350139615724744278638515527277427187852280410132943340134294513833156651217915768110066117005231091434359171361370522139662105022762968862389165050241080575825501551020529697545155038506545549781457960373914380019506178200396293528744637720245764196823747836937015948109200859122100857781392051842530675388314511826754935513567254488488406733908482351709444623094485534384202064856754932938988313754106712321243950646212084905242545706109835022517488947926859860842369202488722555265280875682086162095939076383151854079498787492868131056710861003239534847214537292237349435931363289352074749906716673205774899636820916224808627069852008619066614185207971557268142240816724043241295201574863807227336848802371072796163150136964789965052513923471527912367599335081281473619403325827279179004459645877159739061047216409010767850522066808214892586836420414986353595077594555487576565267964366837252270047763850354578792460493570171406721645843939046271914930519751174281342613631803499508230170506154405978592717868491943610246769777531874708421428621940624675554402022709199872116051141309197987513222706072045007092333666296338983632110843471793150103330730667809584200613230490848862512010353223730546282139213113372452501801485192588901829380905158946479482185634035509853344403579818024074822394032011128845873473145005350929668503335342670369754368284922698046485826127286521437819360873739423046700290797366122999704247783428666598102141739694932691345191588596553686192040017138983859604078830013723816779243215434140315838150096359895051661566231987867054088300490959451694305430767461766645672684276248163944025081780640031382298898800958103867474035012169763188802357040008426137792951910796892303570133989944976037781949620132353097954741638378725306092588799794597480836077116433609237389450624975743745927904870240443061973337041929428393457814079636471791323530335891572699649284474981454801310584733892494830538566897504776708980283111013704145490219994024780934705715875823938645329757416385975174463225556556683726300305737906739141735539080962885105861727204203370391838293753856
RED_NUM=146948449561466323342776673182271418636189805415239860155713887536502896828933368948156180138663830266303226716957905353130214981363497730527672963579865106826801102359176338468036030813994281690051265021144540955409300458204841213655207656108707466432250002212533603433836323591484255683413439928460038807613924463978630514237848445300021457721579187958416775728946745760813366598926005316570595777173686275950260544789913259711063161083352849728397219683618652334068091203546541838930567405962756648886976241707153787955288944540358310933564868702708341791367964123394332930582657071811698810135927887511587081566731883507191111968465601935824838824905149663338360393633211832558414268014980393518706499864795650319134364192055252141255035401425177289677534464501885703409898531024779717483409633221950324039429574241800448285573860696400851864525583271250522870052415965548445526590447230417999923448747458027004957964460665098476780507099083502593378132711130927520335407083403227530260062366103653906888673447928703946639799568892114666579741838770673091194062391758144770643773495392008015826136909720354009800428723485301274098012078226010526176887147804858047460134570370251764469535784177276869650703728690665736467733445847047387999605500124209620360150548612701429732121402843773638948766099201523102436296931585751939160530800842560620360774533451265912035247176983241485916053295469305628931378158360509099741420825400169773877929142154195947228010713933519636067512291589464893440958320638843057211747937886225899173429649571867176699623470163267321560413279422535408208402946293709486880532714020840375026714690902460110159467514062494329890111187207686183534836696552348926914122876397297236045943729181032522261636119384228797096197115302182461596980998877714291954330463787231636861949443962514548854432536348054463741206350050370811891711467173383320327748918306498352315701693058773858932319545617949232444020235120878224082386272494485127204790121207518284363187217797270850327266652503934129091897780591300306387325361351330944424194688097855305696420110600914329535528202341094415250448348986346664780909594975602489462169902086885372345391595357465764251551704291732150616572066198555018925520715831135368084889901330325860464647325736533262325727787308983434458728702543089580911900862285063554158940268652975381127442637864480835913220495433295840165089863900831980246037350486793895397440097188212987247044312455229291359126852164496679741216602056125725701667518902748609482214861969786074088645342638772649070297846095570379010621642754014055178194207634037313789953369802951562206748345349525097477162525052145055144863039327330904706649963543389388816289602707897959868301337191804555935800600908923041572630644995234303231132862844141490850734480529480237005283494332486037439714148403751496058258303992951527121559887659561448389472060485388262707614937192069396261574685754683849223857438996096813636340477204907386849962820292586209198175573664025964013194143441099941595374536849367958809693852856714282797319733500058887311204428765305211000346071025435919372168343657870642754795367254139229470151868272840901615873846274826113865721471646958119920558354410947720456240239905300162138149155960785430461349605560068960361047773149676569061296472688037737169772953286012382403734683539861951138945410198370886228956434550504506876589365772837275091293461566336713901740711346726692787642671109884361228608972481507448314315594310440020988598505853299474656717516675459109090190154427267495329319224684199109494583483294730553826128437589263376251009139172398814294607068464416374302513394276840034337011882475185039141185736633879225881052504691846344536891418357090022032743988925962893471428071746538845793053181594842389566283637224450377427398259074659271664295886137538575872996466113323492408072619874421779270068568831546446342468390366399312783360751539898247754712270839546200731948323030411409191320282948029307005156837595354557794141086129365586480887976312477107326537355905283977241926098675947981208408069392265730563942002777277745199070107136894808860367640774041357825267368030049060941997703261327978182169641003753657926323188322573160579550463451260607967240365629433676548922182894561258782971034908499416780315965888532765636923001039256584629130133371973246715571486885644020628761953908015618738299203508057115359479958727024400028175621206228546643203947947758735547011290266050939960127926515729620426435140511526734020723215323745190880790555253779517226371261732810761476121334347880513838071493374721752673352467044666889562651700921790538113394039928663492273737524557797082148829618052723646726334370923289732420716094629575327110614539062301087581635289713656495752686203814056212567999625239836405486181286896488580529551069545617417455530039084410984171092960328105441047597446397813189706677695085953480312011062480265364723471013450436450232171815049206491961482431815274473207409395933215208748692410238097741770308976150187915439139467254268701953237260856792086506843425652628547495803722257137123966481577184394952607759111476001263627934720887312091377302176291333424707718886047989675890640068139553457609652945045159268012935611839567070521255169753525563764141049060457258220776580064851393365632641341404472531588210958679078065328191112278553205127052170248139063538070409809140043370692273282521923489125631861843794411500529748598099867787135547621465510715836298641691969411869130425224731720648469255405449124498399667598401753204896408910666276735679801699292218466090433587938819739753954630294271968221259302249508083680897377711717631553565185745066560246646921172935340301248513733131262824711510398001227717350204373272017342111597786690540290126833301984144012493504560834564695898435644169302428386616364350771259669972012288215375691574796207357907317478037557410420258931556275843739374579444004615351721221566906191508025313257872561782817546837430706976492808280684076768213464428882289758382988402046572690833039218176362413536937255497991130466460878203478603429510220459637310347603858533772300777271977913789854397937155
RED_DEN=25146916403381871358785393834628866369687958959468403934908823965584818793537512730843953465489952011810719580716571716348713636401276405275545976572783178290984556190795396615451169751279624822611698374879985206368651519562601248090127428381028580923910262210311054538596502797195215374276657344372104448817850359910031914513350079420289659141370467855352812338336952124946488163234782048250700091800506555189855371097910351426719761328265653304105888950616979918881751761636595718837747001575087966103444031137420808670725145880161745067650841281453593835271574241112222107943709657762478984283990885839195142837055057745334983924511212375753800704222279289953991754581303537529451600808740829632313735088394595292909660929240548308130175207728921825197228510465503589727914992124949130983291540938103843029821079310212744870688833241519537239916513122375082929798964831724825227090724657329917125310630778146138059877013577033014128398176930396984201572569710999015127471341522197702508921416587228161982751716559569726450476886633717431281821495475337733259342958153676671807345086299498922699895030007801765520813615283337965893034212792467828447021041749017674938270237075328895068537704164708803048064888989908650091398446275525625494301238628224596066719593845984979700202505225542969097930949914577465970613899936834927863722170210584299853135669591529790167816665801652649768680746936171132772815461607636259968240527870131556629104705196523996330671383849174258860261524852581317010751631002443384970893448148175356407952409554852583895587910173269948177808059518394993145457567871025492932630240136956000653375776854144736937261552868370165022190879581301096126152437737443535593907459286839071884825638507215716169425688728116663428715010537470109448408268802584813064482599008573200578029734698719641472200718275806886353576025303014843173611740432262215818056778086402670073168907872207543565219374692365596343635690429584709348295859557559565053762685472779436595439695585193641882684738059883115868181505470023013369851032274855479444448023204197447153917566117489121385331882844241198082151984326286769306921770782812034563789058340719023822137562287113787987326173447905899734810939519404257965137223309526822869369275823446001697088730223898600325713923503812290769847291880949788344121916444908509791238807723598676634686348245360842225801000941953930491030900099395884572532841102123085418503115717170882199700000798711184902777675707558391088182808522777647341300233879424796263519555710670760767754052340134169598374132297291551442028732244882426489464302173207315478036765061960595556921781416247369203882202044803411297221442642145760609092234726342498309342477981617218901923701216981195836149815872638239665696938199731181599061160188864038128921667281951852372871451959519355176705281692905819513693189356613464401784971043703582807048547541039530964834823340178165228912745666118773908444309948113561770806372402456506721901669653858105448927137175722581685210696763334776574362188206657012806765471515170617543532132534010690241789197907091379334815967828397344961560505330975947168296574801698692103224288909803120777174130318779782603491183367073034880609568508814135338792271456671711815648306516166128488024374355232723947778437251752064289134905582415523029367224082945570659551974136762811705002835752224153537577916172419544490273910883007441899736701273132964536608445976227184313132259350389074381007776481500756651424656238261999609458067420054382114654791578956056887287765609433513123024608315946992852813633595354357311772083274733027600405028139053933970050370496065769516845472636226253950474652416074151944139282444209340491995926897045422932886011716810254471898811019109659542354488738956323773811338841105942894020430410306632053264837470334969918496766367048237859832266544994149821202509426013825610668463260935148162384067722112155058591962710563398697655377977876686293154701326310989805338672343500224971407572457668383806110147593963989378737806106284049302542769653143416491466135075519260038018340903384807501227644539195962283286958033756658661036264612196128542329270020189144430397434059534252212523414436657985808538446657785504694209254376716570958121511195361871456322842834920971300834022441524157286051514234655637753727095791471943409882709418832127639604540141159603524032612096374150833965707335087795050385252758446085787207310486964110625403284928427182765261459097540219289245319882318000822959218779161776031696341191010265805454889547568918438977542384038016451701713083951257583359719170403785243125501583874864310969736929298994505668832408570687737938053022000723063493269539746469656186399904616905158094072233004959196550903909486505345687238502842256770590646798420032684289665525411168877576288520118534598304499014599285044317137883926311034822188180539889987884153869858836935887778789650186398579323780735489308860978310701007928308822169438633767821440344401084522357858532330460789138036939175796053650158310233185779483297072969665433456579117839810365969492935169131138737756915790993862723740308684045013634061462990267883349435966799706162049428225134992957882183127231939201249035304808841777543891862944254371181125252167459776928403199527468234240613199118922561530969799022615485072256441428112053632505960433088196334250378059642251250123934077148646887652357110986459520778006188144459306669334485692913709426149043732301013154455130150497744175441388972739460481266806139209343666403507051911924462721185956714441365284088515847248918119907869361162253154336324145424892198154736761772256084277117555765790857484899492848478507666633164906243295386896420529819138942046292819620574712417241305006279135916496825651172114186836211793977131485750622169465343374956329157149322984253451264090541333447015901858765628198555211762191324916969871000951625251530101766611101834093225331122484304946869842666688329912322947656169948774098252640980372126172725093758361331870947905691535389040948714846518895191654018843023703982238558098588008252538750515622935270045009898759067700239934207443707762710982583312327921868564484908032840508259475704475049323947564610330560702483267584
GLOBAL_LE_2M158=1
GLOBAL_NEGLOG_BRACKET=158,159


==> anc/results/r1dc10e/reference_tail_recurrence.txt <==
DU_COUNTS=128,1024,1024,1024,129
TAIL_NUM=14600968101101737268979504806902061773871338324671653733206051124010820590623326084803839083175986525546574682511438858922509641949738969981115863136179943348002147541009174010660248008823619783552648717079940221117137167382509223172090521187208271379008305828321418319026293368208958089286609586786547843990616273519971443561968217503154457456640018161544696974829485761739095580315742064561818517704125433160258424787716800174441935903619321069678814281800459008943280723863707641661895819357238819534151429941435260461664188353140000941478076880887618106184655685238113307542651679514486712532901501422842711548154845269702903595540188414416496097920267323335173364941777133704071417941691009811992050385884784008217767681093996717669896727571496111975584533325697315622156760424320007968994379605115821317006730310362835709895498489712337680576805470965151526600558923959745186795533704183287965194170214641171172138926734794777336355389135824605656217530766522233272822034736699751426202013795162110137848392710891891286336848608959062602763190147314373904954391032053977344140081446843568044486072850040497214976899889433592593544066972689446945233909256298257592624101865134278684250823430698838303916240097386287418426925831640084805997132110987186660186319730408336340560722185791413515842367482450264038707365544949937273711744209193882328586910450600839979320311984302356399364433415006907874301292620455157297111722328140970978622883036544066722829280647550346651556537895124023857354932920390683167111887787728075574964136208012270666075238203907549518034623961388118114177641064442817134738067556235861704164845558016078261064792041669844108148639143993440248516144540753987832407958489827723715270366896322827914442212475695480546878504493258775951532927540703354724407042687945875554198188740121927607493486831804962724857870001504032062375792872707208873902150675478094717826243339037487985248332654107715158292552311907962445158014084982620815330955064250899590814972375156521528825068015125902668132833143751957023483689996637028172458382245801716216250368857137378619253025761955826787780789431952424619401745786908806593658930110316543761989478108289137310770446365185537931934184509062596637548473843417132967993046159267613436871044707620121527122392347313521992241847488806978695405028591038104343443198106747885582072589246908343293912422181911780880696037739544555598856422369171795770653340176314660632844464862666566942263078799438138168006773626600827817081020041992668737545363297279142596463006601057275419586390077328182343723912729176908046669538575963906723512876117056159903162969391684641583459160740099396830227139277250756283499244712148090236713452680749671830510664674312521502187199492461897999878178739142123666095771428308818149585222406109489841879849001088388870798004000001438909065636034463611938177679092799949282706331055368554280624322378590576857152570698916595602992839168300755096228290831812662871217658227534491453589069947903269120589007894977450668927772993694539910867134387397395582921212070547943855471257127262084390231027668358948985444108394897164010305266555674739635877014372781996235593760340327879049849037972337596328142026447535238443482020278106947432392700866813269572980215633468055368825876738319539334711465797489111840845044270837873650920203516395013125210890965875117602630858080514479332340187603094698766544444076656348729984309031223114759433872231328928907058014905668450386656840349870969364501221773524170981735343244872449302209170540504667716830425574119438936012697652274271513691040670760193325556097911420957571680172186886394832861619744583745484758729238853445420911333559937757555902429693693053693915096937015643335604983466030095575836453158648150567020564267670399092250624737289392947290968451871373879085269275429017289539745897935057293515419168902799301056957539285870742955858580977963090522280237069087765232489047473307124996886508630500683776310926275032086749899206532840331641384407776642798094808342592012893462418012486709357017852553975088680029091697079438291454631867164670990166945814699925772383943050268709199598216977940435948541044907783130286110040558607955331350131223773972542981258712633223142928484745900962081080996684373801050359546459186776475897123751363817541690895378100969063071064907308983757591238975245061895765919996331693283480582350070386683139706872771859266284004535578000377901588019094883768605249562660870182160173233674950535443899567714786596877070867929017956856120134159840053568087770644527700820646573926087556902365464739961122821547570802161640097433872627969741323921445782752145246867309191035690337104166335353312203756815951111537833874006377464116796125206875308135985507311878957183649380005412538319312968618638764337236332865320032560548234639759623749782536319243022222620876729878487557893685095778708273084440944295509944318628356478913573971704588146349576682973421265706884805795818262668862493432283997171161515102175278099663395701345837491751752280049135187477015265836059147039953367566462751607224734289934329508434840404613726947009275359654775928514504495022613006112038871409726714149954354566063736599797335459269715147396244505917903915964608879241933353964111628743595150382161190990730993480660106658552320443497998671828442907399368984606543903691368377831191352346288288257097751243826901477425871083595010240910554850880227185516085897877601912290851622808740610819852260358356027580591939219964901459033858471685211983152586163013522806946911493269846206919062985353707314474377961760654761513834007794138753344786274893893840808854987142247775358209951233516127919503508111173239601026324450317506974225440654934233755211691581826229909901228956918034905942861572383876601225338131339277064028852456730564480505968519644665170864627847313568611760811307334968679296110462765075924869689872171728475902204605750002215465140988127845574359865592890756176653980597787819866571465637579715948285182111179229528497008983938294003364035197225144484853054797083252664139185287814319228385100394079365916617929014548383304403716701662860710768874897441365191581540133478723049316571198614981097341739386070322081052224955215894367201433807951289698871202437926619583607344536566460705058095410330515858206766566765569789652389360181953422939922501935305138459625544918396675582754050539520
TAIL_DEN=2498626731636724974289428144025540836791478964641702396642910821826182181251382752976264205866295132171140206100556175234436716602153577086966738941662018360588203319814335881588486021654130775422334737902365478879544849056100957121260611658107203532506494539786742365090082382884430340647436734574137637404970844279221489922304463873461002533193633274716300818415314531585183090985612015725542149685965091297263629792377628975279900516272717864242099459188431868796246451126405131543538006575809448070845145496311989897238348062460527152147408314444787179291057352637507513635052757859629249043393543904857654855289367768052215691683949072610807177652546101932247277746401575044917591396442196667904128448368877457059229295126669992508035013670462831076096399803939443586463652437189653836145886366478660606075153570130480258866930501245277869309639555579208649835837782441655707058338800847431481285329919838566490560130435719277080884426911866539282510841006701208823563473987436418274022446233815945987375046607410885774022436699021669566593751206309225821047331563054319856556185552120491139126066596010149869957967983045317955689612724805505439630028759045575437000769245532652871268383195448473801290366858158397241751914190149885240886865840970749146273711924261615976732004965750282809969306981643357955608755092203805272065565888442274782142424930690476208730865966327560432867244752348806316614415856610039343396715886297411517812190446779873628854841568691169160733210411686343573383078198857765236985131893616856210133690535069527441016954078519733111581932613936254584961646877730754018426367531174201289937624897845798287482016156259190075526079092120172308586811266299190381112400022197017399883348025298556272678346276896442905466949814154035823802262549162726982408375209777565183175816916120107854469979327270032454571728638020149799329452715436231142526891159679614616335137684383382439493832632523117226782467563749357205975310556293514907067334525763663078443464842305221342482658406753932245335572966505683366225094076439238895224295529907173207330924883816926422870915715679584362006158758410702721476973414300347823760358669286249761764837811116511646461634094791120820041393649595143741068356141639539856416935687455808214834473899423357945294436137483014278676331734690505117900209489382266063494166132896522937883149955601508127878562754094322189748488687084763070296568984855936122586210489855177511157092041679353191352804358981447413798670979776106808191391505102091153408286577287990627808481853680711208771976481364423475346334557655369840085587389789699385955870750097176528113886608148341630205069660422546832377573284272937193174900028726891403385560068881076127152818134465760048999717940633439863763089419321470787223840945863399770509047982774250379599513544403843439500165209069531763515893767788088759755810861385823273721877787773237283555105815038108498364378652720221769394618964429376340616585275634085075302453493293961765533817584770105669920734500940374743733112618577573710150616921972649118867282392810536960529706147451515664656678587050167718767373670295963599107120122469174163926869736339128410109835739426348854351873767768757542761956496322465394013983409728414347614683517863273885802203348334161929902753201722372805961458618807809316240150829524146899201133577838743119797452176000824522614831509725369470374276224919705329497567246195343662953433409946912310573163860659114952525814688418403118004299388709742093161675359427310941583932353747608657069017576167854858101677340361513465982376124324218695063463735161390804181918995188845055641764743772783113310895389492564617344408722446471139002046142707072859842054409045312877185721359491789399624515282216579714409500701391015403714127881051207883310518104394242554259373058301759165410004697355566877914834230137596833599933615772474372965374762782629986627683105478363333924323011408991624847766354714825293037758818541494914576269868382675428563170092317852920040931575349653785035050953121860964380832055960958318770287120700032512698500576466110153484934539447971616922944958034151771164463433031996536361581670262207694741033090544141638921119504018320148435506468189895965721259312921355877300750933197085949330884760450981110226766848869888327426772558354416067051025237537026822899446482792350139615724744278638515527277427187852280410132943340134294513833156651217915768110066117005231091434359171361370522139662105022762968862389165050241080575825501551020529697545155038506545549781457960373914380019506178200396293528744637720245764196823747836937015948109200859122100857781392051842530675388314511826754935513567254488488406733908482351709444623094485534384202064856754932938988313754106712321243950646212084905242545706109835022517488947926859860842369202488722555265280875682086162095939076383151854079498787492868131056710861003239534847214537292237349435931363289352074749906716673205774899636820916224808627069852008619066614185207971557268142240816724043241295201574863807227336848802371072796163150136964789965052513923471527912367599335081281473619403325827279179004459645877159739061047216409010767850522066808214892586836420414986353595077594555487576565267964366837252270047763850354578792460493570171406721645843939046271914930519751174281342613631803499508230170506154405978592717868491943610246769777531874708421428621940624675554402022709199872116051141309197987513222706072045007092333666296338983632110843471793150103330730667809584200613230490848862512010353223730546282139213113372452501801485192588901829380905158946479482185634035509853344403579818024074822394032011128845873473145005350929668503335342670369754368284922698046485826127286521437819360873739423046700290797366122999704247783428666598102141739694932691345191588596553686192040017138983859604078830013723816779243215434140315838150096359895051661566231987867054088300490959451694305430767461766645672684276248163944025081780640031382298898800958103867474035012169763188802357040008426137792951910796892303570133989944976037781949620132353097954741638378725306092588799794597480836077116433609237389450624975743745927904870240443061973337041929428393457814079636471791323530335891572699649284474981454801310584733892494830538566897504776708980283111013704145490219994024780934705715875823938645329757416385975174463225556556683726300305737906739141735539080962885105861727204203370391838293753856
RED_NUM=146948449561466323342776673182271418636189805415239860155713887536502896828933368948156180138663830266303226716957905353130214981363497730527672963579865106826801102359176338468036030813994281690051265021144540955409300458204841213655207656108707466432250002212533603433836323591484255683413439928460038807613924463978630514237848445300021457721579187958416775728946745760813366598926005316570595777173686275950260544789913259711063161083352849728397219683618652334068091203546541838930567405962756648886976241707153787955288944540358310933564868702708341791367964123394332930582657071811698810135927887511587081566731883507191111968465601935824838824905149663338360393633211832558414268014980393518706499864795650319134364192055252141255035401425177289677534464501885703409898531024779717483409633221950324039429574241800448285573860696400851864525583271250522870052415965548445526590447230417999923448747458027004957964460665098476780507099083502593378132711130927520335407083403227530260062366103653906888673447928703946639799568892114666579741838770673091194062391758144770643773495392008015826136909720354009800428723485301274098012078226010526176887147804858047460134570370251764469535784177276869650703728690665736467733445847047387999605500124209620360150548612701429732121402843773638948766099201523102436296931585751939160530800842560620360774533451265912035247176983241485916053295469305628931378158360509099741420825400169773877929142154195947228010713933519636067512291589464893440958320638843057211747937886225899173429649571867176699623470163267321560413279422535408208402946293709486880532714020840375026714690902460110159467514062494329890111187207686183534836696552348926914122876397297236045943729181032522261636119384228797096197115302182461596980998877714291954330463787231636861949443962514548854432536348054463741206350050370811891711467173383320327748918306498352315701693058773858932319545617949232444020235120878224082386272494485127204790121207518284363187217797270850327266652503934129091897780591300306387325361351330944424194688097855305696420110600914329535528202341094415250448348986346664780909594975602489462169902086885372345391595357465764251551704291732150616572066198555018925520715831135368084889901330325860464647325736533262325727787308983434458728702543089580911900862285063554158940268652975381127442637864480835913220495433295840165089863900831980246037350486793895397440097188212987247044312455229291359126852164496679741216602056125725701667518902748609482214861969786074088645342638772649070297846095570379010621642754014055178194207634037313789953369802951562206748345349525097477162525052145055144863039327330904706649963543389388816289602707897959868301337191804555935800600908923041572630644995234303231132862844141490850734480529480237005283494332486037439714148403751496058258303992951527121559887659561448389472060485388262707614937192069396261574685754683849223857438996096813636340477204907386849962820292586209198175573664025964013194143441099941595374536849367958809693852856714282797319733500058887311204428765305211000346071025435919372168343657870642754795367254139229470151868272840901615873846274826113865721471646958119920558354410947720456240239905300162138149155960785430461349605560068960361047773149676569061296472688037737169772953286012382403734683539861951138945410198370886228956434550504506876589365772837275091293461566336713901740711346726692787642671109884361228608972481507448314315594310440020988598505853299474656717516675459109090190154427267495329319224684199109494583483294730553826128437589263376251009139172398814294607068464416374302513394276840034337011882475185039141185736633879225881052504691846344536891418357090022032743988925962893471428071746538845793053181594842389566283637224450377427398259074659271664295886137538575872996466113323492408072619874421779270068568831546446342468390366399312783360751539898247754712270839546200731948323030411409191320282948029307005156837595354557794141086129365586480887976312477107326537355905283977241926098675947981208408069392265730563942002777277745199070107136894808860367640774041357825267368030049060941997703261327978182169641003753657926323188322573160579550463451260607967240365629433676548922182894561258782971034908499416780315965888532765636923001039256584629130133371973246715571486885644020628761953908015618738299203508057115359479958727024400028175621206228546643203947947758735547011290266050939960127926515729620426435140511526734020723215323745190880790555253779517226371261732810761476121334347880513838071493374721752673352467044666889562651700921790538113394039928663492273737524557797082148829618052723646726334370923289732420716094629575327110614539062301087581635289713656495752686203814056212567999625239836405486181286896488580529551069545617417455530039084410984171092960328105441047597446397813189706677695085953480312011062480265364723471013450436450232171815049206491961482431815274473207409395933215208748692410238097741770308976150187915439139467254268701953237260856792086506843425652628547495803722257137123966481577184394952607759111476001263627934720887312091377302176291333424707718886047989675890640068139553457609652945045159268012935611839567070521255169753525563764141049060457258220776580064851393365632641341404472531588210958679078065328191112278553205127052170248139063538070409809140043370692273282521923489125631861843794411500529748598099867787135547621465510715836298641691969411869130425224731720648469255405449124498399667598401753204896408910666276735679801699292218466090433587938819739753954630294271968221259302249508083680897377711717631553565185745066560246646921172935340301248513733131262824711510398001227717350204373272017342111597786690540290126833301984144012493504560834564695898435644169302428386616364350771259669972012288215375691574796207357907317478037557410420258931556275843739374579444004615351721221566906191508025313257872561782817546837430706976492808280684076768213464428882289758382988402046572690833039218176362413536937255497991130466460878203478603429510220459637310347603858533772300777271977913789854397937155
RED_DEN=25146916403381871358785393834628866369687958959468403934908823965584818793537512730843953465489952011810719580716571716348713636401276405275545976572783178290984556190795396615451169751279624822611698374879985206368651519562601248090127428381028580923910262210311054538596502797195215374276657344372104448817850359910031914513350079420289659141370467855352812338336952124946488163234782048250700091800506555189855371097910351426719761328265653304105888950616979918881751761636595718837747001575087966103444031137420808670725145880161745067650841281453593835271574241112222107943709657762478984283990885839195142837055057745334983924511212375753800704222279289953991754581303537529451600808740829632313735088394595292909660929240548308130175207728921825197228510465503589727914992124949130983291540938103843029821079310212744870688833241519537239916513122375082929798964831724825227090724657329917125310630778146138059877013577033014128398176930396984201572569710999015127471341522197702508921416587228161982751716559569726450476886633717431281821495475337733259342958153676671807345086299498922699895030007801765520813615283337965893034212792467828447021041749017674938270237075328895068537704164708803048064888989908650091398446275525625494301238628224596066719593845984979700202505225542969097930949914577465970613899936834927863722170210584299853135669591529790167816665801652649768680746936171132772815461607636259968240527870131556629104705196523996330671383849174258860261524852581317010751631002443384970893448148175356407952409554852583895587910173269948177808059518394993145457567871025492932630240136956000653375776854144736937261552868370165022190879581301096126152437737443535593907459286839071884825638507215716169425688728116663428715010537470109448408268802584813064482599008573200578029734698719641472200718275806886353576025303014843173611740432262215818056778086402670073168907872207543565219374692365596343635690429584709348295859557559565053762685472779436595439695585193641882684738059883115868181505470023013369851032274855479444448023204197447153917566117489121385331882844241198082151984326286769306921770782812034563789058340719023822137562287113787987326173447905899734810939519404257965137223309526822869369275823446001697088730223898600325713923503812290769847291880949788344121916444908509791238807723598676634686348245360842225801000941953930491030900099395884572532841102123085418503115717170882199700000798711184902777675707558391088182808522777647341300233879424796263519555710670760767754052340134169598374132297291551442028732244882426489464302173207315478036765061960595556921781416247369203882202044803411297221442642145760609092234726342498309342477981617218901923701216981195836149815872638239665696938199731181599061160188864038128921667281951852372871451959519355176705281692905819513693189356613464401784971043703582807048547541039530964834823340178165228912745666118773908444309948113561770806372402456506721901669653858105448927137175722581685210696763334776574362188206657012806765471515170617543532132534010690241789197907091379334815967828397344961560505330975947168296574801698692103224288909803120777174130318779782603491183367073034880609568508814135338792271456671711815648306516166128488024374355232723947778437251752064289134905582415523029367224082945570659551974136762811705002835752224153537577916172419544490273910883007441899736701273132964536608445976227184313132259350389074381007776481500756651424656238261999609458067420054382114654791578956056887287765609433513123024608315946992852813633595354357311772083274733027600405028139053933970050370496065769516845472636226253950474652416074151944139282444209340491995926897045422932886011716810254471898811019109659542354488738956323773811338841105942894020430410306632053264837470334969918496766367048237859832266544994149821202509426013825610668463260935148162384067722112155058591962710563398697655377977876686293154701326310989805338672343500224971407572457668383806110147593963989378737806106284049302542769653143416491466135075519260038018340903384807501227644539195962283286958033756658661036264612196128542329270020189144430397434059534252212523414436657985808538446657785504694209254376716570958121511195361871456322842834920971300834022441524157286051514234655637753727095791471943409882709418832127639604540141159603524032612096374150833965707335087795050385252758446085787207310486964110625403284928427182765261459097540219289245319882318000822959218779161776031696341191010265805454889547568918438977542384038016451701713083951257583359719170403785243125501583874864310969736929298994505668832408570687737938053022000723063493269539746469656186399904616905158094072233004959196550903909486505345687238502842256770590646798420032684289665525411168877576288520118534598304499014599285044317137883926311034822188180539889987884153869858836935887778789650186398579323780735489308860978310701007928308822169438633767821440344401084522357858532330460789138036939175796053650158310233185779483297072969665433456579117839810365969492935169131138737756915790993862723740308684045013634061462990267883349435966799706162049428225134992957882183127231939201249035304808841777543891862944254371181125252167459776928403199527468234240613199118922561530969799022615485072256441428112053632505960433088196334250378059642251250123934077148646887652357110986459520778006188144459306669334485692913709426149043732301013154455130150497744175441388972739460481266806139209343666403507051911924462721185956714441365284088515847248918119907869361162253154336324145424892198154736761772256084277117555765790857484899492848478507666633164906243295386896420529819138942046292819620574712417241305006279135916496825651172114186836211793977131485750622169465343374956329157149322984253451264090541333447015901858765628198555211762191324916969871000951625251530101766611101834093225331122484304946869842666688329912322947656169948774098252640980372126172725093758361331870947905691535389040948714846518895191654018843023703982238558098588008252538750515622935270045009898759067700239934207443707762710982583312327921868564484908032840508259475704475049323947564610330560702483267584
GLOBAL_LE_2M158=1


==> anc/results/r1dc11a/primary_result.json <==
{
  "D_V_uniform_reference": {
    "PGF": "(8*X^-104 + 16*sum_{j=-103}^{103} X^j + 9*X^104)/3329",
    "compact_counts": "-104:8; every integer -103..103:16; +104:9",
    "counts": {
      "-1": 16,
      "-10": 16,
      "-100": 16,
      "-101": 16,
      "-102": 16,
      "-103": 16,
      "-104": 8,
      "-11": 16,
      "-12": 16,
      "-13": 16,
      "-14": 16,
      "-15": 16,
      "-16": 16,
      "-17": 16,
      "-18": 16,
      "-19": 16,
      "-2": 16,
      "-20": 16,
      "-21": 16,
      "-22": 16,
      "-23": 16,
      "-24": 16,
      "-25": 16,
      "-26": 16,
      "-27": 16,
      "-28": 16,
      "-29": 16,
      "-3": 16,
      "-30": 16,
      "-31": 16,
      "-32": 16,
      "-33": 16,
      "-34": 16,
      "-35": 16,
      "-36": 16,
      "-37": 16,
      "-38": 16,
      "-39": 16,
      "-4": 16,
      "-40": 16,
      "-41": 16,
      "-42": 16,
      "-43": 16,
      "-44": 16,
      "-45": 16,
      "-46": 16,
      "-47": 16,
      "-48": 16,
      "-49": 16,
      "-5": 16,
      "-50": 16,
      "-51": 16,
      "-52": 16,
      "-53": 16,
      "-54": 16,
      "-55": 16,
      "-56": 16,
      "-57": 16,
      "-58": 16,
      "-59": 16,
      "-6": 16,
      "-60": 16,
      "-61": 16,
      "-62": 16,
      "-63": 16,
      "-64": 16,
      "-65": 16,
      "-66": 16,
      "-67": 16,
      "-68": 16,
      "-69": 16,
      "-7": 16,
      "-70": 16,
      "-71": 16,
      "-72": 16,
      "-73": 16,
      "-74": 16,
      "-75": 16,
      "-76": 16,
      "-77": 16,
      "-78": 16,
      "-79": 16,
      "-8": 16,
      "-80": 16,
      "-81": 16,
      "-82": 16,
      "-83": 16,
      "-84": 16,
      "-85": 16,
      "-86": 16,
      "-87": 16,
      "-88": 16,
      "-89": 16,
      "-9": 16,
      "-90": 16,
      "-91": 16,
      "-92": 16,
      "-93": 16,
      "-94": 16,
      "-95": 16,
      "-96": 16,
      "-97": 16,
      "-98": 16,
      "-99": 16,
      "0": 16,
      "1": 16,
      "10": 16,
      "100": 16,
      "101": 16,
      "102": 16,
      "103": 16,
      "104": 9,
      "11": 16,
      "12": 16,
      "13": 16,
      "14": 16,
      "15": 16,
      "16": 16,
      "17": 16,
      "18": 16,
      "19": 16,
      "2": 16,
      "20": 16,
      "21": 16,
      "22": 16,
      "23": 16,
      "24": 16,
      "25": 16,
      "26": 16,
      "27": 16,
      "28": 16,
      "29": 16,
      "3": 16,
      "30": 16,
      "31": 16,
      "32": 16,
      "33": 16,
      "34": 16,
      "35": 16,
      "36": 16,
      "37": 16,
      "38": 16,
      "39": 16,
      "4": 16,
      "40": 16,
      "41": 16,
      "42": 16,
      "43": 16,
      "44": 16,
      "45": 16,
      "46": 16,
      "47": 16,
      "48": 16,
      "49": 16,
      "5": 16,
      "50": 16,
      "51": 16,
      "52": 16,
      "53": 16,
      "54": 16,
      "55": 16,
      "56": 16,
      "57": 16,
      "58": 16,
      "59": 16,
      "6": 16,
      "60": 16,
      "61": 16,
      "62": 16,
      "63": 16,
      "64": 16,
      "65": 16,
      "66": 16,
      "67": 16,
      "68": 16,
      "69": 16,
      "7": 16,
      "70": 16,
      "71": 16,
      "72": 16,
      "73": 16,
      "74": 16,
      "75": 16,
      "76": 16,
      "77": 16,
      "78": 16,
      "79": 16,
      "8": 16,
      "80": 16,
      "81": 16,
      "82": 16,
      "83": 16,
      "84": 16,
      "85": 16,
      "86": 16,
      "87": 16,
      "88": 16,
      "89": 16,
      "9": 16,
      "90": 16,
      "91": 16,
      "92": 16,
      "93": 16,
      "94": 16,
      "95": 16,
      "96": 16,
      "97": 16,
      "98": 16,
      "99": 16
    },
    "denominator": 3329,
    "max_abs": 104,
    "raw_moments": {
      "1": {
        "denominator": "3329",
        "numerator": "104"
      },
      "2": {
        "denominator": "3329",
        "numerator": "12009920"
      },
      "3": {
        "denominator": "3329",
        "numerator": "1124864"
      },
      "4": {
        "denominator": "3329",
        "numerator": "77994770048"
      }
    },
    "support": [
      -104,
      104
    ]
  },
  "additional_verdict": "PASS_R1DC11A_CV_SINGLE_COEFFICIENT_UNIFORM_ON_NONZERO_PRODUCT_IDEAL_BRANCH",
  "degenerate_branches": {
    "nonzero_disjoint_CRT_supports": {
      "condition": "r!=0, s!=0, but J=0 iff S(r) intersect S(s)=empty",
      "effect": "A contribution to v vanishes exactly; v=mu+h, while u may still be random on e1+I(r)^3",
      "next_invariant": "captured by the exact CRT pair (T(r),T(s)); no probability approximation is made in C11A"
    },
    "proper_nonzero_J": {
      "effect": "v polynomial is uniform only on a proper affine ideal coset, but every individual standard coefficient remains exactly uniform and c_v marginal remains D_V"
    },
    "r_zero": {
      "H": "0",
      "full_residual": "R_4(mu+e2)-mu-s^T*R_10(e1)",
      "h": "e2",
      "probability": "(3/8)^768",
      "u": "e1",
      "v": "mu+e2"
    },
    "s_zero": {
      "J": "0",
      "K": "0",
      "full_residual": "R_4(mu+h)-mu",
      "probability": "(3/8)^768",
      "v": "mu+h",
      "z": "0"
    }
  },
  "dependence_conclusions": {
    "c_v_independent_of_c_u_or_n_prime": false,
    "full_failure_map_from_joint_object": "F_mu(a,b)=center(R_4(mu+a+b)-mu-b)",
    "marginal_D_V_does_not_imply_joint_independence": true,
    "minimal_new_r_dependent_outer_invariant": "joint law of (I(r), h_i=(e^T r+e2)_i); conditional on this plus independent s,e1, X is Uniform(I(r)^3)",
    "minimal_one_coefficient_joint_object": "K_i(a,b)=Law(n_prime_i=a, z_i=b), z_i=(s^T R_10(u))_i; equivalently Law(v_i,z_i), because v_i=mu+n_prime_i+z_i",
    "reason": "v is a deterministic affine functional of the same X=A^T r that generates u and therefore c_u; after fixing primitive noises the pair lies on an affine graph"
  },
  "ideal_structure": {
    "A_to_v_image": "J",
    "CRT_condition": "J!=0 iff active CRT supports S(r) and S(s) intersect",
    "H": "I(r)=sum_i R_q r_i",
    "J": "H*K = sum_{i,j} R_q r_i s_j",
    "J_zero_condition": "S(r) intersect S(s) = empty; equivalently inactive sets T(r) union T(s) cover all 128 CRT factors",
    "K": "I(s)=sum_j R_q s_j",
    "coefficient_uniformity": "if J!=0, every standard coefficient of v is exactly uniform on F_q; hence each c_v coefficient has exactly D_V",
    "conditional_v_polynomial_law": "for fixed r,s,e,e2,mu, v is uniform on mu+e^T r+e2+J"
  },
  "joint_graph_reduction": {
    "X": "X=A^T*r; conditional on r, X_1,X_2,X_3 are independent Uniform(H)",
    "conditional_graph": "for fixed (H,s,e1,h,mu), draw X uniform H^3 and apply the displayed deterministic map",
    "full_residual": "n_prime+c_v = R_4(mu+n_prime+z)-mu-z = R_4(v)-mu-s^T*R_10(u)",
    "h": "h=e^T*r+e2",
    "identity_v": "v=mu+n_prime+z",
    "n_prime": "n_prime=h-s^T*(e1+c_u)=h+s^T*X-z",
    "u": "u=e1+X",
    "v": "v=mu+h+s^T*X",
    "z": "z=s^T*R_10(u)"
  },
  "limits": {
    "c_v_quantitative_bound": false,
    "floating_point_decision": false,
    "global_DFR": false,
    "sampling": false,
    "target_2m164_decided": false
  },
  "message_decode": {
    "CCS_tail_starts_at_abs": 832,
    "CCS_threshold": 831,
    "bit0_exact_safe_interval": [
      -832,
      832
    ],
    "bit1_exact_safe_interval": [
      -832,
      831
    ],
    "mu_values": {
      "0": 0,
      "1": 1665
    },
    "uniform_symmetric_safe_interval": [
      -831,
      831
    ]
  },
  "model_scope": "CCS-2025 ROM/CBD abstraction; FIPS-203 equations used to fix the standardized algebra/sign conventions",
  "next_minimal_quantitative_target": {
    "object": "one-coordinate bivariate graph kernel K_i(n_prime,z), or equivalently K_i(v,z)",
    "recommended_next_phase": "compute the exact full-ideal bivariate reference kernel/tail first; only then transport its difference through affine ideals using a 2D Fourier/Laurent correction if needed",
    "reference_full_ideal_reduction": "when H=R_q, u has 768 independent uniform coefficients; the pair (v_i-mu,z_i) can be built from 768 independent 2D primitives plus the e*r/e2 noise"
  },
  "normative_equations": {
    "CCS_symmetric_sufficient_failure_event": "||n_tilde||_infty > floor(q/4)-1 = 831",
    "c_v_sign": "+",
    "encryption_u": "u=A^T*r+e1",
    "encryption_v": "v=t^T*r+e2+mu = s^T*A^T*r + e^T*r + e2 + mu",
    "full_noise": "n_tilde=e^T*r-s^T*e1-s^T*c_u+e2+c_v",
    "public_key": "t=A*s+e",
    "rounding_errors": "c_u=R_10(u)-u; c_v=R_4(v)-v"
  },
  "parameters": {
    "d_u": 10,
    "d_v": 4,
    "eta1": 2,
    "eta2": 2,
    "k": 3,
    "n": 256,
    "q": 3329
  },
  "phase": "R1D-C11A",
  "toy_checks": {
    "disjoint_branch_product_ideal_size": 1,
    "disjoint_branch_v_constant_zero": true,
    "main_branch_coordinate_uniform_counts": "5 occurrences of each F5 scalar among 25 A values",
    "nonzero_ideal_size": 5,
    "ring": "F5[x]/(x^2+1)",
    "same_branch_product_ideal_size": 5
  },
  "verdict": "PASS_R1DC11A_EXACT_CV_STRUCTURE_AND_DEPENDENCE_REDUCTION"
}


==> anc/results/r1dc11b/primary_result.json <==
{
  "D_V": {
    "counts_compact": "-104:8; every integer -103..103:16; +104:9",
    "denominator": 3329
  },
  "events": {
    "BIT0": {
      "certified_bit_gain_vs_independent_at_most": "0.2043184655667083717128878221314473508360835038370390695499527879203799",
      "certified_bit_loss_vs_independent_at_most": "0.1789394483727343348775870906689718528685158891111289597348307036417423",
      "graph_global_lower": {
        "denominator": "349549390675576084995808895814698388380780024212705791301698402545845136319174080455215029949674310481953379364459729446154818429946998407804893556258600597901429033283557003576003713504190734214987261053301093940338444824822846242957181954555910981873101590381303980297582629701425158900588117645478043934041389391277149573051273053465028752465076385569240083742937969188158996150139973402508225228026605124172278929152694547631338442481583903863286873976423272972880124526626911484021406021035033449491556692822168838392131705396946134124595108213773864640447619368090914493830302697236661366841173019553656923277679876048201626792245549733027908603179067616013097242682668720637306470347110104610443343293068677465461846035640693687765935960109325460479597373661994674379544232504083907187763788228748615289486966459157035849137276067276360740464268721169806716077079917174999140781891114163732750523794454339925683413333809693598696577138760189535234190516399195425807725757308707668970069833647184476337080413220815491818391128954170717201664048408275396727911425726130766245525206124698460765156494612858846356960424485590616123675959435669061408146005785851618332268096322738564036207328277524201743853819695060059910033601039931683696979510633972963825717580028244262477886895791111143781848223219829275449804370315068298078977484387209253317975268064980513358106926234784189469255656055827423192264672706473295550226802304963208219634245415144504968276277353032543188044655968658889423002415088197965101371629679650395335434394033509537743091250742454259611109641004088530425333038308684990091048081011003616360469487029400743913851793017252340974324273425429717038600864535042879103365987171099521926928881580724775104827010256452355470943428700081397775859963136053492897146941130145600064445223055402680156195305614268910943150620400762946452263928988727318086851948325764341487994697431173789990677015084142735112617615882106480973895665837491605504395468492753893317085161475785733877665751186340361436155482120767336217180207378094385485398960068637963371452553366925743582079247151104823885903253321396384732885816726836284625414543016163426098845202271298791171942946726180763940428808132948508869700462461424957786085757807158813500068677550353045022281280574595844027370502520161121394574149073781218005824604446756899058014162163867901830924352008721188656684354507193098148914094705676995691304921585476255159966961640706984374981447878322450559656772499717995640126575283784777752256512729239981164446838223272909833088343999372139876105056312685416318702861337883685979217892974170067991504228969272806726299986379022309753359505026881532286771230594225802584636115905017651710818502166722421676665162432061795933412042971436068168001060962517071337935027551890061376108661038060325952187560838201902401929784642999456996021235864319990281549524969547898144392761074616312655867983205227662112875566345026702018378018392445429104415994655850225224769389739293193539459371903900806128586601381026031033937391893044990744603555496545749025608827858984632224663764364353325907108587623531272233345456334800732468463906920644237357478127558239538354611714357215143158685340104613405889387015145389793952950481439102524388251181466932513188681781627592233184025866183633480425209241364027050337723473157437611969236567096002583122339071601511538357967037826285280142577470928390052496451968933803156060195377574531513627799487994995274663992804162631618106365800858552048897839647379557938129814737374328924641902742087193623542947540012982856872832301099949426635390963609847925512396465280403097468486319501528119075561027712533754207490856282587089381883531979996733215270195842515836218948042318308061417329577121331685018676950021523851392421394921929159064712765651546807437550289512117162307252551675941399299604001770063679005945309755279542340497669674534830398328999009035315296266205586614415894890676947094322313898718634918001229051465187547972018395691475153612690364710995594495066943918931571606318747558757508395294878597417950807401128201301263457526327533816587160317407967494662117057597544001375382925818643866410208262646244336128091855888989237824271899272049447711063188860169164476421242202821686795395013781442864058774899046005752472774931249514734810504956263426943289905437176562212985993603139092112326051772625528160589180672739764673870973606891025782054691463762638918237427731650545251691121391238270157324888182825489128142835832135817872805075170737651549198073874425926545207719653683636823858670039655608944714878872121532298658462532769480637143962519534175218936234038271518075262864917022888642929919993511752898900367240093483415855311898891985726010805413771026431243894279138187647779950603337708113725992493609473814648360821381469698592508598398090189868802582126765432802002210783041996476460042412847289836339015463167631758257573108593646251270473746171994646088884457064146338826237293956260019492044400621453583515861490823345844929841417767599658024926933553067142166707100813452582894563939750778736684490945086965089582283616531574925746700810620703346210837937672613217136318514687244509149628662241097105192110430657110380209331766558746945211434776189500494573148714786197169774285082710861431844117024495167653530233053596355301038373190708908182399947186730072106288099752057427754614291596217369519578326079404930747957055090092143210064199198126071339203940324506427240521163804277949246726049800126464000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "numerator": "5474639108898170737421690945667834535465372500318197759254855866083038199969929370674527084570509127256743118676682203337438517299313668301067376786825640477909459268273592447003500728817166123609660254132169922352801618804919135166618093025542541258502859641177502428548264253943892444358731518747285170163688157373702908214987769342375758861958936322745378463061825370338704331034910798521666735581243724102194245677884535799109617780589410943482413151482854190097213987425436387081134908399431245492331134792197762677313572709839857660322385464216581309378457019670248966570443634852951331000458670298233659543159424089313290813749979937161721340090837430855537664918515650568557390111292539977045816084480399213571795701372802642336992506894769898617277491513971674319847627289781282779438146046647641420167179901199073359149214101528807999329144104330582289625371761931681793122766293736672160341023906297375997712551768232408713734036490850656800923696995735022771749619502222552357886445133038549806784560768174296800642189466064081246754841793973361313344980966250224951409793590606225107946899508720137641691551332906717934349753816303852688817612479807260118078140011416901555037905464929211657093482346393066734800161736848409294052741992697572006425796928305938444298087373909388030782096603090703431242817284040092065562373735867400133279957623065858946161698270368639604446422579591310746839429278513347473216897692893622828377082924709596362493868561516982364266863641599590419891216247815425874459997011977125774293015563536442624045886534307798780930083232755297814453750280303385595012231807721801690853632696907345642695236867664240650027828701862263061277763215414945676739514832467993056827905979296260494260545542402153612755008627966932609901668701192734693507896695486991832853926991101031582172264213514054335160429418095612060345415578984100933319247944604017416797174716027722427172290616289586013667034206510704907980532743508451558969746011384659615268427975214540207677389054248065719059451981890174567926275039158235409543748754135043206014648313483167249870555093084411360588039301590408119674353952195135997385980890675247102915573806643165015622344991285073153119132850413210324130721912927646749385610399924963661116875706576416231703233079670114416358642927018681150722630506877000642933749751958578270614718303132828642092722105073609048367256274255770726384928277855860243216771325691729104545585747689284815975410652793228141161399325015485965906252637042446103233855108522752548317869817217231755936959022218185635285005119655738984139907880096308326924236665664671925328705424490658382976823462216252476009144700303753217137506123933664368194453514840227613701613951498649289009032462197551895083774228584836468298317607603979313095615540545799997368517471321028796147706790817065212757019152220086241409005310892396400390772269751951301788166844418057169116639973033216903499422667548805700348468115200995713644351277571337233744859447313470074540013190504374305566592589910879337009663779311370994259705021383653263725838022750263655241829812828188445828787062996928634311388156781057432440682219259254962772693945824338456415319014987600728098564000706478251012754739263415289736208867535768331562395205971264422023152522781606877742935983444026072339563538447973404861118451227104727372735468915081987702136512752075971903209466442857892010339502800730630134202654514437850946769194596784145698700207196177840239799652563954850398483549075027955778224415930123834375637190038560818373722864547791240456972203804339830286716151036393163122772325196294907422876990885226889458792212940926792662267779101083958727241389315002156738322108436358374324274186396214544668958768696011030939382678201933574184755605732167996729287738657620861217206932783581302155283329875382799189548516526325160768399045730605411628110643249805534317072844297467418277490412303851480232132587592889608619660249433701819580271244738793072372203591457937323032487188629033049054860440535887176260388811969545093316105593930407351109214938773457154152729453924763645575388764555409410299360149824745878969397923093433165321552718606360151206951799155056347260138825011715492865401078390314445989405011427803285639805542912012797757203252856290928027724029734317943924924835401847392421939556919948742616921546831565715952818506058069230464056559945665933030145761954268431435670439440872879364450220195010707400937154560060357599319467733037072209851219269372396989295669410268258951338454700031247594740513515920176458701556831025451083349197234327700770363347396336227220158178866038349554686157591345095413211695188733677589171338348145965553457575151139988886754485741295483108273219865329594590731756833768796851965390953440764367873000904364374862107755839577930391101447969235318336458012254356074435085007497317746283830749628753101509937724058544722818367599798760986976977093017295556837632789026722665494527858327235787907381163992346179612345761400849749997702506508480188792990156938609762783539668456239871268928804973143029084032087183520546947719507830648283665414482699961621643516464469681957211956365837672433439290001143530125149056181225982245995994443386839244379652190873312706905225273964973027502246834041777987903609803302424320907319563078284897685813301640632803360192528466769260263557389762771253910345808549993629953458543780274839956871088339535476381030447339183302620001670377836338367008965168473382661024282829054863729029013251395102043512644401189144651846543030246852467141203789837642823148795605863526338248794882613726359406161802095106107993649134732747880412378847692035228139939117173447734967421567267509345500391324611567735045496131708091400847497006265870521172360405457277747795035989969421788640148256260486979380404653012430964281973098599747300068105961150206806859166112418531622061012609732055841619813887522385993999528858158436925959719900695278920612677086978051472962985683036521421255764684344323027809326472284342637374061375428927041525587558156980806112069178532449967739647961391034700894491227104159158339025140091062896904197427728371725260155258068440260363955336450215282408289755949599318181923751525501833445442563982416197516277440031999091801698048185868270343940357336949061265768897272421316352692421628320080263183022085197717208777338949073816070116024266316153290565042979397900515905097771709105057833424833167904728341181157384173408142003042668798473175215853624481216497682335060479619180901411955286708129253476546452563175780224472991003750676408353014011728224198095097256528793654214891886426212207490815471646056342982180311481739353451313867999229013290674990039680369583619053725179183871215303378659012064660308767218030331922837440962307277183151284055754694779143096993923388717189340467925913155117678564787692973980793548339726934376283046181670879955195777044245441982630364428946191762937209150007143126247693649919017505482311952686243323130417037626097844851224382213609453018269134881718533496537833972919997807319835858912421244355825009886590167423489326783369770107892483364898887147041917819723804901876050943487120934863216132203446566658387087261793944318307137381095110517088685389577721740974537538138015794138741960928018010616068457109403993340159645905935111421795258897597174837172302324509984619811767132862100623638126771076484112492921278218970314677924742933673979471122985336727862137515311132804667059769362222203361104790575663286356134815089550021453763276405296921796345990464249875856646447984407655978912170796503048073344764193157212401614132134097202236303265954900244518951337626995479112136781369412532923152383167553444794241092601497707917445339629957087713815189126784859863673727621667601"
      },
      "graph_global_lower_neglog2": "165.449137199855653689226204898189186416579034368334762843614728085316414558216725848968053",
      "graph_global_upper": {
        "denominator": "349549390675576084995808895814698388380780024212705791301698402545845136319174080455215029949674310481953379364459729446154818429946998407804893556258600597901429033283557003576003713504190734214987261053301093940338444824822846242957181954555910981873101590381303980297582629701425158900588117645478043934041389391277149573051273053465028752465076385569240083742937969188158996150139973402508225228026605124172278929152694547631338442481583903863286873976423272972880124526626911484021406021035033449491556692822168838392131705396946134124595108213773864640447619368090914493830302697236661366841173019553656923277679876048201626792245549733027908603179067616013097242682668720637306470347110104610443343293068677465461846035640693687765935960109325460479597373661994674379544232504083907187763788228748615289486966459157035849137276067276360740464268721169806716077079917174999140781891114163732750523794454339925683413333809693598696577138760189535234190516399195425807725757308707668970069833647184476337080413220815491818391128954170717201664048408275396727911425726130766245525206124698460765156494612858846356960424485590616123675959435669061408146005785851618332268096322738564036207328277524201743853819695060059910033601039931683696979510633972963825717580028244262477886895791111143781848223219829275449804370315068298078977484387209253317975268064980513358106926234784189469255656055827423192264672706473295550226802304963208219634245415144504968276277353032543188044655968658889423002415088197965101371629679650395335434394033509537743091250742454259611109641004088530425333038308684990091048081011003616360469487029400743913851793017252340974324273425429717038600864535042879103365987171099521926928881580724775104827010256452355470943428700081397775859963136053492897146941130145600064445223055402680156195305614268910943150620400762946452263928988727318086851948325764341487994697431173789990677015084142735112617615882106480973895665837491605504395468492753893317085161475785733877665751186340361436155482120767336217180207378094385485398960068637963371452553366925743582079247151104823885903253321396384732885816726836284625414543016163426098845202271298791171942946726180763940428808132948508869700462461424957786085757807158813500068677550353045022281280574595844027370502520161121394574149073781218005824604446756899058014162163867901830924352008721188656684354507193098148914094705676995691304921585476255159966961640706984374981447878322450559656772499717995640126575283784777752256512729239981164446838223272909833088343999372139876105056312685416318702861337883685979217892974170067991504228969272806726299986379022309753359505026881532286771230594225802584636115905017651710818502166722421676665162432061795933412042971436068168001060962517071337935027551890061376108661038060325952187560838201902401929784642999456996021235864319990281549524969547898144392761074616312655867983205227662112875566345026702018378018392445429104415994655850225224769389739293193539459371903900806128586601381026031033937391893044990744603555496545749025608827858984632224663764364353325907108587623531272233345456334800732468463906920644237357478127558239538354611714357215143158685340104613405889387015145389793952950481439102524388251181466932513188681781627592233184025866183633480425209241364027050337723473157437611969236567096002583122339071601511538357967037826285280142577470928390052496451968933803156060195377574531513627799487994995274663992804162631618106365800858552048897839647379557938129814737374328924641902742087193623542947540012982856872832301099949426635390963609847925512396465280403097468486319501528119075561027712533754207490856282587089381883531979996733215270195842515836218948042318308061417329577121331685018676950021523851392421394921929159064712765651546807437550289512117162307252551675941399299604001770063679005945309755279542340497669674534830398328999009035315296266205586614415894890676947094322313898718634918001229051465187547972018395691475153612690364710995594495066943918931571606318747558757508395294878597417950807401128201301263457526327533816587160317407967494662117057597544001375382925818643866410208262646244336128091855888989237824271899272049447711063188860169164476421242202821686795395013781442864058774899046005752472774931249514734810504956263426943289905437176562212985993603139092112326051772625528160589180672739764673870973606891025782054691463762638918237427731650545251691121391238270157324888182825489128142835832135817872805075170737651549198073874425926545207719653683636823858670039655608944714878872121532298658462532769480637143962519534175218936234038271518075262864917022888642929919993511752898900367240093483415855311898891985726010805413771026431243894279138187647779950603337708113725992493609473814648360821381469698592508598398090189868802582126765432802002210783041996476460042412847289836339015463167631758257573108593646251270473746171994646088884457064146338826237293956260019492044400621453583515861490823345844929841417767599658024926933553067142166707100813452582894563939750778736684490945086965089582283616531574925746700810620703346210837937672613217136318514687244509149628662241097105192110430657110380209331766558746945211434776189500494573148714786197169774285082710861431844117024495167653530233053596355301038373190708908182399947186730072106288099752057427754614291596217369519578326079404930747957055090092143210064199198126071339203940324506427240521163804277949246726049800126464000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "numerator": "7140483561949381929351617956923889457822267984327011214156811019608274160253407601328869236274752146205704643802954839751971442422238570775394134040870672285451410178233475334668697627790750604304105425112320129586664560475615981400599215500196465372480991922626420408413482451234657977391567227097113975170809586499535502118136652340952801742733145028719049572994065730203101965029829244359328235921360579270952616665268248389325013099853404503942732906640179449848620652081911724256782463125624123122137477900306104343989440730771965762321506980325273451350999581998470791409206777063286419166579487330938665181837294422227779451469470292565316786891123572715367697507856815003695997533264531647525775821381668476880916140890955627536760122793708873252096050834591065763925531097524876637072356905710854961714009753192497383155114851033118085715716987831235796818664424172646554053643212006742252972401050710035351211010145390220343368327240436219894741358822022753318708760535857613810798900252419310319916810443501392307327480847808929735272710392626285108186240193774935801996554095756332591507516022470535320988627221486790236069925832402354043003322266936929349111846240172634702527564240330378529807187907450773507204770922081400220138694425380325693392888061229389749760492796436398496574298061348687984519512269104610447374443630628512372605365490447870467182045433065609338215124278726228901260500213535761173783255479855268881879505483335817614216762777958092824301760819897962253894025173369515849996454887129989398600364445378621467896403016100781592024427871272914975399544697572075487980360820770528026813545415787347271750008797212646862579150018809362518854703462549827505382587964133566169993771841044092477960069542804881331883733665836253718544505238480948441212019663682478521498221286217766591151267224423674765386713604969399042044453241842624768078470988214036706013198858995164071664342136049664109601336256313228756542741028477192877392459707283094417283555616375065274714479795514368073012578617179155280112514800642322406995299303852207405053075232934541433099463548150989157651557982570396523359612087387448776246842479044056886383737508675725412914521680820277088449423530014646229752466743220508439188259068285859414984977061925757121403463706885467725979685512305414155302918349558733125458365839847353618427564896555545620930000765054633336939986511961080824457560944952483472090933906159526812387910845964398465093631296072226867394801054343818525779890116796705416777959708582409888553259495574146413247103755126150703457300623230533208067983698157350338404354728100656287601981973276168583498191046159813055098871774255078117500936901434327266563578476184895181753003635123931145336599666123522638361711493308865293959617047440135081190454314177465187450726056130918025552288625718769781644540355128826943378090468946249248075158134028921227801938978208473342502822950028138172823254101905686244251398013867877731662217552206221995385194082360255171746932078571289820118836092309335503706857612930360890584806384377870667491984426600140266183686998580993465535343049483356358371608843036757965219025618656098105063865736709834756801545638378550243850855023732629802871719938658921077884626841204156699358944816713866939386438449547018070640295065854469830072345245091569034110305929372944139423330758482023571467451119578537250562180590202123021925754280563189291412630635566852900288539182594422835465565679895245743380762447427198398504572295111327024863205096840799514211463587830601347418623929538406314762018854882976886497138071971904960052446314923063428302857527104644104662694220700482798662556198363437804263522662474551421532201816780247663897307416603655517533819850992568120240364181369637287583899675064269751075631928548587471295308118479124448405222340793488638028710911228241229580896588932948524580761257876265293730351616258923250024771233560051172783718671094086529867047807934710149313083646462667065677480042713324653377191591021376969306711196571524057391279917881750593216463390038445650901626943497934219477161775206579710680528657518148490604337671956161705300585281567175877873856547165656881715706636678250203371334987170038064095482511190975185267383295713260862440583822183132099896343031900285826838334814289193217760524755172034716746516803806318684936386082222283542653900213261197164414799944319072362573947643813085004715079956926052319331713077502126544233547531220388232141618218589961211890999966683557355817009524902872052642748915191852729919928928011989640792480706536749484298560323177220231301461716992516172245175056637643479201087692500925652447447926211994865464558085459986185074491340088920231472237799493955252850520553635668523717657046378816492947929060178333642513378825302244976032157383251167775561546526796768451355628873130711353862801235425675647340297763925154286760810001307972998814742658297876853332700162387812508659952460368980145176206711360469816267115680291650478001536493147847702138800025922583376078875547276919780365701411947722694077240494608815380275895751760639355727348184428086257204377679487589602462289015478581205942174345344925603023203206932606874731413140398572063350549623249973686916108208936439989739822625541989451098582309611566394715468761191039921857284088508611625890979122006742936468117923123415076949415391491021032192637585241573442960121870278028395532150790644897260711315336613922731268541211534194732308387578190503858877335028722590498796309018148332514001002284811481650172561893880990419240744742643422556642988193833536705361776799241205472229232628282352319308134513126800268398898280338450762461693250933109601411318444145004068550673536824375562748716572420431875183181189973643260703573851485795087973066858059796104771667657737486054549616889561662141199731565900168848075427162323421836771234169528201290509583438762640968296320439650135449823677853968659400851277557168486853426402869436587875731030654593516927669313462154946344652017878691458885365994153131633714897678459861834794514469694535825676176051882611643195718575721996954535507490943114887714873057034353928600180613207173676761892018056485615696621536194729690212937746406071571373137171838370657306956807469898516485491536443172378034825867328492303804680219931869989150756190302872398609967031551239173556015218166163148364847510135904390703208877488866270225878645567709353415320851151777165871288284691086857622123961318812916812362870185632238316016299656843365576264420413018970306505227347815238897212517443044453597847012969083050807131486283160654745004638462660928237173352348341201037801456395715053704987190580850130847319495046806146225046166070793897501895835341799077157035728595675992514038064980024318981060217404387630291021774329165648221095270883361630490953107314035992132738665221720784906049488648731495454726374741380944729445644820975512653472837447118142582559634834259185577513889732516096795591975398207029096425253942026166753168687260147335104426433936650607120823726068241699308059273179342038172772917057960019147704618910306190256155508224344448542123409262565958841443163239466511064963102486923667912305644110650911280168184516160937289172688404238427772993430022184609547566174820496866392602401491878672804139103680376799648519024957740025786430412731820156351550541753989828253936436592180866868988446501885614430330536739394041229997941341955575746931980481197229403386840565749915178556950007970593535623954218586613236381058306931017319389434630419516957756527959240766739127322820053871404614221188910651051205439327972709887446545417314024027150713188687654630762854914572657042749186320446087707483163018418677831003678722655014960427346496467129898125814142963902386272866616613649"
      },
      "graph_global_upper_le_2m164": true,
      "graph_global_upper_neglog2": "165.065879285916210982635729985388767212874434975386594814329944593754292367376774911702472",
      "graph_one_lower": {
        "denominator": "89484644012947477758927077328562787425479686198452682573234791051736354897708564596535047667116623483380065117301690738215633518066431592398052750402201753062765832520590592915456950657072827959036738829645080048726641875154648638197038580366313211359514007137613818956181153203564840678550558117242379247114595684166950290701125901687047360631059554705725461438192120112168703014435833191042105658374810911788103405863089804193622641275285479389001439737964357881057311878816489339909479941384968563069838513362475222628385716581618210335896347702726109347954590558231274110420557490492585309911340293005736172359086048268339616458814860731655144602413841309699352894126763192483150456408860186780273495883025581431158232585124017584068079605787987317882776927657470636641163323521045480240067529786559645514108663413544201177379142673222748349558852792619470519315732458796799780040164125225915584134091380311020974953813455281561266323747522608521019952772198194029006777793871029163256337877413679225942292585784528765905508129012267703603625996392518501562345324985889476158854452767922805955880062620891864667381868668311197727661045615531279720485377481178014293060632658621072393269076039046195646426577841935375336968601866222511026426754722297078739383700487230531194339045322524452808153145144276294515149918800657484308218236003125568849401668624635011419675373116104752504129447950291820337219756212857163660858061390070581304226366826276993271878727002376331056139431927976675692288618262578679065951137197990501205871204872578441662231360190068290460444068097046663788885257807023357463308308738816925788280188679526590441946059012416599289427013996910007561881821320970977050461692715801477613293793684665542426835714625651803000561517747220837830620150562829694181669616929317273616497977102183086119985998237252841201446558822595314291779565821114193430234098771395671420926642542380490237613315861540540188830109665819259129317290454397851009125239934144996689173801337801147872682432303703132527655803422916438071598133088792162684262133777571318623091853661932990357012287270682834914791232850277474491618769082070088864106123012137837081304371781452490540017394361902275568749774882034818270643318390124789193237953998632656256017581452890379525704007827096536071006848645161247077010982162887991809491098738369766158851625513950182868716634114232624296111194753841433126122008244653310896974059925881921320951542180020987999995250656850547343272133759927806883872403272648903104577667258685435178098390585157864917270616063839267808282894416047466577587932502498223610679780601387537405825082616133838521932796513029711296860033286881672265413435032121805461666845671684518837969536554680939949226281582607819758953483000687633451008271606404370262511367053283855712283817225743443443760015574579687014894024868607860990981436381265917512076678392204261924964546835101776039902203700538281500896144984326835716704772708466029850730494631897657657540963773259057546101599207398606368918169953542663944687972324619517630618510207115711750555859931900065849513923677274451432219798431624005691736436821708987511926760171684924763514400654909321818780598875447076648623447066781031907683075877219787251955323248410246243392302455534723376302536096663611695110621743010170988853565789190924886457209128304028664124561176576661279318802329986953819639561683529031716499832557667853439091704047053607951410016659080067488716668926718790313982157865633694235229645019789324517846949729166832161232572767828204708327101974321567626994570243323611359445069081587053218660086684121068931173495111783192951932497792391198483343623094408641077117659208342294881762184186879163703109170135684054072050698833486863722836371743060911364781299205510105956459877100013864720566468006795982704012874115101993550656653229040998220698624453136301825521999297351562839167403436680916581972223746313040715844148630173290469092013298456146512358071970539008314637175088012280836709297017639324848733366014872190737137643246482331217599375041922149195488920938995406694688819533123445126739848657046313041256439678633501966744971264352098029009572829801013315237438550048791515107581244883013606213644658614032176348203306105963838003922351819621123528049373199046374155777472633030382399875772111489268803437297482215791917199926524414362403607580755469253792135209110830252221379756510969243364102600206001014723235563068781499302539584432927076156997160275171374803325216804565973026769375438099243708838796594706911853037195573176231343011026907819530151835889847008991263112268456566408388987043108854405000748856047675913797508627267293418757859492590059518339008742118494013463931754458959846116348345858766185925382766398436935459376037831667354454453277113854078364025296549980370273656242839682201189911088606413461024451950797312565960458751097973770857688906198102787958570913730113938715799973440325241279020030629398754421008421462739516747252802564989963366559092117380060541650776536302039402948505512454381294989585188394677017808243861221008368576199356591229681942263062933064605832083180991155407518900056629974512044188983586897539759934594342304937533720858929180270248220257333588932239039217974127302704512126610726070985266475462216981173980526552093958270762919303739661720666957065823536821480494694386479802898459209753536526701505181258648631646597012051476327662271477006103063588661776434994720274262836208723073645373573417933895155007161868748832374784000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "numerator": "5474639108898170737421690945667834535465372500318197759254855866083038199969929370674527084570509127256743118676682203337438517299313668301067376786825640477909459268273592447003500728817166123609660254132169922352801618804919135166618093025542541258502859641177502428548264253943892444358731518747285170163688157373702908214987769342375758861958936322745378463061825370338704331034910798521666735581243724102194245677884535799109617780589410943482413151482854190097213987425436387081134908399431245492331134792197762677313572709839857660322385464216581309378457019670248966570443634852951331000458670298233659543159424089313290813749979937161721340090837430855537664918515650568557390111292539977045816084480399213571795701372802642336992506894769898617277491513971674319847627289781282779438146046647641420167179901199073359149214101528807999329144104330582289625371761931681793122766293736672160341023906297375997712551768232408713734036490850656800923696995735022771749619502222552357886445133038549806784560768174296800642189466064081246754841793973361313344980966250224951409793590606225107946899508720137641691551332906717934349753816303852688817612479807260118078140011416901555037905464929211657093482346393066734800161736848409294052741992697572006425796928305938444298087373909388030782096603090703431242817284040092065562373735867400133279957623065858946161698270368639604446422579591310746839429278513347473216897692893622828377082924709596362493868561516982364266863641599590419891216247815425874459997011977125774293015563536442624045886534307798780930083232755297814453750280303385595012231807721801690853632696907345642695236867664240650027828701862263061277763215414945676739514832467993056827905979296260494260545542402153612755008627966932609901668701192734693507896695486991832853926991101031582172264213514054335160429418095612060345415578984100933319247944604017416797174716027722427172290616289586013667034206510704907980532743508451558969746011384659615268427975214540207677389054248065719059451981890174567926275039158235409543748754135043206014648313483167249870555093084411360588039301590408119674353952195135997385980890675247102915573806643165015622344991285073153119132850413210324130721912927646749385610399924963661116875706576416231703233079670114416358642927018681150722630506877000642933749751958578270614718303132828642092722105073609048367256274255770726384928277855860243216771325691729104545585747689284815975410652793228141161399325015485965906252637042446103233855108522752548317869817217231755936959022218185635285005119655738984139907880096308326924236665664671925328705424490658382976823462216252476009144700303753217137506123933664368194453514840227613701613951498649289009032462197551895083774228584836468298317607603979313095615540545799997368517471321028796147706790817065212757019152220086241409005310892396400390772269751951301788166844418057169116639973033216903499422667548805700348468115200995713644351277571337233744859447313470074540013190504374305566592589910879337009663779311370994259705021383653263725838022750263655241829812828188445828787062996928634311388156781057432440682219259254962772693945824338456415319014987600728098564000706478251012754739263415289736208867535768331562395205971264422023152522781606877742935983444026072339563538447973404861118451227104727372735468915081987702136512752075971903209466442857892010339502800730630134202654514437850946769194596784145698700207196177840239799652563954850398483549075027955778224415930123834375637190038560818373722864547791240456972203804339830286716151036393163122772325196294907422876990885226889458792212940926792662267779101083958727241389315002156738322108436358374324274186396214544668958768696011030939382678201933574184755605732167996729287738657620861217206932783581302155283329875382799189548516526325160768399045730605411628110643249805534317072844297467418277490412303851480232132587592889608619660249433701819580271244738793072372203591457937323032487188629033049054860440535887176260388811969545093316105593930407351109214938773457154152729453924763645575388764555409410299360149824745878969397923093433165321552718606360151206951799155056347260138825011715492865401078390314445989405011427803285639805542912012797757203252856290928027724029734317943924924835401847392421939556919948742616921546831565715952818506058069230464056559945665933030145761954268431435670439440872879364450220195010707400937154560060357599319467733037072209851219269372396989295669410268258951338454700031247594740513515920176458701556831025451083349197234327700770363347396336227220158178866038349554686157591345095413211695188733677589171338348145965553457575151139988886754485741295483108273219865329594590731756833768796851965390953440764367873000904364374862107755839577930391101447969235318336458012254356074435085007497317746283830749628753101509937724058544722818367599798760986976977093017295556837632789026722665494527858327235787907381163992346179612345761400849749997702506508480188792990156938609762783539668456239871268928804973143029084032087183520546947719507830648283665414482699961621643516464469681957211956365837672433439290001143530125149056181225982245995994443386839244379652190873312706905225273964973027502246834041777987903609803302424320907319563078284897685813301640632803360192528466769260263557389762771253910345808549993629953458543780274839956871088339535476381030447339183302620001670377836338367008965168473382661024282829054863729029013251395102043512644401189144651846543030246852467141203789837642823148795605863526338248794882613726359406161802095106107993649134732747880412378847692035228139939117173447734967421567267509345500391324611567735045496131708091400847497006265870521172360405457277747795035989969421788640148256260486979380404653012430964281973098599747300068105961150206806859166112418531622061012609732055841619813887522385993999528858158436925959719900695278920612677086978051472962985683036521421255764684344323027809326472284342637374061375428927041525587558156980806112069178532449967739647961391034700894491227104159158339025140091062896904197427728371725260155258068440260363955336450215282408289755949599318181923751525501833445442563982416197516277440031999091801698048185868270343940357336949061265768897272421316352692421628320080263183022085197717208777338949073816070116024266316153290565042979397900515905097771709105057833424833167904728341181157384173408142003042668798473175215853624481216497682335060479619180901411955286708129253476546452563175780224472991003750676408353014011728224198095097256528793654214891886426212207490815471646056342982180311481739353451313867999229013290674990039680369583619053725179183871215303378659012064660308767218030331922837440962307277183151284055754694779143096993923388717189340467925913155117678564787692973980793548339726934376283046181670879955195777044245441982630364428946191762937209150007143126247693649919017505482311952686243323130417037626097844851224382213609453018269134881718533496537833972919997807319835858912421244355825009886590167423489326783369770107892483364898887147041917819723804901876050943487120934863216132203446566658387087261793944318307137381095110517088685389577721740974537538138015794138741960928018010616068457109403993340159645905935111421795258897597174837172302324509984619811767132862100623638126771076484112492921278218970314677924742933673979471122985336727862137515311132804667059769362222203361104790575663286356134815089550021453763276405296921796345990464249875856646447984407655978912170796503048073344764193157212401614132134097202236303265954900244518951337626995479112136781369412532923152383167553444794241092601497707917445339629957087713815189126784859863673727621667601"
      },
      "graph_one_upper": {
        "denominator": "89484644012947477758927077328562787425479686198452682573234791051736354897708564596535047667116623483380065117301690738215633518066431592398052750402201753062765832520590592915456950657072827959036738829645080048726641875154648638197038580366313211359514007137613818956181153203564840678550558117242379247114595684166950290701125901687047360631059554705725461438192120112168703014435833191042105658374810911788103405863089804193622641275285479389001439737964357881057311878816489339909479941384968563069838513362475222628385716581618210335896347702726109347954590558231274110420557490492585309911340293005736172359086048268339616458814860731655144602413841309699352894126763192483150456408860186780273495883025581431158232585124017584068079605787987317882776927657470636641163323521045480240067529786559645514108663413544201177379142673222748349558852792619470519315732458796799780040164125225915584134091380311020974953813455281561266323747522608521019952772198194029006777793871029163256337877413679225942292585784528765905508129012267703603625996392518501562345324985889476158854452767922805955880062620891864667381868668311197727661045615531279720485377481178014293060632658621072393269076039046195646426577841935375336968601866222511026426754722297078739383700487230531194339045322524452808153145144276294515149918800657484308218236003125568849401668624635011419675373116104752504129447950291820337219756212857163660858061390070581304226366826276993271878727002376331056139431927976675692288618262578679065951137197990501205871204872578441662231360190068290460444068097046663788885257807023357463308308738816925788280188679526590441946059012416599289427013996910007561881821320970977050461692715801477613293793684665542426835714625651803000561517747220837830620150562829694181669616929317273616497977102183086119985998237252841201446558822595314291779565821114193430234098771395671420926642542380490237613315861540540188830109665819259129317290454397851009125239934144996689173801337801147872682432303703132527655803422916438071598133088792162684262133777571318623091853661932990357012287270682834914791232850277474491618769082070088864106123012137837081304371781452490540017394361902275568749774882034818270643318390124789193237953998632656256017581452890379525704007827096536071006848645161247077010982162887991809491098738369766158851625513950182868716634114232624296111194753841433126122008244653310896974059925881921320951542180020987999995250656850547343272133759927806883872403272648903104577667258685435178098390585157864917270616063839267808282894416047466577587932502498223610679780601387537405825082616133838521932796513029711296860033286881672265413435032121805461666845671684518837969536554680939949226281582607819758953483000687633451008271606404370262511367053283855712283817225743443443760015574579687014894024868607860990981436381265917512076678392204261924964546835101776039902203700538281500896144984326835716704772708466029850730494631897657657540963773259057546101599207398606368918169953542663944687972324619517630618510207115711750555859931900065849513923677274451432219798431624005691736436821708987511926760171684924763514400654909321818780598875447076648623447066781031907683075877219787251955323248410246243392302455534723376302536096663611695110621743010170988853565789190924886457209128304028664124561176576661279318802329986953819639561683529031716499832557667853439091704047053607951410016659080067488716668926718790313982157865633694235229645019789324517846949729166832161232572767828204708327101974321567626994570243323611359445069081587053218660086684121068931173495111783192951932497792391198483343623094408641077117659208342294881762184186879163703109170135684054072050698833486863722836371743060911364781299205510105956459877100013864720566468006795982704012874115101993550656653229040998220698624453136301825521999297351562839167403436680916581972223746313040715844148630173290469092013298456146512358071970539008314637175088012280836709297017639324848733366014872190737137643246482331217599375041922149195488920938995406694688819533123445126739848657046313041256439678633501966744971264352098029009572829801013315237438550048791515107581244883013606213644658614032176348203306105963838003922351819621123528049373199046374155777472633030382399875772111489268803437297482215791917199926524414362403607580755469253792135209110830252221379756510969243364102600206001014723235563068781499302539584432927076156997160275171374803325216804565973026769375438099243708838796594706911853037195573176231343011026907819530151835889847008991263112268456566408388987043108854405000748856047675913797508627267293418757859492590059518339008742118494013463931754458959846116348345858766185925382766398436935459376037831667354454453277113854078364025296549980370273656242839682201189911088606413461024451950797312565960458751097973770857688906198102787958570913730113938715799973440325241279020030629398754421008421462739516747252802564989963366559092117380060541650776536302039402948505512454381294989585188394677017808243861221008368576199356591229681942263062933064605832083180991155407518900056629974512044188983586897539759934594342304937533720858929180270248220257333588932239039217974127302704512126610726070985266475462216981173980526552093958270762919303739661720666957065823536821480494694386479802898459209753536526701505181258648631646597012051476327662271477006103063588661776434994720274262836208723073645373573417933895155007161868748832374784000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "numerator": "7140483561949381929351617956923889457822267984327011214156811019608274160253407601328869236274752146205704643802954839751971442422238570775394134040870672285451410178233475334668697627790750604304105425112320129586664560475615981400599215500196465372480991922626420408413482451234657977391567227097113975170809586499535502118136652340952801742733145028719049572994065730203101965029829244359328235921360579270952616665268248389325013099853404503942732906640179449848620652081911724256782463125624123122137477900306104343989440730771965762321506980325273451350999581998470791409206777063286419166579487330938665181837294422227779451469470292565316786891123572715367697507856815003695997533264531647525775821381668476880916140890955627536760122793708873252096050834591065763925531097524876637072356905710854961714009753192497383155114851033118085715716987831235796818664424172646554053643212006742252972401050710035351211010145390220343368327240436219894741358822022753318708760535857613810798900252419310319916810443501392307327480847808929735272710392626285108186240193774935801996554095756332591507516022470535320988627221486790236069925832402354043003322266936929349111846240172634702527564240330378529807187907450773507204770922081400220138694425380325693392888061229389749760492796436398496574298061348687984519512269104610447374443630628512372605365490447870467182045433065609338215124278726228901260500213535761173783255479855268881879505483335817614216762777958092824301760819897962253894025173369515849996454887129989398600364445378621467896403016100781592024427871272914975399544697572075487980360820770528026813545415787347271750008797212646862579150018809362518854703462549827505382587964133566169993771841044092477960069542804881331883733665836253718544505238480948441212019663682478521498221286217766591151267224423674765386713604969399042044453241842624768078470988214036706013198858995164071664342136049664109601336256313228756542741028477192877392459707283094417283555616375065274714479795514368073012578617179155280112514800642322406995299303852207405053075232934541433099463548150989157651557982570396523359612087387448776246842479044056886383737508675725412914521680820277088449423530014646229752466743220508439188259068285859414984977061925757121403463706885467725979685512305414155302918349558733125458365839847353618427564896555545620930000765054633336939986511961080824457560944952483472090933906159526812387910845964398465093631296072226867394801054343818525779890116796705416777959708582409888553259495574146413247103755126150703457300623230533208067983698157350338404354728100656287601981973276168583498191046159813055098871774255078117500936901434327266563578476184895181753003635123931145336599666123522638361711493308865293959617047440135081190454314177465187450726056130918025552288625718769781644540355128826943378090468946249248075158134028921227801938978208473342502822950028138172823254101905686244251398013867877731662217552206221995385194082360255171746932078571289820118836092309335503706857612930360890584806384377870667491984426600140266183686998580993465535343049483356358371608843036757965219025618656098105063865736709834756801545638378550243850855023732629802871719938658921077884626841204156699358944816713866939386438449547018070640295065854469830072345245091569034110305929372944139423330758482023571467451119578537250562180590202123021925754280563189291412630635566852900288539182594422835465565679895245743380762447427198398504572295111327024863205096840799514211463587830601347418623929538406314762018854882976886497138071971904960052446314923063428302857527104644104662694220700482798662556198363437804263522662474551421532201816780247663897307416603655517533819850992568120240364181369637287583899675064269751075631928548587471295308118479124448405222340793488638028710911228241229580896588932948524580761257876265293730351616258923250024771233560051172783718671094086529867047807934710149313083646462667065677480042713324653377191591021376969306711196571524057391279917881750593216463390038445650901626943497934219477161775206579710680528657518148490604337671956161705300585281567175877873856547165656881715706636678250203371334987170038064095482511190975185267383295713260862440583822183132099896343031900285826838334814289193217760524755172034716746516803806318684936386082222283542653900213261197164414799944319072362573947643813085004715079956926052319331713077502126544233547531220388232141618218589961211890999966683557355817009524902872052642748915191852729919928928011989640792480706536749484298560323177220231301461716992516172245175056637643479201087692500925652447447926211994865464558085459986185074491340088920231472237799493955252850520553635668523717657046378816492947929060178333642513378825302244976032157383251167775561546526796768451355628873130711353862801235425675647340297763925154286760810001307972998814742658297876853332700162387812508659952460368980145176206711360469816267115680291650478001536493147847702138800025922583376078875547276919780365701411947722694077240494608815380275895751760639355727348184428086257204377679487589602462289015478581205942174345344925603023203206932606874731413140398572063350549623249973686916108208936439989739822625541989451098582309611566394715468761191039921857284088508611625890979122006742936468117923123415076949415391491021032192637585241573442960121870278028395532150790644897260711315336613922731268541211534194732308387578190503858877335028722590498796309018148332514001002284811481650172561893880990419240744742643422556642988193833536705361776799241205472229232628282352319308134513126800268398898280338450762461693250933109601411318444145004068550673536824375562748716572420431875183181189973643260703573851485795087973066858059796104771667657737486054549616889561662141199731565900168848075427162323421836771234169528201290509583438762640968296320439650135449823677853968659400851277557168486853426402869436587875731030654593516927669313462154946344652017878691458885365994153131633714897678459861834794514469694535825676176051882611643195718575721996954535507490943114887714873057034353928600180613207173676761892018056485615696621536194729690212937746406071571373137171838370657306956807469898516485491536443172378034825867328492303804680219931869989150756190302872398609967031551239173556015218166163148364847510135904390703208877488866270225878645567709353415320851151777165871288284691086857622123961318812916812362870185632238316016299656843365576264420413018970306505227347815238897212517443044453597847012969083050807131486283160654745004638462660928237173352348341201037801456395715053704987190580850130847319495046806146225046166070793897501895835341799077157035728595675992514038064980024318981060217404387630291021774329165648221095270883361630490953107314035992132738665221720784906049488648731495454726374741380944729445644820975512653472837447118142582559634834259185577513889732516096795591975398207029096425253942026166753168687260147335104426433936650607120823726068241699308059273179342038172772917057960019147704618910306190256155508224344448542123409262565958841443163239466511064963102486923667912305644110650911280168184516160937289172688404238427772993430022184609547566174820496866392602401491878672804139103680376799648519024957740025786430412731820156351550541753989828253936436592180866868988446501885614430330536739394041229997941341955575746931980481197229403386840565749915178556950007970593535623954218586613236381058306931017319389434630419516957756527959240766739127322820053871404614221188910651051205439327972709887446545417314024027150713188687654630762854914572657042749186320446087707483163018418677831003678722655014960427346496467129898125814142963902386272866616613649"
      },
      "independent_global_neglog2": "165.244818734288945317513317076057739065742950864497723774064775297396034658978235567154705",
      "independent_global_union_exact": {
        "denominator": "1308032573544660152396821501179367127260800240251098698426741796584872840057599685640305016978375785114341960690710425683201057743435143018160821187668675008291993555611841802075577251593904234913661623280866730500019389197248430545188034516881939779620269732783210946234183715810357374702609254678355245470540997627195253803358475224846004301275348242038586129286308025374169673365759209978540321962560723784797320787264743123430470085340568122646382879946936346093083618976378549187669683878804184986849455932132404251013187666172788270784525791030609591837797978885352928083509522667051445916896963421229384851633691988034690023198403531232568789755561996191513102359393116819305380923317159716343319126707275120782754081772527895590083644789524699313774589239682210159441078262249307141302774059108557710098037078495284807414423841578414679245032377881041423020324280075186612202890974753926470471235779069507712520790284342857875522461421895180631359923196373683146239876498865564869565615559670039863134069756668869052400586806306958261518496225584364281568011057712338131978934254547373651061727420249563709668570707472376382154857724783209389064578874726247497960962800371404557549406518192431333547000241365717127410397307050387613602012865521245004782961373645062459718345935872383501984564566650443503377713638901929294661423509859923972048260063596916741697838757089088610624034477351776578135979245184704834910511207494811750285774431237943496637578700529704808528290878660050067637377806361469196376629513832433773157399553251628934193939890106494648186297345886514565331691303791310405823844834623851971485749392928872332252245460918816864982397470721114828186897894186711406126842686966988598509133602976892486375283090248443321159254219988093661777361356934450667057227689055315386316577918938088850952440486565017572985227941152131451952398185921889319661109597650538885524676473540295508259614036732579222311925210001367147194951819798684250999624686545042881659667915673588028554023328146107698830878620464165804816157600671779547977616706980832837115493400080020079558903718569983568991936809722010234730352733374707235357090237753962973498374138340653128278262990751230315893525275939012105717840881209606145814536237753933432025130983052475632567213302252986187075338041745028834337216560079694204609906107997812414326107082950097558901430189621322415697529162982639058468153562952621114971826128475966669418770354045461477208545037975966936446258899567606062487319977884455418144634390012858790560206878754791415515429475276305855476775775675212465366041592728236769162256107676044103265509536479492063745685165736727440757034102432863079182313271937409013621892331262558151945375021114537514664730266250198435111017301045392242863665660448880983299691099712776821082641618331873959113310668057554268141947302627597234274096384445144174447884605689384352842736357803954875735164536289209349081423559644844486484600214496526732456416535588963016241850619655944912969787648830335487750808195936893681776910229281296653162788581339399809608066247386050028212536826573980646516170660106545751925926523669608531431775902823977954175198122362779629484721084827908329961707086966285258481866744988439509910831443629953777134892847321402156596162775173165969039532823185332440074429515189465698838258154707553127593038128424284486353076295906010368876903895773933970065991852160306858474523697732192134037770177772581697099607623545562795196760634643346823435717288146266219682590643224136146527827683028190081039826891934180300109634159983353992045144769087285138777317791795477284160901302834421042524665287593706240642658092079857059719369863387076476528975635004128327243398953207208392764861591915875884632782703312275028797155421906901310846781450561105907895603811542892419666808363060993497427837739504461324293486779362500397779926784307079816134008772607990065469572560366649285382730520130492010467375011176395079093319378617378889528372011118407026414698145942283135028408695747181252002576252739288023438918182287556510415047763552625377681044197984114975641598176474623698165464451468764248709595935893900965762391531002961337742038229056788043072257639433874142609728247188897886243539230771244844970292871835186147819944698559904993832273295112009657533710967028282806429680307113939889253804908280005002054758838575461689472997495601676089417695413013547181025205259548492566749492742605220178524303083370490468967151092003697261556738114309836756398704997263643357286864489122764523177441228069727449495546919632402132734445392473034391786949918323740988925285222463068011083930360752059679368684039222506360599517098403374960710070707538588707363986975994898580708093111166884004621762765249404262332754112374067012593754633345215331147679132554290651214932456556265936133308625243604522420672882078395215151036691136876064993287743605397976888602638532319436081221824942557115520938578157206434579337107914237662108270485220751624485008202664316016603146515855723054060935874311187753562139873176386386067381905955906836888406137072940915140739554493893528912309228285853152869848005210565965835352290023037368074840431727423837514969352026697410585056500183459731275968218194773024959291472675420964871671895935420206364634350952285733590711588961159141039728317848152353212448742321258578975182227758481685085765542137851155058510468478130201641123472101607370464666869533852887969887362205129234484224375693498285150999095893713084811016647769921497106195881231688279724614141105166707117057006580832767239205324231025360626866658244642479374060007883726942861629965071362975182696639875347215718326311411609034124121373649032376699945576456525578067255717238179156530196761749501999652329096091729938497206283595751487962808814845253352808425908709564047579936520122355879265473436817733135134260946283874382224120449703880593839005423864167972674502026659959460160595673324177964991702704422528494668875453153705024763653099774656986270470583097995688459407703378573881654852451127498596866866760960944789199242405934968015139630845292827759064111594763453435105307060944549535294395719562434290940584987490960040434225571540106215424",
        "numerator": "23603232923448602869176445048480068312362721652192753972182069739993441404856855803555566918300426594733098782976693429316568897775970846030724743546875184066582158477856648937678371618782482857437247869781950280599047391953241679482019342108083917314070777118094102188130148607671530083820847545897867995500038295844825781796016093925149677173462117511677358362655000648225502745107704840636684710644056295102015072052867946075978711530748556694609619358856561931021552691143050737429734431897519022542464116126943296440829730604170913069127561381781239140793699508645653703479031683276974331104902723917147582962164479263380466602191092183739701142173397873134002213063331571252296435493670768474269095904417760125166639603188314823864137954159558806927727380171929948856417747898710197152334796269691422914372536987846674120164573093337534201186093270182198262498356717723237270033583039985618062578660036625110319800856565901212615676175973477531052816368617919251092612800910221894949956886422512136549861078791609231094430757398231784685468876872296676705424212266934707937378703176726113319581399614440175416325384214712301232770287418039778026664090470513316154350496737334678385407150845242841043278488103077185730235187197985235388249127522346567608112294618893927497701102843494993306162856911131490156790694508522599991896573611200845109109206318920887285293023677300844670742675927800047811417361863434485860682028266364663028994113817467339039835102845407878697986781686471494030985493202333505411588570703238257537431053017519256292282867452482454464619660939341168397472021868300725721192008785158812302767668368254067151010676500974393609071425046055802710278320125529899251280751172544660072153579721122577714751921921009150589283909920708487915592569885743273762550099327879550688392464134574941854135107283477989643060614404948213384346585991571640772010242957749347391224401134310584277140229144131222317165012220888774404685819078027796295487379549848497114161142568542541214695003391522410868569132058875164092645158874769865734329713907416190422508522142985098635310332618944269353080942345606003965112939532479140845537373583289194326150364958327780472834896780202874294937426850182893477938603121935658099332737644562038444927926538180240706756091885120817296136904298692668285056445661836143194424560547497443638896674507400649573215337720520327123915503608972078513487996412599903412300840309793755136186031922949095182593396910023848632805122383713649564322793581433681663020372424342457457755013751127882917098456714646233657290592196579798629360886784883243368945162881667430240838280920656825392931978683978022347752000782540056559469135217729071509096533169237579146931360224489223473358343499750537206375972233798529043079142583937572087427566952582468142513044791829646859881273543775743530019075711729565886660564733961390245035728865200210842658952457674805828572721657085271139415165125676532374736611781466877065039958524945631742517147404631472092654180565138330339110848664477413726804574956752098419735144480831938766483501897789098398563643741605253392235258640638483652929545880817825696548092993300652214233848109941301260103266650521918971731116296211145474370616287102335918038246419423671119226281716964749914748751153867715374671989492629269366161142966163743893785163338165282944895751559972063446633563837070585258177097873823864158594177605698012179288587660994058257387587490711065527994384515008066521660648243608269347930044311870104699302079297412804974577118878726793141947190924118940329325266698205975390984931223122276793385254010961606177178589559222732813932403629100418969240950270120337413292234027491181328598646819125462652885581486082448979141639085216737159416385087249706069568345088168693266799608357970575099558456352308403494766179884556196530386988534363762892031520299703830555067813920389167532934980190216675552974659976578652130269760498185691363973509617844789982255496998902147469188543482118661999976838357040779728320116226708108867888697598207437491143655722674717183295813519668078061162499695730347740201017474358779001756445978533773466176410733295105097969318150923440856215226988898820640670337003626447977806588433622928077277296661597052452215137997031234560889969309675276866196353453565903010222828235221229275009047681354202494333922866174579540072643523981770179105567364801075813874392774320934590717547636166956472446709321560552039278222674404972124800849945572360049835718323800258976027980065157170204672663325477333811353874957943200492475896638409712279404375144344475792914152916632123108938131199666710313811361832390175846448417701990861048017712713462349479036227110717739513792693377094023938102744155270374713683295216497316893986416981732609867055201288523803602486335852550579105104244596079603922787514999771487188055045914376725008821322163456550162396280623313968095922018443200565121986609602164194991962114237076608261146570315676507696947426543637804080325736842316564952952755146428407483234404163775404692734511952422555300838213644658124638950456279093988969637923187983452976862020772432510244813744561713006068167887856594239938649822068536346716380549110383188589829461792683039350288182342540751974939372318658692007459960141718213376503922695117283566847357380055346408586020969641063045521261172190713896415593605030481825732482527039188645434771427627981384160021832556292565405572760166879758938171471450614108760459912136477465187168457991100293238813145125474689768035668013911448810504527051449231418421484453850028705641839271978327102777595301370473653153663771577550242821167545542087139582240106193790019214527576988626504225036876392052287438021376102405686472772462048707704777293549822917124791048215956084128335493286060420012182323916102965598946215092225450498289712904270025040107190382796864318613698398902715181941133994882953089160303968527537542211153056903260299761854666774316850483617436771667010645452562630312532058380418567116363745089094519551521997357938153401491756597290868252514604175024346491809641138627420393309950239766460489226574319129972641406098509152979754024721"
      },
      "independent_one_exact": {
        "denominator": "334856338827432999013586304301917984578764861504281266797245899925727447054745519523918084346464200989271541936821868974899470782319396612649170224043180802122750350236631501331347776408039484137897375559901883008004963634495598219568136836321776583582789051592502002235951031247451487923867969197658942840458495392561984973659769657560577101126489149961878049097294854495787436381634357754506322422415545288908114121539774239598200341847185439397474017266415704599829406457952908592043439072973871356633460718625895488259376042540233797320838602503836055510476282594650349589378437802765170154725622635834722522018225148936880645938791303995537610177423871025027354204004637905742177516369192887383889696437062430920385044933767141271061413066118323024326294845358645800816916035135822628173510159131790773785097492094792910698092503444074157886728288737546604293203015699247772723940089537005176440636359441793974405322312791771616133750124005166241628140338271662885437408383709584606608797583275530204962321857707230477414550222414581314948735033749597256081410830774358561786607169164127654671802219583888309675154101112928353831643577544501603600532191929919359478006476895079566732648068657262421388032061789623584617061710604899229082115293573438721224438111653135989687896559583330176508048529062513536864694691558893899433324418524140536844354576280810685874646721814806684319752826202054804002810686767284437737090869118671808073158254396913535139220147335604430983242464936972817315168718428536114272417155541103045928294285632417007153648611867262629935692120546947728724912973770575463890904277663706104700351844589791317056574837995217117435493752504605396015845860911798119968471727863549081218338202362084476512072471103601490216769080316951977415004507375219370766650288398160738897043947248150745843824764560644498684218352934945651699813935596003665833244056998537954694317177226315650114461193403540280911852853760349989681907665868463168255903919755530977704874986412438535309829972005403570900704926838826446032936345771975564282269876987093206301566310420485140367079351953915793661935823288834620090970299743925052251415100865014521215583779415207200839235325632314960868742470640387099063767265589659173328521276865006958598433531661433761937206605376764463891286538686727381590327439380401716380135963647439978067483413235224975078766128543058538418567465723555598967847312115871005432787488889847467371205210635638138165387529721847535730242278289307151996753914338420587045026403843291850383412960961226602371949945670734299002054598572854391133706647738428612905537563565067290435970441338749968318895402428602224833800730222812948270672197615976707487204436803214886898016005405321603754170948160050799388420429067620414173098409074913531724720921526470866197156254292959733533007531022733892644338509472664891974168674417956908658658459056482394327740507597812448188202121290037593364844431269080188540057654911110843508842633110774532157913758631921897720265638100565884864206898159844782534889018696011943209673876822886351259664959330828807222409427602939045508139688987275712493037190059419784046534631122938356268850719324871585148088597715944532470197014263369026171357886717040514537172849569268166946532568914278952088617670444330488074120402735445104659053955888503218902594087605133600663817760876616828506387531751938654432487397318127096336893914153038555769478066619441186313669165509780914457499551627664075570370722468696786799543625765444152238743204665378853511123886855216660746195684335150156828066344955738621963557060886344995526993354699642184745190733525611786886314313623988797604520471572443407288158685027091577991417762561056851774310132021045348547804567530464226465992372047942407372071788008166735576776051343643112421274575754980459434702940943614335341526461313142099019132615516800101831661256782612432930306245787645456760210575453862217057979013153405954679648002861157140247889760926048995719263234846312198762162725361224482567272626111278400512659520701257734000363054665614466666252227469472096686347314683933433764249133177503666730358899576003647669656559588838647235172231936758102461961786638537739026497955695071780508090431280357858878346043077438680312394975189807653841905842831335678421061963548674472328630007559240398445998158621168611648974056519681280526018262675318192505087358874029078890930025731468078342452546444414097087870142106936365702221589342845560055590679552946498958524957263318209638068479299492699465437309215427717933424954385850227070860011425894945980018020473096804297459179090877693164873016950545410837486172352527277918383114040961628313476377191263989941778101129878709085180665854694036661271836458722305183171267903847491157185052767761155224001186136375124773805857933898406711022708878404079650127008062362757739692257812069175078665392931040272638281662362981882083482275464273775636792787185294621573360276008244847252310299626044841499717244216512415868162099882064900250405508059065101839599583823664064911907807533154914833249767924712150243431971090672874276029325950436743401551162441178407134681089333904887253850186245897566227159150522220502403832154118834537109774464046965691206647863857861894389578617004907767007148005359467572829346393843785147799222166774056740106170449369127002422386878034242196217646650306171311381955978787289895694978679930401331620127608858011486838954718600666339320291164724513084027961440177535560998655768548790549711620261829099903259186145595312199609501220122922677021966593684693188413236563003142492320477864510628474719759362018234097372577271058268921646770339808088887223891535721371912735775071654152288435186067572870547985217463612973864071730371007872511910996248599482864255284808600512380918479056600384858318957032629648396180463749151323105091961199825339682594370802248671841849374835124193432022785388509227001004672518824949621801112492370989559037875892332167294635232116007348486339495193542312188485240469273086896245608372064914913703642227488639640797917890806001866035006055919351811875745496394963906320412568259444079386958607601804681035365304207983178480789756797685770351161746314267191148544",
        "numerator": "23603232923448602869176445048480068312362721652192753972182069739993441404856855803555566918300426594733098782976693429316568897775970846030724743546875184066582158477856648937678371618782482857437247869781950280599047391953241679482019342108083917314070777118094102188130148607671530083820847545897867995500038295844825781796016093925149677173462117511677358362655000648225502745107704840636684710644056295102015072052867946075978711530748556694609619358856561931021552691143050737429734431897519022542464116126943296440829730604170913069127561381781239140793699508645653703479031683276974331104902723917147582962164479263380466602191092183739701142173397873134002213063331571252296435493670768474269095904417760125166639603188314823864137954159558806927727380171929948856417747898710197152334796269691422914372536987846674120164573093337534201186093270182198262498356717723237270033583039985618062578660036625110319800856565901212615676175973477531052816368617919251092612800910221894949956886422512136549861078791609231094430757398231784685468876872296676705424212266934707937378703176726113319581399614440175416325384214712301232770287418039778026664090470513316154350496737334678385407150845242841043278488103077185730235187197985235388249127522346567608112294618893927497701102843494993306162856911131490156790694508522599991896573611200845109109206318920887285293023677300844670742675927800047811417361863434485860682028266364663028994113817467339039835102845407878697986781686471494030985493202333505411588570703238257537431053017519256292282867452482454464619660939341168397472021868300725721192008785158812302767668368254067151010676500974393609071425046055802710278320125529899251280751172544660072153579721122577714751921921009150589283909920708487915592569885743273762550099327879550688392464134574941854135107283477989643060614404948213384346585991571640772010242957749347391224401134310584277140229144131222317165012220888774404685819078027796295487379549848497114161142568542541214695003391522410868569132058875164092645158874769865734329713907416190422508522142985098635310332618944269353080942345606003965112939532479140845537373583289194326150364958327780472834896780202874294937426850182893477938603121935658099332737644562038444927926538180240706756091885120817296136904298692668285056445661836143194424560547497443638896674507400649573215337720520327123915503608972078513487996412599903412300840309793755136186031922949095182593396910023848632805122383713649564322793581433681663020372424342457457755013751127882917098456714646233657290592196579798629360886784883243368945162881667430240838280920656825392931978683978022347752000782540056559469135217729071509096533169237579146931360224489223473358343499750537206375972233798529043079142583937572087427566952582468142513044791829646859881273543775743530019075711729565886660564733961390245035728865200210842658952457674805828572721657085271139415165125676532374736611781466877065039958524945631742517147404631472092654180565138330339110848664477413726804574956752098419735144480831938766483501897789098398563643741605253392235258640638483652929545880817825696548092993300652214233848109941301260103266650521918971731116296211145474370616287102335918038246419423671119226281716964749914748751153867715374671989492629269366161142966163743893785163338165282944895751559972063446633563837070585258177097873823864158594177605698012179288587660994058257387587490711065527994384515008066521660648243608269347930044311870104699302079297412804974577118878726793141947190924118940329325266698205975390984931223122276793385254010961606177178589559222732813932403629100418969240950270120337413292234027491181328598646819125462652885581486082448979141639085216737159416385087249706069568345088168693266799608357970575099558456352308403494766179884556196530386988534363762892031520299703830555067813920389167532934980190216675552974659976578652130269760498185691363973509617844789982255496998902147469188543482118661999976838357040779728320116226708108867888697598207437491143655722674717183295813519668078061162499695730347740201017474358779001756445978533773466176410733295105097969318150923440856215226988898820640670337003626447977806588433622928077277296661597052452215137997031234560889969309675276866196353453565903010222828235221229275009047681354202494333922866174579540072643523981770179105567364801075813874392774320934590717547636166956472446709321560552039278222674404972124800849945572360049835718323800258976027980065157170204672663325477333811353874957943200492475896638409712279404375144344475792914152916632123108938131199666710313811361832390175846448417701990861048017712713462349479036227110717739513792693377094023938102744155270374713683295216497316893986416981732609867055201288523803602486335852550579105104244596079603922787514999771487188055045914376725008821322163456550162396280623313968095922018443200565121986609602164194991962114237076608261146570315676507696947426543637804080325736842316564952952755146428407483234404163775404692734511952422555300838213644658124638950456279093988969637923187983452976862020772432510244813744561713006068167887856594239938649822068536346716380549110383188589829461792683039350288182342540751974939372318658692007459960141718213376503922695117283566847357380055346408586020969641063045521261172190713896415593605030481825732482527039188645434771427627981384160021832556292565405572760166879758938171471450614108760459912136477465187168457991100293238813145125474689768035668013911448810504527051449231418421484453850028705641839271978327102777595301370473653153663771577550242821167545542087139582240106193790019214527576988626504225036876392052287438021376102405686472772462048707704777293549822917124791048215956084128335493286060420012182323916102965598946215092225450498289712904270025040107190382796864318613698398902715181941133994882953089160303968527537542211153056903260299761854666774316850483617436771667010645452562630312532058380418567116363745089094519551521997357938153401491756597290868252514604175024346491809641138627420393309950239766460489226574319129972641406098509152979754024721"
      }
    },
    "BIT1": {
      "certified_bit_gain_vs_independent_at_most": "0.171729996273456803144853343417163137720459816790533606927642252489177",
      "certified_bit_loss_vs_independent_at_most": "0.1534454651108738870044056192541810008007028928063459286442095937756318",
      "graph_global_lower": {
        "denominator": "349549390675576084995808895814698388380780024212705791301698402545845136319174080455215029949674310481953379364459729446154818429946998407804893556258600597901429033283557003576003713504190734214987261053301093940338444824822846242957181954555910981873101590381303980297582629701425158900588117645478043934041389391277149573051273053465028752465076385569240083742937969188158996150139973402508225228026605124172278929152694547631338442481583903863286873976423272972880124526626911484021406021035033449491556692822168838392131705396946134124595108213773864640447619368090914493830302697236661366841173019553656923277679876048201626792245549733027908603179067616013097242682668720637306470347110104610443343293068677465461846035640693687765935960109325460479597373661994674379544232504083907187763788228748615289486966459157035849137276067276360740464268721169806716077079917174999140781891114163732750523794454339925683413333809693598696577138760189535234190516399195425807725757308707668970069833647184476337080413220815491818391128954170717201664048408275396727911425726130766245525206124698460765156494612858846356960424485590616123675959435669061408146005785851618332268096322738564036207328277524201743853819695060059910033601039931683696979510633972963825717580028244262477886895791111143781848223219829275449804370315068298078977484387209253317975268064980513358106926234784189469255656055827423192264672706473295550226802304963208219634245415144504968276277353032543188044655968658889423002415088197965101371629679650395335434394033509537743091250742454259611109641004088530425333038308684990091048081011003616360469487029400743913851793017252340974324273425429717038600864535042879103365987171099521926928881580724775104827010256452355470943428700081397775859963136053492897146941130145600064445223055402680156195305614268910943150620400762946452263928988727318086851948325764341487994697431173789990677015084142735112617615882106480973895665837491605504395468492753893317085161475785733877665751186340361436155482120767336217180207378094385485398960068637963371452553366925743582079247151104823885903253321396384732885816726836284625414543016163426098845202271298791171942946726180763940428808132948508869700462461424957786085757807158813500068677550353045022281280574595844027370502520161121394574149073781218005824604446756899058014162163867901830924352008721188656684354507193098148914094705676995691304921585476255159966961640706984374981447878322450559656772499717995640126575283784777752256512729239981164446838223272909833088343999372139876105056312685416318702861337883685979217892974170067991504228969272806726299986379022309753359505026881532286771230594225802584636115905017651710818502166722421676665162432061795933412042971436068168001060962517071337935027551890061376108661038060325952187560838201902401929784642999456996021235864319990281549524969547898144392761074616312655867983205227662112875566345026702018378018392445429104415994655850225224769389739293193539459371903900806128586601381026031033937391893044990744603555496545749025608827858984632224663764364353325907108587623531272233345456334800732468463906920644237357478127558239538354611714357215143158685340104613405889387015145389793952950481439102524388251181466932513188681781627592233184025866183633480425209241364027050337723473157437611969236567096002583122339071601511538357967037826285280142577470928390052496451968933803156060195377574531513627799487994995274663992804162631618106365800858552048897839647379557938129814737374328924641902742087193623542947540012982856872832301099949426635390963609847925512396465280403097468486319501528119075561027712533754207490856282587089381883531979996733215270195842515836218948042318308061417329577121331685018676950021523851392421394921929159064712765651546807437550289512117162307252551675941399299604001770063679005945309755279542340497669674534830398328999009035315296266205586614415894890676947094322313898718634918001229051465187547972018395691475153612690364710995594495066943918931571606318747558757508395294878597417950807401128201301263457526327533816587160317407967494662117057597544001375382925818643866410208262646244336128091855888989237824271899272049447711063188860169164476421242202821686795395013781442864058774899046005752472774931249514734810504956263426943289905437176562212985993603139092112326051772625528160589180672739764673870973606891025782054691463762638918237427731650545251691121391238270157324888182825489128142835832135817872805075170737651549198073874425926545207719653683636823858670039655608944714878872121532298658462532769480637143962519534175218936234038271518075262864917022888642929919993511752898900367240093483415855311898891985726010805413771026431243894279138187647779950603337708113725992493609473814648360821381469698592508598398090189868802582126765432802002210783041996476460042412847289836339015463167631758257573108593646251270473746171994646088884457064146338826237293956260019492044400621453583515861490823345844929841417767599658024926933553067142166707100813452582894563939750778736684490945086965089582283616531574925746700810620703346210837937672613217136318514687244509149628662241097105192110430657110380209331766558746945211434776189500494573148714786197169774285082710861431844117024495167653530233053596355301038373190708908182399947186730072106288099752057427754614291596217369519578326079404930747957055090092143210064199198126071339203940324506427240521163804277949246726049800126464000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "numerator": "6589136752674016415010830111636692981984138020418157387887212559774247959193757052430075301647521393539372567656075287479408567060762268160563864241555761849833290587817030684071665223881661632259223682007029286378498409543268663130756285081015108849457011551051644512532500599986973505550662848134404770964683165737712635136481067049519494646530988473731796379168083958952605222112432422496684093387285111221679306723960731847745905137738492570434342056410778135470256547951652988681533139404529904044063654498617833036726266238089143495299449401839050419641252636166370141896731169580524774431229616539101062248067246080911850661791963317701934232999434609018436441037185090018877886447368563784469023655473416823391666033553759740169260380048548623860363339652823724095457615678738163858284275924829154736657733879717673292199445486275911536341045610323797493282737886681551908511144274151068153737831157502787378459516780807920914150115199179553113050759945190627321344042749113128687819921342159621644492486747071112083593768389087055006407500526906683681334849140709132651933266120450039220485728740743949904839935841893560037861430994669879096292979547565570281459742136642611536081586965558030808419242131745223574340353973720688318877635696519080744313015824719401167985014279400929112162748203851782413789371339829331231772938947624115682254347337480945969446783078495145956363234127255669411838697561899993375441264302558057976883252828801210531782909703878234041033255244655521797285129382525228708905575821452989077764232602797858797356968322295448105568660474793829073331166385581439125667163515847421500492544928129472979776062030009058092250975074075937243003562215392453149766326822819108852766163977593008284023825286370323278364387378796001174706359734057704030438272012149386424997321972213363961503237642471034413061864782741553673871946053525540330833470843301442021869859385684909519237871402007234540349771586065809388523252448028934558779381550611638792576992946825359989533718025627500262660759401530601419330402441076233697591611923646030211454942775580081978970410765747856677344579314975025699866140206815750857028822726176817292413915676566860841372150471223383809910099226489635145258940871448534714018684694895435817895552233852715154689480218448763508595170915386999430063740035826632461454067840621214363064597757083937504574416549810560668947734452594613070872187713261060583828491621690438040216276326661894631837383591422664021561441051044622213862527060385954798145059137706862370557599555375818202230549607038532263242925081937169594963984117248574516880316808739077424603730953985045601671630674844996570453117687178560417104011555258709621205647493553876168397562704582182800986552750044458411324810313746468595452376948318626899691628031941473638692318765218456949802933245492627470887316270083479336985867887553997159557783418725768888793060102019000390209540686594295811504639491967767171344438864816562736769949497439081868740976152446595666462571885575674005236860079971676856328241453737608070064637356037647779672217603564303564489041745240723307287855879783968536185451269299478454322720619390095642361819033762309984171396351939581937304426179791657205591216488433827423792872833790006058608873495307379715627028870884807927691356919553316533152982805079650213845784152447674014824628669044557794374776121718222353047766639130965156281868915064060955723856198903887514125894585670769487597098582532273729772179028182069934530213214687372884759473905059102442687856250298473857460135813865040472129698898449704765368601254360310859936856692678148608581092951438933365015025426285484797082419141761625452804733989364721215500866500287716881627826687585698379259526541714507788765142271745906542357680107042714364822424022553700242037862973411540678645536754748148837436022574303340463386376600195467691176014271958754247179254838634030615188537783809166616798088288411869889975804524808407384415328697790223094514926362504764121126317481189520827386203669136674667905227764247591280229693376754167694112057526780642927247890732821400659138915865937103871789634866302249354461092911330509805829014142632918592367000428494549730285873254006883041134811236601309604664217935740831133312274866022845662184157764894440569990870814117126395094617998474278981454904864555144696768891615706498648788936893256658014800604532396524054323120016739365536163669147325037194357776182203810537213018998666374260202631893563335489984111500494623600696854002197605898010591879088171932483644181785158302685056158281527217073406315802622731849785638532398529847584404443322109238529578662610533687361488962446239029271036364114323397962709591919496713968439112554098570658101365857855702225265607443610738363331088556996838959120475248026013682865226467059989009723652447289401164673328770051100388990829779091439793106163069852445177889979056229092117814812304864548065662890798811402311567766808968172402055649148885392254211035063510535761052492833323914352515598180869571260469628778783802073943807620186898428663968446625296204093572550007763126733039822885628963853889805592356692866965249339631332557002470921804390096767619358320689547563291478613636130187902154011994013856204867664438461692802786117799468078513563719719487392446199682172113883763726115018208287019841131151520109350798116217487785682805364953926946180705281779156751504262740945443730925534716735066353952258088315645632473767057963680132253635519926886845205120923975093589859445504010447417395882244556857466860894053789272862450424651293781754487441168251543110411667625380108195010220135309174582897036697064815208968957154275682257023178558922339522471142740750491840589965186777451210719845386814119891360991445645700001675262160698715013874224065080652602854868371748984135269123478866141879854185057509281398431788621712228621613367471956272468662799462262494564097575432603017373835686555418095981481242565060282940876793532278963591859102221372930943647792960733636092226714543265685490029051847030915262529290255011071135184978539943316874427404666851631410873809996663872501103587776831917202042643405436860304599982198576287691159124746433373034440203538552643231758283064537579830117877811489639002914660455460121410476020810233666698121659018821570641271675379094951040147073647819007518348470869743940558015152035849735645979061703025654768993893291548662832850025344942716293279008995169399977859168336053545319926925317687936138007442525030965480718777720103692058353755563456554478142160862469606977021116614770471198208948807138461904567492147597983182467465909153558763261970882232057023937575677607806951196097524240875160533273769072305791369637345256296769548725282758038500269461763328580122856844183916124274176202604073204989013206020454049652624655827765971051763510730269239801220463394112976344339278759215464240490562991467160272650978718072377587672049110960058546504050995594698010627769892291747264593697130487573502353875525042851930655967807249230770515089740735397375967827378855136168058324929001124132802075982591701075069255845405236422149186645515750158419368079589163585970141925615584557181476420868337897471271795576806929003997946017548505260236429412277379034144119450109522313561262497382742506615682791455777027703539284972161406988059342157058319969221602127614219430219678970480703071052703165146437944282424625823369118680580613305291239792707917905655109177507160627701356688381078210252137261030951681171413851446772309440650433195734443696448113410139839631245664821167908551336375302862574245454946535009883147694291323219545996820967367398680073272833703686930046364403727291791233559055303872122987708544675178514317005513995926900802492350839238519726959620993246667601"
      },
      "graph_global_lower_neglog2": "165.181811595338466332101711884106975884371721848743280918128187108339779320004140347865608",
      "graph_global_upper": {
        "denominator": "349549390675576084995808895814698388380780024212705791301698402545845136319174080455215029949674310481953379364459729446154818429946998407804893556258600597901429033283557003576003713504190734214987261053301093940338444824822846242957181954555910981873101590381303980297582629701425158900588117645478043934041389391277149573051273053465028752465076385569240083742937969188158996150139973402508225228026605124172278929152694547631338442481583903863286873976423272972880124526626911484021406021035033449491556692822168838392131705396946134124595108213773864640447619368090914493830302697236661366841173019553656923277679876048201626792245549733027908603179067616013097242682668720637306470347110104610443343293068677465461846035640693687765935960109325460479597373661994674379544232504083907187763788228748615289486966459157035849137276067276360740464268721169806716077079917174999140781891114163732750523794454339925683413333809693598696577138760189535234190516399195425807725757308707668970069833647184476337080413220815491818391128954170717201664048408275396727911425726130766245525206124698460765156494612858846356960424485590616123675959435669061408146005785851618332268096322738564036207328277524201743853819695060059910033601039931683696979510633972963825717580028244262477886895791111143781848223219829275449804370315068298078977484387209253317975268064980513358106926234784189469255656055827423192264672706473295550226802304963208219634245415144504968276277353032543188044655968658889423002415088197965101371629679650395335434394033509537743091250742454259611109641004088530425333038308684990091048081011003616360469487029400743913851793017252340974324273425429717038600864535042879103365987171099521926928881580724775104827010256452355470943428700081397775859963136053492897146941130145600064445223055402680156195305614268910943150620400762946452263928988727318086851948325764341487994697431173789990677015084142735112617615882106480973895665837491605504395468492753893317085161475785733877665751186340361436155482120767336217180207378094385485398960068637963371452553366925743582079247151104823885903253321396384732885816726836284625414543016163426098845202271298791171942946726180763940428808132948508869700462461424957786085757807158813500068677550353045022281280574595844027370502520161121394574149073781218005824604446756899058014162163867901830924352008721188656684354507193098148914094705676995691304921585476255159966961640706984374981447878322450559656772499717995640126575283784777752256512729239981164446838223272909833088343999372139876105056312685416318702861337883685979217892974170067991504228969272806726299986379022309753359505026881532286771230594225802584636115905017651710818502166722421676665162432061795933412042971436068168001060962517071337935027551890061376108661038060325952187560838201902401929784642999456996021235864319990281549524969547898144392761074616312655867983205227662112875566345026702018378018392445429104415994655850225224769389739293193539459371903900806128586601381026031033937391893044990744603555496545749025608827858984632224663764364353325907108587623531272233345456334800732468463906920644237357478127558239538354611714357215143158685340104613405889387015145389793952950481439102524388251181466932513188681781627592233184025866183633480425209241364027050337723473157437611969236567096002583122339071601511538357967037826285280142577470928390052496451968933803156060195377574531513627799487994995274663992804162631618106365800858552048897839647379557938129814737374328924641902742087193623542947540012982856872832301099949426635390963609847925512396465280403097468486319501528119075561027712533754207490856282587089381883531979996733215270195842515836218948042318308061417329577121331685018676950021523851392421394921929159064712765651546807437550289512117162307252551675941399299604001770063679005945309755279542340497669674534830398328999009035315296266205586614415894890676947094322313898718634918001229051465187547972018395691475153612690364710995594495066943918931571606318747558757508395294878597417950807401128201301263457526327533816587160317407967494662117057597544001375382925818643866410208262646244336128091855888989237824271899272049447711063188860169164476421242202821686795395013781442864058774899046005752472774931249514734810504956263426943289905437176562212985993603139092112326051772625528160589180672739764673870973606891025782054691463762638918237427731650545251691121391238270157324888182825489128142835832135817872805075170737651549198073874425926545207719653683636823858670039655608944714878872121532298658462532769480637143962519534175218936234038271518075262864917022888642929919993511752898900367240093483415855311898891985726010805413771026431243894279138187647779950603337708113725992493609473814648360821381469698592508598398090189868802582126765432802002210783041996476460042412847289836339015463167631758257573108593646251270473746171994646088884457064146338826237293956260019492044400621453583515861490823345844929841417767599658024926933553067142166707100813452582894563939750778736684490945086965089582283616531574925746700810620703346210837937672613217136318514687244509149628662241097105192110430657110380209331766558746945211434776189500494573148714786197169774285082710861431844117024495167653530233053596355301038373190708908182399947186730072106288099752057427754614291596217369519578326079404930747957055090092143210064199198126071339203940324506427240521163804277949246726049800126464000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "numerator": "8254981205725227606940757122892747904341033504426970842789167713299483919477235283084417453351764412488334092782347923893941492183687170634890621495600793657375241497776913571736862122855246112953668852987179493612361351213965509364737407555669032963435143832500562492397718797277739038583498556484233575971804594863545229039629950048096537527305197179705467489100324318817002856107350868334345593727401966390437677711344444437961300457002486130894661811568103395221663212608128325857180694130722781673869997606726174703402134259021251597298570917947742561613795198494591966735494311790859862597350433571806067886745116413826339299511453673105529679799720750878266473626526254454016493869340555454948983392374686086700786473071912725369027995947487598495181898973443115539535519486481757715918486783892368278204563731711097316205346235780221622727618493824451000476030548922516669442021192421138246369208301915446731957975157965732543784405948765116206868421771478357868303183782748190140732376461540382157624736422398207590279059770831903494925369125559607476176108368233843502520026625600146704046345254494347584137011730473632339581603010768380450478689334695239512493448365398344683571245740959197681132947692802930346744963158953679244963588129201834431280106957642852473447419701927939577954949662109766967066066324893849613585008842385227921579755204862957490467130241192115690131935826390587566259768496922407076007622089519704030385675387427431783505803920319344501068152422953893631287938308079318684442033696605852702071581484640037641207484804088430916663005113311446234276960802850129018635292528896147836452457647009474608830833959557464304802296391023036700580502462527334978409399954484681965932029839340840267723349286773050997493112416665322283349196271345917778142394980344873113641616267330098970482240653380654843288148969615340655570983716384064165592693886911461311085883528652351163729922921767312636284073635868333237085460732997675877202095246510073594592120587985885056570808766893802616613886036819582131516642202560320695043162473363194410493369695031456162199319220814434474408097995955014103551398342008063635889684314545627075882079378599421238664327160758587745240389906091071050880685701741396403821333363256331571763653589202056044389710845664116818216213500673732434644027878508364943978683928509989710877444350506654483411695209791584957520464690299923168944820380357683812702654202158235748058601424937008280955604234701662747794842780372954773736164540140214111689163737766519710792989233732732859540694339946497331415220585511963818892059935309616528360434871175061786877007502770555802192998258788557149542844761129885317467442332759372519574772454898543736448952388207464657314119953970429154602747578470497421113676388154782667786466805573138828774527350028346179207515080394332039774837472992220038954953045607850007242169283002738814806832235809416563595723663589217080828470926324647715247368763483444754787815772073966630381310787493380763669490773642589519789103582370133023025435287356597966389738719031865183438364007414180175430898930993528326994411866270396260245671955555178987101064018786938784652990824647806284557622975330531453056717202817808757450181687829333211941290807458394426405423106049982232990314797650219120588716001963760290885764511723245843094971630593513426875223958611499378140090728544683631706737762890230286197283692826519617002284179956302563467664573668408177363964055231341632913141823045313482636301960723671953844454585969778122523682648090514386505036878855655546434745549528341821579023175295822656866530682404917129461073487658350580218927434045040803082707561023979298341015262524270480294746208631606171200859917793139352124387624011064878066123774913610255756824176374816119168768212444666852115964159107083824895475765666254676275184969005256532198874143397810804128664886585214006592533610595486446935818605065366309349674371913066811223192083309415714148141099514097087820202813760151451471021883581864747638054425172311549036118870159796780130051172862205993904469531505119992572323054103216724244055758899842952094612388433665180792280269804252518381317971192215322875755266017743586397069416165205612364892669401970343942196220026288710113053145293964964323297543938435468801481598672001668930217918244466305779482111441514639088356151097216475490018600459785948751347916769930483866921898598182109443078664810216634325039039510926374045629375326702134744930644420259629665260247908808559524567857690209691702002339579993414808832596281227767018835307987251250288617441745515262380884008128578474872601282214927238884931113572191090721597719985707426904657783475954542918996474529699739299451752865213868312905435136196784829150555152491306834327000313449874984464944873128627183732492638056905159454802479980422420335534205125330528105218758136992496260120459471037696050167228484505088492873311420730903788732261315763224631239109066447854080908682382913751988727334367808924951784239831276055450035012284056857145859967088801384235687299103009706740353604118976488067758149668816542755409637260859167927050677433573175465417974148588361550536509724091388303302556696107903046506735881295968191310051036596548450031919332150499035813269819209714134943648301970531578445281061800632136639314090454320184028653129974239076914765996614802075489513932583647245703637760518288442483249257818316225146036287319047019955628691686736855186788832160999342293154284111736237632738740755991255098486796857461500087827688387765272208317604460827392811716035338471133179982160620191779547469003413495206574675267433335450038574964557215550716699727684387828994072959332235273362100207701945923637340353960200448527499443629169147812858738381628047191082013072385970537083700907048108162084080435941985469043918833714315734681423285832868337760703418586087232037396126359478698621571711916963120326710639262281342484336650480735933249272817070850475290486617790346632502339508469430628414249814584942188311401257271885777246233839703183787566207103963368696492478204748255551524679565684532862180724186345815790475900239752984754128242871860789912220208303830230388840324606085561278008180817158117125551804154368263975636792768570780831461399146855194866534668187365757054833088514637775733613988404818932561490917363534587375735436829167753329382214443067289755526103448758612578592284721269678325444431731560736034645611712378725749883559406286606722129801068882084946554392134060114124641749293504904924175912106781975773039904511622423874241250241470779689604851402924613016841024142054979917049741488190619480892255517868216806682648298484486906061973493529867922737666208140248336904897555622037913389442011103183255517249911141084792929145493321296087699499216442696250098906732336581836020331758063683944619829730313816782957217676469620831527495006551213922575253621557156785471119386748927194341385685478831955596539621366358182833074646466761663159670107312418385111483002595885260853608858624230149151987328845927969079833162518130508190260638789496937736996213800620443957770185217543690658705245404026125577336291703028598150605155945230950545986172594309001981724164876499529145622979981324857633170920737452721841902717148086792003385815122937946603168803753438026749834011898664023966321352694495991281301483599841557094063064344348429799469316403022895955568262120040086998440034000597212327193007253565413766156650426832415244811868185561723958642311780194594604498294097689989690436516059353959566291609523947634830522128145696003554766762077353254981848432807210144698645180123736502762818611814814632467483384645220974507224295016132242824788343386083722988220745307261299671624048496002793410844676661464254698769482220132241613649"
      },
      "graph_global_upper_le_2m164": true,
      "graph_global_upper_neglog2": "164.856636133954135641952452921435631745850559139146401382556335262074970427917985519508052",
      "graph_one_lower": {
        "denominator": "89484644012947477758927077328562787425479686198452682573234791051736354897708564596535047667116623483380065117301690738215633518066431592398052750402201753062765832520590592915456950657072827959036738829645080048726641875154648638197038580366313211359514007137613818956181153203564840678550558117242379247114595684166950290701125901687047360631059554705725461438192120112168703014435833191042105658374810911788103405863089804193622641275285479389001439737964357881057311878816489339909479941384968563069838513362475222628385716581618210335896347702726109347954590558231274110420557490492585309911340293005736172359086048268339616458814860731655144602413841309699352894126763192483150456408860186780273495883025581431158232585124017584068079605787987317882776927657470636641163323521045480240067529786559645514108663413544201177379142673222748349558852792619470519315732458796799780040164125225915584134091380311020974953813455281561266323747522608521019952772198194029006777793871029163256337877413679225942292585784528765905508129012267703603625996392518501562345324985889476158854452767922805955880062620891864667381868668311197727661045615531279720485377481178014293060632658621072393269076039046195646426577841935375336968601866222511026426754722297078739383700487230531194339045322524452808153145144276294515149918800657484308218236003125568849401668624635011419675373116104752504129447950291820337219756212857163660858061390070581304226366826276993271878727002376331056139431927976675692288618262578679065951137197990501205871204872578441662231360190068290460444068097046663788885257807023357463308308738816925788280188679526590441946059012416599289427013996910007561881821320970977050461692715801477613293793684665542426835714625651803000561517747220837830620150562829694181669616929317273616497977102183086119985998237252841201446558822595314291779565821114193430234098771395671420926642542380490237613315861540540188830109665819259129317290454397851009125239934144996689173801337801147872682432303703132527655803422916438071598133088792162684262133777571318623091853661932990357012287270682834914791232850277474491618769082070088864106123012137837081304371781452490540017394361902275568749774882034818270643318390124789193237953998632656256017581452890379525704007827096536071006848645161247077010982162887991809491098738369766158851625513950182868716634114232624296111194753841433126122008244653310896974059925881921320951542180020987999995250656850547343272133759927806883872403272648903104577667258685435178098390585157864917270616063839267808282894416047466577587932502498223610679780601387537405825082616133838521932796513029711296860033286881672265413435032121805461666845671684518837969536554680939949226281582607819758953483000687633451008271606404370262511367053283855712283817225743443443760015574579687014894024868607860990981436381265917512076678392204261924964546835101776039902203700538281500896144984326835716704772708466029850730494631897657657540963773259057546101599207398606368918169953542663944687972324619517630618510207115711750555859931900065849513923677274451432219798431624005691736436821708987511926760171684924763514400654909321818780598875447076648623447066781031907683075877219787251955323248410246243392302455534723376302536096663611695110621743010170988853565789190924886457209128304028664124561176576661279318802329986953819639561683529031716499832557667853439091704047053607951410016659080067488716668926718790313982157865633694235229645019789324517846949729166832161232572767828204708327101974321567626994570243323611359445069081587053218660086684121068931173495111783192951932497792391198483343623094408641077117659208342294881762184186879163703109170135684054072050698833486863722836371743060911364781299205510105956459877100013864720566468006795982704012874115101993550656653229040998220698624453136301825521999297351562839167403436680916581972223746313040715844148630173290469092013298456146512358071970539008314637175088012280836709297017639324848733366014872190737137643246482331217599375041922149195488920938995406694688819533123445126739848657046313041256439678633501966744971264352098029009572829801013315237438550048791515107581244883013606213644658614032176348203306105963838003922351819621123528049373199046374155777472633030382399875772111489268803437297482215791917199926524414362403607580755469253792135209110830252221379756510969243364102600206001014723235563068781499302539584432927076156997160275171374803325216804565973026769375438099243708838796594706911853037195573176231343011026907819530151835889847008991263112268456566408388987043108854405000748856047675913797508627267293418757859492590059518339008742118494013463931754458959846116348345858766185925382766398436935459376037831667354454453277113854078364025296549980370273656242839682201189911088606413461024451950797312565960458751097973770857688906198102787958570913730113938715799973440325241279020030629398754421008421462739516747252802564989963366559092117380060541650776536302039402948505512454381294989585188394677017808243861221008368576199356591229681942263062933064605832083180991155407518900056629974512044188983586897539759934594342304937533720858929180270248220257333588932239039217974127302704512126610726070985266475462216981173980526552093958270762919303739661720666957065823536821480494694386479802898459209753536526701505181258648631646597012051476327662271477006103063588661776434994720274262836208723073645373573417933895155007161868748832374784000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "numerator": "6589136752674016415010830111636692981984138020418157387887212559774247959193757052430075301647521393539372567656075287479408567060762268160563864241555761849833290587817030684071665223881661632259223682007029286378498409543268663130756285081015108849457011551051644512532500599986973505550662848134404770964683165737712635136481067049519494646530988473731796379168083958952605222112432422496684093387285111221679306723960731847745905137738492570434342056410778135470256547951652988681533139404529904044063654498617833036726266238089143495299449401839050419641252636166370141896731169580524774431229616539101062248067246080911850661791963317701934232999434609018436441037185090018877886447368563784469023655473416823391666033553759740169260380048548623860363339652823724095457615678738163858284275924829154736657733879717673292199445486275911536341045610323797493282737886681551908511144274151068153737831157502787378459516780807920914150115199179553113050759945190627321344042749113128687819921342159621644492486747071112083593768389087055006407500526906683681334849140709132651933266120450039220485728740743949904839935841893560037861430994669879096292979547565570281459742136642611536081586965558030808419242131745223574340353973720688318877635696519080744313015824719401167985014279400929112162748203851782413789371339829331231772938947624115682254347337480945969446783078495145956363234127255669411838697561899993375441264302558057976883252828801210531782909703878234041033255244655521797285129382525228708905575821452989077764232602797858797356968322295448105568660474793829073331166385581439125667163515847421500492544928129472979776062030009058092250975074075937243003562215392453149766326822819108852766163977593008284023825286370323278364387378796001174706359734057704030438272012149386424997321972213363961503237642471034413061864782741553673871946053525540330833470843301442021869859385684909519237871402007234540349771586065809388523252448028934558779381550611638792576992946825359989533718025627500262660759401530601419330402441076233697591611923646030211454942775580081978970410765747856677344579314975025699866140206815750857028822726176817292413915676566860841372150471223383809910099226489635145258940871448534714018684694895435817895552233852715154689480218448763508595170915386999430063740035826632461454067840621214363064597757083937504574416549810560668947734452594613070872187713261060583828491621690438040216276326661894631837383591422664021561441051044622213862527060385954798145059137706862370557599555375818202230549607038532263242925081937169594963984117248574516880316808739077424603730953985045601671630674844996570453117687178560417104011555258709621205647493553876168397562704582182800986552750044458411324810313746468595452376948318626899691628031941473638692318765218456949802933245492627470887316270083479336985867887553997159557783418725768888793060102019000390209540686594295811504639491967767171344438864816562736769949497439081868740976152446595666462571885575674005236860079971676856328241453737608070064637356037647779672217603564303564489041745240723307287855879783968536185451269299478454322720619390095642361819033762309984171396351939581937304426179791657205591216488433827423792872833790006058608873495307379715627028870884807927691356919553316533152982805079650213845784152447674014824628669044557794374776121718222353047766639130965156281868915064060955723856198903887514125894585670769487597098582532273729772179028182069934530213214687372884759473905059102442687856250298473857460135813865040472129698898449704765368601254360310859936856692678148608581092951438933365015025426285484797082419141761625452804733989364721215500866500287716881627826687585698379259526541714507788765142271745906542357680107042714364822424022553700242037862973411540678645536754748148837436022574303340463386376600195467691176014271958754247179254838634030615188537783809166616798088288411869889975804524808407384415328697790223094514926362504764121126317481189520827386203669136674667905227764247591280229693376754167694112057526780642927247890732821400659138915865937103871789634866302249354461092911330509805829014142632918592367000428494549730285873254006883041134811236601309604664217935740831133312274866022845662184157764894440569990870814117126395094617998474278981454904864555144696768891615706498648788936893256658014800604532396524054323120016739365536163669147325037194357776182203810537213018998666374260202631893563335489984111500494623600696854002197605898010591879088171932483644181785158302685056158281527217073406315802622731849785638532398529847584404443322109238529578662610533687361488962446239029271036364114323397962709591919496713968439112554098570658101365857855702225265607443610738363331088556996838959120475248026013682865226467059989009723652447289401164673328770051100388990829779091439793106163069852445177889979056229092117814812304864548065662890798811402311567766808968172402055649148885392254211035063510535761052492833323914352515598180869571260469628778783802073943807620186898428663968446625296204093572550007763126733039822885628963853889805592356692866965249339631332557002470921804390096767619358320689547563291478613636130187902154011994013856204867664438461692802786117799468078513563719719487392446199682172113883763726115018208287019841131151520109350798116217487785682805364953926946180705281779156751504262740945443730925534716735066353952258088315645632473767057963680132253635519926886845205120923975093589859445504010447417395882244556857466860894053789272862450424651293781754487441168251543110411667625380108195010220135309174582897036697064815208968957154275682257023178558922339522471142740750491840589965186777451210719845386814119891360991445645700001675262160698715013874224065080652602854868371748984135269123478866141879854185057509281398431788621712228621613367471956272468662799462262494564097575432603017373835686555418095981481242565060282940876793532278963591859102221372930943647792960733636092226714543265685490029051847030915262529290255011071135184978539943316874427404666851631410873809996663872501103587776831917202042643405436860304599982198576287691159124746433373034440203538552643231758283064537579830117877811489639002914660455460121410476020810233666698121659018821570641271675379094951040147073647819007518348470869743940558015152035849735645979061703025654768993893291548662832850025344942716293279008995169399977859168336053545319926925317687936138007442525030965480718777720103692058353755563456554478142160862469606977021116614770471198208948807138461904567492147597983182467465909153558763261970882232057023937575677607806951196097524240875160533273769072305791369637345256296769548725282758038500269461763328580122856844183916124274176202604073204989013206020454049652624655827765971051763510730269239801220463394112976344339278759215464240490562991467160272650978718072377587672049110960058546504050995594698010627769892291747264593697130487573502353875525042851930655967807249230770515089740735397375967827378855136168058324929001124132802075982591701075069255845405236422149186645515750158419368079589163585970141925615584557181476420868337897471271795576806929003997946017548505260236429412277379034144119450109522313561262497382742506615682791455777027703539284972161406988059342157058319969221602127614219430219678970480703071052703165146437944282424625823369118680580613305291239792707917905655109177507160627701356688381078210252137261030951681171413851446772309440650433195734443696448113410139839631245664821167908551336375302862574245454946535009883147694291323219545996820967367398680073272833703686930046364403727291791233559055303872122987708544675178514317005513995926900802492350839238519726959620993246667601"
      },
      "graph_one_upper": {
        "denominator": "89484644012947477758927077328562787425479686198452682573234791051736354897708564596535047667116623483380065117301690738215633518066431592398052750402201753062765832520590592915456950657072827959036738829645080048726641875154648638197038580366313211359514007137613818956181153203564840678550558117242379247114595684166950290701125901687047360631059554705725461438192120112168703014435833191042105658374810911788103405863089804193622641275285479389001439737964357881057311878816489339909479941384968563069838513362475222628385716581618210335896347702726109347954590558231274110420557490492585309911340293005736172359086048268339616458814860731655144602413841309699352894126763192483150456408860186780273495883025581431158232585124017584068079605787987317882776927657470636641163323521045480240067529786559645514108663413544201177379142673222748349558852792619470519315732458796799780040164125225915584134091380311020974953813455281561266323747522608521019952772198194029006777793871029163256337877413679225942292585784528765905508129012267703603625996392518501562345324985889476158854452767922805955880062620891864667381868668311197727661045615531279720485377481178014293060632658621072393269076039046195646426577841935375336968601866222511026426754722297078739383700487230531194339045322524452808153145144276294515149918800657484308218236003125568849401668624635011419675373116104752504129447950291820337219756212857163660858061390070581304226366826276993271878727002376331056139431927976675692288618262578679065951137197990501205871204872578441662231360190068290460444068097046663788885257807023357463308308738816925788280188679526590441946059012416599289427013996910007561881821320970977050461692715801477613293793684665542426835714625651803000561517747220837830620150562829694181669616929317273616497977102183086119985998237252841201446558822595314291779565821114193430234098771395671420926642542380490237613315861540540188830109665819259129317290454397851009125239934144996689173801337801147872682432303703132527655803422916438071598133088792162684262133777571318623091853661932990357012287270682834914791232850277474491618769082070088864106123012137837081304371781452490540017394361902275568749774882034818270643318390124789193237953998632656256017581452890379525704007827096536071006848645161247077010982162887991809491098738369766158851625513950182868716634114232624296111194753841433126122008244653310896974059925881921320951542180020987999995250656850547343272133759927806883872403272648903104577667258685435178098390585157864917270616063839267808282894416047466577587932502498223610679780601387537405825082616133838521932796513029711296860033286881672265413435032121805461666845671684518837969536554680939949226281582607819758953483000687633451008271606404370262511367053283855712283817225743443443760015574579687014894024868607860990981436381265917512076678392204261924964546835101776039902203700538281500896144984326835716704772708466029850730494631897657657540963773259057546101599207398606368918169953542663944687972324619517630618510207115711750555859931900065849513923677274451432219798431624005691736436821708987511926760171684924763514400654909321818780598875447076648623447066781031907683075877219787251955323248410246243392302455534723376302536096663611695110621743010170988853565789190924886457209128304028664124561176576661279318802329986953819639561683529031716499832557667853439091704047053607951410016659080067488716668926718790313982157865633694235229645019789324517846949729166832161232572767828204708327101974321567626994570243323611359445069081587053218660086684121068931173495111783192951932497792391198483343623094408641077117659208342294881762184186879163703109170135684054072050698833486863722836371743060911364781299205510105956459877100013864720566468006795982704012874115101993550656653229040998220698624453136301825521999297351562839167403436680916581972223746313040715844148630173290469092013298456146512358071970539008314637175088012280836709297017639324848733366014872190737137643246482331217599375041922149195488920938995406694688819533123445126739848657046313041256439678633501966744971264352098029009572829801013315237438550048791515107581244883013606213644658614032176348203306105963838003922351819621123528049373199046374155777472633030382399875772111489268803437297482215791917199926524414362403607580755469253792135209110830252221379756510969243364102600206001014723235563068781499302539584432927076156997160275171374803325216804565973026769375438099243708838796594706911853037195573176231343011026907819530151835889847008991263112268456566408388987043108854405000748856047675913797508627267293418757859492590059518339008742118494013463931754458959846116348345858766185925382766398436935459376037831667354454453277113854078364025296549980370273656242839682201189911088606413461024451950797312565960458751097973770857688906198102787958570913730113938715799973440325241279020030629398754421008421462739516747252802564989963366559092117380060541650776536302039402948505512454381294989585188394677017808243861221008368576199356591229681942263062933064605832083180991155407518900056629974512044188983586897539759934594342304937533720858929180270248220257333588932239039217974127302704512126610726070985266475462216981173980526552093958270762919303739661720666957065823536821480494694386479802898459209753536526701505181258648631646597012051476327662271477006103063588661776434994720274262836208723073645373573417933895155007161868748832374784000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "numerator": "8254981205725227606940757122892747904341033504426970842789167713299483919477235283084417453351764412488334092782347923893941492183687170634890621495600793657375241497776913571736862122855246112953668852987179493612361351213965509364737407555669032963435143832500562492397718797277739038583498556484233575971804594863545229039629950048096537527305197179705467489100324318817002856107350868334345593727401966390437677711344444437961300457002486130894661811568103395221663212608128325857180694130722781673869997606726174703402134259021251597298570917947742561613795198494591966735494311790859862597350433571806067886745116413826339299511453673105529679799720750878266473626526254454016493869340555454948983392374686086700786473071912725369027995947487598495181898973443115539535519486481757715918486783892368278204563731711097316205346235780221622727618493824451000476030548922516669442021192421138246369208301915446731957975157965732543784405948765116206868421771478357868303183782748190140732376461540382157624736422398207590279059770831903494925369125559607476176108368233843502520026625600146704046345254494347584137011730473632339581603010768380450478689334695239512493448365398344683571245740959197681132947692802930346744963158953679244963588129201834431280106957642852473447419701927939577954949662109766967066066324893849613585008842385227921579755204862957490467130241192115690131935826390587566259768496922407076007622089519704030385675387427431783505803920319344501068152422953893631287938308079318684442033696605852702071581484640037641207484804088430916663005113311446234276960802850129018635292528896147836452457647009474608830833959557464304802296391023036700580502462527334978409399954484681965932029839340840267723349286773050997493112416665322283349196271345917778142394980344873113641616267330098970482240653380654843288148969615340655570983716384064165592693886911461311085883528652351163729922921767312636284073635868333237085460732997675877202095246510073594592120587985885056570808766893802616613886036819582131516642202560320695043162473363194410493369695031456162199319220814434474408097995955014103551398342008063635889684314545627075882079378599421238664327160758587745240389906091071050880685701741396403821333363256331571763653589202056044389710845664116818216213500673732434644027878508364943978683928509989710877444350506654483411695209791584957520464690299923168944820380357683812702654202158235748058601424937008280955604234701662747794842780372954773736164540140214111689163737766519710792989233732732859540694339946497331415220585511963818892059935309616528360434871175061786877007502770555802192998258788557149542844761129885317467442332759372519574772454898543736448952388207464657314119953970429154602747578470497421113676388154782667786466805573138828774527350028346179207515080394332039774837472992220038954953045607850007242169283002738814806832235809416563595723663589217080828470926324647715247368763483444754787815772073966630381310787493380763669490773642589519789103582370133023025435287356597966389738719031865183438364007414180175430898930993528326994411866270396260245671955555178987101064018786938784652990824647806284557622975330531453056717202817808757450181687829333211941290807458394426405423106049982232990314797650219120588716001963760290885764511723245843094971630593513426875223958611499378140090728544683631706737762890230286197283692826519617002284179956302563467664573668408177363964055231341632913141823045313482636301960723671953844454585969778122523682648090514386505036878855655546434745549528341821579023175295822656866530682404917129461073487658350580218927434045040803082707561023979298341015262524270480294746208631606171200859917793139352124387624011064878066123774913610255756824176374816119168768212444666852115964159107083824895475765666254676275184969005256532198874143397810804128664886585214006592533610595486446935818605065366309349674371913066811223192083309415714148141099514097087820202813760151451471021883581864747638054425172311549036118870159796780130051172862205993904469531505119992572323054103216724244055758899842952094612388433665180792280269804252518381317971192215322875755266017743586397069416165205612364892669401970343942196220026288710113053145293964964323297543938435468801481598672001668930217918244466305779482111441514639088356151097216475490018600459785948751347916769930483866921898598182109443078664810216634325039039510926374045629375326702134744930644420259629665260247908808559524567857690209691702002339579993414808832596281227767018835307987251250288617441745515262380884008128578474872601282214927238884931113572191090721597719985707426904657783475954542918996474529699739299451752865213868312905435136196784829150555152491306834327000313449874984464944873128627183732492638056905159454802479980422420335534205125330528105218758136992496260120459471037696050167228484505088492873311420730903788732261315763224631239109066447854080908682382913751988727334367808924951784239831276055450035012284056857145859967088801384235687299103009706740353604118976488067758149668816542755409637260859167927050677433573175465417974148588361550536509724091388303302556696107903046506735881295968191310051036596548450031919332150499035813269819209714134943648301970531578445281061800632136639314090454320184028653129974239076914765996614802075489513932583647245703637760518288442483249257818316225146036287319047019955628691686736855186788832160999342293154284111736237632738740755991255098486796857461500087827688387765272208317604460827392811716035338471133179982160620191779547469003413495206574675267433335450038574964557215550716699727684387828994072959332235273362100207701945923637340353960200448527499443629169147812858738381628047191082013072385970537083700907048108162084080435941985469043918833714315734681423285832868337760703418586087232037396126359478698621571711916963120326710639262281342484336650480735933249272817070850475290486617790346632502339508469430628414249814584942188311401257271885777246233839703183787566207103963368696492478204748255551524679565684532862180724186345815790475900239752984754128242871860789912220208303830230388840324606085561278008180817158117125551804154368263975636792768570780831461399146855194866534668187365757054833088514637775733613988404818932561490917363534587375735436829167753329382214443067289755526103448758612578592284721269678325444431731560736034645611712378725749883559406286606722129801068882084946554392134060114124641749293504904924175912106781975773039904511622423874241250241470779689604851402924613016841024142054979917049741488190619480892255517868216806682648298484486906061973493529867922737666208140248336904897555622037913389442011103183255517249911141084792929145493321296087699499216442696250098906732336581836020331758063683944619829730313816782957217676469620831527495006551213922575253621557156785471119386748927194341385685478831955596539621366358182833074646466761663159670107312418385111483002595885260853608858624230149151987328845927969079833162518130508190260638789496937736996213800620443957770185217543690658705245404026125577336291703028598150605155945230950545986172594309001981724164876499529145622979981324857633170920737452721841902717148086792003385815122937946603168803753438026749834011898664023966321352694495991281301483599841557094063064344348429799469316403022895955568262120040086998440034000597212327193007253565413766156650426832415244811868185561723958642311780194594604498294097689989690436516059353959566291609523947634830522128145696003554766762077353254981848432807210144698645180123736502762818611814814632467483384645220974507224295016132242824788343386083722988220745307261299671624048496002793410844676661464254698769482220132241613649"
      },
      "independent_global_neglog2": "165.010081599065009528956858540689812746651262031952747311200544855850602274739857700489584",
      "independent_global_union_exact": {
        "denominator": "1308032573544660152396821501179367127260800240251098698426741796584872840057599685640305016978375785114341960690710425683201057743435143018160821187668675008291993555611841802075577251593904234913661623280866730500019389197248430545188034516881939779620269732783210946234183715810357374702609254678355245470540997627195253803358475224846004301275348242038586129286308025374169673365759209978540321962560723784797320787264743123430470085340568122646382879946936346093083618976378549187669683878804184986849455932132404251013187666172788270784525791030609591837797978885352928083509522667051445916896963421229384851633691988034690023198403531232568789755561996191513102359393116819305380923317159716343319126707275120782754081772527895590083644789524699313774589239682210159441078262249307141302774059108557710098037078495284807414423841578414679245032377881041423020324280075186612202890974753926470471235779069507712520790284342857875522461421895180631359923196373683146239876498865564869565615559670039863134069756668869052400586806306958261518496225584364281568011057712338131978934254547373651061727420249563709668570707472376382154857724783209389064578874726247497960962800371404557549406518192431333547000241365717127410397307050387613602012865521245004782961373645062459718345935872383501984564566650443503377713638901929294661423509859923972048260063596916741697838757089088610624034477351776578135979245184704834910511207494811750285774431237943496637578700529704808528290878660050067637377806361469196376629513832433773157399553251628934193939890106494648186297345886514565331691303791310405823844834623851971485749392928872332252245460918816864982397470721114828186897894186711406126842686966988598509133602976892486375283090248443321159254219988093661777361356934450667057227689055315386316577918938088850952440486565017572985227941152131451952398185921889319661109597650538885524676473540295508259614036732579222311925210001367147194951819798684250999624686545042881659667915673588028554023328146107698830878620464165804816157600671779547977616706980832837115493400080020079558903718569983568991936809722010234730352733374707235357090237753962973498374138340653128278262990751230315893525275939012105717840881209606145814536237753933432025130983052475632567213302252986187075338041745028834337216560079694204609906107997812414326107082950097558901430189621322415697529162982639058468153562952621114971826128475966669418770354045461477208545037975966936446258899567606062487319977884455418144634390012858790560206878754791415515429475276305855476775775675212465366041592728236769162256107676044103265509536479492063745685165736727440757034102432863079182313271937409013621892331262558151945375021114537514664730266250198435111017301045392242863665660448880983299691099712776821082641618331873959113310668057554268141947302627597234274096384445144174447884605689384352842736357803954875735164536289209349081423559644844486484600214496526732456416535588963016241850619655944912969787648830335487750808195936893681776910229281296653162788581339399809608066247386050028212536826573980646516170660106545751925926523669608531431775902823977954175198122362779629484721084827908329961707086966285258481866744988439509910831443629953777134892847321402156596162775173165969039532823185332440074429515189465698838258154707553127593038128424284486353076295906010368876903895773933970065991852160306858474523697732192134037770177772581697099607623545562795196760634643346823435717288146266219682590643224136146527827683028190081039826891934180300109634159983353992045144769087285138777317791795477284160901302834421042524665287593706240642658092079857059719369863387076476528975635004128327243398953207208392764861591915875884632782703312275028797155421906901310846781450561105907895603811542892419666808363060993497427837739504461324293486779362500397779926784307079816134008772607990065469572560366649285382730520130492010467375011176395079093319378617378889528372011118407026414698145942283135028408695747181252002576252739288023438918182287556510415047763552625377681044197984114975641598176474623698165464451468764248709595935893900965762391531002961337742038229056788043072257639433874142609728247188897886243539230771244844970292871835186147819944698559904993832273295112009657533710967028282806429680307113939889253804908280005002054758838575461689472997495601676089417695413013547181025205259548492566749492742605220178524303083370490468967151092003697261556738114309836756398704997263643357286864489122764523177441228069727449495546919632402132734445392473034391786949918323740988925285222463068011083930360752059679368684039222506360599517098403374960710070707538588707363986975994898580708093111166884004621762765249404262332754112374067012593754633345215331147679132554290651214932456556265936133308625243604522420672882078395215151036691136876064993287743605397976888602638532319436081221824942557115520938578157206434579337107914237662108270485220751624485008202664316016603146515855723054060935874311187753562139873176386386067381905955906836888406137072940915140739554493893528912309228285853152869848005210565965835352290023037368074840431727423837514969352026697410585056500183459731275968218194773024959291472675420964871671895935420206364634350952285733590711588961159141039728317848152353212448742321258578975182227758481685085765542137851155058510468478130201641123472101607370464666869533852887969887362205129234484224375693498285150999095893713084811016647769921497106195881231688279724614141105166707117057006580832767239205324231025360626866658244642479374060007883726942861629965071362975182696639875347215718326311411609034124121373649032376699945576456525578067255717238179156530196761749501999652329096091729938497206283595751487962808814845253352808425908709564047579936520122355879265473436817733135134260946283874382224120449703880593839005423864167972674502026659959460160595673324177964991702704422528494668875453153705024763653099774656986270470583097995688459407703378573881654852451127498596866866760960944789199242405934968015139630845292827759064111594763453435105307060944549535294395719562434290940584987490960040434225571540106215424",
        "numerator": "27773742900250686577143399988420260243187764082980718975181934559481623652112768112863280461673271583028776133704644443374096165483674201313905460474389042350614042199037093307731384582406908300478754206364539492849974825165207594827183493459593701394542699245104130771318055129912116624778322351176449205486035967866668259640693831722410914791097850093504042574973752120109568724030850239662628118951553719674570259362677211607068758069465924592518824217098366061721826112003068026243900174419254367339153854510825181541856207667222325103531716700768988102279648076105143355290336485864201592854298336964339515067761458221127172966415596029640953116492753884278461039841491054811810938497978081582598081647652678132268893957728356109305108624230801499569827236284084126444965176214127402357747067162900746241880858207160429842751385810364946083035797307463670302518463781115874274263895673714906271749556306708986731486434727068821689983360924709296141178463500694492818680457486485545318008639238462344585602102313273477455242122429137912526558998654994311994625100332435512768075755767506835613981412567163573983659356155770776755792557799688918920293388108754306881792585718998675613520587682052632281079718453655677446892029922775274305870307349605778020987390942014949075110523065638319666822923173328715504208273915273048650009833219086739657969101560452614673792796515506079118696881905330907573773321086717458385686853759242547931446164002832253597987529738315905846748057259846183099875622336280520034311004465139038898687593454457608830714080643862793791429977838633950072623422363966506824761371881686662767055412243112379399600565741325191784240247669557981338784651680215774879242931537405356661873738110118703418092013920931517997465076898176459459547477388968245327103914269444779151547631641156694930353626398607591860176414003273695764929869728852469857168761384822468458912124545795445785712636722403750442887552281244722926397085356720967529705022051259318918697994033816882871744498892978026685763025698073248452459771120310628739861232576433190649903859396581130194193621213895257501925846362493908287698066865426224948133974981680248515509391906537659552061585430357249169435481294707234140972432055872246167840900422397040183431932316772638701648358967856119397399327122796009982519760944144763176364726471866905725566208870262045870349075248613620706435187585331275339758628754239266829044462891985234470151624719771087162282002055914281169756183612988080688998854476013529164153229682620670174769734592314662983669393002174550343674865779993278804368945550937945654216439207179078246151996497823138834069904449230207759234035703191838164241101405497259578685379341607380483915821763193468762898447728560338074022804880213459721633032609084480090979673972946982434214600334915214219400287368868431085153280726247201050063737842540275237099465465335375166800185341441742327729778228491979218567662927637037696959360658419321545922125981864808729128655300929366369347280820886807336051428538427215186969154017907186577853976282505501120762557102845506652874817778430965632744532127605004779660793965678089696894356687585935917250134343689312619453573185879806170194304466831041390553719260152788554318249711352933570011904274242458341260092892763623335163650597363217711230363775221883463216728393064542017839877598607412605886843244934882619722290799101575959148304385235111785115955455587709134378516852015378870708527440323165455976968621246646615898363041756998002969910332786008319029555975938860134186905398816232556438902790513582764242990905071242928240610427908914484684138800061896910471611674738123610583153022048247532288136524408163876983157672657825943168817203773446976343395037019387395096342071069033454808572842395917278233100334100031117632213884440699872993949521572065657147563410865341838388194304996784141526050435897782082521826009949129422091748299902645752871923950182165304818003776458303921095540735371750401448906758702460381528213417152107516692086245632809986326752767286459086029443741571419699963329464445630698754257731587842100150468108102927849241618102650573716922144354385511560930275267342394408607930389696701461169555710811925519020699954139941393366802775612314966835600213919085298165061798367653752308157324193627039746886773335899606754015032125006531667428864876955263351819342537829185948322311624909582731723349497365757087196960416730676611650592766258649852409601296426002159018159957803656848301363984000319629495745633218776395846936408632034565073394023140461332932038069816732232972707697709931915757266025004297458895788428689611104086853210519264052939455331191071950243707228999416215567603087753239701287126939470558455145840688086719170743755419289628320554232758468038734458931164194806660967909799591840283970615860464972963648611795471838031155736579625442942746753131575736025337765155105470229754425179745402778290098521101301068856273904036050512665035062847185423355331923289556254006846000950364108731536234445077972751257515334206401396515899864045475868693923973361980065608402378012051089806611721945536882945956890326378312286764670080810666141058769582500552290635181108263529341836388838019115749590626122542442671044627802799623341867974407641456881228502300020917617846936607749394033155889118653553364062928063056734892907657857477183459651184017272288532233104731430653101796372577635164265045346698897251405047029631203106517634220102108232129658954042734110676430928855337155356488022639968039911937522330276000011343148963336980748727857488747298636420812115986999349158355250859044260877037495448266811322994521011526833036151781612827391761510981116099867835069669805581728094772003110337953098549642762455247286585075068223506016214493805305084305694710709128772619396915487495428274563840615274020469866313413277992078513590900242510843139052095493678784851972825197760253217157059667615907644909843355045549267953774674747625830079733328805835648263242909888834865319522584881852129989247528471927055130309057203500546972074214015259663139905468761468852736136531905777033765071129244827900330879199694006789472159569"
      },
      "independent_one_exact": {
        "denominator": "334856338827432999013586304301917984578764861504281266797245899925727447054745519523918084346464200989271541936821868974899470782319396612649170224043180802122750350236631501331347776408039484137897375559901883008004963634495598219568136836321776583582789051592502002235951031247451487923867969197658942840458495392561984973659769657560577101126489149961878049097294854495787436381634357754506322422415545288908114121539774239598200341847185439397474017266415704599829406457952908592043439072973871356633460718625895488259376042540233797320838602503836055510476282594650349589378437802765170154725622635834722522018225148936880645938791303995537610177423871025027354204004637905742177516369192887383889696437062430920385044933767141271061413066118323024326294845358645800816916035135822628173510159131790773785097492094792910698092503444074157886728288737546604293203015699247772723940089537005176440636359441793974405322312791771616133750124005166241628140338271662885437408383709584606608797583275530204962321857707230477414550222414581314948735033749597256081410830774358561786607169164127654671802219583888309675154101112928353831643577544501603600532191929919359478006476895079566732648068657262421388032061789623584617061710604899229082115293573438721224438111653135989687896559583330176508048529062513536864694691558893899433324418524140536844354576280810685874646721814806684319752826202054804002810686767284437737090869118671808073158254396913535139220147335604430983242464936972817315168718428536114272417155541103045928294285632417007153648611867262629935692120546947728724912973770575463890904277663706104700351844589791317056574837995217117435493752504605396015845860911798119968471727863549081218338202362084476512072471103601490216769080316951977415004507375219370766650288398160738897043947248150745843824764560644498684218352934945651699813935596003665833244056998537954694317177226315650114461193403540280911852853760349989681907665868463168255903919755530977704874986412438535309829972005403570900704926838826446032936345771975564282269876987093206301566310420485140367079351953915793661935823288834620090970299743925052251415100865014521215583779415207200839235325632314960868742470640387099063767265589659173328521276865006958598433531661433761937206605376764463891286538686727381590327439380401716380135963647439978067483413235224975078766128543058538418567465723555598967847312115871005432787488889847467371205210635638138165387529721847535730242278289307151996753914338420587045026403843291850383412960961226602371949945670734299002054598572854391133706647738428612905537563565067290435970441338749968318895402428602224833800730222812948270672197615976707487204436803214886898016005405321603754170948160050799388420429067620414173098409074913531724720921526470866197156254292959733533007531022733892644338509472664891974168674417956908658658459056482394327740507597812448188202121290037593364844431269080188540057654911110843508842633110774532157913758631921897720265638100565884864206898159844782534889018696011943209673876822886351259664959330828807222409427602939045508139688987275712493037190059419784046534631122938356268850719324871585148088597715944532470197014263369026171357886717040514537172849569268166946532568914278952088617670444330488074120402735445104659053955888503218902594087605133600663817760876616828506387531751938654432487397318127096336893914153038555769478066619441186313669165509780914457499551627664075570370722468696786799543625765444152238743204665378853511123886855216660746195684335150156828066344955738621963557060886344995526993354699642184745190733525611786886314313623988797604520471572443407288158685027091577991417762561056851774310132021045348547804567530464226465992372047942407372071788008166735576776051343643112421274575754980459434702940943614335341526461313142099019132615516800101831661256782612432930306245787645456760210575453862217057979013153405954679648002861157140247889760926048995719263234846312198762162725361224482567272626111278400512659520701257734000363054665614466666252227469472096686347314683933433764249133177503666730358899576003647669656559588838647235172231936758102461961786638537739026497955695071780508090431280357858878346043077438680312394975189807653841905842831335678421061963548674472328630007559240398445998158621168611648974056519681280526018262675318192505087358874029078890930025731468078342452546444414097087870142106936365702221589342845560055590679552946498958524957263318209638068479299492699465437309215427717933424954385850227070860011425894945980018020473096804297459179090877693164873016950545410837486172352527277918383114040961628313476377191263989941778101129878709085180665854694036661271836458722305183171267903847491157185052767761155224001186136375124773805857933898406711022708878404079650127008062362757739692257812069175078665392931040272638281662362981882083482275464273775636792787185294621573360276008244847252310299626044841499717244216512415868162099882064900250405508059065101839599583823664064911907807533154914833249767924712150243431971090672874276029325950436743401551162441178407134681089333904887253850186245897566227159150522220502403832154118834537109774464046965691206647863857861894389578617004907767007148005359467572829346393843785147799222166774056740106170449369127002422386878034242196217646650306171311381955978787289895694978679930401331620127608858011486838954718600666339320291164724513084027961440177535560998655768548790549711620261829099903259186145595312199609501220122922677021966593684693188413236563003142492320477864510628474719759362018234097372577271058268921646770339808088887223891535721371912735775071654152288435186067572870547985217463612973864071730371007872511910996248599482864255284808600512380918479056600384858318957032629648396180463749151323105091961199825339682594370802248671841849374835124193432022785388509227001004672518824949621801112492370989559037875892332167294635232116007348486339495193542312188485240469273086896245608372064914913703642227488639640797917890806001866035006055919351811875745496394963906320412568259444079386958607601804681035365304207983178480789756797685770351161746314267191148544",
        "numerator": "27773742900250686577143399988420260243187764082980718975181934559481623652112768112863280461673271583028776133704644443374096165483674201313905460474389042350614042199037093307731384582406908300478754206364539492849974825165207594827183493459593701394542699245104130771318055129912116624778322351176449205486035967866668259640693831722410914791097850093504042574973752120109568724030850239662628118951553719674570259362677211607068758069465924592518824217098366061721826112003068026243900174419254367339153854510825181541856207667222325103531716700768988102279648076105143355290336485864201592854298336964339515067761458221127172966415596029640953116492753884278461039841491054811810938497978081582598081647652678132268893957728356109305108624230801499569827236284084126444965176214127402357747067162900746241880858207160429842751385810364946083035797307463670302518463781115874274263895673714906271749556306708986731486434727068821689983360924709296141178463500694492818680457486485545318008639238462344585602102313273477455242122429137912526558998654994311994625100332435512768075755767506835613981412567163573983659356155770776755792557799688918920293388108754306881792585718998675613520587682052632281079718453655677446892029922775274305870307349605778020987390942014949075110523065638319666822923173328715504208273915273048650009833219086739657969101560452614673792796515506079118696881905330907573773321086717458385686853759242547931446164002832253597987529738315905846748057259846183099875622336280520034311004465139038898687593454457608830714080643862793791429977838633950072623422363966506824761371881686662767055412243112379399600565741325191784240247669557981338784651680215774879242931537405356661873738110118703418092013920931517997465076898176459459547477388968245327103914269444779151547631641156694930353626398607591860176414003273695764929869728852469857168761384822468458912124545795445785712636722403750442887552281244722926397085356720967529705022051259318918697994033816882871744498892978026685763025698073248452459771120310628739861232576433190649903859396581130194193621213895257501925846362493908287698066865426224948133974981680248515509391906537659552061585430357249169435481294707234140972432055872246167840900422397040183431932316772638701648358967856119397399327122796009982519760944144763176364726471866905725566208870262045870349075248613620706435187585331275339758628754239266829044462891985234470151624719771087162282002055914281169756183612988080688998854476013529164153229682620670174769734592314662983669393002174550343674865779993278804368945550937945654216439207179078246151996497823138834069904449230207759234035703191838164241101405497259578685379341607380483915821763193468762898447728560338074022804880213459721633032609084480090979673972946982434214600334915214219400287368868431085153280726247201050063737842540275237099465465335375166800185341441742327729778228491979218567662927637037696959360658419321545922125981864808729128655300929366369347280820886807336051428538427215186969154017907186577853976282505501120762557102845506652874817778430965632744532127605004779660793965678089696894356687585935917250134343689312619453573185879806170194304466831041390553719260152788554318249711352933570011904274242458341260092892763623335163650597363217711230363775221883463216728393064542017839877598607412605886843244934882619722290799101575959148304385235111785115955455587709134378516852015378870708527440323165455976968621246646615898363041756998002969910332786008319029555975938860134186905398816232556438902790513582764242990905071242928240610427908914484684138800061896910471611674738123610583153022048247532288136524408163876983157672657825943168817203773446976343395037019387395096342071069033454808572842395917278233100334100031117632213884440699872993949521572065657147563410865341838388194304996784141526050435897782082521826009949129422091748299902645752871923950182165304818003776458303921095540735371750401448906758702460381528213417152107516692086245632809986326752767286459086029443741571419699963329464445630698754257731587842100150468108102927849241618102650573716922144354385511560930275267342394408607930389696701461169555710811925519020699954139941393366802775612314966835600213919085298165061798367653752308157324193627039746886773335899606754015032125006531667428864876955263351819342537829185948322311624909582731723349497365757087196960416730676611650592766258649852409601296426002159018159957803656848301363984000319629495745633218776395846936408632034565073394023140461332932038069816732232972707697709931915757266025004297458895788428689611104086853210519264052939455331191071950243707228999416215567603087753239701287126939470558455145840688086719170743755419289628320554232758468038734458931164194806660967909799591840283970615860464972963648611795471838031155736579625442942746753131575736025337765155105470229754425179745402778290098521101301068856273904036050512665035062847185423355331923289556254006846000950364108731536234445077972751257515334206401396515899864045475868693923973361980065608402378012051089806611721945536882945956890326378312286764670080810666141058769582500552290635181108263529341836388838019115749590626122542442671044627802799623341867974407641456881228502300020917617846936607749394033155889118653553364062928063056734892907657857477183459651184017272288532233104731430653101796372577635164265045346698897251405047029631203106517634220102108232129658954042734110676430928855337155356488022639968039911937522330276000011343148963336980748727857488747298636420812115986999349158355250859044260877037495448266811322994521011526833036151781612827391761510981116099867835069669805581728094772003110337953098549642762455247286585075068223506016214493805305084305694710709128772619396915487495428274563840615274020469866313413277992078513590900242510843139052095493678784851972825197760253217157059667615907644909843355045549267953774674747625830079733328805835648263242909888834865319522584881852129989247528471927055130309057203500546972074214015259663139905468761468852736136531905777033765071129244827900330879199694006789472159569"
      }
    },
    "CCS": {
      "certified_bit_gain_vs_independent_at_most": "0.1484869454889263848147144411454182651096028860736957926719443353932574",
      "certified_bit_loss_vs_independent_at_most": "0.1346202876680893619306859907737119539190927691093951216932511037121049",
      "graph_global_lower": {
        "denominator": "349549390675576084995808895814698388380780024212705791301698402545845136319174080455215029949674310481953379364459729446154818429946998407804893556258600597901429033283557003576003713504190734214987261053301093940338444824822846242957181954555910981873101590381303980297582629701425158900588117645478043934041389391277149573051273053465028752465076385569240083742937969188158996150139973402508225228026605124172278929152694547631338442481583903863286873976423272972880124526626911484021406021035033449491556692822168838392131705396946134124595108213773864640447619368090914493830302697236661366841173019553656923277679876048201626792245549733027908603179067616013097242682668720637306470347110104610443343293068677465461846035640693687765935960109325460479597373661994674379544232504083907187763788228748615289486966459157035849137276067276360740464268721169806716077079917174999140781891114163732750523794454339925683413333809693598696577138760189535234190516399195425807725757308707668970069833647184476337080413220815491818391128954170717201664048408275396727911425726130766245525206124698460765156494612858846356960424485590616123675959435669061408146005785851618332268096322738564036207328277524201743853819695060059910033601039931683696979510633972963825717580028244262477886895791111143781848223219829275449804370315068298078977484387209253317975268064980513358106926234784189469255656055827423192264672706473295550226802304963208219634245415144504968276277353032543188044655968658889423002415088197965101371629679650395335434394033509537743091250742454259611109641004088530425333038308684990091048081011003616360469487029400743913851793017252340974324273425429717038600864535042879103365987171099521926928881580724775104827010256452355470943428700081397775859963136053492897146941130145600064445223055402680156195305614268910943150620400762946452263928988727318086851948325764341487994697431173789990677015084142735112617615882106480973895665837491605504395468492753893317085161475785733877665751186340361436155482120767336217180207378094385485398960068637963371452553366925743582079247151104823885903253321396384732885816726836284625414543016163426098845202271298791171942946726180763940428808132948508869700462461424957786085757807158813500068677550353045022281280574595844027370502520161121394574149073781218005824604446756899058014162163867901830924352008721188656684354507193098148914094705676995691304921585476255159966961640706984374981447878322450559656772499717995640126575283784777752256512729239981164446838223272909833088343999372139876105056312685416318702861337883685979217892974170067991504228969272806726299986379022309753359505026881532286771230594225802584636115905017651710818502166722421676665162432061795933412042971436068168001060962517071337935027551890061376108661038060325952187560838201902401929784642999456996021235864319990281549524969547898144392761074616312655867983205227662112875566345026702018378018392445429104415994655850225224769389739293193539459371903900806128586601381026031033937391893044990744603555496545749025608827858984632224663764364353325907108587623531272233345456334800732468463906920644237357478127558239538354611714357215143158685340104613405889387015145389793952950481439102524388251181466932513188681781627592233184025866183633480425209241364027050337723473157437611969236567096002583122339071601511538357967037826285280142577470928390052496451968933803156060195377574531513627799487994995274663992804162631618106365800858552048897839647379557938129814737374328924641902742087193623542947540012982856872832301099949426635390963609847925512396465280403097468486319501528119075561027712533754207490856282587089381883531979996733215270195842515836218948042318308061417329577121331685018676950021523851392421394921929159064712765651546807437550289512117162307252551675941399299604001770063679005945309755279542340497669674534830398328999009035315296266205586614415894890676947094322313898718634918001229051465187547972018395691475153612690364710995594495066943918931571606318747558757508395294878597417950807401128201301263457526327533816587160317407967494662117057597544001375382925818643866410208262646244336128091855888989237824271899272049447711063188860169164476421242202821686795395013781442864058774899046005752472774931249514734810504956263426943289905437176562212985993603139092112326051772625528160589180672739764673870973606891025782054691463762638918237427731650545251691121391238270157324888182825489128142835832135817872805075170737651549198073874425926545207719653683636823858670039655608944714878872121532298658462532769480637143962519534175218936234038271518075262864917022888642929919993511752898900367240093483415855311898891985726010805413771026431243894279138187647779950603337708113725992493609473814648360821381469698592508598398090189868802582126765432802002210783041996476460042412847289836339015463167631758257573108593646251270473746171994646088884457064146338826237293956260019492044400621453583515861490823345844929841417767599658024926933553067142166707100813452582894563939750778736684490945086965089582283616531574925746700810620703346210837937672613217136318514687244509149628662241097105192110430657110380209331766558746945211434776189500494573148714786197169774285082710861431844117024495167653530233053596355301038373190708908182399947186730072106288099752057427754614291596217369519578326079404930747957055090092143210064199198126071339203940324506427240521163804277949246726049800126464000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "numerator": "7683330785545953985181629870091005712979051726436023114621812266850617344251278598656801870257187231023889461022685742716189991714411219731261931956181303584898678377620578429028641650928004572156988167554649926171323039892519891830254350201339988206528015343879978614204634172881305477151312191191178031919354512472436776599187482223353044133237587937783730336456070187133997505293251466825986175886317743057389412113297445131174590926259864730899290789097272421417473286929957993158949746970066205038416892749593641644646504393805667710959985943767838764795401383959987778544703933616885370421222346858182722145854732883946443851477820262329162470182123262760299648947869627020405863511698250342872193661790867119396255934590380185473909927942492905249580525195229276051904068656040604378721774753341852999616937049954512532166161622644537964640626748218139355889790481141094854113372338964946342043977747629022478932111178205077444620038806036582210383144946343169772553577247374372007298480300127329961129216316360841192702292950708794417092747515605327545123579485944947342119608971834645222220872936583779619103036769469975610630394005179984142739644629934867908906941660504526162644058064564343682474316320410090377478341145174548009942400911163446903821139291427276021512786709624301213288490729498782913403053208806794793169129669527653609442795650933324047789716793815792236306079194865234031237437023698240879289546440547852710609573766258358767970915297711865827208761791239627993451442379734708608128035313326504572727541208084660923935893067401699388073246420560885802849521030857142470674271858523126299776022330910610377274618285299345743377097596139385163942064809018157466446144077161887413384288347458051002357668237311302918449346450692697094633023902036200348520141586476087199140116680696044577805554669041110205933798150177009051365265510914093466265307779530860644378726654109546043988998654219234170044978407403929117854164274989139070902480239811683583665809933993553437874194795198081992581926448628864121447564673033870580141014786914876172851069434564585167257568192635651327147940066241326116012670524752782482014333752509300910702314392923654880090417589057907176755493468620548152477746414732906377641092068903142285542564751285185689570549900245946026234012356173193275221909919195082692223688907628146408562769394958684027588448854997561104122555344856260280784700143321487391299914100138008098070381953517173701438366656244535573168751601450504375482056652877843380348176756345005783356450502267387081452221515909151284581227360416350220466016737755709325304702228145110624385249164262057922261794944015196195310981293578195282536183158001494028026010766403854136340935518204519081226165832026448237955950117484284565324879027989065182826529564745426679032790788124810452568559220004839400880188504029139198453068328842931953318898494117287666222455312201598564142280884182569892998611480684919263968932003813351346450035387612530249250818844002363056741396591611684266488891887647750421300671823293864281711426818551676124812202598402794950757912656648576971702867378811774245092126267864340106350708892092277642951985681537723955777523543971237396104630186661137197121663404914578183035203290203022835763594013995584534726708287910096375968759291386107349940961139519973399528176154117002860396631890762265979993349847520953722993925470551270879180461989501300303267754524121339425270635642154928204256520800786038259790765329452590604048214840682728001944287440255893284101443945598779276866951409448413865009927124841332480300094397230129748333639725253125135492708778017304890958555212976408378263307040794998999575335755812421428981072170683949632583523645178008720255703558096657346278788560580493289498689063808869014277704251208956251586897941393104374952847477116225192992401754986766467356917233389345332831368568530646061223771412127949787384692236830371692870627093203471119131866118664190134659859485601137898911155134068855700353149456035650410893261951355034949092763495925769290251500801910448889540214067360698575631151155926139923593727643251100252751063490017834635888190061490167099148225936489664397060905890088103112976278027823779417989527775466409453045695596181944202639098050901538136732321437558852345486475696683098535978397026103735963073841971451752208514310347432956321152827470538595755641477819036240528160988664825437246295257788513772373078222534034577592806007835466794322558222586490922820547062316627456761408065868724789735909170524877798075663746685920168383425517502055139277334506024588678764410623541882418599226812119043446881613769532939465090638148823605109932938366689583285209788796010068859376578744578953878074639544330645035453069197791572673205841650372342077734308474689831007081351725699095786028156795837430084143736706314942374080668566164569325211853594746948484411587136001122525916175253876925687847724087442842204998542685424006591407420613797830954171421012155029458089570441826795415764949975780215589161433276933420425708520646899814879779229026225522051266697151985934519222602574765678510403559666560298612437970148507342737919163300786271782206539293159816665057410824701838999343153802505728595640552992593993291033761742162554737076098130600066451633235770716587040860577035418822336639093424615856266626232822219746044127796421093881540168122081375341022115432730879425733768002714215037576384338487898396815597972631558939805390346286778875245717014976610032600666492695437881809982526532664634679568615696706965065444316431712763350364701449677974360335995136417371964137598866706381795145647540109334452946802098162603979963029611743343695005574441185008687661308273437946149232120958993727326475673495392149485518575104626988316611618098756009061081963421453188648664897878146473405837873820457979171889581803347477116391027255580863947735733123289392998753956830556548393388685637725224849906697609521811544973682785413437910885319090969923010086751722000460270970412341724690989861392940521021752419519240362980042445251827362796087414054973051000182594689085653114544373775937679702994063036782793066126940159045151681078838790780116323393256047554811843271410430504193370326912824255377574172953511685774198825619863772979653886545075650688090440628549661871330106377195678774158598643789319639886271258148658115078624497415132280234109990491748163559195208177620875461894495331703655023460570958863362010321619836895750679715455301317528166107448363309783848866961894176235094057213066223736404262495649548900397683735593337719942160023812019259225020759906303760981723013873307429732129740526765694730550142027860780899842242804882224129292971537110681371885626309300328583112763038628890903506397426383751262835399766804335664301611631204888896361585515020798989553002844673828350171728363926034146471421023490725167785450700976541697335828074230755417974333954088724164342810377938807979808955313032445121841665024242815621534480760139899411317668082944305287828357543744047754711613561730600438089076833010696334099481833110525674179188081596962466911279454545845361673209085434746291526088281921549922403295151191809498951985821773769519620785961022477839455631321443213240680849148156901837732777797135781443985470921288903320071711540370767384419010167616894535864413989103851950623288404929027952218046423419449665370626238795026448281535233273557669815672629010002108709399853367529783328235073199266283316829790370132832435289408493034826325773552850148076636023850897190991631520008627205341365473923791588608603160428614866485514713312144552204773233937101383507151723645519151237270317460860841784063739501001190773313039798666482708847262425663472160016464639712145500124852556245095933734146510641684167601"
      },
      "graph_global_lower_neglog2": "164.960169198060627277601975375568311563542305375468220332330589247069503690736601575418427",
      "graph_global_upper": {
        "denominator": "349549390675576084995808895814698388380780024212705791301698402545845136319174080455215029949674310481953379364459729446154818429946998407804893556258600597901429033283557003576003713504190734214987261053301093940338444824822846242957181954555910981873101590381303980297582629701425158900588117645478043934041389391277149573051273053465028752465076385569240083742937969188158996150139973402508225228026605124172278929152694547631338442481583903863286873976423272972880124526626911484021406021035033449491556692822168838392131705396946134124595108213773864640447619368090914493830302697236661366841173019553656923277679876048201626792245549733027908603179067616013097242682668720637306470347110104610443343293068677465461846035640693687765935960109325460479597373661994674379544232504083907187763788228748615289486966459157035849137276067276360740464268721169806716077079917174999140781891114163732750523794454339925683413333809693598696577138760189535234190516399195425807725757308707668970069833647184476337080413220815491818391128954170717201664048408275396727911425726130766245525206124698460765156494612858846356960424485590616123675959435669061408146005785851618332268096322738564036207328277524201743853819695060059910033601039931683696979510633972963825717580028244262477886895791111143781848223219829275449804370315068298078977484387209253317975268064980513358106926234784189469255656055827423192264672706473295550226802304963208219634245415144504968276277353032543188044655968658889423002415088197965101371629679650395335434394033509537743091250742454259611109641004088530425333038308684990091048081011003616360469487029400743913851793017252340974324273425429717038600864535042879103365987171099521926928881580724775104827010256452355470943428700081397775859963136053492897146941130145600064445223055402680156195305614268910943150620400762946452263928988727318086851948325764341487994697431173789990677015084142735112617615882106480973895665837491605504395468492753893317085161475785733877665751186340361436155482120767336217180207378094385485398960068637963371452553366925743582079247151104823885903253321396384732885816726836284625414543016163426098845202271298791171942946726180763940428808132948508869700462461424957786085757807158813500068677550353045022281280574595844027370502520161121394574149073781218005824604446756899058014162163867901830924352008721188656684354507193098148914094705676995691304921585476255159966961640706984374981447878322450559656772499717995640126575283784777752256512729239981164446838223272909833088343999372139876105056312685416318702861337883685979217892974170067991504228969272806726299986379022309753359505026881532286771230594225802584636115905017651710818502166722421676665162432061795933412042971436068168001060962517071337935027551890061376108661038060325952187560838201902401929784642999456996021235864319990281549524969547898144392761074616312655867983205227662112875566345026702018378018392445429104415994655850225224769389739293193539459371903900806128586601381026031033937391893044990744603555496545749025608827858984632224663764364353325907108587623531272233345456334800732468463906920644237357478127558239538354611714357215143158685340104613405889387015145389793952950481439102524388251181466932513188681781627592233184025866183633480425209241364027050337723473157437611969236567096002583122339071601511538357967037826285280142577470928390052496451968933803156060195377574531513627799487994995274663992804162631618106365800858552048897839647379557938129814737374328924641902742087193623542947540012982856872832301099949426635390963609847925512396465280403097468486319501528119075561027712533754207490856282587089381883531979996733215270195842515836218948042318308061417329577121331685018676950021523851392421394921929159064712765651546807437550289512117162307252551675941399299604001770063679005945309755279542340497669674534830398328999009035315296266205586614415894890676947094322313898718634918001229051465187547972018395691475153612690364710995594495066943918931571606318747558757508395294878597417950807401128201301263457526327533816587160317407967494662117057597544001375382925818643866410208262646244336128091855888989237824271899272049447711063188860169164476421242202821686795395013781442864058774899046005752472774931249514734810504956263426943289905437176562212985993603139092112326051772625528160589180672739764673870973606891025782054691463762638918237427731650545251691121391238270157324888182825489128142835832135817872805075170737651549198073874425926545207719653683636823858670039655608944714878872121532298658462532769480637143962519534175218936234038271518075262864917022888642929919993511752898900367240093483415855311898891985726010805413771026431243894279138187647779950603337708113725992493609473814648360821381469698592508598398090189868802582126765432802002210783041996476460042412847289836339015463167631758257573108593646251270473746171994646088884457064146338826237293956260019492044400621453583515861490823345844929841417767599658024926933553067142166707100813452582894563939750778736684490945086965089582283616531574925746700810620703346210837937672613217136318514687244509149628662241097105192110430657110380209331766558746945211434776189500494573148714786197169774285082710861431844117024495167653530233053596355301038373190708908182399947186730072106288099752057427754614291596217369519578326079404930747957055090092143210064199198126071339203940324506427240521163804277949246726049800126464000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "numerator": "9349175238597165177111556881347060635335947210444836569523767420375853304534756829311144021961430249972850986148958379130722916837336122205588689210226335392440629287580461316693838549901589052851433338534800133405185981563216738064235472675993912320506147625328896594069852370172071010184147899541006836926475941598269370502336365221930087014011796643757401446388310546998395139288169912663647676226434598226147783100681157721389986245523858291359610544254597681168879951586433330334597301696259082668223235857701983311322372414737775812959107459876530906767943946288209603383467075827220458587343163890887727784532603216860932489197310617732757916982409404620129681537210791455544470933670242013352153398692136382705376374108533170673677543841431879884399084515848667495981972463784198236355985612405066541163766901947936556172062372148848051027199631718792863083083143382059615044249257235016434675354892041681832430569555362889074254329555622145304200806772630900319512718281009433460210935419508090474261465991687936699387584332453642905610616114258251339964838713469658192706369476984752705781489450334177298400112658050047912350566021278485496925354417064537139940647889260259310133716839965510555188021881467797149882950330407538936028353343846200590788230424350727326975192132151311679080692187756767466679748193871313174981199564288765848768203518315335568810063956512761970074780894000152185658507958720654579855904227509498764111996324884580019693809514152976287243658969537999827454251305288798583664493188479368197034890089926839767786409549194682199167591059078502963795315448125832363642400871571852635735935049790612006329390214847751955928418913086484621519005056153039295089217208827460526550154209205882986057192237714030637578071488562018203275860439324414096224264554671573887784410975812779586784557679950730636160082337050796033064303173772617301024530823140879933594750797076987688481050173979312265979280457206452966416372559957880389325193935710118385680937575154078504911285536464384346535053083917844833633804434517957577592565336632040371889496354015959350486476647702229124211458747221314519697928659945095260875195340878110694170478094956215277382594278593111112085784148221984058099491245025768067443740737264038039410666106634526579270780527461299335855054941459926279802197761876815174748304995516921756375615988381401006425727514978585392695285582561570378857332810418110620174076680605805805912707051792287350556587299523534299402153330778836935355694132632102693892281356404663123591840180624301738762366248817116352753522863991144444394092555816751336784820290581094986658525713047568122783162527958756774400708367529520182899613935502156926395135727748521704392325201829800937553733035952418981233887382208313390986178467825220950921368338377091869114999372934699681973141054906543969767709706937879900422153486896784801003284358394257592236227445992014737528463861177491162322442915041799807871861902480233364467901662247415010891153479049148153948315479678599781041135390046206587997865656912854178036528181545893528578349002252671561699769842401381991409423365298201969152346954120040639129052291489120785243157472423220256163750167362186911856921209687288748980628604310083971183621263871411203560143624738187052089994214675507568866118373796551107673742846163569028777363632262842272447227180329207563758664454347415001652896594310536009095876767263758964546182505173754474612405630152566894023386273485106162931728124315834152154303586719027071029268121166568963937270343390819805911852474439028939314973775919969536510516318165641545263313714979893656372689314236722106162457220735964384263595460057352845111617028971970693774951879027838922156556875385449693120564640393214435579770063748197002897833133140970768624048441099922861664999127088647521202786488034331031831564149688682536169414776591688445784019183157105820637050184089405619131973058086571385422213176704668040379253677165198464392671887325011892216431585324243030697853858427994331145112707390671830223654601837974790151858598018487189332626072085175640955583477207955988698867536213839333056041012149250462219377419963909811700529765048961127569660727611296969087474189982101989219609208267070192323673880467401779439876330172657438871461216602847244297086481237973809813996945873923287398419218338122150833774882823674147853909177741723689592221203409646957704790546684253819574667305998951813045485391341693429638618212127122197100521337347846960228211064041641720235779724217393529600580985369619557988935100416237847759296651760863310549717150531571294941721911478598544251828996815052011260171067849045647672385054628371120813753436695125429309829775006639619164227892706537844381791664415374382196123081117720901937614041566970612453980514228887682521775326507375873327240916257617276755877175818729360096282392497683112910061761244885596838008278371954192171628935424803714079810512212721950365005095348848887102292650864188199780746671328762387959632558542413717091073299629692348719162323758735726102808643306362602037337915157723617889015650511638031382203442275948377098629757086240418788921058351637167893518765779035376123206365605741806993181661011589160508357685591730083089448612056418316596339514131753499694466075636240040047629674475656461526999944252663367298590436222376759340747614402689944482279095609789946404373152032601928439394205923487323577993917342938168668772787671555026621171100096163784287665391897276193231287355926136301559975442778747394484022305044972074136412057815809011090035251616935278521289076202033515018664421730555883468693172862052358847680973326520467320584064094738690263165055159631159250792207586424220513446583445913227134630070016050259455829085116862908757506118068654421843370578078887764946448962669874232468114631382055548109270050780740990357162403839388020991630584279730494620645715545907666411531182311006452515316050335350870622927359079336548188575605787520709577158638833490492999779697930872992036550276910164404121560612777957207375393235283720258960184988153380640263285285650434755706766883884394750125089597677790715012935629992327168614398203596687160422434217472558737386682716817012024050068675690372784127981773380847844270976966657310106263507724778078711631174076225407484168616034302823106635516384609368933676088008103359616446667503902823788446572300114234377547335087382486036155750538073476201547496973375793274342419711916021857787448927489589598865714538582492139898392943009897477678977467211615564284742954966024846409503167661912860449346938348802477929493814161477409813685694848997036154773351861123287512750444389260864834739880010619638810509271706425905908286712485413544586081945203006048859054107920486846804139964069124048904184299089624625469827934006255111831148585357260105080591801918237947947473577302468634098998580350941178492975000032098886639920380616442741984943540918056446745810705029844525683795929944288541598712731516610890942070711020446795153786714210781248360724966136183852666923172141954411972286068356301795693606339278373325899625705349612208826684299598229267843945121710443011905360984487038309170807175487756681995214433603873679041945200056074613356750522368591533456197346300601350825772463925057724781729467180733899611017338357225318526995946340778778624257686173604802783168457432061680548088908984136871589114757257411853070889018844886587949026601130611167314225025643829776322524520900427341287550778580825463927656677749652653799093365457631889477055416114226681419164700332256356404666424254818586130665258893117691172819687020270719769514666723973514492966385024680429272378129361241670113406141806867824129446333574080299188249593317323507621719012010167036866870112112776669109780679113649"
      },
      "graph_global_upper_le_2m164": true,
      "graph_global_upper_neglog2": "164.677061964903611530856574943649181344513609720285129417965393807964141436598627670793396",
      "graph_one_lower": {
        "denominator": "89484644012947477758927077328562787425479686198452682573234791051736354897708564596535047667116623483380065117301690738215633518066431592398052750402201753062765832520590592915456950657072827959036738829645080048726641875154648638197038580366313211359514007137613818956181153203564840678550558117242379247114595684166950290701125901687047360631059554705725461438192120112168703014435833191042105658374810911788103405863089804193622641275285479389001439737964357881057311878816489339909479941384968563069838513362475222628385716581618210335896347702726109347954590558231274110420557490492585309911340293005736172359086048268339616458814860731655144602413841309699352894126763192483150456408860186780273495883025581431158232585124017584068079605787987317882776927657470636641163323521045480240067529786559645514108663413544201177379142673222748349558852792619470519315732458796799780040164125225915584134091380311020974953813455281561266323747522608521019952772198194029006777793871029163256337877413679225942292585784528765905508129012267703603625996392518501562345324985889476158854452767922805955880062620891864667381868668311197727661045615531279720485377481178014293060632658621072393269076039046195646426577841935375336968601866222511026426754722297078739383700487230531194339045322524452808153145144276294515149918800657484308218236003125568849401668624635011419675373116104752504129447950291820337219756212857163660858061390070581304226366826276993271878727002376331056139431927976675692288618262578679065951137197990501205871204872578441662231360190068290460444068097046663788885257807023357463308308738816925788280188679526590441946059012416599289427013996910007561881821320970977050461692715801477613293793684665542426835714625651803000561517747220837830620150562829694181669616929317273616497977102183086119985998237252841201446558822595314291779565821114193430234098771395671420926642542380490237613315861540540188830109665819259129317290454397851009125239934144996689173801337801147872682432303703132527655803422916438071598133088792162684262133777571318623091853661932990357012287270682834914791232850277474491618769082070088864106123012137837081304371781452490540017394361902275568749774882034818270643318390124789193237953998632656256017581452890379525704007827096536071006848645161247077010982162887991809491098738369766158851625513950182868716634114232624296111194753841433126122008244653310896974059925881921320951542180020987999995250656850547343272133759927806883872403272648903104577667258685435178098390585157864917270616063839267808282894416047466577587932502498223610679780601387537405825082616133838521932796513029711296860033286881672265413435032121805461666845671684518837969536554680939949226281582607819758953483000687633451008271606404370262511367053283855712283817225743443443760015574579687014894024868607860990981436381265917512076678392204261924964546835101776039902203700538281500896144984326835716704772708466029850730494631897657657540963773259057546101599207398606368918169953542663944687972324619517630618510207115711750555859931900065849513923677274451432219798431624005691736436821708987511926760171684924763514400654909321818780598875447076648623447066781031907683075877219787251955323248410246243392302455534723376302536096663611695110621743010170988853565789190924886457209128304028664124561176576661279318802329986953819639561683529031716499832557667853439091704047053607951410016659080067488716668926718790313982157865633694235229645019789324517846949729166832161232572767828204708327101974321567626994570243323611359445069081587053218660086684121068931173495111783192951932497792391198483343623094408641077117659208342294881762184186879163703109170135684054072050698833486863722836371743060911364781299205510105956459877100013864720566468006795982704012874115101993550656653229040998220698624453136301825521999297351562839167403436680916581972223746313040715844148630173290469092013298456146512358071970539008314637175088012280836709297017639324848733366014872190737137643246482331217599375041922149195488920938995406694688819533123445126739848657046313041256439678633501966744971264352098029009572829801013315237438550048791515107581244883013606213644658614032176348203306105963838003922351819621123528049373199046374155777472633030382399875772111489268803437297482215791917199926524414362403607580755469253792135209110830252221379756510969243364102600206001014723235563068781499302539584432927076156997160275171374803325216804565973026769375438099243708838796594706911853037195573176231343011026907819530151835889847008991263112268456566408388987043108854405000748856047675913797508627267293418757859492590059518339008742118494013463931754458959846116348345858766185925382766398436935459376037831667354454453277113854078364025296549980370273656242839682201189911088606413461024451950797312565960458751097973770857688906198102787958570913730113938715799973440325241279020030629398754421008421462739516747252802564989963366559092117380060541650776536302039402948505512454381294989585188394677017808243861221008368576199356591229681942263062933064605832083180991155407518900056629974512044188983586897539759934594342304937533720858929180270248220257333588932239039217974127302704512126610726070985266475462216981173980526552093958270762919303739661720666957065823536821480494694386479802898459209753536526701505181258648631646597012051476327662271477006103063588661776434994720274262836208723073645373573417933895155007161868748832374784000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "numerator": "7683330785545953985181629870091005712979051726436023114621812266850617344251278598656801870257187231023889461022685742716189991714411219731261931956181303584898678377620578429028641650928004572156988167554649926171323039892519891830254350201339988206528015343879978614204634172881305477151312191191178031919354512472436776599187482223353044133237587937783730336456070187133997505293251466825986175886317743057389412113297445131174590926259864730899290789097272421417473286929957993158949746970066205038416892749593641644646504393805667710959985943767838764795401383959987778544703933616885370421222346858182722145854732883946443851477820262329162470182123262760299648947869627020405863511698250342872193661790867119396255934590380185473909927942492905249580525195229276051904068656040604378721774753341852999616937049954512532166161622644537964640626748218139355889790481141094854113372338964946342043977747629022478932111178205077444620038806036582210383144946343169772553577247374372007298480300127329961129216316360841192702292950708794417092747515605327545123579485944947342119608971834645222220872936583779619103036769469975610630394005179984142739644629934867908906941660504526162644058064564343682474316320410090377478341145174548009942400911163446903821139291427276021512786709624301213288490729498782913403053208806794793169129669527653609442795650933324047789716793815792236306079194865234031237437023698240879289546440547852710609573766258358767970915297711865827208761791239627993451442379734708608128035313326504572727541208084660923935893067401699388073246420560885802849521030857142470674271858523126299776022330910610377274618285299345743377097596139385163942064809018157466446144077161887413384288347458051002357668237311302918449346450692697094633023902036200348520141586476087199140116680696044577805554669041110205933798150177009051365265510914093466265307779530860644378726654109546043988998654219234170044978407403929117854164274989139070902480239811683583665809933993553437874194795198081992581926448628864121447564673033870580141014786914876172851069434564585167257568192635651327147940066241326116012670524752782482014333752509300910702314392923654880090417589057907176755493468620548152477746414732906377641092068903142285542564751285185689570549900245946026234012356173193275221909919195082692223688907628146408562769394958684027588448854997561104122555344856260280784700143321487391299914100138008098070381953517173701438366656244535573168751601450504375482056652877843380348176756345005783356450502267387081452221515909151284581227360416350220466016737755709325304702228145110624385249164262057922261794944015196195310981293578195282536183158001494028026010766403854136340935518204519081226165832026448237955950117484284565324879027989065182826529564745426679032790788124810452568559220004839400880188504029139198453068328842931953318898494117287666222455312201598564142280884182569892998611480684919263968932003813351346450035387612530249250818844002363056741396591611684266488891887647750421300671823293864281711426818551676124812202598402794950757912656648576971702867378811774245092126267864340106350708892092277642951985681537723955777523543971237396104630186661137197121663404914578183035203290203022835763594013995584534726708287910096375968759291386107349940961139519973399528176154117002860396631890762265979993349847520953722993925470551270879180461989501300303267754524121339425270635642154928204256520800786038259790765329452590604048214840682728001944287440255893284101443945598779276866951409448413865009927124841332480300094397230129748333639725253125135492708778017304890958555212976408378263307040794998999575335755812421428981072170683949632583523645178008720255703558096657346278788560580493289498689063808869014277704251208956251586897941393104374952847477116225192992401754986766467356917233389345332831368568530646061223771412127949787384692236830371692870627093203471119131866118664190134659859485601137898911155134068855700353149456035650410893261951355034949092763495925769290251500801910448889540214067360698575631151155926139923593727643251100252751063490017834635888190061490167099148225936489664397060905890088103112976278027823779417989527775466409453045695596181944202639098050901538136732321437558852345486475696683098535978397026103735963073841971451752208514310347432956321152827470538595755641477819036240528160988664825437246295257788513772373078222534034577592806007835466794322558222586490922820547062316627456761408065868724789735909170524877798075663746685920168383425517502055139277334506024588678764410623541882418599226812119043446881613769532939465090638148823605109932938366689583285209788796010068859376578744578953878074639544330645035453069197791572673205841650372342077734308474689831007081351725699095786028156795837430084143736706314942374080668566164569325211853594746948484411587136001122525916175253876925687847724087442842204998542685424006591407420613797830954171421012155029458089570441826795415764949975780215589161433276933420425708520646899814879779229026225522051266697151985934519222602574765678510403559666560298612437970148507342737919163300786271782206539293159816665057410824701838999343153802505728595640552992593993291033761742162554737076098130600066451633235770716587040860577035418822336639093424615856266626232822219746044127796421093881540168122081375341022115432730879425733768002714215037576384338487898396815597972631558939805390346286778875245717014976610032600666492695437881809982526532664634679568615696706965065444316431712763350364701449677974360335995136417371964137598866706381795145647540109334452946802098162603979963029611743343695005574441185008687661308273437946149232120958993727326475673495392149485518575104626988316611618098756009061081963421453188648664897878146473405837873820457979171889581803347477116391027255580863947735733123289392998753956830556548393388685637725224849906697609521811544973682785413437910885319090969923010086751722000460270970412341724690989861392940521021752419519240362980042445251827362796087414054973051000182594689085653114544373775937679702994063036782793066126940159045151681078838790780116323393256047554811843271410430504193370326912824255377574172953511685774198825619863772979653886545075650688090440628549661871330106377195678774158598643789319639886271258148658115078624497415132280234109990491748163559195208177620875461894495331703655023460570958863362010321619836895750679715455301317528166107448363309783848866961894176235094057213066223736404262495649548900397683735593337719942160023812019259225020759906303760981723013873307429732129740526765694730550142027860780899842242804882224129292971537110681371885626309300328583112763038628890903506397426383751262835399766804335664301611631204888896361585515020798989553002844673828350171728363926034146471421023490725167785450700976541697335828074230755417974333954088724164342810377938807979808955313032445121841665024242815621534480760139899411317668082944305287828357543744047754711613561730600438089076833010696334099481833110525674179188081596962466911279454545845361673209085434746291526088281921549922403295151191809498951985821773769519620785961022477839455631321443213240680849148156901837732777797135781443985470921288903320071711540370767384419010167616894535864413989103851950623288404929027952218046423419449665370626238795026448281535233273557669815672629010002108709399853367529783328235073199266283316829790370132832435289408493034826325773552850148076636023850897190991631520008627205341365473923791588608603160428614866485514713312144552204773233937101383507151723645519151237270317460860841784063739501001190773313039798666482708847262425663472160016464639712145500124852556245095933734146510641684167601"
      },
      "graph_one_upper": {
        "denominator": "89484644012947477758927077328562787425479686198452682573234791051736354897708564596535047667116623483380065117301690738215633518066431592398052750402201753062765832520590592915456950657072827959036738829645080048726641875154648638197038580366313211359514007137613818956181153203564840678550558117242379247114595684166950290701125901687047360631059554705725461438192120112168703014435833191042105658374810911788103405863089804193622641275285479389001439737964357881057311878816489339909479941384968563069838513362475222628385716581618210335896347702726109347954590558231274110420557490492585309911340293005736172359086048268339616458814860731655144602413841309699352894126763192483150456408860186780273495883025581431158232585124017584068079605787987317882776927657470636641163323521045480240067529786559645514108663413544201177379142673222748349558852792619470519315732458796799780040164125225915584134091380311020974953813455281561266323747522608521019952772198194029006777793871029163256337877413679225942292585784528765905508129012267703603625996392518501562345324985889476158854452767922805955880062620891864667381868668311197727661045615531279720485377481178014293060632658621072393269076039046195646426577841935375336968601866222511026426754722297078739383700487230531194339045322524452808153145144276294515149918800657484308218236003125568849401668624635011419675373116104752504129447950291820337219756212857163660858061390070581304226366826276993271878727002376331056139431927976675692288618262578679065951137197990501205871204872578441662231360190068290460444068097046663788885257807023357463308308738816925788280188679526590441946059012416599289427013996910007561881821320970977050461692715801477613293793684665542426835714625651803000561517747220837830620150562829694181669616929317273616497977102183086119985998237252841201446558822595314291779565821114193430234098771395671420926642542380490237613315861540540188830109665819259129317290454397851009125239934144996689173801337801147872682432303703132527655803422916438071598133088792162684262133777571318623091853661932990357012287270682834914791232850277474491618769082070088864106123012137837081304371781452490540017394361902275568749774882034818270643318390124789193237953998632656256017581452890379525704007827096536071006848645161247077010982162887991809491098738369766158851625513950182868716634114232624296111194753841433126122008244653310896974059925881921320951542180020987999995250656850547343272133759927806883872403272648903104577667258685435178098390585157864917270616063839267808282894416047466577587932502498223610679780601387537405825082616133838521932796513029711296860033286881672265413435032121805461666845671684518837969536554680939949226281582607819758953483000687633451008271606404370262511367053283855712283817225743443443760015574579687014894024868607860990981436381265917512076678392204261924964546835101776039902203700538281500896144984326835716704772708466029850730494631897657657540963773259057546101599207398606368918169953542663944687972324619517630618510207115711750555859931900065849513923677274451432219798431624005691736436821708987511926760171684924763514400654909321818780598875447076648623447066781031907683075877219787251955323248410246243392302455534723376302536096663611695110621743010170988853565789190924886457209128304028664124561176576661279318802329986953819639561683529031716499832557667853439091704047053607951410016659080067488716668926718790313982157865633694235229645019789324517846949729166832161232572767828204708327101974321567626994570243323611359445069081587053218660086684121068931173495111783192951932497792391198483343623094408641077117659208342294881762184186879163703109170135684054072050698833486863722836371743060911364781299205510105956459877100013864720566468006795982704012874115101993550656653229040998220698624453136301825521999297351562839167403436680916581972223746313040715844148630173290469092013298456146512358071970539008314637175088012280836709297017639324848733366014872190737137643246482331217599375041922149195488920938995406694688819533123445126739848657046313041256439678633501966744971264352098029009572829801013315237438550048791515107581244883013606213644658614032176348203306105963838003922351819621123528049373199046374155777472633030382399875772111489268803437297482215791917199926524414362403607580755469253792135209110830252221379756510969243364102600206001014723235563068781499302539584432927076156997160275171374803325216804565973026769375438099243708838796594706911853037195573176231343011026907819530151835889847008991263112268456566408388987043108854405000748856047675913797508627267293418757859492590059518339008742118494013463931754458959846116348345858766185925382766398436935459376037831667354454453277113854078364025296549980370273656242839682201189911088606413461024451950797312565960458751097973770857688906198102787958570913730113938715799973440325241279020030629398754421008421462739516747252802564989963366559092117380060541650776536302039402948505512454381294989585188394677017808243861221008368576199356591229681942263062933064605832083180991155407518900056629974512044188983586897539759934594342304937533720858929180270248220257333588932239039217974127302704512126610726070985266475462216981173980526552093958270762919303739661720666957065823536821480494694386479802898459209753536526701505181258648631646597012051476327662271477006103063588661776434994720274262836208723073645373573417933895155007161868748832374784000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "numerator": "9349175238597165177111556881347060635335947210444836569523767420375853304534756829311144021961430249972850986148958379130722916837336122205588689210226335392440629287580461316693838549901589052851433338534800133405185981563216738064235472675993912320506147625328896594069852370172071010184147899541006836926475941598269370502336365221930087014011796643757401446388310546998395139288169912663647676226434598226147783100681157721389986245523858291359610544254597681168879951586433330334597301696259082668223235857701983311322372414737775812959107459876530906767943946288209603383467075827220458587343163890887727784532603216860932489197310617732757916982409404620129681537210791455544470933670242013352153398692136382705376374108533170673677543841431879884399084515848667495981972463784198236355985612405066541163766901947936556172062372148848051027199631718792863083083143382059615044249257235016434675354892041681832430569555362889074254329555622145304200806772630900319512718281009433460210935419508090474261465991687936699387584332453642905610616114258251339964838713469658192706369476984752705781489450334177298400112658050047912350566021278485496925354417064537139940647889260259310133716839965510555188021881467797149882950330407538936028353343846200590788230424350727326975192132151311679080692187756767466679748193871313174981199564288765848768203518315335568810063956512761970074780894000152185658507958720654579855904227509498764111996324884580019693809514152976287243658969537999827454251305288798583664493188479368197034890089926839767786409549194682199167591059078502963795315448125832363642400871571852635735935049790612006329390214847751955928418913086484621519005056153039295089217208827460526550154209205882986057192237714030637578071488562018203275860439324414096224264554671573887784410975812779586784557679950730636160082337050796033064303173772617301024530823140879933594750797076987688481050173979312265979280457206452966416372559957880389325193935710118385680937575154078504911285536464384346535053083917844833633804434517957577592565336632040371889496354015959350486476647702229124211458747221314519697928659945095260875195340878110694170478094956215277382594278593111112085784148221984058099491245025768067443740737264038039410666106634526579270780527461299335855054941459926279802197761876815174748304995516921756375615988381401006425727514978585392695285582561570378857332810418110620174076680605805805912707051792287350556587299523534299402153330778836935355694132632102693892281356404663123591840180624301738762366248817116352753522863991144444394092555816751336784820290581094986658525713047568122783162527958756774400708367529520182899613935502156926395135727748521704392325201829800937553733035952418981233887382208313390986178467825220950921368338377091869114999372934699681973141054906543969767709706937879900422153486896784801003284358394257592236227445992014737528463861177491162322442915041799807871861902480233364467901662247415010891153479049148153948315479678599781041135390046206587997865656912854178036528181545893528578349002252671561699769842401381991409423365298201969152346954120040639129052291489120785243157472423220256163750167362186911856921209687288748980628604310083971183621263871411203560143624738187052089994214675507568866118373796551107673742846163569028777363632262842272447227180329207563758664454347415001652896594310536009095876767263758964546182505173754474612405630152566894023386273485106162931728124315834152154303586719027071029268121166568963937270343390819805911852474439028939314973775919969536510516318165641545263313714979893656372689314236722106162457220735964384263595460057352845111617028971970693774951879027838922156556875385449693120564640393214435579770063748197002897833133140970768624048441099922861664999127088647521202786488034331031831564149688682536169414776591688445784019183157105820637050184089405619131973058086571385422213176704668040379253677165198464392671887325011892216431585324243030697853858427994331145112707390671830223654601837974790151858598018487189332626072085175640955583477207955988698867536213839333056041012149250462219377419963909811700529765048961127569660727611296969087474189982101989219609208267070192323673880467401779439876330172657438871461216602847244297086481237973809813996945873923287398419218338122150833774882823674147853909177741723689592221203409646957704790546684253819574667305998951813045485391341693429638618212127122197100521337347846960228211064041641720235779724217393529600580985369619557988935100416237847759296651760863310549717150531571294941721911478598544251828996815052011260171067849045647672385054628371120813753436695125429309829775006639619164227892706537844381791664415374382196123081117720901937614041566970612453980514228887682521775326507375873327240916257617276755877175818729360096282392497683112910061761244885596838008278371954192171628935424803714079810512212721950365005095348848887102292650864188199780746671328762387959632558542413717091073299629692348719162323758735726102808643306362602037337915157723617889015650511638031382203442275948377098629757086240418788921058351637167893518765779035376123206365605741806993181661011589160508357685591730083089448612056418316596339514131753499694466075636240040047629674475656461526999944252663367298590436222376759340747614402689944482279095609789946404373152032601928439394205923487323577993917342938168668772787671555026621171100096163784287665391897276193231287355926136301559975442778747394484022305044972074136412057815809011090035251616935278521289076202033515018664421730555883468693172862052358847680973326520467320584064094738690263165055159631159250792207586424220513446583445913227134630070016050259455829085116862908757506118068654421843370578078887764946448962669874232468114631382055548109270050780740990357162403839388020991630584279730494620645715545907666411531182311006452515316050335350870622927359079336548188575605787520709577158638833490492999779697930872992036550276910164404121560612777957207375393235283720258960184988153380640263285285650434755706766883884394750125089597677790715012935629992327168614398203596687160422434217472558737386682716817012024050068675690372784127981773380847844270976966657310106263507724778078711631174076225407484168616034302823106635516384609368933676088008103359616446667503902823788446572300114234377547335087382486036155750538073476201547496973375793274342419711916021857787448927489589598865714538582492139898392943009897477678977467211615564284742954966024846409503167661912860449346938348802477929493814161477409813685694848997036154773351861123287512750444389260864834739880010619638810509271706425905908286712485413544586081945203006048859054107920486846804139964069124048904184299089624625469827934006255111831148585357260105080591801918237947947473577302468634098998580350941178492975000032098886639920380616442741984943540918056446745810705029844525683795929944288541598712731516610890942070711020446795153786714210781248360724966136183852666923172141954411972286068356301795693606339278373325899625705349612208826684299598229267843945121710443011905360984487038309170807175487756681995214433603873679041945200056074613356750522368591533456197346300601350825772463925057724781729467180733899611017338357225318526995946340778778624257686173604802783168457432061680548088908984136871589114757257411853070889018844886587949026601130611167314225025643829776322524520900427341287550778580825463927656677749652653799093365457631889477055416114226681419164700332256356404666424254818586130665258893117691172819687020270719769514666723973514492966385024680429272378129361241670113406141806867824129446333574080299188249593317323507621719012010167036866870112112776669109780679113649"
      },
      "independent_global_neglog2": "164.811682252571700892787260934422893298432702489394524539658644911676246297044902900525581",
      "independent_global_union_exact": {
        "denominator": "1308032573544660152396821501179367127260800240251098698426741796584872840057599685640305016978375785114341960690710425683201057743435143018160821187668675008291993555611841802075577251593904234913661623280866730500019389197248430545188034516881939779620269732783210946234183715810357374702609254678355245470540997627195253803358475224846004301275348242038586129286308025374169673365759209978540321962560723784797320787264743123430470085340568122646382879946936346093083618976378549187669683878804184986849455932132404251013187666172788270784525791030609591837797978885352928083509522667051445916896963421229384851633691988034690023198403531232568789755561996191513102359393116819305380923317159716343319126707275120782754081772527895590083644789524699313774589239682210159441078262249307141302774059108557710098037078495284807414423841578414679245032377881041423020324280075186612202890974753926470471235779069507712520790284342857875522461421895180631359923196373683146239876498865564869565615559670039863134069756668869052400586806306958261518496225584364281568011057712338131978934254547373651061727420249563709668570707472376382154857724783209389064578874726247497960962800371404557549406518192431333547000241365717127410397307050387613602012865521245004782961373645062459718345935872383501984564566650443503377713638901929294661423509859923972048260063596916741697838757089088610624034477351776578135979245184704834910511207494811750285774431237943496637578700529704808528290878660050067637377806361469196376629513832433773157399553251628934193939890106494648186297345886514565331691303791310405823844834623851971485749392928872332252245460918816864982397470721114828186897894186711406126842686966988598509133602976892486375283090248443321159254219988093661777361356934450667057227689055315386316577918938088850952440486565017572985227941152131451952398185921889319661109597650538885524676473540295508259614036732579222311925210001367147194951819798684250999624686545042881659667915673588028554023328146107698830878620464165804816157600671779547977616706980832837115493400080020079558903718569983568991936809722010234730352733374707235357090237753962973498374138340653128278262990751230315893525275939012105717840881209606145814536237753933432025130983052475632567213302252986187075338041745028834337216560079694204609906107997812414326107082950097558901430189621322415697529162982639058468153562952621114971826128475966669418770354045461477208545037975966936446258899567606062487319977884455418144634390012858790560206878754791415515429475276305855476775775675212465366041592728236769162256107676044103265509536479492063745685165736727440757034102432863079182313271937409013621892331262558151945375021114537514664730266250198435111017301045392242863665660448880983299691099712776821082641618331873959113310668057554268141947302627597234274096384445144174447884605689384352842736357803954875735164536289209349081423559644844486484600214496526732456416535588963016241850619655944912969787648830335487750808195936893681776910229281296653162788581339399809608066247386050028212536826573980646516170660106545751925926523669608531431775902823977954175198122362779629484721084827908329961707086966285258481866744988439509910831443629953777134892847321402156596162775173165969039532823185332440074429515189465698838258154707553127593038128424284486353076295906010368876903895773933970065991852160306858474523697732192134037770177772581697099607623545562795196760634643346823435717288146266219682590643224136146527827683028190081039826891934180300109634159983353992045144769087285138777317791795477284160901302834421042524665287593706240642658092079857059719369863387076476528975635004128327243398953207208392764861591915875884632782703312275028797155421906901310846781450561105907895603811542892419666808363060993497427837739504461324293486779362500397779926784307079816134008772607990065469572560366649285382730520130492010467375011176395079093319378617378889528372011118407026414698145942283135028408695747181252002576252739288023438918182287556510415047763552625377681044197984114975641598176474623698165464451468764248709595935893900965762391531002961337742038229056788043072257639433874142609728247188897886243539230771244844970292871835186147819944698559904993832273295112009657533710967028282806429680307113939889253804908280005002054758838575461689472997495601676089417695413013547181025205259548492566749492742605220178524303083370490468967151092003697261556738114309836756398704997263643357286864489122764523177441228069727449495546919632402132734445392473034391786949918323740988925285222463068011083930360752059679368684039222506360599517098403374960710070707538588707363986975994898580708093111166884004621762765249404262332754112374067012593754633345215331147679132554290651214932456556265936133308625243604522420672882078395215151036691136876064993287743605397976888602638532319436081221824942557115520938578157206434579337107914237662108270485220751624485008202664316016603146515855723054060935874311187753562139873176386386067381905955906836888406137072940915140739554493893528912309228285853152869848005210565965835352290023037368074840431727423837514969352026697410585056500183459731275968218194773024959291472675420964871671895935420206364634350952285733590711588961159141039728317848152353212448742321258578975182227758481685085765542137851155058510468478130201641123472101607370464666869533852887969887362205129234484224375693498285150999095893713084811016647769921497106195881231688279724614141105166707117057006580832767239205324231025360626866658244642479374060007883726942861629965071362975182696639875347215718326311411609034124121373649032376699945576456525578067255717238179156530196761749501999652329096091729938497206283595751487962808814845253352808425908709564047579936520122355879265473436817733135134260946283874382224120449703880593839005423864167972674502026659959460160595673324177964991702704422528494668875453153705024763653099774656986270470583097995688459407703378573881654852451127498596866866760960944789199242405934968015139630845292827759064111594763453435105307060944549535294395719562434290940584987490960040434225571540106215424",
        "numerator": "31868275675743507622395797985233412757682350197689807947142637399885925019214375964581336845001321163429674395360660865317814245973343822485910126951103694077561857174391844211856649619331908568237848964835811738825123926614153938815554171330635346194222076050399472406332591625022991590462559561554481704597551401144519561032350159797559435695910161994475212503859346468658773656905008968270458992823900500598033023689308925843451968326139692024883779794772100149346174922487635300929345457590086950396076085260082794941206784726804961716596361959516676800025473015579414881080979335723593225632970841617674759871983255694968089523651295436022745768953250271380939977347445931158637497156999576142218160042618674921939391801557061048656120519896139372305122681628677461393360959229414702074990937548003470494994265477752034310901025987270747113924553729192257870308344242529298902039895989261110986765629795050544176939350429892935853127174238045964001978497713527590900320386514715246158998082062894628682703307965230107032175101498057392061181257009272412776863970704276111100017500029940642375902453864247067529406855280549704066211882731493274595496306404942586574597081810112267320927996070381666435008594340968994823465676971392655506593476175854377837093822239203519724882608199463472268820660559896456240666220113608335495103663886849973164744732621852771112580628648692154248571994583325146433161061845649275840909911692956476965056245465797999891559265055461433934958900628415959446553051567184350849529798495936550695727914921862474183816942282988250472485895921882478206911595485612467134851722098159932972141864798218205000878120155921429017579924367208199361343187003845706907853436726722684355492771723210559355194802521640861951277854650259171350971113362130136740055828181564951560147865658577224250370746194180292345196855403052498516931391198586763873291117757785765290810901246431988355130258488329959714437867700841830084919498079350136928670817084767217780790426078262183383229433027104197780058612160722758769201762863614536311907158776770829955417274484813622272707428949803490467972171358628840933544979609291648188397450198165104797708533891996891379407026005738423333718130340793298119823020595691249136100382876711442912774403371977901730241783719122677600446734970433112499959983079565430956028803399361643077371916765624566730795310901496211997013421911439374491600244394191366789881264648456450846456989974502596045397495625452576661033310664428820581949477653813669737026497659651503591237702371873929141665222855709656840300949546124474644490741379058510158500285865193901620894227532733533069631144219519917776216848967337581614551427116935596330204652306465917606357754036872667399483774250161492021381190499181994821183473345470945170357404836306591518561928706714862095293562768002365729846117709212732438214280812361932803086806036165759418959431301408452159815662628087994052545762397746547189739977327991486882905491336056799597597212216298962684968691365068091472661753262515080907704925145735386316143034926709126571285778450446497742430048682530996219923509015791014623935332915459965331171306079483746882572697723003229125606462617708971193494138458212540899516983224760017853246387010352234271481295610319370440449871841403221258605569611327152172770913061614685875281643277399625872341708331201365952136691476588599224854107769113381090803287402585922555409870513117585079842096148321429719097186518244419883582468046557809377759659266616718612012325021524440377877834625539941134670443918407136460084979204247873309069289014370853489033854022146726904319006179576033510500415490152787318952779566267918261228899423875948305867366462562306600798536496885401990248845030769202751239734442489754976323087477368859028518827998091617409100364774532266931805561876746677619978050424929686525806285106582883793695087232749583752440393116814888761346790126424056296117399766652238462430700701465381670713484465265243315793923346360226417642505811110085394106400562417377759067128302951232947930968212555575755835583212574704064506227930139328733346982991415058483982652993286735977489691635533100578848326309225892242052353796619434650648907457471941270945882729557898361743853420444608856375139669669910380395452994433879564186593727517551651202258939332653118920502719030842694506724330578688620532236640796004076374449891561421432739843159638299048136462738231474984687428552442354476008651622320700501459805340024091850061936964392080234502028574537061121230360577267074775043367900894015425620141093069390436183377143237899235027149667476155082911206432155715929734981808748294648130517701773067425295657180384569321737893737520563573333614913964417092843642668280502619125217800876312054321301845603824316068736911156165119535278705494274002811645694319242533017328001387908212706304351700260811450971789259954760302732481072337699977082362565647705052246116130308112847516478222944972736104026174796771415655035359465082976246724816931117824189673243219397997555906862140006690350449428121943275718922824469514898378610271953901745480745839178538662104700389693405197217988451048852106073066856051427381503518157547916451632168958229094697571276540027981162182769166112985660522150679848443712567452758201680348660190155000620828876389205135551566003858195541802482207737155067637835846322597290830768652344954359556411369818195032240891366927312232819235828843258532249336178766359551872836954937182653809315200571407857890609833630581821284724789250476465926801852655133554084847877349390353363256587820713512046762397452839905931661609054663849849476136019342109302171026907687961919606743878523876436976966737175863002929910648464385989332544571724908851359160290925638102375632119066323924593724993599520540175600358800985359789120804790072002186646609582176764876872170621051852790929273301403936127756737803380955019015946891545932541724120305695614647608372488579753054185357420534883529787215753897817844694162532768153988370810212514598259080824626381773271498144973870074278329186988923980348719998447345011437526014144902341492114202182796832297274832419234204131249"
      },
      "independent_one_exact": {
        "denominator": "334856338827432999013586304301917984578764861504281266797245899925727447054745519523918084346464200989271541936821868974899470782319396612649170224043180802122750350236631501331347776408039484137897375559901883008004963634495598219568136836321776583582789051592502002235951031247451487923867969197658942840458495392561984973659769657560577101126489149961878049097294854495787436381634357754506322422415545288908114121539774239598200341847185439397474017266415704599829406457952908592043439072973871356633460718625895488259376042540233797320838602503836055510476282594650349589378437802765170154725622635834722522018225148936880645938791303995537610177423871025027354204004637905742177516369192887383889696437062430920385044933767141271061413066118323024326294845358645800816916035135822628173510159131790773785097492094792910698092503444074157886728288737546604293203015699247772723940089537005176440636359441793974405322312791771616133750124005166241628140338271662885437408383709584606608797583275530204962321857707230477414550222414581314948735033749597256081410830774358561786607169164127654671802219583888309675154101112928353831643577544501603600532191929919359478006476895079566732648068657262421388032061789623584617061710604899229082115293573438721224438111653135989687896559583330176508048529062513536864694691558893899433324418524140536844354576280810685874646721814806684319752826202054804002810686767284437737090869118671808073158254396913535139220147335604430983242464936972817315168718428536114272417155541103045928294285632417007153648611867262629935692120546947728724912973770575463890904277663706104700351844589791317056574837995217117435493752504605396015845860911798119968471727863549081218338202362084476512072471103601490216769080316951977415004507375219370766650288398160738897043947248150745843824764560644498684218352934945651699813935596003665833244056998537954694317177226315650114461193403540280911852853760349989681907665868463168255903919755530977704874986412438535309829972005403570900704926838826446032936345771975564282269876987093206301566310420485140367079351953915793661935823288834620090970299743925052251415100865014521215583779415207200839235325632314960868742470640387099063767265589659173328521276865006958598433531661433761937206605376764463891286538686727381590327439380401716380135963647439978067483413235224975078766128543058538418567465723555598967847312115871005432787488889847467371205210635638138165387529721847535730242278289307151996753914338420587045026403843291850383412960961226602371949945670734299002054598572854391133706647738428612905537563565067290435970441338749968318895402428602224833800730222812948270672197615976707487204436803214886898016005405321603754170948160050799388420429067620414173098409074913531724720921526470866197156254292959733533007531022733892644338509472664891974168674417956908658658459056482394327740507597812448188202121290037593364844431269080188540057654911110843508842633110774532157913758631921897720265638100565884864206898159844782534889018696011943209673876822886351259664959330828807222409427602939045508139688987275712493037190059419784046534631122938356268850719324871585148088597715944532470197014263369026171357886717040514537172849569268166946532568914278952088617670444330488074120402735445104659053955888503218902594087605133600663817760876616828506387531751938654432487397318127096336893914153038555769478066619441186313669165509780914457499551627664075570370722468696786799543625765444152238743204665378853511123886855216660746195684335150156828066344955738621963557060886344995526993354699642184745190733525611786886314313623988797604520471572443407288158685027091577991417762561056851774310132021045348547804567530464226465992372047942407372071788008166735576776051343643112421274575754980459434702940943614335341526461313142099019132615516800101831661256782612432930306245787645456760210575453862217057979013153405954679648002861157140247889760926048995719263234846312198762162725361224482567272626111278400512659520701257734000363054665614466666252227469472096686347314683933433764249133177503666730358899576003647669656559588838647235172231936758102461961786638537739026497955695071780508090431280357858878346043077438680312394975189807653841905842831335678421061963548674472328630007559240398445998158621168611648974056519681280526018262675318192505087358874029078890930025731468078342452546444414097087870142106936365702221589342845560055590679552946498958524957263318209638068479299492699465437309215427717933424954385850227070860011425894945980018020473096804297459179090877693164873016950545410837486172352527277918383114040961628313476377191263989941778101129878709085180665854694036661271836458722305183171267903847491157185052767761155224001186136375124773805857933898406711022708878404079650127008062362757739692257812069175078665392931040272638281662362981882083482275464273775636792787185294621573360276008244847252310299626044841499717244216512415868162099882064900250405508059065101839599583823664064911907807533154914833249767924712150243431971090672874276029325950436743401551162441178407134681089333904887253850186245897566227159150522220502403832154118834537109774464046965691206647863857861894389578617004907767007148005359467572829346393843785147799222166774056740106170449369127002422386878034242196217646650306171311381955978787289895694978679930401331620127608858011486838954718600666339320291164724513084027961440177535560998655768548790549711620261829099903259186145595312199609501220122922677021966593684693188413236563003142492320477864510628474719759362018234097372577271058268921646770339808088887223891535721371912735775071654152288435186067572870547985217463612973864071730371007872511910996248599482864255284808600512380918479056600384858318957032629648396180463749151323105091961199825339682594370802248671841849374835124193432022785388509227001004672518824949621801112492370989559037875892332167294635232116007348486339495193542312188485240469273086896245608372064914913703642227488639640797917890806001866035006055919351811875745496394963906320412568259444079386958607601804681035365304207983178480789756797685770351161746314267191148544",
        "numerator": "31868275675743507622395797985233412757682350197689807947142637399885925019214375964581336845001321163429674395360660865317814245973343822485910126951103694077561857174391844211856649619331908568237848964835811738825123926614153938815554171330635346194222076050399472406332591625022991590462559561554481704597551401144519561032350159797559435695910161994475212503859346468658773656905008968270458992823900500598033023689308925843451968326139692024883779794772100149346174922487635300929345457590086950396076085260082794941206784726804961716596361959516676800025473015579414881080979335723593225632970841617674759871983255694968089523651295436022745768953250271380939977347445931158637497156999576142218160042618674921939391801557061048656120519896139372305122681628677461393360959229414702074990937548003470494994265477752034310901025987270747113924553729192257870308344242529298902039895989261110986765629795050544176939350429892935853127174238045964001978497713527590900320386514715246158998082062894628682703307965230107032175101498057392061181257009272412776863970704276111100017500029940642375902453864247067529406855280549704066211882731493274595496306404942586574597081810112267320927996070381666435008594340968994823465676971392655506593476175854377837093822239203519724882608199463472268820660559896456240666220113608335495103663886849973164744732621852771112580628648692154248571994583325146433161061845649275840909911692956476965056245465797999891559265055461433934958900628415959446553051567184350849529798495936550695727914921862474183816942282988250472485895921882478206911595485612467134851722098159932972141864798218205000878120155921429017579924367208199361343187003845706907853436726722684355492771723210559355194802521640861951277854650259171350971113362130136740055828181564951560147865658577224250370746194180292345196855403052498516931391198586763873291117757785765290810901246431988355130258488329959714437867700841830084919498079350136928670817084767217780790426078262183383229433027104197780058612160722758769201762863614536311907158776770829955417274484813622272707428949803490467972171358628840933544979609291648188397450198165104797708533891996891379407026005738423333718130340793298119823020595691249136100382876711442912774403371977901730241783719122677600446734970433112499959983079565430956028803399361643077371916765624566730795310901496211997013421911439374491600244394191366789881264648456450846456989974502596045397495625452576661033310664428820581949477653813669737026497659651503591237702371873929141665222855709656840300949546124474644490741379058510158500285865193901620894227532733533069631144219519917776216848967337581614551427116935596330204652306465917606357754036872667399483774250161492021381190499181994821183473345470945170357404836306591518561928706714862095293562768002365729846117709212732438214280812361932803086806036165759418959431301408452159815662628087994052545762397746547189739977327991486882905491336056799597597212216298962684968691365068091472661753262515080907704925145735386316143034926709126571285778450446497742430048682530996219923509015791014623935332915459965331171306079483746882572697723003229125606462617708971193494138458212540899516983224760017853246387010352234271481295610319370440449871841403221258605569611327152172770913061614685875281643277399625872341708331201365952136691476588599224854107769113381090803287402585922555409870513117585079842096148321429719097186518244419883582468046557809377759659266616718612012325021524440377877834625539941134670443918407136460084979204247873309069289014370853489033854022146726904319006179576033510500415490152787318952779566267918261228899423875948305867366462562306600798536496885401990248845030769202751239734442489754976323087477368859028518827998091617409100364774532266931805561876746677619978050424929686525806285106582883793695087232749583752440393116814888761346790126424056296117399766652238462430700701465381670713484465265243315793923346360226417642505811110085394106400562417377759067128302951232947930968212555575755835583212574704064506227930139328733346982991415058483982652993286735977489691635533100578848326309225892242052353796619434650648907457471941270945882729557898361743853420444608856375139669669910380395452994433879564186593727517551651202258939332653118920502719030842694506724330578688620532236640796004076374449891561421432739843159638299048136462738231474984687428552442354476008651622320700501459805340024091850061936964392080234502028574537061121230360577267074775043367900894015425620141093069390436183377143237899235027149667476155082911206432155715929734981808748294648130517701773067425295657180384569321737893737520563573333614913964417092843642668280502619125217800876312054321301845603824316068736911156165119535278705494274002811645694319242533017328001387908212706304351700260811450971789259954760302732481072337699977082362565647705052246116130308112847516478222944972736104026174796771415655035359465082976246724816931117824189673243219397997555906862140006690350449428121943275718922824469514898378610271953901745480745839178538662104700389693405197217988451048852106073066856051427381503518157547916451632168958229094697571276540027981162182769166112985660522150679848443712567452758201680348660190155000620828876389205135551566003858195541802482207737155067637835846322597290830768652344954359556411369818195032240891366927312232819235828843258532249336178766359551872836954937182653809315200571407857890609833630581821284724789250476465926801852655133554084847877349390353363256587820713512046762397452839905931661609054663849849476136019342109302171026907687961919606743878523876436976966737175863002929910648464385989332544571724908851359160290925638102375632119066323924593724993599520540175600358800985359789120804790072002186646609582176764876872170621051852790929273301403936127756737803380955019015946891545932541724120305695614647608372488579753054185357420534883529787215753897817844694162532768153988370810212514598259080824626381773271498144973870074278329186988923980348719998447345011437526014144902341492114202182796832297274832419234204131249"
      }
    }
  },
  "exact_law_representation": {
    "coordinates": "Q=S*(U-E1), Z=S*R_10(U); A=Q-Z",
    "expanded_3329_squared_table_materialized": false,
    "full_pair_formula": "Law(n_prime mod q,q=v-mu)=P_AQ^{*768} * Delta_h, h=sum_{1..768}(E*R)+e2 embedded diagonally; Law(q,z) is push-forward (a,q)->(q,q-a)",
    "group": "F_3329^2",
    "primitive_AQ_sha256": "a97ab4e80868f10bb0c5975d85ea95b187b7834d2f84ddd0fe0928e8faca3e20",
    "primitive_QZ_sha256": "8b462fad661d47e3b9f671b5335fb2a58cad3a89c7eb2e97a1cce093b67147de",
    "primitive_QZ_states": 13197,
    "primitive_denominator": "852224",
    "tail_method": "exact group-algebra law plus certified total-variation enclosure around an exactly evaluated independent-D_V benchmark"
  },
  "limits": {
    "actual_affine_transport": false,
    "dependency_aware_global_DFR": false,
    "floating_point_decision": false,
    "sampling": false
  },
  "marginal_v": {
    "conditional_s_nonzero": "q=v-mu exactly uniform and c_v exactly D_V",
    "exact_q_marginal": "(1-p_s_zero)*Uniform(F_q)+p_s_zero*Law(h)",
    "p_s_zero": "(3/8)^768",
    "unconditional_exact_uniform": false
  },
  "mixing_certificate": {
    "TV_global256_neglog2": "168.165647368035985471114611773622934574957939853075467426888961908470933134562737552951234",
    "TV_one_neglog2": "176.165647368035985471114611773622934574957939853075467426888961908470933134562737552951234",
    "TV_one_upper": {
      "denominator": "1000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "numerator": "9307990613507839339633163812410443476338660753551271591876085037730137427188159770143216937752626579493645616757384523885146593821517931303101110074540386789980457270653172053932356230940349824119049608091907699107830981850552078637718197109010710719355462771229955248854252046564389037221614007439437854049518799499413873247922129797514481752612778231959310801072031315449031237096781288708644134881259714807181161052622230988027674500226085038069106913914716696350250021918712064773244360789550026879017990042111512083840970414463939487309102253025474931123941399814018105990496670139465317490860429853516149875050757088232596415139392483860124641833421451040271085009393821588569452779215745807349155903354393799131882455112343047467971743345652359496509216573575597163459833004116263125055759008832112503908167467831805391291442939224897933246505903971127297773942708496242742999241676937527535105177557543682449550705266271906655064967565984905117519792374894195608637447955824363355075334355833046354891090763869203221138843339512604960679223242627926658578274147953477437411660898139684307055994406506857923482787591555262322406290859956909593826476859537884734075641158398366096256524957049851232916856204387894298614572723043041923606990881895113068475436370547905984999039243724859032314552628954306264534626851567092958528688935805225799987441067871036792073021387758960326748086254525669864611270196555389926347346402519659135024809969580091017947789752932313772233116272641656331076419682171998982830316635558137439513073279126382815757437394084835469116252339575298780152838911763023254969517739022717596238969231862542296473395476498172418574716071287161784144808425717102120455457811836663324862843419946072178247405458118695373340293228626532660209541463712758639241252417622890766869664063903923907245849144464273920345780850141561100305770624433642605354657761985270617329046617328038730088616267619691147782708411551555746230014911109412559092276640800281958166544252787983644512295650844874676487750708707356446507780678671208400555915139478595299764107205730632212665480332042809169049596841258095581740899238025707272481655933683695148581789512262456243324515664424275590463030348629075776689581679138506858415882317161095439361"
    },
    "all_other_modes": 3326,
    "critical_modes": [
      1024,
      2305
    ],
    "critical_upper": {
      "denominator": "1000",
      "numerator": "853"
    },
    "other_upper": {
      "denominator": "5",
      "numerator": "3"
    },
    "proof": "TV <= 1/2 sum_{eta!=0} rho_eta^768; diagonal h partial-Fourier l1 norm is exactly 1",
    "rho_definition": "rho_eta=||sum_q P_AQ(a,q) chi_eta(q)||_l1(a)"
  },
  "phase": "R1D-C11B",
  "primitive_A_marginal": {
    "-1": 94224,
    "-2": 70684,
    "-3": 12304,
    "-4": 12810,
    "-6": 3076,
    "-8": 257,
    "0": 465514,
    "1": 94224,
    "2": 70684,
    "3": 12304,
    "4": 12810,
    "6": 3076,
    "8": 257
  },
  "reference_verdict": "PASS_R1DC11B_FULL_IDEAL_REFERENCE_LE_2M164",
  "scope": "full-ideal H=R_q reference only; no proper-ideal affine transport",
  "verdict": "PASS_R1DC11B_FULL_IDEAL_BIVARIATE_CV_REFERENCE_TAIL"
}


==> anc/results/r1dc11b/primitive_AQ.tsv <==
a	q	count
-8	6	2
-8	19	2
-8	32	2
-8	45	2
-8	58	2
-8	71	2
-8	84	2
-8	97	2
-8	110	2
-8	123	2
-8	136	2
-8	149	2
-8	162	2
-8	175	2
-8	188	2
-8	201	2
-8	214	2
-8	227	2
-8	240	2
-8	253	2
-8	266	2
-8	279	2
-8	292	2
-8	305	2
-8	318	2
-8	331	2
-8	344	2
-8	357	2
-8	370	2
-8	383	2
-8	396	2
-8	409	2
-8	422	2
-8	435	2
-8	448	2
-8	461	2
-8	474	2
-8	487	2
-8	500	2
-8	513	2
-8	526	2
-8	539	2
-8	552	2
-8	565	2
-8	578	2
-8	591	2
-8	604	2
-8	617	2
-8	630	2
-8	643	2
-8	656	2
-8	669	2
-8	682	2
-8	695	2
-8	708	2
-8	721	2
-8	734	2
-8	747	2
-8	760	2
-8	773	2
-8	786	2
-8	799	2
-8	812	2
-8	825	2
-8	1664	2
-8	1677	2
-8	1690	2
-8	1703	2
-8	1716	2
-8	1729	2
-8	1742	2
-8	1755	2
-8	1768	2
-8	1781	2
-8	1794	2
-8	1807	2
-8	1820	2
-8	1833	2
-8	1846	2
-8	1859	2
-8	1872	2
-8	1885	2
-8	1898	2
-8	1911	2
-8	1924	2
-8	1937	2
-8	1950	2
-8	1963	2
-8	1976	2
-8	1989	2
-8	2002	2
-8	2015	2
-8	2028	2
-8	2041	2
-8	2054	2
-8	2067	2
-8	2080	2
-8	2093	2
-8	2106	2
-8	2119	2
-8	2132	2
-8	2145	2
-8	2158	2
-8	2171	2
-8	2184	2
-8	2197	2
-8	2210	2
-8	2223	2
-8	2236	2
-8	2249	2
-8	2262	2
-8	2275	2
-8	2288	2
-8	2301	2
-8	2314	2
-8	2327	2
-8	2340	2
-8	2353	2
-8	2366	2
-8	2379	2
-8	2392	2
-8	2405	2
-8	2418	2
-8	2431	2
-8	2444	2
-8	2457	2
-8	2470	2
-8	2483	2
-8	3322	1
-6	0	2
-6	1	2
-6	7	2
-6	8	10
-6	13	2
-6	14	2
-6	20	2
-6	21	10
-6	26	2
-6	27	2
-6	33	2
-6	34	10
-6	39	2
-6	40	2
-6	46	2
-6	47	10
-6	52	2
-6	53	2
-6	59	2
-6	60	10
-6	65	2
-6	66	2
-6	72	2
-6	73	10
-6	78	2
-6	79	2
-6	85	2
-6	86	10
-6	91	2
-6	92	2
-6	98	2
-6	99	10
-6	104	2
-6	105	2
-6	111	2
-6	112	10
-6	117	2
-6	118	2
-6	124	2
-6	125	10
-6	130	2
-6	131	2
-6	137	2
-6	138	10
-6	143	2
-6	144	2
-6	150	2
-6	151	10
-6	156	2
-6	157	2
-6	163	2
-6	164	10
-6	169	2
-6	170	2
-6	176	2
-6	177	10
-6	182	2
-6	183	2
-6	189	2
-6	190	10
-6	195	2
-6	196	2
-6	202	2
-6	203	10
-6	208	2
-6	209	2
-6	215	2
-6	216	10
-6	221	2
-6	222	2
-6	228	2
-6	229	10
-6	234	2
-6	235	2
-6	241	2
-6	242	10
-6	247	2
-6	248	2
-6	254	2
-6	255	10
-6	260	2
-6	261	2
-6	267	2
-6	268	10
-6	273	2
-6	274	2
-6	280	2
-6	281	10
-6	286	2
-6	287	2
-6	293	2
-6	294	10
-6	299	2
-6	300	2
-6	306	2
-6	307	10
-6	312	2
-6	313	2
-6	319	2
-6	320	10
-6	325	2
-6	326	2
-6	332	2
-6	333	10
-6	338	2
-6	339	2
-6	345	2
-6	346	10
-6	351	2
-6	352	2
-6	358	2
-6	359	10
-6	364	2
-6	365	2
-6	371	2
-6	372	10
-6	377	2
-6	378	2
-6	384	2
-6	385	10
-6	390	2
-6	391	2
-6	397	2
-6	398	10
-6	403	2
-6	404	2
-6	410	2
-6	411	10
-6	416	2
-6	417	2
-6	423	2
-6	424	10
-6	429	2
-6	430	2
-6	436	2
-6	437	10
-6	442	2
-6	443	2
-6	449	2
-6	450	10
-6	455	2
-6	456	2
-6	462	2
-6	463	10
-6	468	2
-6	469	2
-6	475	2
-6	476	10
-6	481	2
-6	482	2
-6	488	2
-6	489	10
-6	494	2
-6	495	2
-6	501	2
-6	502	10
-6	507	2
-6	508	2
-6	514	2
-6	515	10
-6	520	2
-6	521	2
-6	527	2
-6	528	10
-6	533	2
-6	534	2
-6	540	2
-6	541	10
-6	546	2
-6	547	2
-6	553	2
-6	554	10
-6	559	2
-6	560	2
-6	566	2
-6	567	10
-6	572	2
-6	573	2
-6	579	2
-6	580	10
-6	585	2
-6	586	2
-6	592	2
-6	593	10
-6	598	2
-6	599	2
-6	605	2
-6	606	10
-6	611	2
-6	612	2
-6	618	2
-6	619	10
-6	624	2
-6	625	2
-6	631	2
-6	632	10
-6	637	2
-6	638	2
-6	644	2
-6	645	10
-6	650	2
-6	651	2
-6	657	2
-6	658	10
-6	663	2
-6	664	2
-6	670	2
-6	671	10
-6	676	2
-6	677	2
-6	683	2
-6	684	10
-6	689	2
-6	690	2
-6	696	2
-6	697	10
-6	702	2
-6	703	2
-6	709	2
-6	710	10
-6	715	2
-6	716	2
-6	722	2
-6	723	10
-6	728	2
-6	729	2
-6	735	2
-6	736	10
-6	741	2
-6	742	2
-6	748	2
-6	749	10
-6	754	2
-6	755	2
-6	761	2
-6	762	10
-6	767	2
-6	768	2
-6	774	2
-6	775	10
-6	780	2
-6	781	2
-6	787	2
-6	788	10
-6	793	2
-6	794	2
-6	800	2
-6	801	10
-6	806	2
-6	807	2
-6	813	2
-6	814	10
-6	819	2
-6	820	2
-6	826	2
-6	827	10
-6	832	2
-6	833	2
-6	839	2
-6	840	2
-6	845	2
-6	846	2
-6	852	2
-6	853	2
-6	858	2
-6	859	2
-6	865	2
-6	866	2
-6	871	2
-6	872	2
-6	878	2
-6	879	2
-6	884	2
-6	885	2
-6	891	2
-6	892	2
-6	897	2
-6	898	2
-6	904	2
-6	905	2
-6	910	2
-6	911	2
-6	917	2
-6	918	2
-6	923	2
-6	924	2
-6	930	2
-6	931	2
-6	936	2
-6	937	2
-6	943	2
-6	944	2
-6	949	2
-6	950	2
-6	956	2
-6	957	2
-6	962	2
-6	963	2
-6	969	2
-6	970	2
-6	975	2
-6	976	2
-6	982	2
-6	983	2
-6	988	2
-6	989	2
-6	995	2
-6	996	2
-6	1001	2
-6	1002	2
-6	1008	2
-6	1009	2
-6	1014	2
-6	1015	2
-6	1021	2
-6	1022	2
-6	1027	2
-6	1028	2
-6	1034	2
-6	1035	2
-6	1040	2
-6	1041	2
-6	1047	2
-6	1048	2
-6	1053	2
-6	1054	2
-6	1060	2
-6	1061	2
-6	1066	2
-6	1067	2
-6	1073	2
-6	1074	2
-6	1079	2
-6	1080	2
-6	1086	2
-6	1087	2
-6	1092	2
-6	1093	2
-6	1099	2
-6	1100	2
-6	1105	2
-6	1106	2
-6	1112	2
-6	1113	2
-6	1118	2
-6	1119	2
-6	1125	2
-6	1126	2
-6	1131	2
-6	1132	2
-6	1138	2
-6	1139	2
-6	1144	2
-6	1145	2
-6	1151	2
-6	1152	2
-6	1157	2
-6	1158	2
-6	1164	2
-6	1165	2
-6	1170	2
-6	1171	2
-6	1177	2
-6	1178	2
-6	1183	2
-6	1184	2
-6	1190	2
-6	1191	2
-6	1196	2
-6	1197	2
-6	1203	2
-6	1204	2
-6	1209	2
-6	1210	2
-6	1216	2
-6	1217	2
-6	1222	2
-6	1223	2
-6	1229	2
-6	1230	2
-6	1235	2
-6	1236	2
-6	1242	2
-6	1243	2
-6	1248	2
-6	1249	2
-6	1255	2
-6	1256	2
-6	1261	2
-6	1262	2
-6	1268	2
-6	1269	2
-6	1274	2
-6	1275	2
-6	1281	2
-6	1282	2
-6	1287	2
-6	1288	2
-6	1294	2
-6	1295	2
-6	1300	2
-6	1301	2
-6	1307	2
-6	1308	2
-6	1313	2
-6	1314	2
-6	1320	2
-6	1321	2
-6	1326	2
-6	1327	2
-6	1333	2
-6	1334	2
-6	1339	2
-6	1340	2
-6	1346	2
-6	1347	2
-6	1352	2
-6	1353	2
-6	1359	2
-6	1360	2
-6	1365	2
-6	1366	2
-6	1372	2
-6	1373	2
-6	1378	2
-6	1379	2
-6	1385	2
-6	1386	2
-6	1391	2
-6	1392	2
-6	1398	2
-6	1399	2
-6	1404	2
-6	1405	2
-6	1411	2
-6	1412	2
-6	1417	2
-6	1418	2
-6	1424	2
-6	1425	2
-6	1430	2
-6	1431	2
-6	1437	2
-6	1438	2
-6	1443	2
-6	1444	2
-6	1450	2
-6	1451	2
-6	1456	2
-6	1457	2
-6	1463	2
-6	1464	2
-6	1469	2
-6	1470	2
-6	1476	2
-6	1477	2
-6	1482	2
-6	1483	2
-6	1489	2
-6	1490	2
-6	1495	2
-6	1496	2
-6	1502	2
-6	1503	2
-6	1508	2
-6	1509	2
-6	1515	2
-6	1516	2
-6	1521	2
-6	1522	2
-6	1528	2
-6	1529	2
-6	1534	2
-6	1535	2
-6	1541	2
-6	1542	2
-6	1547	2
-6	1548	2
-6	1554	2
-6	1555	2
-6	1560	2
-6	1561	2
-6	1567	2
-6	1568	2
-6	1573	2
-6	1574	2
-6	1580	2
-6	1581	2
-6	1586	2
-6	1587	2
-6	1593	2
-6	1594	2
-6	1599	2
-6	1600	2
-6	1606	2
-6	1607	2
-6	1612	2
-6	1613	2
-6	1619	2
-6	1620	2
-6	1625	2
-6	1626	2
-6	1632	2
-6	1633	2
-6	1638	2
-6	1639	2
-6	1645	2
-6	1646	2
-6	1651	2
-6	1652	2
-6	1658	2
-6	1659	2
-6	1665	2
-6	1666	10
-6	1671	2
-6	1672	2
-6	1678	2
-6	1679	10
-6	1684	2
-6	1685	2
-6	1691	2
-6	1692	10
-6	1697	2
-6	1698	2
-6	1704	2
-6	1705	10
-6	1710	2
-6	1711	2
-6	1717	2
-6	1718	10
-6	1723	2
-6	1724	2
-6	1730	2
-6	1731	10
-6	1736	2
-6	1737	2
-6	1743	2
-6	1744	10
-6	1749	2
-6	1750	2
-6	1756	2
-6	1757	10
-6	1762	2
-6	1763	2
-6	1769	2
-6	1770	10
-6	1775	2
-6	1776	2
-6	1782	2
-6	1783	10
-6	1788	2
-6	1789	2
-6	1795	2
-6	1796	10
-6	1801	2
-6	1802	2
-6	1808	2
-6	1809	10
-6	1814	2
-6	1815	2
-6	1821	2
-6	1822	10
-6	1827	2
-6	1828	2
-6	1834	2
-6	1835	10
-6	1840	2
-6	1841	2
-6	1847	2
-6	1848	10
-6	1853	2
-6	1854	2
-6	1860	2
-6	1861	10
-6	1866	2
-6	1867	2
-6	1873	2
-6	1874	10
-6	1879	2
-6	1880	2
-6	1886	2
-6	1887	10
-6	1892	2
-6	1893	2
-6	1899	2
-6	1900	10
-6	1905	2
-6	1906	2
-6	1912	2
-6	1913	10
-6	1918	2
-6	1919	2
-6	1925	2
-6	1926	10
-6	1931	2
-6	1932	2
-6	1938	2
-6	1939	10
-6	1944	2
-6	1945	2
-6	1951	2
-6	1952	10
-6	1957	2
-6	1958	2
-6	1964	2
-6	1965	10
-6	1970	2
-6	1971	2
-6	1977	2
-6	1978	10
-6	1983	2
-6	1984	2
-6	1990	2
-6	1991	10
-6	1996	2
-6	1997	2
-6	2003	2
-6	2004	10
-6	2009	2
-6	2010	2
-6	2016	2
-6	2017	10
-6	2022	2
-6	2023	2
-6	2029	2
-6	2030	10
-6	2035	2
-6	2036	2
-6	2042	2
-6	2043	10
-6	2048	2
-6	2049	2
-6	2055	2
-6	2056	10
-6	2061	2
-6	2062	2
-6	2068	2
-6	2069	10
-6	2074	2
-6	2075	2
-6	2081	2
-6	2082	10
-6	2087	2
-6	2088	2
-6	2094	2
-6	2095	10
-6	2100	2
-6	2101	2
-6	2107	2
-6	2108	10
-6	2113	2
-6	2114	2
-6	2120	2
-6	2121	10
-6	2126	2
-6	2127	2
-6	2133	2
-6	2134	10
-6	2139	2
-6	2140	2
-6	2146	2
-6	2147	10
-6	2152	2
-6	2153	2
-6	2159	2
-6	2160	10
-6	2165	2
-6	2166	2
-6	2172	2
-6	2173	10
-6	2178	2
-6	2179	2
-6	2185	2
-6	2186	10
-6	2191	2
-6	2192	2
-6	2198	2
-6	2199	10
-6	2204	2
-6	2205	2
-6	2211	2
-6	2212	10
-6	2217	2
-6	2218	2
-6	2224	2
-6	2225	10
-6	2230	2
-6	2231	2
-6	2237	2
-6	2238	10
-6	2243	2
-6	2244	2
-6	2250	2
-6	2251	10
-6	2256	2
-6	2257	2
-6	2263	2
-6	2264	10
-6	2269	2
-6	2270	2
-6	2276	2
-6	2277	10
-6	2282	2
-6	2283	2
-6	2289	2
-6	2290	10
-6	2295	2
-6	2296	2
-6	2302	2
-6	2303	10
-6	2308	2
-6	2309	2
-6	2315	2
-6	2316	10
-6	2321	2
-6	2322	2
-6	2328	2
-6	2329	10
-6	2334	2
-6	2335	2
-6	2341	2
-6	2342	10
-6	2347	2
-6	2348	2
-6	2354	2
-6	2355	10
-6	2360	2
-6	2361	2
-6	2367	2
-6	2368	10
-6	2373	2
-6	2374	2
-6	2380	2
-6	2381	10
-6	2386	2
-6	2387	2
-6	2393	2
-6	2394	10
-6	2399	2
-6	2400	2
-6	2406	2
-6	2407	10
-6	2412	2
-6	2413	2
-6	2419	2
-6	2420	10
-6	2425	2
-6	2426	2
-6	2432	2
-6	2433	10
-6	2438	2
-6	2439	2
-6	2445	2
-6	2446	10
-6	2451	2
-6	2452	2
-6	2458	2
-6	2459	10
-6	2464	2
-6	2465	2
-6	2471	2
-6	2472	10
-6	2477	2
-6	2478	2
-6	2484	2
-6	2485	10
-6	2490	2
-6	2491	2
-6	2497	2
-6	2498	2
-6	2503	2
-6	2504	2
-6	2510	2
-6	2511	2
-6	2516	2
-6	2517	2
-6	2523	2
-6	2524	2
-6	2529	2
-6	2530	2
-6	2536	2
-6	2537	2
-6	2542	2
-6	2543	2
-6	2549	2
-6	2550	2
-6	2555	2
-6	2556	2
-6	2562	2
-6	2563	2
-6	2568	2
-6	2569	2
-6	2575	2
-6	2576	2
-6	2581	2
-6	2582	2
-6	2588	2
-6	2589	2
-6	2594	2
-6	2595	2
-6	2601	2
-6	2602	2
-6	2607	2
-6	2608	2
-6	2614	2
-6	2615	2
-6	2620	2
-6	2621	2
-6	2627	2
-6	2628	2
-6	2633	2
-6	2634	2
-6	2640	2
-6	2641	2
-6	2646	2
-6	2647	2
-6	2653	2
-6	2654	2
-6	2659	2
-6	2660	2
-6	2666	2
-6	2667	2
-6	2672	2
-6	2673	2
-6	2679	2
-6	2680	2
-6	2685	2
-6	2686	2
-6	2692	2
-6	2693	2
-6	2698	2
-6	2699	2
-6	2705	2
-6	2706	2
-6	2711	2
-6	2712	2
-6	2718	2
-6	2719	2
-6	2724	2
-6	2725	2
-6	2731	2
-6	2732	2
-6	2737	2
-6	2738	2
-6	2744	2
-6	2745	2
-6	2750	2
-6	2751	2
-6	2757	2
-6	2758	2
-6	2763	2
-6	2764	2
-6	2770	2
-6	2771	2
-6	2776	2
-6	2777	2
-6	2783	2
-6	2784	2
-6	2789	2
-6	2790	2
-6	2796	2
-6	2797	2
-6	2802	2
-6	2803	2
-6	2809	2
-6	2810	2
-6	2815	2
-6	2816	2
-6	2822	2
-6	2823	2
-6	2828	2
-6	2829	2
-6	2835	2
-6	2836	2
-6	2841	2
-6	2842	2
-6	2848	2
-6	2849	2
-6	2854	2
-6	2855	2
-6	2861	2
-6	2862	2
-6	2867	2
-6	2868	2
-6	2874	2
-6	2875	2
-6	2880	2
-6	2881	2
-6	2887	2
-6	2888	2
-6	2893	2
-6	2894	2
-6	2900	2
-6	2901	2
-6	2906	2
-6	2907	2
-6	2913	2
-6	2914	2
-6	2919	2
-6	2920	2
-6	2926	2
-6	2927	2
-6	2932	2
-6	2933	2
-6	2939	2
-6	2940	2
-6	2945	2
-6	2946	2
-6	2952	2
-6	2953	2
-6	2958	2
-6	2959	2
-6	2965	2
-6	2966	2
-6	2971	2
-6	2972	2
-6	2978	2
-6	2979	2
-6	2984	2
-6	2985	2
-6	2991	2
-6	2992	2
-6	2997	2
-6	2998	2
-6	3004	2
-6	3005	2
-6	3010	2
-6	3011	2
-6	3017	2
-6	3018	2
-6	3023	2
-6	3024	2
-6	3030	2
-6	3031	2
-6	3036	2
-6	3037	2
-6	3043	2
-6	3044	2
-6	3049	2
-6	3050	2
-6	3056	2
-6	3057	2
-6	3062	2
-6	3063	2
-6	3069	2
-6	3070	2
-6	3075	2
-6	3076	2
-6	3082	2
-6	3083	2
-6	3088	2
-6	3089	2
-6	3095	2
-6	3096	2
-6	3101	2
-6	3102	2
-6	3108	2
-6	3109	2
-6	3114	2
-6	3115	2
-6	3121	2
-6	3122	2
-6	3127	2
-6	3128	2
-6	3134	2
-6	3135	2
-6	3140	2
-6	3141	2
-6	3147	2
-6	3148	2
-6	3153	2
-6	3154	2
-6	3160	2
-6	3161	2
-6	3166	2
-6	3167	2
-6	3173	2
-6	3174	2
-6	3179	2
-6	3180	2
-6	3186	2
-6	3187	2
-6	3192	2
-6	3193	2
-6	3199	2
-6	3200	2
-6	3205	2
-6	3206	2
-6	3212	2
-6	3213	2
-6	3218	2
-6	3219	2
-6	3225	2
-6	3226	2
-6	3231	2
-6	3232	2
-6	3238	2
-6	3239	2
-6	3244	2
-6	3245	2
-6	3251	2
-6	3252	2
-6	3257	2
-6	3258	2
-6	3264	2
-6	3265	2
-6	3270	2
-6	3271	2
-6	3277	2
-6	3278	2
-6	3283	2
-6	3284	2
-6	3290	2
-6	3291	2
-6	3296	2
-6	3297	2
-6	3303	2
-6	3304	2
-6	3309	2
-6	3310	2
-6	3316	2
-6	3317	2
-6	3322	1
-6	3323	2
-6	3324	5
-4	2	10
-4	3	18
-4	9	10
-4	10	22
-4	15	10
-4	16	18
-4	22	10
-4	23	22
-4	28	10
-4	29	18
-4	35	10
-4	36	22
-4	41	10
-4	42	18
-4	48	10
-4	49	22
-4	54	10
-4	55	18
-4	61	10
-4	62	22
-4	67	10
-4	68	18
-4	74	10
-4	75	22
-4	80	10
-4	81	18
-4	87	10
-4	88	22
-4	93	10
-4	94	18
-4	100	10
-4	101	22
-4	106	10
-4	107	18
-4	113	10
-4	114	22
-4	119	10
-4	120	18
-4	126	10
-4	127	22
-4	132	10
-4	133	18
-4	139	10
-4	140	22
-4	145	10
-4	146	18
-4	152	10
-4	153	22
-4	158	10
-4	159	18
-4	165	10
-4	166	22
-4	171	10
-4	172	18
-4	178	10
-4	179	22
-4	184	10
-4	185	18
-4	191	10
-4	192	22
-4	197	10
-4	198	18
-4	204	10
-4	205	22
-4	210	10
-4	211	18
-4	217	10
-4	218	22
-4	223	10
-4	224	18
-4	230	10
-4	231	22
-4	236	10
-4	237	18
-4	243	10
-4	244	22
-4	249	10
-4	250	18
-4	256	10
-4	257	22
-4	262	10
-4	263	18
-4	269	10
-4	270	22
-4	275	10
-4	276	18
-4	282	10
-4	283	22
-4	288	10
-4	289	18
-4	295	10
-4	296	22
-4	301	10
-4	302	18
-4	308	10
-4	309	22
-4	314	10
-4	315	18
-4	321	10
-4	322	22
-4	327	10
-4	328	18
-4	334	10
-4	335	22
-4	340	10
-4	341	18
-4	347	10
-4	348	22
-4	353	10
-4	354	18
-4	360	10
-4	361	22
-4	366	10
-4	367	18
-4	373	10
-4	374	22
-4	379	10
-4	380	18
-4	386	10
-4	387	22
-4	392	10
-4	393	18
-4	399	10
-4	400	22
-4	405	10
-4	406	18
-4	412	10
-4	413	22
-4	418	10
-4	419	10
-4	425	10
-4	426	22
-4	431	10
-4	432	10
-4	438	10
-4	439	22
-4	444	10
-4	445	10
-4	451	10
-4	452	22
-4	457	10
-4	458	10
-4	464	10
-4	465	22
-4	470	10
-4	471	10
-4	477	10
-4	478	22
-4	483	10
-4	484	10
-4	490	10
-4	491	22
-4	496	10
-4	497	10
-4	503	10
-4	504	22
-4	509	10
-4	510	10
-4	516	10
-4	517	22
-4	522	10
-4	523	10
-4	529	10
-4	530	22
-4	535	10
-4	536	10
-4	542	10
-4	543	22
-4	548	10
-4	549	10
-4	555	10
-4	556	22
-4	561	10
-4	562	10
-4	568	10
-4	569	22
-4	574	10
-4	575	10
-4	581	10
-4	582	22
-4	587	10
-4	588	10
-4	594	10
-4	595	22
-4	600	10
-4	601	10
-4	607	10
-4	608	22
-4	613	10
-4	614	10
-4	620	10
-4	621	22
-4	626	10
-4	627	10
-4	633	10
-4	634	22
-4	639	10
-4	640	10
-4	646	10
-4	647	22
-4	652	10
-4	653	10
-4	659	10
-4	660	22
-4	665	10
-4	666	10
-4	672	10
-4	673	22
-4	678	10
-4	679	10
-4	685	10
-4	686	22
-4	691	10
-4	692	10
-4	698	10
-4	699	22
-4	704	10
-4	705	10
-4	711	10
-4	712	22
-4	717	10
-4	718	10
-4	724	10
-4	725	22
-4	730	10
-4	731	10
-4	737	10
-4	738	22
-4	743	10
-4	744	10
-4	750	10
-4	751	22
-4	756	10
-4	757	10
-4	763	10
-4	764	22
-4	769	10
-4	770	10
-4	776	10
-4	777	22
-4	782	10
-4	783	10
-4	789	10
-4	790	22
-4	795	10
-4	796	10
-4	802	10
-4	803	22
-4	808	10
-4	809	10
-4	815	10
-4	816	22
-4	821	10
-4	822	10
-4	828	10
-4	829	22
-4	832	8
-4	834	10
-4	835	10
-4	841	10
-4	842	10
-4	845	8
-4	847	10
-4	848	10
-4	854	10
-4	855	10
-4	858	8
-4	860	10
-4	861	10
-4	867	10
-4	868	10
-4	871	8
-4	873	10
-4	874	10
-4	880	10
-4	881	10
-4	884	8
-4	886	10
-4	887	10
-4	893	10
-4	894	10
-4	897	8
-4	899	10
-4	900	10
-4	906	10
-4	907	10
-4	910	8
-4	912	10
-4	913	10
-4	919	10
-4	920	10
-4	923	8
-4	925	10
-4	926	10
-4	932	10
-4	933	10
-4	936	8
-4	938	10
-4	939	10
-4	945	10
-4	946	10
-4	949	8
-4	951	10
-4	952	10
-4	958	10
-4	959	10
-4	962	8
-4	964	10
-4	965	10
-4	971	10
-4	972	10
-4	975	8
-4	977	10
-4	978	10
-4	984	10
-4	985	10
-4	988	8
-4	990	10
-4	991	10
-4	997	10
-4	998	10
-4	1001	8
-4	1003	10
-4	1004	10
-4	1010	10
-4	1011	10
-4	1014	8
-4	1016	10
-4	1017	10
-4	1023	10
-4	1024	10
-4	1027	8
-4	1029	10
-4	1030	10
-4	1036	10
-4	1037	10
-4	1040	8
-4	1042	10
-4	1043	10
-4	1049	10
-4	1050	10
-4	1053	8
-4	1055	10
-4	1056	10
-4	1062	10
-4	1063	10
-4	1066	8
-4	1068	10
-4	1069	10
-4	1075	10
-4	1076	10
-4	1079	8
-4	1081	10
-4	1082	10
-4	1088	10
-4	1089	10
-4	1092	8
-4	1094	10
-4	1095	10
-4	1101	10
-4	1102	10
-4	1105	8
-4	1107	10
-4	1108	10
-4	1114	10
-4	1115	10
-4	1118	8
-4	1120	10
-4	1121	10
-4	1127	10
-4	1128	10
-4	1131	8
-4	1133	10
-4	1134	10
-4	1140	10
-4	1141	10
-4	1144	8
-4	1146	10
-4	1147	10
-4	1153	10
-4	1154	10
-4	1157	8
-4	1159	10
-4	1160	10
-4	1166	10
-4	1167	10
-4	1170	8
-4	1172	10
-4	1173	10
-4	1179	10
-4	1180	10
-4	1183	8
-4	1185	10
-4	1186	10
-4	1192	10
-4	1193	10
-4	1196	8
-4	1198	10
-4	1199	10
-4	1205	10
-4	1206	10
-4	1209	8
-4	1211	10
-4	1212	10
-4	1218	10
-4	1219	10
-4	1222	8
-4	1224	10
-4	1225	10
-4	1231	10
-4	1232	10
-4	1235	8
-4	1237	10
-4	1238	10
-4	1244	10
-4	1245	10
-4	1250	10
-4	1251	10
-4	1257	10
-4	1258	10
-4	1263	10
-4	1264	10
-4	1270	10
-4	1271	10
-4	1276	10
-4	1277	10
-4	1283	10
-4	1284	10
-4	1289	10
-4	1290	10
-4	1296	10
-4	1297	10
-4	1302	10
-4	1303	10
-4	1309	10
-4	1310	10
-4	1315	10
-4	1316	10
-4	1322	10
-4	1323	10
-4	1328	10
-4	1329	10
-4	1335	10
-4	1336	10
-4	1341	10
-4	1342	10
-4	1348	10
-4	1349	10
-4	1354	10
-4	1355	10
-4	1361	10
-4	1362	10
-4	1367	10
-4	1368	10
-4	1374	10
-4	1375	10
-4	1380	10
-4	1381	10
-4	1387	10
-4	1388	10
-4	1393	10
-4	1394	10
-4	1400	10
-4	1401	10
-4	1406	10
-4	1407	10
-4	1413	10
-4	1414	10
-4	1419	10
-4	1420	10
-4	1426	10
-4	1427	10
-4	1432	10
-4	1433	10
-4	1439	10
-4	1440	10
-4	1445	10
-4	1446	10
-4	1452	10
-4	1453	10
-4	1458	10
-4	1459	10
-4	1465	10
-4	1466	10
-4	1471	10
-4	1472	10
-4	1478	10
-4	1479	10
-4	1484	10
-4	1485	10
-4	1491	10
-4	1492	10
-4	1497	10
-4	1498	10
-4	1504	10
-4	1505	10
-4	1510	10
-4	1511	10
-4	1517	10
-4	1518	10
-4	1523	10
-4	1524	10
-4	1530	10
-4	1531	10
-4	1536	10
-4	1537	10
-4	1543	10
-4	1544	10
-4	1549	10
-4	1550	10
-4	1556	10
-4	1557	10
-4	1562	10
-4	1563	10
-4	1569	10
-4	1570	10
-4	1575	10
-4	1576	10
-4	1582	10
-4	1583	10
-4	1588	10
-4	1589	10
-4	1595	10
-4	1596	10
-4	1601	10
-4	1602	10
-4	1608	10
-4	1609	10
-4	1614	10
-4	1615	10
-4	1621	10
-4	1622	10
-4	1627	10
-4	1628	10
-4	1634	10
-4	1635	10
-4	1640	10
-4	1641	10
-4	1647	10
-4	1648	10
-4	1653	10
-4	1654	10
-4	1660	10
-4	1661	14
-4	1667	10
-4	1668	22
-4	1673	10
-4	1674	18
-4	1680	10
-4	1681	22
-4	1686	10
-4	1687	18
-4	1693	10
-4	1694	22
-4	1699	10
-4	1700	18
-4	1706	10
-4	1707	22
-4	1712	10
-4	1713	18
-4	1719	10
-4	1720	22
-4	1725	10
-4	1726	18
-4	1732	10
-4	1733	22
-4	1738	10
-4	1739	18
-4	1745	10
-4	1746	22
-4	1751	10
-4	1752	18
-4	1758	10
-4	1759	22
-4	1764	10
-4	1765	18
-4	1771	10
-4	1772	22
-4	1777	10
-4	1778	18
-4	1784	10
-4	1785	22
-4	1790	10
-4	1791	18
-4	1797	10
-4	1798	22
-4	1803	10
-4	1804	18
-4	1810	10
-4	1811	22
-4	1816	10
-4	1817	18
-4	1823	10
-4	1824	22
-4	1829	10
-4	1830	18
-4	1836	10
-4	1837	22
-4	1842	10
-4	1843	18
-4	1849	10
-4	1850	22
-4	1855	10
-4	1856	18
-4	1862	10
-4	1863	22
-4	1868	10
-4	1869	18
-4	1875	10
-4	1876	22
-4	1881	10
-4	1882	18
-4	1888	10
-4	1889	22
-4	1894	10
-4	1895	18
-4	1901	10
-4	1902	22
-4	1907	10
-4	1908	18
-4	1914	10
-4	1915	22
-4	1920	10
-4	1921	18
-4	1927	10
-4	1928	22
-4	1933	10
-4	1934	18
-4	1940	10
-4	1941	22
-4	1946	10
-4	1947	18
-4	1953	10
-4	1954	22
-4	1959	10
-4	1960	18
-4	1966	10
-4	1967	22
-4	1972	10
-4	1973	18
-4	1979	10
-4	1980	22
-4	1985	10
-4	1986	18
-4	1992	10
-4	1993	22
-4	1998	10
-4	1999	18
-4	2005	10
-4	2006	22
-4	2011	10
-4	2012	18
-4	2018	10
-4	2019	22
-4	2024	10
-4	2025	18
-4	2031	10
-4	2032	22
-4	2037	10
-4	2038	18
-4	2044	10
-4	2045	22
-4	2050	10
-4	2051	18
-4	2057	10
-4	2058	22
-4	2063	10
-4	2064	18
-4	2070	10
-4	2071	22
-4	2076	10
-4	2077	18
-4	2083	10
-4	2084	22
-4	2089	10
-4	2090	10
-4	2096	10
-4	2097	22
-4	2102	10
-4	2103	10
-4	2109	10
-4	2110	22
-4	2115	10
-4	2116	10
-4	2122	10
-4	2123	22
-4	2128	10
-4	2129	10
-4	2135	10
-4	2136	22
-4	2141	10
-4	2142	10
-4	2148	10
-4	2149	22
-4	2154	10
-4	2155	10
-4	2161	10
-4	2162	22
-4	2167	10
-4	2168	10
-4	2174	10
-4	2175	22
-4	2180	10
-4	2181	10
-4	2187	10
-4	2188	22
-4	2193	10
-4	2194	10
-4	2200	10
-4	2201	22
-4	2206	10
-4	2207	10
-4	2213	10
-4	2214	22
-4	2219	10
-4	2220	10
-4	2226	10
-4	2227	22
-4	2232	10
-4	2233	10
-4	2239	10
-4	2240	22
-4	2245	10
-4	2246	10
-4	2252	10
-4	2253	22
-4	2258	10
-4	2259	10
-4	2265	10
-4	2266	22
-4	2271	10
-4	2272	10
-4	2278	10
-4	2279	22
-4	2284	10
-4	2285	10
-4	2291	10
-4	2292	22
-4	2297	10
-4	2298	10
-4	2304	10
-4	2305	22
-4	2310	10
-4	2311	10
-4	2317	10
-4	2318	22
-4	2323	10
-4	2324	10
-4	2330	10
-4	2331	22
-4	2336	10
-4	2337	10
-4	2343	10
-4	2344	22
-4	2349	10
-4	2350	10
-4	2356	10
-4	2357	22
-4	2362	10
-4	2363	10
-4	2369	10
-4	2370	22
-4	2375	10
-4	2376	10
-4	2382	10
-4	2383	22
-4	2388	10
-4	2389	10
-4	2395	10
-4	2396	22
-4	2401	10
-4	2402	10
-4	2408	10
-4	2409	22
-4	2414	10
-4	2415	10
-4	2421	10
-4	2422	22
-4	2427	10
-4	2428	10
-4	2434	10
-4	2435	22
-4	2440	10
-4	2441	10
-4	2447	10
-4	2448	22
-4	2453	10
-4	2454	10
-4	2460	10
-4	2461	22
-4	2466	10
-4	2467	10
-4	2473	10
-4	2474	22
-4	2479	10
-4	2480	10
-4	2486	10
-4	2487	22
-4	2492	10
-4	2493	10
-4	2499	10
-4	2500	10
-4	2503	8
-4	2505	10
-4	2506	10
-4	2512	10
-4	2513	10
-4	2516	8
-4	2518	10
-4	2519	10
-4	2525	10
-4	2526	10
-4	2529	8
-4	2531	10
-4	2532	10
-4	2538	10
-4	2539	10
-4	2542	8
-4	2544	10
-4	2545	10
-4	2551	10
-4	2552	10
-4	2555	8
-4	2557	10
-4	2558	10
-4	2564	10
-4	2565	10
-4	2568	8
-4	2570	10
-4	2571	10
-4	2577	10
-4	2578	10
-4	2581	8
-4	2583	10
-4	2584	10
-4	2590	10
-4	2591	10
-4	2594	8
-4	2596	10
-4	2597	10
-4	2603	10
-4	2604	10
-4	2607	8
-4	2609	10
-4	2610	10
-4	2616	10
-4	2617	10
-4	2620	8
-4	2622	10
-4	2623	10
-4	2629	10
-4	2630	10
-4	2633	8
-4	2635	10
-4	2636	10
-4	2642	10
-4	2643	10
-4	2646	8
-4	2648	10
-4	2649	10
-4	2655	10
-4	2656	10
-4	2659	8
-4	2661	10
-4	2662	10
-4	2668	10
-4	2669	10
-4	2672	8
-4	2674	10
-4	2675	10
-4	2681	10
-4	2682	10
-4	2685	8
-4	2687	10
-4	2688	10
-4	2694	10
-4	2695	10
-4	2698	8
-4	2700	10
-4	2701	10
-4	2707	10
-4	2708	10
-4	2711	8
-4	2713	10
-4	2714	10
-4	2720	10
-4	2721	10
-4	2724	8
-4	2726	10
-4	2727	10
-4	2733	10
-4	2734	10
-4	2737	8
-4	2739	10
-4	2740	10
-4	2746	10
-4	2747	10
-4	2750	8
-4	2752	10
-4	2753	10
-4	2759	10
-4	2760	10
-4	2763	8
-4	2765	10
-4	2766	10
-4	2772	10
-4	2773	10
-4	2776	8
-4	2778	10
-4	2779	10
-4	2785	10
-4	2786	10
-4	2789	8
-4	2791	10
-4	2792	10
-4	2798	10
-4	2799	10
-4	2802	8
-4	2804	10
-4	2805	10
-4	2811	10
-4	2812	10
-4	2815	8
-4	2817	10
-4	2818	10
-4	2824	10
-4	2825	10
-4	2828	8
-4	2830	10
-4	2831	10
-4	2837	10
-4	2838	10
-4	2841	8
-4	2843	10
-4	2844	10
-4	2850	10
-4	2851	10
-4	2854	8
-4	2856	10
-4	2857	10
-4	2863	10
-4	2864	10
-4	2867	8
-4	2869	10
-4	2870	10
-4	2876	10
-4	2877	10
-4	2880	8
-4	2882	10
-4	2883	10
-4	2889	10
-4	2890	10
-4	2893	8
-4	2895	10
-4	2896	10
-4	2902	10
-4	2903	10
-4	2906	8
-4	2908	10
-4	2909	10
-4	2915	10
-4	2916	10
-4	2921	10
-4	2922	10
-4	2928	10
-4	2929	10
-4	2934	10
-4	2935	10
-4	2941	10
-4	2942	10
-4	2947	10
-4	2948	10
-4	2954	10
-4	2955	10
-4	2960	10
-4	2961	10
-4	2967	10
-4	2968	10
-4	2973	10
-4	2974	10
-4	2980	10
-4	2981	10
-4	2986	10
-4	2987	10
-4	2993	10
-4	2994	10
-4	2999	10
-4	3000	10
-4	3006	10
-4	3007	10
-4	3012	10
-4	3013	10
-4	3019	10
-4	3020	10
-4	3025	10
-4	3026	10
-4	3032	10
-4	3033	10
-4	3038	10
-4	3039	10
-4	3045	10
-4	3046	10
-4	3051	10
-4	3052	10
-4	3058	10
-4	3059	10
-4	3064	10
-4	3065	10
-4	3071	10
-4	3072	10
-4	3077	10
-4	3078	10
-4	3084	10
-4	3085	10
-4	3090	10
-4	3091	10
-4	3097	10
-4	3098	10
-4	3103	10
-4	3104	10
-4	3110	10
-4	3111	10
-4	3116	10
-4	3117	10
-4	3123	10
-4	3124	10
-4	3129	10
-4	3130	10
-4	3136	10
-4	3137	10
-4	3142	10
-4	3143	10
-4	3149	10
-4	3150	10
-4	3155	10
-4	3156	10
-4	3162	10
-4	3163	10
-4	3168	10
-4	3169	10
-4	3175	10
-4	3176	10
-4	3181	10
-4	3182	10
-4	3188	10
-4	3189	10
-4	3194	10
-4	3195	10
-4	3201	10
-4	3202	10
-4	3207	10
-4	3208	10
-4	3214	10
-4	3215	10
-4	3220	10
-4	3221	10
-4	3227	10
-4	3228	10
-4	3233	10
-4	3234	10
-4	3240	10
-4	3241	10
-4	3246	10
-4	3247	10
-4	3253	10
-4	3254	10
-4	3259	10
-4	3260	10
-4	3266	10
-4	3267	10
-4	3272	10
-4	3273	10
-4	3279	10
-4	3280	10
-4	3285	10
-4	3286	10
-4	3292	10
-4	3293	10
-4	3298	10
-4	3299	10
-4	3305	10
-4	3306	10
-4	3311	10
-4	3312	10
-4	3318	10
-4	3319	10
-4	3324	5
-4	3325	10
-4	3326	11
-3	0	8
-3	4	40
-3	7	8
-3	10	8
-3	13	8
-3	17	40
-3	20	8
-3	23	8
-3	26	8
-3	30	40
-3	33	8
-3	36	8
-3	39	8
-3	43	40
-3	46	8
-3	49	8
-3	52	8
-3	56	40
-3	59	8
-3	62	8
-3	65	8
-3	69	40
-3	72	8
-3	75	8
-3	78	8
-3	82	40
-3	85	8
-3	88	8
-3	91	8
-3	95	40
-3	98	8
-3	101	8
-3	104	8
-3	108	40
-3	111	8
-3	114	8
-3	117	8
-3	121	40
-3	124	8
-3	127	8
-3	130	8
-3	134	40
-3	137	8
-3	140	8
-3	143	8
-3	147	40
-3	150	8
-3	153	8
-3	156	8
-3	160	40
-3	163	8
-3	166	8
-3	169	8
-3	173	40
-3	176	8
-3	179	8
-3	182	8
-3	186	40
-3	189	8
-3	192	8
-3	195	8
-3	199	40
-3	202	8
-3	205	8
-3	208	8
-3	212	40
-3	215	8
-3	218	8
-3	221	8
-3	225	40
-3	228	8
-3	231	8
-3	234	8
-3	238	40
-3	241	8
-3	244	8
-3	247	8
-3	251	40
-3	254	8
-3	257	8
-3	260	8
-3	264	40
-3	267	8
-3	270	8
-3	273	8
-3	277	40
-3	280	8
-3	283	8
-3	286	8
-3	290	40
-3	293	8
-3	296	8
-3	299	8
-3	303	40
-3	306	8
-3	309	8
-3	312	8
-3	316	40
-3	319	8
-3	322	8
-3	325	8
-3	329	40
-3	332	8
-3	335	8
-3	338	8
-3	342	40
-3	345	8
-3	348	8
-3	351	8
-3	355	40
-3	358	8
-3	361	8
-3	364	8
-3	368	40
-3	371	8
-3	374	8
-3	377	8
-3	381	40
-3	384	8
-3	387	8
-3	390	8
-3	394	40
-3	397	8
-3	400	8
-3	403	8
-3	407	40
-3	410	8
-3	413	8
-3	416	8
-3	420	8
-3	423	8
-3	426	8
-3	429	8
-3	433	8
-3	436	8
-3	439	8
-3	442	8
-3	446	8
-3	449	8
-3	452	8
-3	455	8
-3	459	8
-3	462	8
-3	465	8
-3	468	8
-3	472	8
-3	475	8
-3	478	8
-3	481	8
-3	485	8
-3	488	8
-3	491	8
-3	494	8
-3	498	8
-3	501	8
-3	504	8
-3	507	8
-3	511	8
-3	514	8
-3	517	8
-3	520	8
-3	524	8
-3	527	8
-3	530	8
-3	533	8
-3	537	8
-3	540	8
-3	543	8
-3	546	8
-3	550	8
-3	553	8
-3	556	8
-3	559	8
-3	563	8
-3	566	8
-3	569	8
-3	572	8
-3	576	8
-3	579	8
-3	582	8
-3	585	8
-3	589	8
-3	592	8
-3	595	8
-3	598	8
-3	602	8
-3	605	8
-3	608	8
-3	611	8
-3	615	8
-3	618	8
-3	621	8
-3	624	8
-3	628	8
-3	631	8
-3	634	8
-3	637	8
-3	641	8
-3	644	8
-3	647	8
-3	650	8
-3	654	8
-3	657	8
-3	660	8
-3	663	8
-3	667	8
-3	670	8
-3	673	8
-3	676	8
-3	680	8
-3	683	8
-3	686	8
-3	689	8
-3	693	8
-3	696	8
-3	699	8
-3	702	8
-3	706	8
-3	709	8
-3	712	8
-3	715	8
-3	719	8
-3	722	8
-3	725	8
-3	728	8
-3	732	8
-3	735	8
-3	738	8
-3	741	8
-3	745	8
-3	748	8
-3	751	8
-3	754	8
-3	758	8
-3	761	8
-3	764	8
-3	767	8
-3	771	8
-3	774	8
-3	777	8
-3	780	8
-3	784	8
-3	787	8
-3	790	8
-3	793	8
-3	797	8
-3	800	8
-3	803	8
-3	806	8
-3	810	8
-3	813	8
-3	816	8
-3	819	8
-3	823	8
-3	826	8
-3	829	8
-3	833	40
-3	836	8
-3	839	8
-3	842	8
-3	846	40
-3	849	8
-3	852	8
-3	855	8
-3	859	40
-3	862	8
-3	865	8
-3	868	8
-3	872	40
-3	875	8
-3	878	8
-3	881	8
-3	885	40
-3	888	8
-3	891	8
-3	894	8
-3	898	40
-3	901	8
-3	904	8
-3	907	8
-3	911	40
-3	914	8
-3	917	8
-3	920	8
-3	924	40
-3	927	8
-3	930	8
-3	933	8
-3	937	40
-3	940	8
-3	943	8
-3	946	8
-3	950	40
-3	953	8
-3	956	8
-3	959	8
-3	963	40
-3	966	8
-3	969	8
-3	972	8
-3	976	40
-3	979	8
-3	982	8
-3	985	8
-3	989	40
-3	992	8
-3	995	8
-3	998	8
-3	1002	40
-3	1005	8
-3	1008	8
-3	1011	8
-3	1015	40
-3	1018	8
-3	1021	8
-3	1024	8
-3	1028	40
-3	1031	8
-3	1034	8
-3	1037	8
-3	1041	40
-3	1044	8
-3	1047	8
-3	1050	8
-3	1054	40
-3	1057	8
-3	1060	8
-3	1063	8
-3	1067	40
-3	1070	8
-3	1073	8
-3	1076	8
-3	1080	40
-3	1083	8
-3	1086	8
-3	1089	8
-3	1093	40
-3	1096	8
-3	1099	8
-3	1102	8
-3	1106	40
-3	1109	8
-3	1112	8
-3	1115	8
-3	1119	40
-3	1122	8
-3	1125	8
-3	1128	8
-3	1132	40
-3	1135	8
-3	1138	8
-3	1141	8
-3	1145	40
-3	1148	8
-3	1151	8
-3	1154	8
-3	1158	40
-3	1161	8
-3	1164	8
-3	1167	8
-3	1171	40
-3	1174	8
-3	1177	8
-3	1180	8
-3	1184	40
-3	1187	8
-3	1190	8
-3	1193	8
-3	1197	40
-3	1200	8
-3	1203	8
-3	1206	8
-3	1210	40
-3	1213	8
-3	1216	8
-3	1219	8
-3	1223	40
-3	1226	8
-3	1229	8
-3	1232	8
-3	1236	40
-3	1239	8
-3	1242	8
-3	1245	8
-3	1249	8
-3	1252	8
-3	1255	8
-3	1258	8
-3	1262	8
-3	1265	8
-3	1268	8
-3	1271	8
-3	1275	8
-3	1278	8
-3	1281	8
-3	1284	8
-3	1288	8
-3	1291	8
-3	1294	8
-3	1297	8
-3	1301	8
-3	1304	8
-3	1307	8
-3	1310	8
-3	1314	8
-3	1317	8
-3	1320	8
-3	1323	8
-3	1327	8
-3	1330	8
-3	1333	8
-3	1336	8
-3	1340	8
-3	1343	8
-3	1346	8
-3	1349	8
-3	1353	8
-3	1356	8
-3	1359	8
-3	1362	8
-3	1366	8
-3	1369	8
-3	1372	8
-3	1375	8
-3	1379	8
-3	1382	8
-3	1385	8
-3	1388	8
-3	1392	8
-3	1395	8
-3	1398	8
-3	1401	8
-3	1405	8
-3	1408	8
-3	1411	8
-3	1414	8
-3	1418	8
-3	1421	8
-3	1424	8
-3	1427	8
-3	1431	8
-3	1434	8
-3	1437	8
-3	1440	8
-3	1444	8
-3	1447	8
-3	1450	8
-3	1453	8
-3	1457	8
-3	1460	8
-3	1463	8
-3	1466	8
-3	1470	8
-3	1473	8
-3	1476	8
-3	1479	8
-3	1483	8
-3	1486	8
-3	1489	8
-3	1492	8
-3	1496	8
-3	1499	8
-3	1502	8
-3	1505	8
-3	1509	8
-3	1512	8
-3	1515	8
-3	1518	8
-3	1522	8
-3	1525	8
-3	1528	8
-3	1531	8
-3	1535	8
-3	1538	8
-3	1541	8
-3	1544	8
-3	1548	8
-3	1551	8
-3	1554	8
-3	1557	8
-3	1561	8
-3	1564	8
-3	1567	8
-3	1570	8
-3	1574	8
-3	1577	8
-3	1580	8
-3	1583	8
-3	1587	8
-3	1590	8
-3	1593	8
-3	1596	8
-3	1600	8
-3	1603	8
-3	1606	8
-3	1609	8
-3	1613	8
-3	1616	8
-3	1619	8
-3	1622	8
-3	1626	8
-3	1629	8
-3	1632	8
-3	1635	8
-3	1639	8
-3	1642	8
-3	1645	8
-3	1648	8
-3	1652	8
-3	1655	8
-3	1658	8
-3	1661	4
-3	1662	20
-3	1665	8
-3	1668	8
-3	1671	8
-3	1675	40
-3	1678	8
-3	1681	8
-3	1684	8
-3	1688	40
-3	1691	8
-3	1694	8
-3	1697	8
-3	1701	40
-3	1704	8
-3	1707	8
-3	1710	8
-3	1714	40
-3	1717	8
-3	1720	8
-3	1723	8
-3	1727	40
-3	1730	8
-3	1733	8
-3	1736	8
-3	1740	40
-3	1743	8
-3	1746	8
-3	1749	8
-3	1753	40
-3	1756	8
-3	1759	8
-3	1762	8
-3	1766	40
-3	1769	8
-3	1772	8
-3	1775	8
-3	1779	40
-3	1782	8
-3	1785	8
-3	1788	8
-3	1792	40
-3	1795	8
-3	1798	8
-3	1801	8
-3	1805	40
-3	1808	8
-3	1811	8
-3	1814	8
-3	1818	40
-3	1821	8
-3	1824	8
-3	1827	8
-3	1831	40
-3	1834	8
-3	1837	8
-3	1840	8
-3	1844	40
-3	1847	8
-3	1850	8
-3	1853	8
-3	1857	40
-3	1860	8
-3	1863	8
-3	1866	8
-3	1870	40
-3	1873	8
-3	1876	8
-3	1879	8
-3	1883	40
-3	1886	8
-3	1889	8
-3	1892	8
-3	1896	40
-3	1899	8
-3	1902	8
-3	1905	8
-3	1909	40
-3	1912	8
-3	1915	8
-3	1918	8
-3	1922	40
-3	1925	8
-3	1928	8
-3	1931	8
-3	1935	40
-3	1938	8
-3	1941	8
-3	1944	8
-3	1948	40
-3	1951	8
-3	1954	8
-3	1957	8
-3	1961	40
-3	1964	8
-3	1967	8
-3	1970	8
-3	1974	40
-3	1977	8
-3	1980	8
-3	1983	8
-3	1987	40
-3	1990	8
-3	1993	8
-3	1996	8
-3	2000	40
-3	2003	8
-3	2006	8
-3	2009	8
-3	2013	40
-3	2016	8
-3	2019	8
-3	2022	8
-3	2026	40
-3	2029	8
-3	2032	8
-3	2035	8
-3	2039	40
-3	2042	8
-3	2045	8
-3	2048	8
-3	2052	40
-3	2055	8
-3	2058	8
-3	2061	8
-3	2065	40
-3	2068	8
-3	2071	8
-3	2074	8
-3	2078	40
-3	2081	8
-3	2084	8
-3	2087	8
-3	2091	8
-3	2094	8
-3	2097	8
-3	2100	8
-3	2104	8
-3	2107	8
-3	2110	8
-3	2113	8
-3	2117	8
-3	2120	8
-3	2123	8
-3	2126	8
-3	2130	8
-3	2133	8
-3	2136	8
-3	2139	8
-3	2143	8
-3	2146	8
-3	2149	8
-3	2152	8
-3	2156	8
-3	2159	8
-3	2162	8
-3	2165	8
-3	2169	8
-3	2172	8
-3	2175	8
-3	2178	8
-3	2182	8
-3	2185	8
-3	2188	8
-3	2191	8
-3	2195	8
-3	2198	8
-3	2201	8
-3	2204	8
-3	2208	8
-3	2211	8
-3	2214	8
-3	2217	8
-3	2221	8
-3	2224	8
-3	2227	8
-3	2230	8
-3	2234	8
-3	2237	8
-3	2240	8
-3	2243	8
-3	2247	8
-3	2250	8
-3	2253	8
-3	2256	8
-3	2260	8
-3	2263	8
-3	2266	8
-3	2269	8
-3	2273	8
-3	2276	8
-3	2279	8
-3	2282	8
-3	2286	8
-3	2289	8
-3	2292	8
-3	2295	8
-3	2299	8
-3	2302	8
-3	2305	8
-3	2308	8
-3	2312	8
-3	2315	8
-3	2318	8
-3	2321	8
-3	2325	8
-3	2328	8
-3	2331	8
-3	2334	8
-3	2338	8
-3	2341	8
-3	2344	8
-3	2347	8
-3	2351	8
-3	2354	8
-3	2357	8
-3	2360	8
-3	2364	8
-3	2367	8
-3	2370	8
-3	2373	8
-3	2377	8
-3	2380	8
-3	2383	8
-3	2386	8
-3	2390	8
-3	2393	8
-3	2396	8
-3	2399	8
-3	2403	8
-3	2406	8
-3	2409	8
-3	2412	8
-3	2416	8
-3	2419	8
-3	2422	8
-3	2425	8
-3	2429	8
-3	2432	8
-3	2435	8
-3	2438	8
-3	2442	8
-3	2445	8
-3	2448	8
-3	2451	8
-3	2455	8
-3	2458	8
-3	2461	8
-3	2464	8
-3	2468	8
-3	2471	8
-3	2474	8
-3	2477	8
-3	2481	8
-3	2484	8
-3	2487	8
-3	2490	8
-3	2494	8
-3	2497	8
-3	2500	8
-3	2504	40
-3	2507	8
-3	2510	8
-3	2513	8
-3	2517	40
-3	2520	8
-3	2523	8
-3	2526	8
-3	2530	40
-3	2533	8
-3	2536	8
-3	2539	8
-3	2543	40
-3	2546	8
-3	2549	8
-3	2552	8
-3	2556	40
-3	2559	8
-3	2562	8
-3	2565	8
-3	2569	40
-3	2572	8
-3	2575	8
-3	2578	8
-3	2582	40
-3	2585	8
-3	2588	8
-3	2591	8
-3	2595	40
-3	2598	8
-3	2601	8
-3	2604	8
-3	2608	40
-3	2611	8
-3	2614	8
-3	2617	8
-3	2621	40
-3	2624	8
-3	2627	8
-3	2630	8
-3	2634	40
-3	2637	8
-3	2640	8
-3	2643	8
-3	2647	40
-3	2650	8
-3	2653	8
-3	2656	8
-3	2660	40
-3	2663	8
-3	2666	8
-3	2669	8
-3	2673	40
-3	2676	8
-3	2679	8
-3	2682	8
-3	2686	40
-3	2689	8
-3	2692	8
-3	2695	8
-3	2699	40
-3	2702	8
-3	2705	8
-3	2708	8
-3	2712	40
-3	2715	8
-3	2718	8
-3	2721	8
-3	2725	40
-3	2728	8
-3	2731	8
-3	2734	8
-3	2738	40
-3	2741	8
-3	2744	8
-3	2747	8
-3	2751	40
-3	2754	8
-3	2757	8
-3	2760	8
-3	2764	40
-3	2767	8
-3	2770	8
-3	2773	8
-3	2777	40
-3	2780	8
-3	2783	8
-3	2786	8
-3	2790	40
-3	2793	8
-3	2796	8
-3	2799	8
-3	2803	40
-3	2806	8
-3	2809	8
-3	2812	8
-3	2816	40
-3	2819	8
-3	2822	8
-3	2825	8
-3	2829	40
-3	2832	8
-3	2835	8
-3	2838	8
-3	2842	40
-3	2845	8
-3	2848	8
-3	2851	8
-3	2855	40
-3	2858	8
-3	2861	8
-3	2864	8
-3	2868	40
-3	2871	8
-3	2874	8
-3	2877	8
-3	2881	40
-3	2884	8
-3	2887	8
-3	2890	8
-3	2894	40
-3	2897	8
-3	2900	8
-3	2903	8
-3	2907	40
-3	2910	8
-3	2913	8
-3	2916	8
-3	2920	8
-3	2923	8
-3	2926	8
-3	2929	8
-3	2933	8
-3	2936	8
-3	2939	8
-3	2942	8
-3	2946	8
-3	2949	8
-3	2952	8
-3	2955	8
-3	2959	8
-3	2962	8
-3	2965	8
-3	2968	8
-3	2972	8
-3	2975	8
-3	2978	8
-3	2981	8
-3	2985	8
-3	2988	8
-3	2991	8
-3	2994	8
-3	2998	8
-3	3001	8
-3	3004	8
-3	3007	8
-3	3011	8
-3	3014	8
-3	3017	8
-3	3020	8
-3	3024	8
-3	3027	8
-3	3030	8
-3	3033	8
-3	3037	8
-3	3040	8
-3	3043	8
-3	3046	8
-3	3050	8
-3	3053	8
-3	3056	8
-3	3059	8
-3	3063	8
-3	3066	8
-3	3069	8
-3	3072	8
-3	3076	8
-3	3079	8
-3	3082	8
-3	3085	8
-3	3089	8
-3	3092	8
-3	3095	8
-3	3098	8
-3	3102	8
-3	3105	8
-3	3108	8
-3	3111	8
-3	3115	8
-3	3118	8
-3	3121	8
-3	3124	8
-3	3128	8
-3	3131	8
-3	3134	8
-3	3137	8
-3	3141	8
-3	3144	8
-3	3147	8
-3	3150	8
-3	3154	8
-3	3157	8
-3	3160	8
-3	3163	8
-3	3167	8
-3	3170	8
-3	3173	8
-3	3176	8
-3	3180	8
-3	3183	8
-3	3186	8
-3	3189	8
-3	3193	8
-3	3196	8
-3	3199	8
-3	3202	8
-3	3206	8
-3	3209	8
-3	3212	8
-3	3215	8
-3	3219	8
-3	3222	8
-3	3225	8
-3	3228	8
-3	3232	8
-3	3235	8
-3	3238	8
-3	3241	8
-3	3245	8
-3	3248	8
-3	3251	8
-3	3254	8
-3	3258	8
-3	3261	8
-3	3264	8
-3	3267	8
-3	3271	8
-3	3274	8
-3	3277	8
-3	3280	8
-3	3284	8
-3	3287	8
-3	3290	8
-3	3293	8
-3	3297	8
-3	3300	8
-3	3303	8
-3	3306	8
-3	3310	8
-3	3313	8
-3	3316	8
-3	3319	8
-3	3323	8
-3	3326	8
-2	1	40
-2	4	22
-2	5	110
-2	8	40
-2	11	62
-2	12	30
-2	14	40
-2	17	22
-2	18	110
-2	21	40
-2	24	62
-2	25	30
-2	27	40
-2	30	22
-2	31	110
-2	34	40
-2	37	62
-2	38	30
-2	40	40
-2	43	22
-2	44	110
-2	47	40
-2	50	62
-2	51	30
-2	53	40
-2	56	22
-2	57	110
-2	60	40
-2	63	62
-2	64	30
-2	66	40
-2	69	22
-2	70	110
-2	73	40
-2	76	62
-2	77	30
-2	79	40
-2	82	22
-2	83	110
-2	86	40
-2	89	62
-2	90	30
-2	92	40
-2	95	22
-2	96	110
-2	99	40
-2	102	62
-2	103	30
-2	105	40
-2	108	22
-2	109	110
-2	112	40
-2	115	62
-2	116	30
-2	118	40
-2	121	22
-2	122	110
-2	125	40
-2	128	62
-2	129	30
-2	131	40
-2	134	22
-2	135	110
-2	138	40
-2	141	62
-2	142	30
-2	144	40
-2	147	22
-2	148	110
-2	151	40
-2	154	62
-2	155	30
-2	157	40
-2	160	22
-2	161	110
-2	164	40
-2	167	62
-2	168	30
-2	170	40
-2	173	22
-2	174	110
-2	177	40
-2	180	62
-2	181	30
-2	183	40
-2	186	22
-2	187	110
-2	190	40
-2	193	62
-2	194	30
-2	196	40
-2	199	22
-2	200	110
-2	203	40
-2	206	62
-2	207	30
-2	209	40
-2	212	22
-2	213	110
-2	216	40
-2	219	62
-2	220	30
-2	222	40
-2	225	22
-2	226	110
-2	229	40
-2	232	62
-2	233	30
-2	235	40
-2	238	22
-2	239	110
-2	242	40
-2	245	62
-2	246	30
-2	248	40
-2	251	22
-2	252	110
-2	255	40
-2	258	62
-2	259	30
-2	261	40
-2	264	22
-2	265	110
-2	268	40
-2	271	62
-2	272	30
-2	274	40
-2	277	22
-2	278	110
-2	281	40
-2	284	62
-2	285	30
-2	287	40
-2	290	22
-2	291	110
-2	294	40
-2	297	62
-2	298	30
-2	300	40
-2	303	22
-2	304	110
-2	307	40
-2	310	62
-2	311	30
-2	313	40
-2	316	22
-2	317	110
-2	320	40
-2	323	62
-2	324	30
-2	326	40
-2	329	22
-2	330	110
-2	333	40
-2	336	62
-2	337	30
-2	339	40
-2	342	22
-2	343	110
-2	346	40
-2	349	62
-2	350	30
-2	352	40
-2	355	22
-2	356	110
-2	359	40
-2	362	62
-2	363	30
-2	365	40
-2	368	22
-2	369	110
-2	372	40
-2	375	62
-2	376	30
-2	378	40
-2	381	22
-2	382	110
-2	385	40
-2	388	62
-2	389	30
-2	391	40
-2	394	22
-2	395	110
-2	398	40
-2	401	62
-2	402	30
-2	404	40
-2	407	22
-2	408	110
-2	411	40
-2	414	62
-2	415	30
-2	417	40
-2	420	22
-2	421	62
-2	424	40
-2	427	62
-2	428	30
-2	430	40
-2	433	22
-2	434	62
-2	437	40
-2	440	62
-2	441	30
-2	443	40
-2	446	22
-2	447	62
-2	450	40
-2	453	62
-2	454	30
-2	456	40
-2	459	22
-2	460	62
-2	463	40
-2	466	62
-2	467	30
-2	469	40
-2	472	22
-2	473	62
-2	476	40
-2	479	62
-2	480	30
-2	482	40
-2	485	22
-2	486	62
-2	489	40
-2	492	62
-2	493	30
-2	495	40
-2	498	22
-2	499	62
-2	502	40
-2	505	62
-2	506	30
-2	508	40
-2	511	22
-2	512	62
-2	515	40
-2	518	62
-2	519	30
-2	521	40
-2	524	22
-2	525	62
-2	528	40
-2	531	62
-2	532	30
-2	534	40
-2	537	22
-2	538	62
-2	541	40
-2	544	62
-2	545	30
-2	547	40
-2	550	22
-2	551	62
-2	554	40
-2	557	62
-2	558	30
-2	560	40
-2	563	22
-2	564	62
-2	567	40
-2	570	62
-2	571	30
-2	573	40
-2	576	22
-2	577	62
-2	580	40
-2	583	62
-2	584	30
-2	586	40
-2	589	22
-2	590	62
-2	593	40
-2	596	62
-2	597	30
-2	599	40
-2	602	22
-2	603	62
-2	606	40
-2	609	62
-2	610	30
-2	612	40
-2	615	22
-2	616	62
-2	619	40
-2	622	62
-2	623	30
-2	625	40
-2	628	22
-2	629	62
-2	632	40
-2	635	62
-2	636	30
-2	638	40
-2	641	22
-2	642	62
-2	645	40
-2	648	62
-2	649	30
-2	651	40
-2	654	22
-2	655	62
-2	658	40
-2	661	62
-2	662	30
-2	664	40
-2	667	22
-2	668	62
-2	671	40
-2	674	62
-2	675	30
-2	677	40
-2	680	22
-2	681	62
-2	684	40
-2	687	62
-2	688	30
-2	690	40
-2	693	22
-2	694	62
-2	697	40
-2	700	62
-2	701	30
-2	703	40
-2	706	22
-2	707	62
-2	710	40
-2	713	62
-2	714	30
-2	716	40
-2	719	22
-2	720	62
-2	723	40
-2	726	62
-2	727	30
-2	729	40
-2	732	22
-2	733	62
-2	736	40
-2	739	62
-2	740	30
-2	742	40
-2	745	22
-2	746	62
-2	749	40
-2	752	62
-2	753	30
-2	755	40
-2	758	22
-2	759	62
-2	762	40
-2	765	62
-2	766	30
-2	768	40
-2	771	22
-2	772	62
-2	775	40
-2	778	62
-2	779	30
-2	781	40
-2	784	22
-2	785	62
-2	788	40
-2	791	62
-2	792	30
-2	794	40
-2	797	22
-2	798	62
-2	801	40
-2	804	62
-2	805	30
-2	807	40
-2	810	22
-2	811	62
-2	814	40
-2	817	62
-2	818	30
-2	820	40
-2	823	22
-2	824	62
-2	827	40
-2	830	62
-2	831	30
-2	834	88
-2	836	22
-2	837	62
-2	840	40
-2	843	62
-2	844	22
-2	847	88
-2	849	22
-2	850	62
-2	853	40
-2	856	62
-2	857	22
-2	860	88
-2	862	22
-2	863	62
-2	866	40
-2	869	62
-2	870	22
-2	873	88
-2	875	22
-2	876	62
-2	879	40
-2	882	62
-2	883	22
-2	886	88
-2	888	22
-2	889	62
-2	892	40
-2	895	62
-2	896	22
-2	899	88
-2	901	22
-2	902	62
-2	905	40
-2	908	62
-2	909	22
-2	912	88
-2	914	22
-2	915	62
-2	918	40
-2	921	62
-2	922	22
-2	925	88
-2	927	22
-2	928	62
-2	931	40
-2	934	62
-2	935	22
-2	938	88
-2	940	22
-2	941	62
-2	944	40
-2	947	62
-2	948	22
-2	951	88
-2	953	22
-2	954	62
-2	957	40
-2	960	62
-2	961	22
-2	964	88
-2	966	22
-2	967	62
-2	970	40
-2	973	62
-2	974	22
-2	977	88
-2	979	22
-2	980	62
-2	983	40
-2	986	62
-2	987	22
-2	990	88
-2	992	22
-2	993	62
-2	996	40
-2	999	62
-2	1000	22
-2	1003	88
-2	1005	22
-2	1006	62
-2	1009	40
-2	1012	62
-2	1013	22
-2	1016	88
-2	1018	22
-2	1019	62
-2	1022	40
-2	1025	62
-2	1026	22
-2	1029	88
-2	1031	22
-2	1032	62
-2	1035	40
-2	1038	62
-2	1039	22
-2	1042	88
-2	1044	22
-2	1045	62
-2	1048	40
-2	1051	62
-2	1052	22
-2	1055	88
-2	1057	22
-2	1058	62
-2	1061	40
-2	1064	62
-2	1065	22
-2	1068	88
-2	1070	22
-2	1071	62
-2	1074	40
-2	1077	62
-2	1078	22
-2	1081	88
-2	1083	22
-2	1084	62
-2	1087	40
-2	1090	62
-2	1091	22
-2	1094	88
-2	1096	22
-2	1097	62
-2	1100	40
-2	1103	62
-2	1104	22
-2	1107	88
-2	1109	22
-2	1110	62
-2	1113	40
-2	1116	62
-2	1117	22
-2	1120	88
-2	1122	22
-2	1123	62
-2	1126	40
-2	1129	62
-2	1130	22
-2	1133	88
-2	1135	22
-2	1136	62
-2	1139	40
-2	1142	62
-2	1143	22
-2	1146	88
-2	1148	22
-2	1149	62
-2	1152	40
-2	1155	62
-2	1156	22
-2	1159	88
-2	1161	22
-2	1162	62
-2	1165	40
-2	1168	62
-2	1169	22
-2	1172	88
-2	1174	22
-2	1175	62
-2	1178	40
-2	1181	62
-2	1182	22
-2	1185	88
-2	1187	22
-2	1188	62
-2	1191	40
-2	1194	62
-2	1195	22
-2	1198	88
-2	1200	22
-2	1201	62
-2	1204	40
-2	1207	62
-2	1208	22
-2	1211	88
-2	1213	22
-2	1214	62
-2	1217	40
-2	1220	62
-2	1221	22
-2	1224	88
-2	1226	22
-2	1227	62
-2	1230	40
-2	1233	62
-2	1234	22
-2	1237	88
-2	1239	22
-2	1240	62
-2	1243	40
-2	1246	62
-2	1247	22
-2	1250	40
-2	1252	22
-2	1253	62
-2	1256	40
-2	1259	62
-2	1260	22
-2	1263	40
-2	1265	22
-2	1266	62
-2	1269	40
-2	1272	62
-2	1273	22
-2	1276	40
-2	1278	22
-2	1279	62
-2	1282	40
-2	1285	62
-2	1286	22
-2	1289	40
-2	1291	22
-2	1292	62
-2	1295	40
-2	1298	62
-2	1299	22
-2	1302	40
-2	1304	22
-2	1305	62
-2	1308	40
-2	1311	62
-2	1312	22
-2	1315	40
-2	1317	22
-2	1318	62
-2	1321	40
-2	1324	62
-2	1325	22
-2	1328	40
-2	1330	22
-2	1331	62
-2	1334	40
-2	1337	62
-2	1338	22
-2	1341	40
-2	1343	22
-2	1344	62
-2	1347	40
-2	1350	62
-2	1351	22
-2	1354	40
-2	1356	22
-2	1357	62
-2	1360	40
-2	1363	62
-2	1364	22
-2	1367	40
-2	1369	22
-2	1370	62
-2	1373	40
-2	1376	62
-2	1377	22
-2	1380	40
-2	1382	22
-2	1383	62
-2	1386	40
-2	1389	62
-2	1390	22
-2	1393	40
-2	1395	22
-2	1396	62
-2	1399	40
-2	1402	62
-2	1403	22
-2	1406	40
-2	1408	22
-2	1409	62
-2	1412	40
-2	1415	62
-2	1416	22
-2	1419	40
-2	1421	22
-2	1422	62
-2	1425	40
-2	1428	62
-2	1429	22
-2	1432	40
-2	1434	22
-2	1435	62
-2	1438	40
-2	1441	62
-2	1442	22
-2	1445	40
-2	1447	22
-2	1448	62
-2	1451	40
-2	1454	62
-2	1455	22
-2	1458	40
-2	1460	22
-2	1461	62
-2	1464	40
-2	1467	62
-2	1468	22
-2	1471	40
-2	1473	22
-2	1474	62
-2	1477	40
-2	1480	62
-2	1481	22
-2	1484	40
-2	1486	22
-2	1487	62
-2	1490	40
-2	1493	62
-2	1494	22
-2	1497	40
-2	1499	22
-2	1500	62
-2	1503	40
-2	1506	62
-2	1507	22
-2	1510	40
-2	1512	22
-2	1513	62
-2	1516	40
-2	1519	62
-2	1520	22
-2	1523	40
-2	1525	22
-2	1526	62
-2	1529	40
-2	1532	62
-2	1533	22
-2	1536	40
-2	1538	22
-2	1539	62
-2	1542	40
-2	1545	62
-2	1546	22
-2	1549	40
-2	1551	22
-2	1552	62
-2	1555	40
-2	1558	62
-2	1559	22
-2	1562	40
-2	1564	22
-2	1565	62
-2	1568	40
-2	1571	62
-2	1572	22
-2	1575	40
-2	1577	22
-2	1578	62
-2	1581	40
-2	1584	62
-2	1585	22
-2	1588	40
-2	1590	22
-2	1591	62
-2	1594	40
-2	1597	62
-2	1598	22
-2	1601	40
-2	1603	22
-2	1604	62
-2	1607	40
-2	1610	62
-2	1611	22
-2	1614	40
-2	1616	22
-2	1617	62
-2	1620	40
-2	1623	62
-2	1624	22
-2	1627	40
-2	1629	22
-2	1630	62
-2	1633	40
-2	1636	62
-2	1637	22
-2	1640	40
-2	1642	22
-2	1643	62
-2	1646	40
-2	1649	62
-2	1650	22
-2	1653	40
-2	1655	22
-2	1656	62
-2	1659	40
-2	1662	42
-2	1663	66
-2	1666	40
-2	1669	62
-2	1670	30
-2	1672	40
-2	1675	22
-2	1676	110
-2	1679	40
-2	1682	62
-2	1683	30
-2	1685	40
-2	1688	22
-2	1689	110
-2	1692	40
-2	1695	62
-2	1696	30
-2	1698	40
-2	1701	22
-2	1702	110
-2	1705	40
-2	1708	62
-2	1709	30
-2	1711	40
-2	1714	22
-2	1715	110
-2	1718	40
-2	1721	62
-2	1722	30
-2	1724	40
-2	1727	22
-2	1728	110
-2	1731	40
-2	1734	62
-2	1735	30
-2	1737	40
-2	1740	22
-2	1741	110
-2	1744	40
-2	1747	62
-2	1748	30
-2	1750	40
-2	1753	22
-2	1754	110
-2	1757	40
-2	1760	62
-2	1761	30
-2	1763	40
-2	1766	22
-2	1767	110
-2	1770	40
-2	1773	62
-2	1774	30
-2	1776	40
-2	1779	22
-2	1780	110
-2	1783	40
-2	1786	62
-2	1787	30
-2	1789	40
-2	1792	22
-2	1793	110
-2	1796	40
-2	1799	62
-2	1800	30
-2	1802	40
-2	1805	22
-2	1806	110
-2	1809	40
-2	1812	62
-2	1813	30
-2	1815	40
-2	1818	22
-2	1819	110
-2	1822	40
-2	1825	62
-2	1826	30
-2	1828	40
-2	1831	22
-2	1832	110
-2	1835	40
-2	1838	62
-2	1839	30
-2	1841	40
-2	1844	22
-2	1845	110
-2	1848	40
-2	1851	62
-2	1852	30
-2	1854	40
-2	1857	22
-2	1858	110
-2	1861	40
-2	1864	62
-2	1865	30
-2	1867	40
-2	1870	22
-2	1871	110
-2	1874	40
-2	1877	62
-2	1878	30
-2	1880	40
-2	1883	22
-2	1884	110
-2	1887	40
-2	1890	62
-2	1891	30
-2	1893	40
-2	1896	22
-2	1897	110
-2	1900	40
-2	1903	62
-2	1904	30
-2	1906	40
-2	1909	22
-2	1910	110
-2	1913	40
-2	1916	62
-2	1917	30
-2	1919	40
-2	1922	22
-2	1923	110
-2	1926	40
-2	1929	62
-2	1930	30
-2	1932	40
-2	1935	22
-2	1936	110
-2	1939	40
-2	1942	62
-2	1943	30
-2	1945	40
-2	1948	22
-2	1949	110
-2	1952	40
-2	1955	62
-2	1956	30
-2	1958	40
-2	1961	22
-2	1962	110
-2	1965	40
-2	1968	62
-2	1969	30
-2	1971	40
-2	1974	22
-2	1975	110
-2	1978	40
-2	1981	62
-2	1982	30
-2	1984	40
-2	1987	22
-2	1988	110
-2	1991	40
-2	1994	62
-2	1995	30
-2	1997	40
-2	2000	22
-2	2001	110
-2	2004	40
-2	2007	62
-2	2008	30
-2	2010	40
-2	2013	22
-2	2014	110
-2	2017	40
-2	2020	62
-2	2021	30
-2	2023	40
-2	2026	22
-2	2027	110
-2	2030	40
-2	2033	62
-2	2034	30
-2	2036	40
-2	2039	22
-2	2040	110
-2	2043	40
-2	2046	62
-2	2047	30
-2	2049	40
-2	2052	22
-2	2053	110
-2	2056	40
-2	2059	62
-2	2060	30
-2	2062	40
-2	2065	22
-2	2066	110
-2	2069	40
-2	2072	62
-2	2073	30
-2	2075	40
-2	2078	22
-2	2079	110
-2	2082	40
-2	2085	62
-2	2086	30
-2	2088	40
-2	2091	22
-2	2092	62
-2	2095	40
-2	2098	62
-2	2099	30
-2	2101	40
-2	2104	22
-2	2105	62
-2	2108	40
-2	2111	62
-2	2112	30
-2	2114	40
-2	2117	22
-2	2118	62
-2	2121	40
-2	2124	62
-2	2125	30
-2	2127	40
-2	2130	22
-2	2131	62
-2	2134	40
-2	2137	62
-2	2138	30
-2	2140	40
-2	2143	22
-2	2144	62
-2	2147	40
-2	2150	62
-2	2151	30
-2	2153	40
-2	2156	22
-2	2157	62
-2	2160	40
-2	2163	62
-2	2164	30
-2	2166	40
-2	2169	22
-2	2170	62
-2	2173	40
-2	2176	62
-2	2177	30
-2	2179	40
-2	2182	22
-2	2183	62
-2	2186	40
-2	2189	62
-2	2190	30
-2	2192	40
-2	2195	22
-2	2196	62
-2	2199	40
-2	2202	62
-2	2203	30
-2	2205	40
-2	2208	22
-2	2209	62
-2	2212	40
-2	2215	62
-2	2216	30
-2	2218	40
-2	2221	22
-2	2222	62
-2	2225	40
-2	2228	62
-2	2229	30
-2	2231	40
-2	2234	22
-2	2235	62
-2	2238	40
-2	2241	62
-2	2242	30
-2	2244	40
-2	2247	22
-2	2248	62
-2	2251	40
-2	2254	62
-2	2255	30
-2	2257	40
-2	2260	22
-2	2261	62
-2	2264	40
-2	2267	62
-2	2268	30
-2	2270	40
-2	2273	22
-2	2274	62
-2	2277	40
-2	2280	62
-2	2281	30
-2	2283	40
-2	2286	22
-2	2287	62
-2	2290	40
-2	2293	62
-2	2294	30
-2	2296	40
-2	2299	22
-2	2300	62
-2	2303	40
-2	2306	62
-2	2307	30
-2	2309	40
-2	2312	22
-2	2313	62
-2	2316	40
-2	2319	62
-2	2320	30
-2	2322	40
-2	2325	22
-2	2326	62
-2	2329	40
-2	2332	62
-2	2333	30
-2	2335	40
-2	2338	22
-2	2339	62
-2	2342	40
-2	2345	62
-2	2346	30
-2	2348	40
-2	2351	22
-2	2352	62
-2	2355	40
-2	2358	62
-2	2359	30
-2	2361	40
-2	2364	22
-2	2365	62
-2	2368	40
-2	2371	62
-2	2372	30
-2	2374	40
-2	2377	22
-2	2378	62
-2	2381	40
-2	2384	62
-2	2385	30
-2	2387	40
-2	2390	22
-2	2391	62
-2	2394	40
-2	2397	62
-2	2398	30
-2	2400	40
-2	2403	22
-2	2404	62
-2	2407	40
-2	2410	62
-2	2411	30
-2	2413	40
-2	2416	22
-2	2417	62
-2	2420	40
-2	2423	62
-2	2424	30
-2	2426	40
-2	2429	22
-2	2430	62
-2	2433	40
-2	2436	62
-2	2437	30
-2	2439	40
-2	2442	22
-2	2443	62
-2	2446	40
-2	2449	62
-2	2450	30
-2	2452	40
-2	2455	22
-2	2456	62
-2	2459	40
-2	2462	62
-2	2463	30
-2	2465	40
-2	2468	22
-2	2469	62
-2	2472	40
-2	2475	62
-2	2476	30
-2	2478	40
-2	2481	22
-2	2482	62
-2	2485	40
-2	2488	62
-2	2489	30
-2	2491	40
-2	2494	22
-2	2495	62
-2	2498	40
-2	2501	62
-2	2502	22
-2	2505	88
-2	2507	22
-2	2508	62
-2	2511	40
-2	2514	62
-2	2515	22
-2	2518	88
-2	2520	22
-2	2521	62
-2	2524	40
-2	2527	62
-2	2528	22
-2	2531	88
-2	2533	22
-2	2534	62
-2	2537	40
-2	2540	62
-2	2541	22
-2	2544	88
-2	2546	22
-2	2547	62
-2	2550	40
-2	2553	62
-2	2554	22
-2	2557	88
-2	2559	22
-2	2560	62
-2	2563	40
-2	2566	62
-2	2567	22
-2	2570	88
-2	2572	22
-2	2573	62
-2	2576	40
-2	2579	62
-2	2580	22
-2	2583	88
-2	2585	22
-2	2586	62
-2	2589	40
-2	2592	62
-2	2593	22
-2	2596	88
-2	2598	22
-2	2599	62
-2	2602	40
-2	2605	62
-2	2606	22
-2	2609	88
-2	2611	22
-2	2612	62
-2	2615	40
-2	2618	62
-2	2619	22
-2	2622	88
-2	2624	22
-2	2625	62
-2	2628	40
-2	2631	62
-2	2632	22
-2	2635	88
-2	2637	22
-2	2638	62
-2	2641	40
-2	2644	62
-2	2645	22
-2	2648	88
-2	2650	22
-2	2651	62
-2	2654	40
-2	2657	62
-2	2658	22
-2	2661	88
-2	2663	22
-2	2664	62
-2	2667	40
-2	2670	62
-2	2671	22
-2	2674	88
-2	2676	22
-2	2677	62
-2	2680	40
-2	2683	62
-2	2684	22
-2	2687	88
-2	2689	22
-2	2690	62
-2	2693	40
-2	2696	62
-2	2697	22
-2	2700	88
-2	2702	22
-2	2703	62
-2	2706	40
-2	2709	62
-2	2710	22
-2	2713	88
-2	2715	22
-2	2716	62
-2	2719	40
-2	2722	62
-2	2723	22
-2	2726	88
-2	2728	22
-2	2729	62
-2	2732	40
-2	2735	62
-2	2736	22
-2	2739	88
-2	2741	22
-2	2742	62
-2	2745	40
-2	2748	62
-2	2749	22
-2	2752	88
-2	2754	22
-2	2755	62
-2	2758	40
-2	2761	62
-2	2762	22
-2	2765	88
-2	2767	22
-2	2768	62
-2	2771	40
-2	2774	62
-2	2775	22
-2	2778	88
-2	2780	22
-2	2781	62
-2	2784	40
-2	2787	62
-2	2788	22
-2	2791	88
-2	2793	22
-2	2794	62
-2	2797	40
-2	2800	62
-2	2801	22
-2	2804	88
-2	2806	22
-2	2807	62
-2	2810	40
-2	2813	62
-2	2814	22
-2	2817	88
-2	2819	22
-2	2820	62
-2	2823	40
-2	2826	62
-2	2827	22
-2	2830	88
-2	2832	22
-2	2833	62
-2	2836	40
-2	2839	62
-2	2840	22
-2	2843	88
-2	2845	22
-2	2846	62
-2	2849	40
-2	2852	62
-2	2853	22
-2	2856	88
-2	2858	22
-2	2859	62
-2	2862	40
-2	2865	62
-2	2866	22
-2	2869	88
-2	2871	22
-2	2872	62
-2	2875	40
-2	2878	62
-2	2879	22
-2	2882	88
-2	2884	22
-2	2885	62
-2	2888	40
-2	2891	62
-2	2892	22
-2	2895	88
-2	2897	22
-2	2898	62
-2	2901	40
-2	2904	62
-2	2905	22
-2	2908	88
-2	2910	22
-2	2911	62
-2	2914	40
-2	2917	62
-2	2918	22
-2	2921	40
-2	2923	22
-2	2924	62
-2	2927	40
-2	2930	62
-2	2931	22
-2	2934	40
-2	2936	22
-2	2937	62
-2	2940	40
-2	2943	62
-2	2944	22
-2	2947	40
-2	2949	22
-2	2950	62
-2	2953	40
-2	2956	62
-2	2957	22
-2	2960	40
-2	2962	22
-2	2963	62
-2	2966	40
-2	2969	62
-2	2970	22
-2	2973	40
-2	2975	22
-2	2976	62
-2	2979	40
-2	2982	62
-2	2983	22
-2	2986	40
-2	2988	22
-2	2989	62
-2	2992	40
-2	2995	62
-2	2996	22
-2	2999	40
-2	3001	22
-2	3002	62
-2	3005	40
-2	3008	62
-2	3009	22
-2	3012	40
-2	3014	22
-2	3015	62
-2	3018	40
-2	3021	62
-2	3022	22
-2	3025	40
-2	3027	22
-2	3028	62
-2	3031	40
-2	3034	62
-2	3035	22
-2	3038	40
-2	3040	22
-2	3041	62
-2	3044	40
-2	3047	62
-2	3048	22
-2	3051	40
-2	3053	22
-2	3054	62
-2	3057	40
-2	3060	62
-2	3061	22
-2	3064	40
-2	3066	22
-2	3067	62
-2	3070	40
-2	3073	62
-2	3074	22
-2	3077	40
-2	3079	22
-2	3080	62
-2	3083	40
-2	3086	62
-2	3087	22
-2	3090	40
-2	3092	22
-2	3093	62
-2	3096	40
-2	3099	62
-2	3100	22
-2	3103	40
-2	3105	22
-2	3106	62
-2	3109	40
-2	3112	62
-2	3113	22
-2	3116	40
-2	3118	22
-2	3119	62
-2	3122	40
-2	3125	62
-2	3126	22
-2	3129	40
-2	3131	22
-2	3132	62
-2	3135	40
-2	3138	62
-2	3139	22
-2	3142	40
-2	3144	22
-2	3145	62
-2	3148	40
-2	3151	62
-2	3152	22
-2	3155	40
-2	3157	22
-2	3158	62
-2	3161	40
-2	3164	62
-2	3165	22
-2	3168	40
-2	3170	22
-2	3171	62
-2	3174	40
-2	3177	62
-2	3178	22
-2	3181	40
-2	3183	22
-2	3184	62
-2	3187	40
-2	3190	62
-2	3191	22
-2	3194	40
-2	3196	22
-2	3197	62
-2	3200	40
-2	3203	62
-2	3204	22
-2	3207	40
-2	3209	22
-2	3210	62
-2	3213	40
-2	3216	62
-2	3217	22
-2	3220	40
-2	3222	22
-2	3223	62
-2	3226	40
-2	3229	62
-2	3230	22
-2	3233	40
-2	3235	22
-2	3236	62
-2	3239	40
-2	3242	62
-2	3243	22
-2	3246	40
-2	3248	22
-2	3249	62
-2	3252	40
-2	3255	62
-2	3256	22
-2	3259	40
-2	3261	22
-2	3262	62
-2	3265	40
-2	3268	62
-2	3269	22
-2	3272	40
-2	3274	22
-2	3275	62
-2	3278	40
-2	3281	62
-2	3282	22
-2	3285	40
-2	3287	22
-2	3288	62
-2	3291	40
-2	3294	62
-2	3295	22
-2	3298	40
-2	3300	22
-2	3301	62
-2	3304	40
-2	3307	62
-2	3308	22
-2	3311	40
-2	3313	22
-2	3314	62
-2	3317	40
-2	3320	62
-2	3321	22
-2	3324	40
-2	3326	11
-2	3327	62
-2	3328	15
-1	2	88
-1	6	120
-1	9	88
-1	12	88
-1	15	88
-1	19	120
-1	22	88
-1	25	88
-1	28	88
-1	32	120
-1	35	88
-1	38	88
-1	41	88
-1	45	120
-1	48	88
-1	51	88
-1	54	88
-1	58	120
-1	61	88
-1	64	88
-1	67	88
-1	71	120
-1	74	88
-1	77	88
-1	80	88
-1	84	120
-1	87	88
-1	90	88
-1	93	88
-1	97	120
-1	100	88
-1	103	88
-1	106	88
-1	110	120
-1	113	88
-1	116	88
-1	119	88
-1	123	120
-1	126	88
-1	129	88
-1	132	88
-1	136	120
-1	139	88
-1	142	88
-1	145	88
-1	149	120
-1	152	88
-1	155	88
-1	158	88
-1	162	120
-1	165	88
-1	168	88
-1	171	88
-1	175	120
-1	178	88
-1	181	88
-1	184	88
-1	188	120
-1	191	88
-1	194	88
-1	197	88
-1	201	120
-1	204	88
-1	207	88
-1	210	88
-1	214	120
-1	217	88
-1	220	88
-1	223	88
-1	227	120
-1	230	88
-1	233	88
-1	236	88
-1	240	120
-1	243	88
-1	246	88
-1	249	88
-1	253	120
-1	256	88
-1	259	88
-1	262	88
-1	266	120
-1	269	88
-1	272	88
-1	275	88
-1	279	120
-1	282	88
-1	285	88
-1	288	88
-1	292	120
-1	295	88
-1	298	88
-1	301	88
-1	305	120
-1	308	88
-1	311	88
-1	314	88
-1	318	120
-1	321	88
-1	324	88
-1	327	88
-1	331	120
-1	334	88
-1	337	88
-1	340	88
-1	344	120
-1	347	88
-1	350	88
-1	353	88
-1	357	120
-1	360	88
-1	363	88
-1	366	88
-1	370	120
-1	373	88
-1	376	88
-1	379	88
-1	383	120
-1	386	88
-1	389	88
-1	392	88
-1	396	120
-1	399	88
-1	402	88
-1	405	88
-1	409	120
-1	412	88
-1	415	88
-1	418	88
-1	422	88
-1	425	88
-1	428	88
-1	431	88
-1	435	88
-1	438	88
-1	441	88
-1	444	88
-1	448	88
-1	451	88
-1	454	88
-1	457	88
-1	461	88
-1	464	88
-1	467	88
-1	470	88
-1	474	88
-1	477	88
-1	480	88
-1	483	88
-1	487	88
-1	490	88
-1	493	88
-1	496	88
-1	500	88
-1	503	88
-1	506	88
-1	509	88
-1	513	88
-1	516	88
-1	519	88
-1	522	88
-1	526	88
-1	529	88
-1	532	88
-1	535	88
-1	539	88
-1	542	88
-1	545	88
-1	548	88
-1	552	88
-1	555	88
-1	558	88
-1	561	88
-1	565	88
-1	568	88
-1	571	88
-1	574	88
-1	578	88
-1	581	88
-1	584	88
-1	587	88
-1	591	88
-1	594	88
-1	597	88
-1	600	88
-1	604	88
-1	607	88
-1	610	88
-1	613	88
-1	617	88
-1	620	88
-1	623	88
-1	626	88
-1	630	88
-1	633	88
-1	636	88
-1	639	88
-1	643	88
-1	646	88
-1	649	88
-1	652	88
-1	656	88
-1	659	88
-1	662	88
-1	665	88
-1	669	88
-1	672	88
-1	675	88
-1	678	88
-1	682	88
-1	685	88
-1	688	88
-1	691	88
-1	695	88
-1	698	88
-1	701	88
-1	704	88
-1	708	88
-1	711	88
-1	714	88
-1	717	88
-1	721	88
-1	724	88
-1	727	88
-1	730	88
-1	734	88
-1	737	88
-1	740	88
-1	743	88
-1	747	88
-1	750	88
-1	753	88
-1	756	88
-1	760	88
-1	763	88
-1	766	88
-1	769	88
-1	773	88
-1	776	88
-1	779	88
-1	782	88
-1	786	88
-1	789	88
-1	792	88
-1	795	88
-1	799	88
-1	802	88
-1	805	88
-1	808	88
-1	812	88
-1	815	88
-1	818	88
-1	821	88
-1	825	88
-1	828	88
-1	831	88
-1	835	120
-1	838	88
-1	841	88
-1	844	88
-1	848	120
-1	851	88
-1	854	88
-1	857	88
-1	861	120
-1	864	88
-1	867	88
-1	870	88
-1	874	120
-1	877	88
-1	880	88
-1	883	88
-1	887	120
-1	890	88
-1	893	88
-1	896	88
-1	900	120
-1	903	88
-1	906	88
-1	909	88
-1	913	120
-1	916	88
-1	919	88
-1	922	88
-1	926	120
-1	929	88
-1	932	88
-1	935	88
-1	939	120
-1	942	88
-1	945	88
-1	948	88
-1	952	120
-1	955	88
-1	958	88
-1	961	88
-1	965	120
-1	968	88
-1	971	88
-1	974	88
-1	978	120
-1	981	88
-1	984	88
-1	987	88
-1	991	120
-1	994	88
-1	997	88
-1	1000	88
-1	1004	120
-1	1007	88
-1	1010	88
-1	1013	88
-1	1017	120
-1	1020	88
-1	1023	88
-1	1026	88
-1	1030	120
-1	1033	88
-1	1036	88
-1	1039	88
-1	1043	120
-1	1046	88
-1	1049	88
-1	1052	88
-1	1056	120
-1	1059	88
-1	1062	88
-1	1065	88
-1	1069	120
-1	1072	88
-1	1075	88
-1	1078	88
-1	1082	120
-1	1085	88
-1	1088	88
-1	1091	88
-1	1095	120
-1	1098	88
-1	1101	88
-1	1104	88
-1	1108	120
-1	1111	88
-1	1114	88
-1	1117	88
-1	1121	120
-1	1124	88
-1	1127	88
-1	1130	88
-1	1134	120
-1	1137	88
-1	1140	88
-1	1143	88
-1	1147	120
-1	1150	88
-1	1153	88
-1	1156	88
-1	1160	120
-1	1163	88
-1	1166	88
-1	1169	88
-1	1173	120
-1	1176	88
-1	1179	88
-1	1182	88
-1	1186	120
-1	1189	88
-1	1192	88
-1	1195	88
-1	1199	120
-1	1202	88
-1	1205	88
-1	1208	88
-1	1212	120
-1	1215	88
-1	1218	88
-1	1221	88
-1	1225	120
-1	1228	88
-1	1231	88
-1	1234	88
-1	1238	120
-1	1241	88
-1	1244	88
-1	1247	88
-1	1251	88
-1	1254	88
-1	1257	88
-1	1260	88
-1	1264	88
-1	1267	88
-1	1270	88
-1	1273	88
-1	1277	88
-1	1280	88
-1	1283	88
-1	1286	88
-1	1290	88
-1	1293	88
-1	1296	88
-1	1299	88
-1	1303	88
-1	1306	88
-1	1309	88
-1	1312	88
-1	1316	88
-1	1319	88
-1	1322	88
-1	1325	88
-1	1329	88
-1	1332	88
-1	1335	88
-1	1338	88
-1	1342	88
-1	1345	88
-1	1348	88
-1	1351	88
-1	1355	88
-1	1358	88
-1	1361	88
-1	1364	88
-1	1368	88
-1	1371	88
-1	1374	88
-1	1377	88
-1	1381	88
-1	1384	88
-1	1387	88
-1	1390	88
-1	1394	88
-1	1397	88
-1	1400	88
-1	1403	88
-1	1407	88
-1	1410	88
-1	1413	88
-1	1416	88
-1	1420	88
-1	1423	88
-1	1426	88
-1	1429	88
-1	1433	88
-1	1436	88
-1	1439	88
-1	1442	88
-1	1446	88
-1	1449	88
-1	1452	88
-1	1455	88
-1	1459	88
-1	1462	88
-1	1465	88
-1	1468	88
-1	1472	88
-1	1475	88
-1	1478	88
-1	1481	88
-1	1485	88
-1	1488	88
-1	1491	88
-1	1494	88
-1	1498	88
-1	1501	88
-1	1504	88
-1	1507	88
-1	1511	88
-1	1514	88
-1	1517	88
-1	1520	88
-1	1524	88
-1	1527	88
-1	1530	88
-1	1533	88
-1	1537	88
-1	1540	88
-1	1543	88
-1	1546	88
-1	1550	88
-1	1553	88
-1	1556	88
-1	1559	88
-1	1563	88
-1	1566	88
-1	1569	88
-1	1572	88
-1	1576	88
-1	1579	88
-1	1582	88
-1	1585	88
-1	1589	88
-1	1592	88
-1	1595	88
-1	1598	88
-1	1602	88
-1	1605	88
-1	1608	88
-1	1611	88
-1	1615	88
-1	1618	88
-1	1621	88
-1	1624	88
-1	1628	88
-1	1631	88
-1	1634	88
-1	1637	88
-1	1641	88
-1	1644	88
-1	1647	88
-1	1650	88
-1	1654	88
-1	1657	88
-1	1660	88
-1	1663	44
-1	1664	60
-1	1667	88
-1	1670	88
-1	1673	88
-1	1677	120
-1	1680	88
-1	1683	88
-1	1686	88
-1	1690	120
-1	1693	88
-1	1696	88
-1	1699	88
-1	1703	120
-1	1706	88
-1	1709	88
-1	1712	88
-1	1716	120
-1	1719	88
-1	1722	88
-1	1725	88
-1	1729	120
-1	1732	88
-1	1735	88
-1	1738	88
-1	1742	120
-1	1745	88
-1	1748	88
-1	1751	88
-1	1755	120
-1	1758	88
-1	1761	88
-1	1764	88
-1	1768	120
-1	1771	88
-1	1774	88
-1	1777	88
-1	1781	120
-1	1784	88
-1	1787	88
-1	1790	88
-1	1794	120
-1	1797	88
-1	1800	88
-1	1803	88
-1	1807	120
-1	1810	88
-1	1813	88
-1	1816	88
-1	1820	120
-1	1823	88
-1	1826	88
-1	1829	88
-1	1833	120
-1	1836	88
-1	1839	88
-1	1842	88
-1	1846	120
-1	1849	88
-1	1852	88
-1	1855	88
-1	1859	120
-1	1862	88
-1	1865	88
-1	1868	88
-1	1872	120
-1	1875	88
-1	1878	88
-1	1881	88
-1	1885	120
-1	1888	88
-1	1891	88
-1	1894	88
-1	1898	120
-1	1901	88
-1	1904	88
-1	1907	88
-1	1911	120
-1	1914	88
-1	1917	88
-1	1920	88
-1	1924	120
-1	1927	88
-1	1930	88
-1	1933	88
-1	1937	120
-1	1940	88
-1	1943	88
-1	1946	88
-1	1950	120
-1	1953	88
-1	1956	88
-1	1959	88
-1	1963	120
-1	1966	88
-1	1969	88
-1	1972	88
-1	1976	120
-1	1979	88
-1	1982	88
-1	1985	88
-1	1989	120
-1	1992	88
-1	1995	88
-1	1998	88
-1	2002	120
-1	2005	88
-1	2008	88
-1	2011	88
-1	2015	120
-1	2018	88
-1	2021	88
-1	2024	88
-1	2028	120
-1	2031	88
-1	2034	88
-1	2037	88
-1	2041	120
-1	2044	88
-1	2047	88
-1	2050	88
-1	2054	120
-1	2057	88
-1	2060	88
-1	2063	88
-1	2067	120
-1	2070	88
-1	2073	88
-1	2076	88
-1	2080	120
-1	2083	88
-1	2086	88
-1	2089	88
-1	2093	88
-1	2096	88
-1	2099	88
-1	2102	88
-1	2106	88
-1	2109	88
-1	2112	88
-1	2115	88
-1	2119	88
-1	2122	88
-1	2125	88
-1	2128	88
-1	2132	88
-1	2135	88
-1	2138	88
-1	2141	88
-1	2145	88
-1	2148	88
-1	2151	88
-1	2154	88
-1	2158	88
-1	2161	88
-1	2164	88
-1	2167	88
-1	2171	88
-1	2174	88
-1	2177	88
-1	2180	88
-1	2184	88
-1	2187	88
-1	2190	88
-1	2193	88
-1	2197	88
-1	2200	88
-1	2203	88
-1	2206	88
-1	2210	88
-1	2213	88
-1	2216	88
-1	2219	88
-1	2223	88
-1	2226	88
-1	2229	88
-1	2232	88
-1	2236	88
-1	2239	88
-1	2242	88
-1	2245	88
-1	2249	88
-1	2252	88
-1	2255	88
-1	2258	88
-1	2262	88
-1	2265	88
-1	2268	88
-1	2271	88
-1	2275	88
-1	2278	88
-1	2281	88
-1	2284	88
-1	2288	88
-1	2291	88
-1	2294	88
-1	2297	88
-1	2301	88
-1	2304	88
-1	2307	88
-1	2310	88
-1	2314	88
-1	2317	88
-1	2320	88
-1	2323	88
-1	2327	88
-1	2330	88
-1	2333	88
-1	2336	88
-1	2340	88
-1	2343	88
-1	2346	88
-1	2349	88
-1	2353	88
-1	2356	88
-1	2359	88
-1	2362	88
-1	2366	88
-1	2369	88
-1	2372	88
-1	2375	88
-1	2379	88
-1	2382	88
-1	2385	88
-1	2388	88
-1	2392	88
-1	2395	88
-1	2398	88
-1	2401	88
-1	2405	88
-1	2408	88
-1	2411	88
-1	2414	88
-1	2418	88
-1	2421	88
-1	2424	88
-1	2427	88
-1	2431	88
-1	2434	88
-1	2437	88
-1	2440	88
-1	2444	88
-1	2447	88
-1	2450	88
-1	2453	88
-1	2457	88
-1	2460	88
-1	2463	88
-1	2466	88
-1	2470	88
-1	2473	88
-1	2476	88
-1	2479	88
-1	2483	88
-1	2486	88
-1	2489	88
-1	2492	88
-1	2496	88
-1	2499	88
-1	2502	88
-1	2506	120
-1	2509	88
-1	2512	88
-1	2515	88
-1	2519	120
-1	2522	88
-1	2525	88
-1	2528	88
-1	2532	120
-1	2535	88
-1	2538	88
-1	2541	88
-1	2545	120
-1	2548	88
-1	2551	88
-1	2554	88
-1	2558	120
-1	2561	88
-1	2564	88
-1	2567	88
-1	2571	120
-1	2574	88
-1	2577	88
-1	2580	88
-1	2584	120
-1	2587	88
-1	2590	88
-1	2593	88
-1	2597	120
-1	2600	88
-1	2603	88
-1	2606	88
-1	2610	120
-1	2613	88
-1	2616	88
-1	2619	88
-1	2623	120
-1	2626	88
-1	2629	88
-1	2632	88
-1	2636	120
-1	2639	88
-1	2642	88
-1	2645	88
-1	2649	120
-1	2652	88
-1	2655	88
-1	2658	88
-1	2662	120
-1	2665	88
-1	2668	88
-1	2671	88
-1	2675	120
-1	2678	88
-1	2681	88
-1	2684	88
-1	2688	120
-1	2691	88
-1	2694	88
-1	2697	88
-1	2701	120
-1	2704	88
-1	2707	88
-1	2710	88
-1	2714	120
-1	2717	88
-1	2720	88
-1	2723	88
-1	2727	120
-1	2730	88
-1	2733	88
-1	2736	88
-1	2740	120
-1	2743	88
-1	2746	88
-1	2749	88
-1	2753	120
-1	2756	88
-1	2759	88
-1	2762	88
-1	2766	120
-1	2769	88
-1	2772	88
-1	2775	88
-1	2779	120
-1	2782	88
-1	2785	88
-1	2788	88
-1	2792	120
-1	2795	88
-1	2798	88
-1	2801	88
-1	2805	120
-1	2808	88
-1	2811	88
-1	2814	88
-1	2818	120
-1	2821	88
-1	2824	88
-1	2827	88
-1	2831	120
-1	2834	88
-1	2837	88
-1	2840	88
-1	2844	120
-1	2847	88
-1	2850	88
-1	2853	88
-1	2857	120
-1	2860	88
-1	2863	88
-1	2866	88
-1	2870	120
-1	2873	88
-1	2876	88
-1	2879	88
-1	2883	120
-1	2886	88
-1	2889	88
-1	2892	88
-1	2896	120
-1	2899	88
-1	2902	88
-1	2905	88
-1	2909	120
-1	2912	88
-1	2915	88
-1	2918	88
-1	2922	88
-1	2925	88
-1	2928	88
-1	2931	88
-1	2935	88
-1	2938	88
-1	2941	88
-1	2944	88
-1	2948	88
-1	2951	88
-1	2954	88
-1	2957	88
-1	2961	88
-1	2964	88
-1	2967	88
-1	2970	88
-1	2974	88
-1	2977	88
-1	2980	88
-1	2983	88
-1	2987	88
-1	2990	88
-1	2993	88
-1	2996	88
-1	3000	88
-1	3003	88
-1	3006	88
-1	3009	88
-1	3013	88
-1	3016	88
-1	3019	88
-1	3022	88
-1	3026	88
-1	3029	88
-1	3032	88
-1	3035	88
-1	3039	88
-1	3042	88
-1	3045	88
-1	3048	88
-1	3052	88
-1	3055	88
-1	3058	88
-1	3061	88
-1	3065	88
-1	3068	88
-1	3071	88
-1	3074	88
-1	3078	88
-1	3081	88
-1	3084	88
-1	3087	88
-1	3091	88
-1	3094	88
-1	3097	88
-1	3100	88
-1	3104	88
-1	3107	88
-1	3110	88
-1	3113	88
-1	3117	88
-1	3120	88
-1	3123	88
-1	3126	88
-1	3130	88
-1	3133	88
-1	3136	88
-1	3139	88
-1	3143	88
-1	3146	88
-1	3149	88
-1	3152	88
-1	3156	88
-1	3159	88
-1	3162	88
-1	3165	88
-1	3169	88
-1	3172	88
-1	3175	88
-1	3178	88
-1	3182	88
-1	3185	88
-1	3188	88
-1	3191	88
-1	3195	88
-1	3198	88
-1	3201	88
-1	3204	88
-1	3208	88
-1	3211	88
-1	3214	88
-1	3217	88
-1	3221	88
-1	3224	88
-1	3227	88
-1	3230	88
-1	3234	88
-1	3237	88
-1	3240	88
-1	3243	88
-1	3247	88
-1	3250	88
-1	3253	88
-1	3256	88
-1	3260	88
-1	3263	88
-1	3266	88
-1	3269	88
-1	3273	88
-1	3276	88
-1	3279	88
-1	3282	88
-1	3286	88
-1	3289	88
-1	3292	88
-1	3295	88
-1	3299	88
-1	3302	88
-1	3305	88
-1	3308	88
-1	3312	88
-1	3315	88
-1	3318	88
-1	3321	88
-1	3325	88
-1	3328	88
0	0	319724
0	1	15
0	3	112
0	6	28
0	7	148
0	10	112
0	13	140
0	14	30
0	16	112
0	19	28
0	20	148
0	23	112
0	26	140
0	27	30
0	29	112
0	32	28
0	33	148
0	36	112
0	39	140
0	40	30
0	42	112
0	45	28
0	46	148
0	49	112
0	52	140
0	53	30
0	55	112
0	58	28
0	59	148
0	62	112
0	65	140
0	66	30
0	68	112
0	71	28
0	72	148
0	75	112
0	78	140
0	79	30
0	81	112
0	84	28
0	85	148
0	88	112
0	91	140
0	92	30
0	94	112
0	97	28
0	98	148
0	101	112
0	104	140
0	105	30
0	107	112
0	110	28
0	111	148
0	114	112
0	117	140
0	118	30
0	120	112
0	123	28
0	124	148
0	127	112
0	130	140
0	131	30
0	133	112
0	136	28
0	137	148
0	140	112
0	143	140
0	144	30
0	146	112
0	149	28
0	150	148
0	153	112
0	156	140
0	157	30
0	159	112
0	162	28
0	163	148
0	166	112
0	169	140
0	170	30
0	172	112
0	175	28
0	176	148
0	179	112
0	182	140
0	183	30
0	185	112
0	188	28
0	189	148
0	192	112
0	195	140
0	196	30
0	198	112
0	201	28
0	202	148
0	205	112
0	208	140
0	209	30
0	211	112
0	214	28
0	215	148
0	218	112
0	221	140
0	222	30
0	224	112
0	227	28
0	228	148
0	231	112
0	234	140
0	235	30
0	237	112
0	240	28
0	241	148
0	244	112
0	247	140
0	248	30
0	250	112
0	253	28
0	254	148
0	257	112
0	260	140
0	261	30
0	263	112
0	266	28
0	267	148
0	270	112
0	273	140
0	274	30
0	276	112
0	279	28
0	280	148
0	283	112
0	286	140
0	287	30
0	289	112
0	292	28
0	293	148
0	296	112
0	299	140
0	300	30
0	302	112
0	305	28
0	306	148
0	309	112
0	312	140
0	313	30
0	315	112
0	318	28
0	319	148
0	322	112
0	325	140
0	326	30
0	328	112
0	331	28
0	332	148
0	335	112
0	338	140
0	339	30
0	341	112
0	344	28
0	345	148
0	348	112
0	351	140
0	352	30
0	354	112
0	357	28
0	358	148
0	361	112
0	364	140
0	365	30
0	367	112
0	370	28
0	371	148
0	374	112
0	377	140
0	378	30
0	380	112
0	383	28
0	384	148
0	387	112
0	390	140
0	391	30
0	393	112
0	396	28
0	397	148
0	400	112
0	403	140
0	404	30
0	406	112
0	409	28
0	410	148
0	413	112
0	416	140
0	417	30
0	419	120
0	422	28
0	423	140
0	426	112
0	429	140
0	430	30
0	432	120
0	435	28
0	436	140
0	439	112
0	442	140
0	443	30
0	445	120
0	448	28
0	449	140
0	452	112
0	455	140
0	456	30
0	458	120
0	461	28
0	462	140
0	465	112
0	468	140
0	469	30
0	471	120
0	474	28
0	475	140
0	478	112
0	481	140
0	482	30
0	484	120
0	487	28
0	488	140
0	491	112
0	494	140
0	495	30
0	497	120
0	500	28
0	501	140
0	504	112
0	507	140
0	508	30
0	510	120
0	513	28
0	514	140
0	517	112
0	520	140
0	521	30
0	523	120
0	526	28
0	527	140
0	530	112
0	533	140
0	534	30
0	536	120
0	539	28
0	540	140
0	543	112
0	546	140
0	547	30
0	549	120
0	552	28
0	553	140
0	556	112
0	559	140
0	560	30
0	562	120
0	565	28
0	566	140
0	569	112
0	572	140
0	573	30
0	575	120
0	578	28
0	579	140
0	582	112
0	585	140
0	586	30
0	588	120
0	591	28
0	592	140
0	595	112
0	598	140
0	599	30
0	601	120
0	604	28
0	605	140
0	608	112
0	611	140
0	612	30
0	614	120
0	617	28
0	618	140
0	621	112
0	624	140
0	625	30
0	627	120
0	630	28
0	631	140
0	634	112
0	637	140
0	638	30
0	640	120
0	643	28
0	644	140
0	647	112
0	650	140
0	651	30
0	653	120
0	656	28
0	657	140
0	660	112
0	663	140
0	664	30
0	666	120
0	669	28
0	670	140
0	673	112
0	676	140
0	677	30
0	679	120
0	682	28
0	683	140
0	686	112
0	689	140
0	690	30
0	692	120
0	695	28
0	696	140
0	699	112
0	702	140
0	703	30
0	705	120
0	708	28
0	709	140
0	712	112
0	715	140
0	716	30
0	718	120
0	721	28
0	722	140
0	725	112
0	728	140
0	729	30
0	731	120
0	734	28
0	735	140
0	738	112
0	741	140
0	742	30
0	744	120
0	747	28
0	748	140
0	751	112
0	754	140
0	755	30
0	757	120
0	760	28
0	761	140
0	764	112
0	767	140
0	768	30
0	770	120
0	773	28
0	774	140
0	777	112
0	780	140
0	781	30
0	783	120
0	786	28
0	787	140
0	790	112
0	793	140
0	794	30
0	796	120
0	799	28
0	800	140
0	803	112
0	806	140
0	807	30
0	809	120
0	812	28
0	813	140
0	816	112
0	819	140
0	820	30
0	822	120
0	825	28
0	826	140
0	829	112
0	832	140
0	833	30
0	836	120
0	838	30
0	839	140
0	842	112
0	845	140
0	846	28
0	849	120
0	851	30
0	852	140
0	855	112
0	858	140
0	859	28
0	862	120
0	864	30
0	865	140
0	868	112
0	871	140
0	872	28
0	875	120
0	877	30
0	878	140
0	881	112
0	884	140
0	885	28
0	888	120
0	890	30
0	891	140
0	894	112
0	897	140
0	898	28
0	901	120
0	903	30
0	904	140
0	907	112
0	910	140
0	911	28
0	914	120
0	916	30
0	917	140
0	920	112
0	923	140
0	924	28
0	927	120
0	929	30
0	930	140
0	933	112
0	936	140
0	937	28
0	940	120
0	942	30
0	943	140
0	946	112
0	949	140
0	950	28
0	953	120
0	955	30
0	956	140
0	959	112
0	962	140
0	963	28
0	966	120
0	968	30
0	969	140
0	972	112
0	975	140
0	976	28
0	979	120
0	981	30
0	982	140
0	985	112
0	988	140
0	989	28
0	992	120
0	994	30
0	995	140
0	998	112
0	1001	140
0	1002	28
0	1005	120
0	1007	30
0	1008	140
0	1011	112
0	1014	140
0	1015	28
0	1018	120
0	1020	30
0	1021	140
0	1024	112
0	1027	140
0	1028	28
0	1031	120
0	1033	30
0	1034	140
0	1037	112
0	1040	140
0	1041	28
0	1044	120
0	1046	30
0	1047	140
0	1050	112
0	1053	140
0	1054	28
0	1057	120
0	1059	30
0	1060	140
0	1063	112
0	1066	140
0	1067	28
0	1070	120
0	1072	30
0	1073	140
0	1076	112
0	1079	140
0	1080	28
0	1083	120
0	1085	30
0	1086	140
0	1089	112
0	1092	140
0	1093	28
0	1096	120
0	1098	30
0	1099	140
0	1102	112
0	1105	140
0	1106	28
0	1109	120
0	1111	30
0	1112	140
0	1115	112
0	1118	140
0	1119	28
0	1122	120
0	1124	30
0	1125	140
0	1128	112
0	1131	140
0	1132	28
0	1135	120
0	1137	30
0	1138	140
0	1141	112
0	1144	140
0	1145	28
0	1148	120
0	1150	30
0	1151	140
0	1154	112
0	1157	140
0	1158	28
0	1161	120
0	1163	30
0	1164	140
0	1167	112
0	1170	140
0	1171	28
0	1174	120
0	1176	30
0	1177	140
0	1180	112
0	1183	140
0	1184	28
0	1187	120
0	1189	30
0	1190	140
0	1193	112
0	1196	140
0	1197	28
0	1200	120
0	1202	30
0	1203	140
0	1206	112
0	1209	140
0	1210	28
0	1213	120
0	1215	30
0	1216	140
0	1219	112
0	1222	140
0	1223	28
0	1226	120
0	1228	30
0	1229	140
0	1232	112
0	1235	140
0	1236	28
0	1239	120
0	1241	30
0	1242	140
0	1245	112
0	1248	148
0	1249	28
0	1252	112
0	1254	30
0	1255	140
0	1258	112
0	1261	148
0	1262	28
0	1265	112
0	1267	30
0	1268	140
0	1271	112
0	1274	148
0	1275	28
0	1278	112
0	1280	30
0	1281	140
0	1284	112
0	1287	148
0	1288	28
0	1291	112
0	1293	30
0	1294	140
0	1297	112
0	1300	148
0	1301	28
0	1304	112
0	1306	30
0	1307	140
0	1310	112
0	1313	148
0	1314	28
0	1317	112
0	1319	30
0	1320	140
0	1323	112
0	1326	148
0	1327	28
0	1330	112
0	1332	30
0	1333	140
0	1336	112
0	1339	148
0	1340	28
0	1343	112
0	1345	30
0	1346	140
0	1349	112
0	1352	148
0	1353	28
0	1356	112
0	1358	30
0	1359	140
0	1362	112
0	1365	148
0	1366	28
0	1369	112
0	1371	30
0	1372	140
0	1375	112
0	1378	148
0	1379	28
0	1382	112
0	1384	30
0	1385	140
0	1388	112
0	1391	148
0	1392	28
0	1395	112
0	1397	30
0	1398	140
0	1401	112
0	1404	148
0	1405	28
0	1408	112
0	1410	30
0	1411	140
0	1414	112
0	1417	148
0	1418	28
0	1421	112
0	1423	30
0	1424	140
0	1427	112
0	1430	148
0	1431	28
0	1434	112
0	1436	30
0	1437	140
0	1440	112
0	1443	148
0	1444	28
0	1447	112
0	1449	30
0	1450	140
0	1453	112
0	1456	148
0	1457	28
0	1460	112
0	1462	30
0	1463	140
0	1466	112
0	1469	148
0	1470	28
0	1473	112
0	1475	30
0	1476	140
0	1479	112
0	1482	148
0	1483	28
0	1486	112
0	1488	30
0	1489	140
0	1492	112
0	1495	148
0	1496	28
0	1499	112
0	1501	30
0	1502	140
0	1505	112
0	1508	148
0	1509	28
0	1512	112
0	1514	30
0	1515	140
0	1518	112
0	1521	148
0	1522	28
0	1525	112
0	1527	30
0	1528	140
0	1531	112
0	1534	148
0	1535	28
0	1538	112
0	1540	30
0	1541	140
0	1544	112
0	1547	148
0	1548	28
0	1551	112
0	1553	30
0	1554	140
0	1557	112
0	1560	148
0	1561	28
0	1564	112
0	1566	30
0	1567	140
0	1570	112
0	1573	148
0	1574	28
0	1577	112
0	1579	30
0	1580	140
0	1583	112
0	1586	148
0	1587	28
0	1590	112
0	1592	30
0	1593	140
0	1596	112
0	1599	148
0	1600	28
0	1603	112
0	1605	30
0	1606	140
0	1609	112
0	1612	148
0	1613	28
0	1616	112
0	1618	30
0	1619	140
0	1622	112
0	1625	148
0	1626	28
0	1629	112
0	1631	30
0	1632	140
0	1635	112
0	1638	148
0	1639	28
0	1642	112
0	1644	30
0	1645	140
0	1648	112
0	1651	148
0	1652	28
0	1655	112
0	1657	30
0	1658	140
0	1661	112
0	1664	88
0	1665	88
0	1668	112
0	1671	140
0	1672	30
0	1674	112
0	1677	28
0	1678	148
0	1681	112
0	1684	140
0	1685	30
0	1687	112
0	1690	28
0	1691	148
0	1694	112
0	1697	140
0	1698	30
0	1700	112
0	1703	28
0	1704	148
0	1707	112
0	1710	140
0	1711	30
0	1713	112
0	1716	28
0	1717	148
0	1720	112
0	1723	140
0	1724	30
0	1726	112
0	1729	28
0	1730	148
0	1733	112
0	1736	140
0	1737	30
0	1739	112
0	1742	28
0	1743	148
0	1746	112
0	1749	140
0	1750	30
0	1752	112
0	1755	28
0	1756	148
0	1759	112
0	1762	140
0	1763	30
0	1765	112
0	1768	28
0	1769	148
0	1772	112
0	1775	140
0	1776	30
0	1778	112
0	1781	28
0	1782	148
0	1785	112
0	1788	140
0	1789	30
0	1791	112
0	1794	28
0	1795	148
0	1798	112
0	1801	140
0	1802	30
0	1804	112
0	1807	28
0	1808	148
0	1811	112
0	1814	140
0	1815	30
0	1817	112
0	1820	28
0	1821	148
0	1824	112
0	1827	140
0	1828	30
0	1830	112
0	1833	28
0	1834	148
0	1837	112
0	1840	140
0	1841	30
0	1843	112
0	1846	28
0	1847	148
0	1850	112
0	1853	140
0	1854	30
0	1856	112
0	1859	28
0	1860	148
0	1863	112
0	1866	140
0	1867	30
0	1869	112
0	1872	28
0	1873	148
0	1876	112
0	1879	140
0	1880	30
0	1882	112
0	1885	28
0	1886	148
0	1889	112
0	1892	140
0	1893	30
0	1895	112
0	1898	28
0	1899	148
0	1902	112
0	1905	140
0	1906	30
0	1908	112
0	1911	28
0	1912	148
0	1915	112
0	1918	140
0	1919	30
0	1921	112
0	1924	28
0	1925	148
0	1928	112
0	1931	140
0	1932	30
0	1934	112
0	1937	28
0	1938	148
0	1941	112
0	1944	140
0	1945	30
0	1947	112
0	1950	28
0	1951	148
0	1954	112
0	1957	140
0	1958	30
0	1960	112
0	1963	28
0	1964	148
0	1967	112
0	1970	140
0	1971	30
0	1973	112
0	1976	28
0	1977	148
0	1980	112
0	1983	140
0	1984	30
0	1986	112
0	1989	28
0	1990	148
0	1993	112
0	1996	140
0	1997	30
0	1999	112
0	2002	28
0	2003	148
0	2006	112
0	2009	140
0	2010	30
0	2012	112
0	2015	28
0	2016	148
0	2019	112
0	2022	140
0	2023	30
0	2025	112
0	2028	28
0	2029	148
0	2032	112
0	2035	140
0	2036	30
0	2038	112
0	2041	28
0	2042	148
0	2045	112
0	2048	140
0	2049	30
0	2051	112
0	2054	28
0	2055	148
0	2058	112
0	2061	140
0	2062	30
0	2064	112
0	2067	28
0	2068	148
0	2071	112
0	2074	140
0	2075	30
0	2077	112
0	2080	28
0	2081	148
0	2084	112
0	2087	140
0	2088	30
0	2090	120
0	2093	28
0	2094	140
0	2097	112
0	2100	140
0	2101	30
0	2103	120
0	2106	28
0	2107	140
0	2110	112
0	2113	140
0	2114	30
0	2116	120
0	2119	28
0	2120	140
0	2123	112
0	2126	140
0	2127	30
0	2129	120
0	2132	28
0	2133	140
0	2136	112
0	2139	140
0	2140	30
0	2142	120
0	2145	28
0	2146	140
0	2149	112
0	2152	140
0	2153	30
0	2155	120
0	2158	28
0	2159	140
0	2162	112
0	2165	140
0	2166	30
0	2168	120
0	2171	28
0	2172	140
0	2175	112
0	2178	140
0	2179	30
0	2181	120
0	2184	28
0	2185	140
0	2188	112
0	2191	140
0	2192	30
0	2194	120
0	2197	28
0	2198	140
0	2201	112
0	2204	140
0	2205	30
0	2207	120
0	2210	28
0	2211	140
0	2214	112
0	2217	140
0	2218	30
0	2220	120
0	2223	28
0	2224	140
0	2227	112
0	2230	140
0	2231	30
0	2233	120
0	2236	28
0	2237	140
0	2240	112
0	2243	140
0	2244	30
0	2246	120
0	2249	28
0	2250	140
0	2253	112
0	2256	140
0	2257	30
0	2259	120
0	2262	28
0	2263	140
0	2266	112
0	2269	140
0	2270	30
0	2272	120
0	2275	28
0	2276	140
0	2279	112
0	2282	140
0	2283	30
0	2285	120
0	2288	28
0	2289	140
0	2292	112
0	2295	140
0	2296	30
0	2298	120
0	2301	28
0	2302	140
0	2305	112
0	2308	140
0	2309	30
0	2311	120
0	2314	28
0	2315	140
0	2318	112
0	2321	140
0	2322	30
0	2324	120
0	2327	28
0	2328	140
0	2331	112
0	2334	140
0	2335	30
0	2337	120
0	2340	28
0	2341	140
0	2344	112
0	2347	140
0	2348	30
0	2350	120
0	2353	28
0	2354	140
0	2357	112
0	2360	140
0	2361	30
0	2363	120
0	2366	28
0	2367	140
0	2370	112
0	2373	140
0	2374	30
0	2376	120
0	2379	28
0	2380	140
0	2383	112
0	2386	140
0	2387	30
0	2389	120
0	2392	28
0	2393	140
0	2396	112
0	2399	140
0	2400	30
0	2402	120
0	2405	28
0	2406	140
0	2409	112
0	2412	140
0	2413	30
0	2415	120
0	2418	28
0	2419	140
0	2422	112
0	2425	140
0	2426	30
0	2428	120
0	2431	28
0	2432	140
0	2435	112
0	2438	140
0	2439	30
0	2441	120
0	2444	28
0	2445	140
0	2448	112
0	2451	140
0	2452	30
0	2454	120
0	2457	28
0	2458	140
0	2461	112
0	2464	140
0	2465	30
0	2467	120
0	2470	28
0	2471	140
0	2474	112
0	2477	140
0	2478	30
0	2480	120
0	2483	28
0	2484	140
0	2487	112
0	2490	140
0	2491	30
0	2493	120
0	2496	30
0	2497	140
0	2500	112
0	2503	140
0	2504	28
0	2507	120
0	2509	30
0	2510	140
0	2513	112
0	2516	140
0	2517	28
0	2520	120
0	2522	30
0	2523	140
0	2526	112
0	2529	140
0	2530	28
0	2533	120
0	2535	30
0	2536	140
0	2539	112
0	2542	140
0	2543	28
0	2546	120
0	2548	30
0	2549	140
0	2552	112
0	2555	140
0	2556	28
0	2559	120
0	2561	30
0	2562	140
0	2565	112
0	2568	140
0	2569	28
0	2572	120
0	2574	30
0	2575	140
0	2578	112
0	2581	140
0	2582	28
0	2585	120
0	2587	30
0	2588	140
0	2591	112
0	2594	140
0	2595	28
0	2598	120
0	2600	30
0	2601	140
0	2604	112
0	2607	140
0	2608	28
0	2611	120
0	2613	30
0	2614	140
0	2617	112
0	2620	140
0	2621	28
0	2624	120
0	2626	30
0	2627	140
0	2630	112
0	2633	140
0	2634	28
0	2637	120
0	2639	30
0	2640	140
0	2643	112
0	2646	140
0	2647	28
0	2650	120
0	2652	30
0	2653	140
0	2656	112
0	2659	140
0	2660	28
0	2663	120
0	2665	30
0	2666	140
0	2669	112
0	2672	140
0	2673	28
0	2676	120
0	2678	30
0	2679	140
0	2682	112
0	2685	140
0	2686	28
0	2689	120
0	2691	30
0	2692	140
0	2695	112
0	2698	140
0	2699	28
0	2702	120
0	2704	30
0	2705	140
0	2708	112
0	2711	140
0	2712	28
0	2715	120
0	2717	30
0	2718	140
0	2721	112
0	2724	140
0	2725	28
0	2728	120
0	2730	30
0	2731	140
0	2734	112
0	2737	140
0	2738	28
0	2741	120
0	2743	30
0	2744	140
0	2747	112
0	2750	140
0	2751	28
0	2754	120
0	2756	30
0	2757	140
0	2760	112
0	2763	140
0	2764	28
0	2767	120
0	2769	30
0	2770	140
0	2773	112
0	2776	140
0	2777	28
0	2780	120
0	2782	30
0	2783	140
0	2786	112
0	2789	140
0	2790	28
0	2793	120
0	2795	30
0	2796	140
0	2799	112
0	2802	140
0	2803	28
0	2806	120
0	2808	30
0	2809	140
0	2812	112
0	2815	140
0	2816	28
0	2819	120
0	2821	30
0	2822	140
0	2825	112
0	2828	140
0	2829	28
0	2832	120
0	2834	30
0	2835	140
0	2838	112
0	2841	140
0	2842	28
0	2845	120
0	2847	30
0	2848	140
0	2851	112
0	2854	140
0	2855	28
0	2858	120
0	2860	30
0	2861	140
0	2864	112
0	2867	140
0	2868	28
0	2871	120
0	2873	30
0	2874	140
0	2877	112
0	2880	140
0	2881	28
0	2884	120
0	2886	30
0	2887	140
0	2890	112
0	2893	140
0	2894	28
0	2897	120
0	2899	30
0	2900	140
0	2903	112
0	2906	140
0	2907	28
0	2910	120
0	2912	30
0	2913	140
0	2916	112
0	2919	148
0	2920	28
0	2923	112
0	2925	30
0	2926	140
0	2929	112
0	2932	148
0	2933	28
0	2936	112
0	2938	30
0	2939	140
0	2942	112
0	2945	148
0	2946	28
0	2949	112
0	2951	30
0	2952	140
0	2955	112
0	2958	148
0	2959	28
0	2962	112
0	2964	30
0	2965	140
0	2968	112
0	2971	148
0	2972	28
0	2975	112
0	2977	30
0	2978	140
0	2981	112
0	2984	148
0	2985	28
0	2988	112
0	2990	30
0	2991	140
0	2994	112
0	2997	148
0	2998	28
0	3001	112
0	3003	30
0	3004	140
0	3007	112
0	3010	148
0	3011	28
0	3014	112
0	3016	30
0	3017	140
0	3020	112
0	3023	148
0	3024	28
0	3027	112
0	3029	30
0	3030	140
0	3033	112
0	3036	148
0	3037	28
0	3040	112
0	3042	30
0	3043	140
0	3046	112
0	3049	148
0	3050	28
0	3053	112
0	3055	30
0	3056	140
0	3059	112
0	3062	148
0	3063	28
0	3066	112
0	3068	30
0	3069	140
0	3072	112
0	3075	148
0	3076	28
0	3079	112
0	3081	30
0	3082	140
0	3085	112
0	3088	148
0	3089	28
0	3092	112
0	3094	30
0	3095	140
0	3098	112
0	3101	148
0	3102	28
0	3105	112
0	3107	30
0	3108	140
0	3111	112
0	3114	148
0	3115	28
0	3118	112
0	3120	30
0	3121	140
0	3124	112
0	3127	148
0	3128	28
0	3131	112
0	3133	30
0	3134	140
0	3137	112
0	3140	148
0	3141	28
0	3144	112
0	3146	30
0	3147	140
0	3150	112
0	3153	148
0	3154	28
0	3157	112
0	3159	30
0	3160	140
0	3163	112
0	3166	148
0	3167	28
0	3170	112
0	3172	30
0	3173	140
0	3176	112
0	3179	148
0	3180	28
0	3183	112
0	3185	30
0	3186	140
0	3189	112
0	3192	148
0	3193	28
0	3196	112
0	3198	30
0	3199	140
0	3202	112
0	3205	148
0	3206	28
0	3209	112
0	3211	30
0	3212	140
0	3215	112
0	3218	148
0	3219	28
0	3222	112
0	3224	30
0	3225	140
0	3228	112
0	3231	148
0	3232	28
0	3235	112
0	3237	30
0	3238	140
0	3241	112
0	3244	148
0	3245	28
0	3248	112
0	3250	30
0	3251	140
0	3254	112
0	3257	148
0	3258	28
0	3261	112
0	3263	30
0	3264	140
0	3267	112
0	3270	148
0	3271	28
0	3274	112
0	3276	30
0	3277	140
0	3280	112
0	3283	148
0	3284	28
0	3287	112
0	3289	30
0	3290	140
0	3293	112
0	3296	148
0	3297	28
0	3300	112
0	3302	30
0	3303	140
0	3306	112
0	3309	148
0	3310	28
0	3313	112
0	3315	30
0	3316	140
0	3319	112
0	3322	148
0	3323	28
0	3326	112
0	3328	15
1	1	88
1	4	88
1	8	88
1	11	88
1	14	88
1	17	88
1	21	88
1	24	88
1	27	88
1	30	88
1	34	88
1	37	88
1	40	88
1	43	88
1	47	88
1	50	88
1	53	88
1	56	88
1	60	88
1	63	88
1	66	88
1	69	88
1	73	88
1	76	88
1	79	88
1	82	88
1	86	88
1	89	88
1	92	88
1	95	88
1	99	88
1	102	88
1	105	88
1	108	88
1	112	88
1	115	88
1	118	88
1	121	88
1	125	88
1	128	88
1	131	88
1	134	88
1	138	88
1	141	88
1	144	88
1	147	88
1	151	88
1	154	88
1	157	88
1	160	88
1	164	88
1	167	88
1	170	88
1	173	88
1	177	88
1	180	88
1	183	88
1	186	88
1	190	88
1	193	88
1	196	88
1	199	88
1	203	88
1	206	88
1	209	88
1	212	88
1	216	88
1	219	88
1	222	88
1	225	88
1	229	88
1	232	88
1	235	88
1	238	88
1	242	88
1	245	88
1	248	88
1	251	88
1	255	88
1	258	88
1	261	88
1	264	88
1	268	88
1	271	88
1	274	88
1	277	88
1	281	88
1	284	88
1	287	88
1	290	88
1	294	88
1	297	88
1	300	88
1	303	88
1	307	88
1	310	88
1	313	88
1	316	88
1	320	88
1	323	88
1	326	88
1	329	88
1	333	88
1	336	88
1	339	88
1	342	88
1	346	88
1	349	88
1	352	88
1	355	88
1	359	88
1	362	88
1	365	88
1	368	88
1	372	88
1	375	88
1	378	88
1	381	88
1	385	88
1	388	88
1	391	88
1	394	88
1	398	88
1	401	88
1	404	88
1	407	88
1	411	88
1	414	88
1	417	88
1	420	120
1	424	88
1	427	88
1	430	88
1	433	120
1	437	88
1	440	88
1	443	88
1	446	120
1	450	88
1	453	88
1	456	88
1	459	120
1	463	88
1	466	88
1	469	88
1	472	120
1	476	88
1	479	88
1	482	88
1	485	120
1	489	88
1	492	88
1	495	88
1	498	120
1	502	88
1	505	88
1	508	88
1	511	120
1	515	88
1	518	88
1	521	88
1	524	120
1	528	88
1	531	88
1	534	88
1	537	120
1	541	88
1	544	88
1	547	88
1	550	120
1	554	88
1	557	88
1	560	88
1	563	120
1	567	88
1	570	88
1	573	88
1	576	120
1	580	88
1	583	88
1	586	88
1	589	120
1	593	88
1	596	88
1	599	88
1	602	120
1	606	88
1	609	88
1	612	88
1	615	120
1	619	88
1	622	88
1	625	88
1	628	120
1	632	88
1	635	88
1	638	88
1	641	120
1	645	88
1	648	88
1	651	88
1	654	120
1	658	88
1	661	88
1	664	88
1	667	120
1	671	88
1	674	88
1	677	88
1	680	120
1	684	88
1	687	88
1	690	88
1	693	120
1	697	88
1	700	88
1	703	88
1	706	120
1	710	88
1	713	88
1	716	88
1	719	120
1	723	88
1	726	88
1	729	88
1	732	120
1	736	88
1	739	88
1	742	88
1	745	120
1	749	88
1	752	88
1	755	88
1	758	120
1	762	88
1	765	88
1	768	88
1	771	120
1	775	88
1	778	88
1	781	88
1	784	120
1	788	88
1	791	88
1	794	88
1	797	120
1	801	88
1	804	88
1	807	88
1	810	120
1	814	88
1	817	88
1	820	88
1	823	120
1	827	88
1	830	88
1	833	88
1	837	88
1	840	88
1	843	88
1	846	88
1	850	88
1	853	88
1	856	88
1	859	88
1	863	88
1	866	88
1	869	88
1	872	88
1	876	88
1	879	88
1	882	88
1	885	88
1	889	88
1	892	88
1	895	88
1	898	88
1	902	88
1	905	88
1	908	88
1	911	88
1	915	88
1	918	88
1	921	88
1	924	88
1	928	88
1	931	88
1	934	88
1	937	88
1	941	88
1	944	88
1	947	88
1	950	88
1	954	88
1	957	88
1	960	88
1	963	88
1	967	88
1	970	88
1	973	88
1	976	88
1	980	88
1	983	88
1	986	88
1	989	88
1	993	88
1	996	88
1	999	88
1	1002	88
1	1006	88
1	1009	88
1	1012	88
1	1015	88
1	1019	88
1	1022	88
1	1025	88
1	1028	88
1	1032	88
1	1035	88
1	1038	88
1	1041	88
1	1045	88
1	1048	88
1	1051	88
1	1054	88
1	1058	88
1	1061	88
1	1064	88
1	1067	88
1	1071	88
1	1074	88
1	1077	88
1	1080	88
1	1084	88
1	1087	88
1	1090	88
1	1093	88
1	1097	88
1	1100	88
1	1103	88
1	1106	88
1	1110	88
1	1113	88
1	1116	88
1	1119	88
1	1123	88
1	1126	88
1	1129	88
1	1132	88
1	1136	88
1	1139	88
1	1142	88
1	1145	88
1	1149	88
1	1152	88
1	1155	88
1	1158	88
1	1162	88
1	1165	88
1	1168	88
1	1171	88
1	1175	88
1	1178	88
1	1181	88
1	1184	88
1	1188	88
1	1191	88
1	1194	88
1	1197	88
1	1201	88
1	1204	88
1	1207	88
1	1210	88
1	1214	88
1	1217	88
1	1220	88
1	1223	88
1	1227	88
1	1230	88
1	1233	88
1	1236	88
1	1240	88
1	1243	88
1	1246	88
1	1249	120
1	1253	88
1	1256	88
1	1259	88
1	1262	120
1	1266	88
1	1269	88
1	1272	88
1	1275	120
1	1279	88
1	1282	88
1	1285	88
1	1288	120
1	1292	88
1	1295	88
1	1298	88
1	1301	120
1	1305	88
1	1308	88
1	1311	88
1	1314	120
1	1318	88
1	1321	88
1	1324	88
1	1327	120
1	1331	88
1	1334	88
1	1337	88
1	1340	120
1	1344	88
1	1347	88
1	1350	88
1	1353	120
1	1357	88
1	1360	88
1	1363	88
1	1366	120
1	1370	88
1	1373	88
1	1376	88
1	1379	120
1	1383	88
1	1386	88
1	1389	88
1	1392	120
1	1396	88
1	1399	88
1	1402	88
1	1405	120
1	1409	88
1	1412	88
1	1415	88
1	1418	120
1	1422	88
1	1425	88
1	1428	88
1	1431	120
1	1435	88
1	1438	88
1	1441	88
1	1444	120
1	1448	88
1	1451	88
1	1454	88
1	1457	120
1	1461	88
1	1464	88
1	1467	88
1	1470	120
1	1474	88
1	1477	88
1	1480	88
1	1483	120
1	1487	88
1	1490	88
1	1493	88
1	1496	120
1	1500	88
1	1503	88
1	1506	88
1	1509	120
1	1513	88
1	1516	88
1	1519	88
1	1522	120
1	1526	88
1	1529	88
1	1532	88
1	1535	120
1	1539	88
1	1542	88
1	1545	88
1	1548	120
1	1552	88
1	1555	88
1	1558	88
1	1561	120
1	1565	88
1	1568	88
1	1571	88
1	1574	120
1	1578	88
1	1581	88
1	1584	88
1	1587	120
1	1591	88
1	1594	88
1	1597	88
1	1600	120
1	1604	88
1	1607	88
1	1610	88
1	1613	120
1	1617	88
1	1620	88
1	1623	88
1	1626	120
1	1630	88
1	1633	88
1	1636	88
1	1639	120
1	1643	88
1	1646	88
1	1649	88
1	1652	120
1	1656	88
1	1659	88
1	1662	88
1	1665	60
1	1666	44
1	1669	88
1	1672	88
1	1675	88
1	1679	88
1	1682	88
1	1685	88
1	1688	88
1	1692	88
1	1695	88
1	1698	88
1	1701	88
1	1705	88
1	1708	88
1	1711	88
1	1714	88
1	1718	88
1	1721	88
1	1724	88
1	1727	88
1	1731	88
1	1734	88
1	1737	88
1	1740	88
1	1744	88
1	1747	88
1	1750	88
1	1753	88
1	1757	88
1	1760	88
1	1763	88
1	1766	88
1	1770	88
1	1773	88
1	1776	88
1	1779	88
1	1783	88
1	1786	88
1	1789	88
1	1792	88
1	1796	88
1	1799	88
1	1802	88
1	1805	88
1	1809	88
1	1812	88
1	1815	88
1	1818	88
1	1822	88
1	1825	88
1	1828	88
1	1831	88
1	1835	88
1	1838	88
1	1841	88
1	1844	88
1	1848	88
1	1851	88
1	1854	88
1	1857	88
1	1861	88
1	1864	88
1	1867	88
1	1870	88
1	1874	88
1	1877	88
1	1880	88
1	1883	88
1	1887	88
1	1890	88
1	1893	88
1	1896	88
1	1900	88
1	1903	88
1	1906	88
1	1909	88
1	1913	88
1	1916	88
1	1919	88
1	1922	88
1	1926	88
1	1929	88
1	1932	88
1	1935	88
1	1939	88
1	1942	88
1	1945	88
1	1948	88
1	1952	88
1	1955	88
1	1958	88
1	1961	88
1	1965	88
1	1968	88
1	1971	88
1	1974	88
1	1978	88
1	1981	88
1	1984	88
1	1987	88
1	1991	88
1	1994	88
1	1997	88
1	2000	88
1	2004	88
1	2007	88
1	2010	88
1	2013	88
1	2017	88
1	2020	88
1	2023	88
1	2026	88
1	2030	88
1	2033	88
1	2036	88
1	2039	88
1	2043	88
1	2046	88
1	2049	88
1	2052	88
1	2056	88
1	2059	88
1	2062	88
1	2065	88
1	2069	88
1	2072	88
1	2075	88
1	2078	88
1	2082	88
1	2085	88
1	2088	88
1	2091	120
1	2095	88
1	2098	88
1	2101	88
1	2104	120
1	2108	88
1	2111	88
1	2114	88
1	2117	120
1	2121	88
1	2124	88
1	2127	88
1	2130	120
1	2134	88
1	2137	88
1	2140	88
1	2143	120
1	2147	88
1	2150	88
1	2153	88
1	2156	120
1	2160	88
1	2163	88
1	2166	88
1	2169	120
1	2173	88
1	2176	88
1	2179	88
1	2182	120
1	2186	88
1	2189	88
1	2192	88
1	2195	120
1	2199	88
1	2202	88
1	2205	88
1	2208	120
1	2212	88
1	2215	88
1	2218	88
1	2221	120
1	2225	88
1	2228	88
1	2231	88
1	2234	120
1	2238	88
1	2241	88
1	2244	88
1	2247	120
1	2251	88
1	2254	88
1	2257	88
1	2260	120
1	2264	88
1	2267	88
1	2270	88
1	2273	120
1	2277	88
1	2280	88
1	2283	88
1	2286	120
1	2290	88
1	2293	88
1	2296	88
1	2299	120
1	2303	88
1	2306	88
1	2309	88
1	2312	120
1	2316	88
1	2319	88
1	2322	88
1	2325	120
1	2329	88
1	2332	88
1	2335	88
1	2338	120
1	2342	88
1	2345	88
1	2348	88
1	2351	120
1	2355	88
1	2358	88
1	2361	88
1	2364	120
1	2368	88
1	2371	88
1	2374	88
1	2377	120
1	2381	88
1	2384	88
1	2387	88
1	2390	120
1	2394	88
1	2397	88
1	2400	88
1	2403	120
1	2407	88
1	2410	88
1	2413	88
1	2416	120
1	2420	88
1	2423	88
1	2426	88
1	2429	120
1	2433	88
1	2436	88
1	2439	88
1	2442	120
1	2446	88
1	2449	88
1	2452	88
1	2455	120
1	2459	88
1	2462	88
1	2465	88
1	2468	120
1	2472	88
1	2475	88
1	2478	88
1	2481	120
1	2485	88
1	2488	88
1	2491	88
1	2494	120
1	2498	88
1	2501	88
1	2504	88
1	2508	88
1	2511	88
1	2514	88
1	2517	88
1	2521	88
1	2524	88
1	2527	88
1	2530	88
1	2534	88
1	2537	88
1	2540	88
1	2543	88
1	2547	88
1	2550	88
1	2553	88
1	2556	88
1	2560	88
1	2563	88
1	2566	88
1	2569	88
1	2573	88
1	2576	88
1	2579	88
1	2582	88
1	2586	88
1	2589	88
1	2592	88
1	2595	88
1	2599	88
1	2602	88
1	2605	88
1	2608	88
1	2612	88
1	2615	88
1	2618	88
1	2621	88
1	2625	88
1	2628	88
1	2631	88
1	2634	88
1	2638	88
1	2641	88
1	2644	88
1	2647	88
1	2651	88
1	2654	88
1	2657	88
1	2660	88
1	2664	88
1	2667	88
1	2670	88
1	2673	88
1	2677	88
1	2680	88
1	2683	88
1	2686	88
1	2690	88
1	2693	88
1	2696	88
1	2699	88
1	2703	88
1	2706	88
1	2709	88
1	2712	88
1	2716	88
1	2719	88
1	2722	88
1	2725	88
1	2729	88
1	2732	88
1	2735	88
1	2738	88
1	2742	88
1	2745	88
1	2748	88
1	2751	88
1	2755	88
1	2758	88
1	2761	88
1	2764	88
1	2768	88
1	2771	88
1	2774	88
1	2777	88
1	2781	88
1	2784	88
1	2787	88
1	2790	88
1	2794	88
1	2797	88
1	2800	88
1	2803	88
1	2807	88
1	2810	88
1	2813	88
1	2816	88
1	2820	88
1	2823	88
1	2826	88
1	2829	88
1	2833	88
1	2836	88
1	2839	88
1	2842	88
1	2846	88
1	2849	88
1	2852	88
1	2855	88
1	2859	88
1	2862	88
1	2865	88
1	2868	88
1	2872	88
1	2875	88
1	2878	88
1	2881	88
1	2885	88
1	2888	88
1	2891	88
1	2894	88
1	2898	88
1	2901	88
1	2904	88
1	2907	88
1	2911	88
1	2914	88
1	2917	88
1	2920	120
1	2924	88
1	2927	88
1	2930	88
1	2933	120
1	2937	88
1	2940	88
1	2943	88
1	2946	120
1	2950	88
1	2953	88
1	2956	88
1	2959	120
1	2963	88
1	2966	88
1	2969	88
1	2972	120
1	2976	88
1	2979	88
1	2982	88
1	2985	120
1	2989	88
1	2992	88
1	2995	88
1	2998	120
1	3002	88
1	3005	88
1	3008	88
1	3011	120
1	3015	88
1	3018	88
1	3021	88
1	3024	120
1	3028	88
1	3031	88
1	3034	88
1	3037	120
1	3041	88
1	3044	88
1	3047	88
1	3050	120
1	3054	88
1	3057	88
1	3060	88
1	3063	120
1	3067	88
1	3070	88
1	3073	88
1	3076	120
1	3080	88
1	3083	88
1	3086	88
1	3089	120
1	3093	88
1	3096	88
1	3099	88
1	3102	120
1	3106	88
1	3109	88
1	3112	88
1	3115	120
1	3119	88
1	3122	88
1	3125	88
1	3128	120
1	3132	88
1	3135	88
1	3138	88
1	3141	120
1	3145	88
1	3148	88
1	3151	88
1	3154	120
1	3158	88
1	3161	88
1	3164	88
1	3167	120
1	3171	88
1	3174	88
1	3177	88
1	3180	120
1	3184	88
1	3187	88
1	3190	88
1	3193	120
1	3197	88
1	3200	88
1	3203	88
1	3206	120
1	3210	88
1	3213	88
1	3216	88
1	3219	120
1	3223	88
1	3226	88
1	3229	88
1	3232	120
1	3236	88
1	3239	88
1	3242	88
1	3245	120
1	3249	88
1	3252	88
1	3255	88
1	3258	120
1	3262	88
1	3265	88
1	3268	88
1	3271	120
1	3275	88
1	3278	88
1	3281	88
1	3284	120
1	3288	88
1	3291	88
1	3294	88
1	3297	120
1	3301	88
1	3304	88
1	3307	88
1	3310	120
1	3314	88
1	3317	88
1	3320	88
1	3323	120
1	3327	88
2	1	15
2	2	62
2	3	11
2	5	40
2	8	22
2	9	62
2	12	40
2	15	62
2	16	22
2	18	40
2	21	22
2	22	62
2	25	40
2	28	62
2	29	22
2	31	40
2	34	22
2	35	62
2	38	40
2	41	62
2	42	22
2	44	40
2	47	22
2	48	62
2	51	40
2	54	62
2	55	22
2	57	40
2	60	22
2	61	62
2	64	40
2	67	62
2	68	22
2	70	40
2	73	22
2	74	62
2	77	40
2	80	62
2	81	22
2	83	40
2	86	22
2	87	62
2	90	40
2	93	62
2	94	22
2	96	40
2	99	22
2	100	62
2	103	40
2	106	62
2	107	22
2	109	40
2	112	22
2	113	62
2	116	40
2	119	62
2	120	22
2	122	40
2	125	22
2	126	62
2	129	40
2	132	62
2	133	22
2	135	40
2	138	22
2	139	62
2	142	40
2	145	62
2	146	22
2	148	40
2	151	22
2	152	62
2	155	40
2	158	62
2	159	22
2	161	40
2	164	22
2	165	62
2	168	40
2	171	62
2	172	22
2	174	40
2	177	22
2	178	62
2	181	40
2	184	62
2	185	22
2	187	40
2	190	22
2	191	62
2	194	40
2	197	62
2	198	22
2	200	40
2	203	22
2	204	62
2	207	40
2	210	62
2	211	22
2	213	40
2	216	22
2	217	62
2	220	40
2	223	62
2	224	22
2	226	40
2	229	22
2	230	62
2	233	40
2	236	62
2	237	22
2	239	40
2	242	22
2	243	62
2	246	40
2	249	62
2	250	22
2	252	40
2	255	22
2	256	62
2	259	40
2	262	62
2	263	22
2	265	40
2	268	22
2	269	62
2	272	40
2	275	62
2	276	22
2	278	40
2	281	22
2	282	62
2	285	40
2	288	62
2	289	22
2	291	40
2	294	22
2	295	62
2	298	40
2	301	62
2	302	22
2	304	40
2	307	22
2	308	62
2	311	40
2	314	62
2	315	22
2	317	40
2	320	22
2	321	62
2	324	40
2	327	62
2	328	22
2	330	40
2	333	22
2	334	62
2	337	40
2	340	62
2	341	22
2	343	40
2	346	22
2	347	62
2	350	40
2	353	62
2	354	22
2	356	40
2	359	22
2	360	62
2	363	40
2	366	62
2	367	22
2	369	40
2	372	22
2	373	62
2	376	40
2	379	62
2	380	22
2	382	40
2	385	22
2	386	62
2	389	40
2	392	62
2	393	22
2	395	40
2	398	22
2	399	62
2	402	40
2	405	62
2	406	22
2	408	40
2	411	22
2	412	62
2	415	40
2	418	62
2	419	22
2	421	88
2	424	22
2	425	62
2	428	40
2	431	62
2	432	22
2	434	88
2	437	22
2	438	62
2	441	40
2	444	62
2	445	22
2	447	88
2	450	22
2	451	62
2	454	40
2	457	62
2	458	22
2	460	88
2	463	22
2	464	62
2	467	40
2	470	62
2	471	22
2	473	88
2	476	22
2	477	62
2	480	40
2	483	62
2	484	22
2	486	88
2	489	22
2	490	62
2	493	40
2	496	62
2	497	22
2	499	88
2	502	22
2	503	62
2	506	40
2	509	62
2	510	22
2	512	88
2	515	22
2	516	62
2	519	40
2	522	62
2	523	22
2	525	88
2	528	22
2	529	62
2	532	40
2	535	62
2	536	22
2	538	88
2	541	22
2	542	62
2	545	40
2	548	62
2	549	22
2	551	88
2	554	22
2	555	62
2	558	40
2	561	62
2	562	22
2	564	88
2	567	22
2	568	62
2	571	40
2	574	62
2	575	22
2	577	88
2	580	22
2	581	62
2	584	40
2	587	62
2	588	22
2	590	88
2	593	22
2	594	62
2	597	40
2	600	62
2	601	22
2	603	88
2	606	22
2	607	62
2	610	40
2	613	62
2	614	22
2	616	88
2	619	22
2	620	62
2	623	40
2	626	62
2	627	22
2	629	88
2	632	22
2	633	62
2	636	40
2	639	62
2	640	22
2	642	88
2	645	22
2	646	62
2	649	40
2	652	62
2	653	22
2	655	88
2	658	22
2	659	62
2	662	40
2	665	62
2	666	22
2	668	88
2	671	22
2	672	62
2	675	40
2	678	62
2	679	22
2	681	88
2	684	22
2	685	62
2	688	40
2	691	62
2	692	22
2	694	88
2	697	22
2	698	62
2	701	40
2	704	62
2	705	22
2	707	88
2	710	22
2	711	62
2	714	40
2	717	62
2	718	22
2	720	88
2	723	22
2	724	62
2	727	40
2	730	62
2	731	22
2	733	88
2	736	22
2	737	62
2	740	40
2	743	62
2	744	22
2	746	88
2	749	22
2	750	62
2	753	40
2	756	62
2	757	22
2	759	88
2	762	22
2	763	62
2	766	40
2	769	62
2	770	22
2	772	88
2	775	22
2	776	62
2	779	40
2	782	62
2	783	22
2	785	88
2	788	22
2	789	62
2	792	40
2	795	62
2	796	22
2	798	88
2	801	22
2	802	62
2	805	40
2	808	62
2	809	22
2	811	88
2	814	22
2	815	62
2	818	40
2	821	62
2	822	22
2	824	88
2	827	22
2	828	62
2	831	40
2	834	62
2	835	22
2	838	40
2	840	30
2	841	62
2	844	40
2	847	62
2	848	22
2	851	40
2	853	30
2	854	62
2	857	40
2	860	62
2	861	22
2	864	40
2	866	30
2	867	62
2	870	40
2	873	62
2	874	22
2	877	40
2	879	30
2	880	62
2	883	40
2	886	62
2	887	22
2	890	40
2	892	30
2	893	62
2	896	40
2	899	62
2	900	22
2	903	40
2	905	30
2	906	62
2	909	40
2	912	62
2	913	22
2	916	40
2	918	30
2	919	62
2	922	40
2	925	62
2	926	22
2	929	40
2	931	30
2	932	62
2	935	40
2	938	62
2	939	22
2	942	40
2	944	30
2	945	62
2	948	40
2	951	62
2	952	22
2	955	40
2	957	30
2	958	62
2	961	40
2	964	62
2	965	22
2	968	40
2	970	30
2	971	62
2	974	40
2	977	62
2	978	22
2	981	40
2	983	30
2	984	62
2	987	40
2	990	62
2	991	22
2	994	40
2	996	30
2	997	62
2	1000	40
2	1003	62
2	1004	22
2	1007	40
2	1009	30
2	1010	62
2	1013	40
2	1016	62
2	1017	22
2	1020	40
2	1022	30
2	1023	62
2	1026	40
2	1029	62
2	1030	22
2	1033	40
2	1035	30
2	1036	62
2	1039	40
2	1042	62
2	1043	22
2	1046	40
2	1048	30
2	1049	62
2	1052	40
2	1055	62
2	1056	22
2	1059	40
2	1061	30
2	1062	62
2	1065	40
2	1068	62
2	1069	22
2	1072	40
2	1074	30
2	1075	62
2	1078	40
2	1081	62
2	1082	22
2	1085	40
2	1087	30
2	1088	62
2	1091	40
2	1094	62
2	1095	22
2	1098	40
2	1100	30
2	1101	62
2	1104	40
2	1107	62
2	1108	22
2	1111	40
2	1113	30
2	1114	62
2	1117	40
2	1120	62
2	1121	22
2	1124	40
2	1126	30
2	1127	62
2	1130	40
2	1133	62
2	1134	22
2	1137	40
2	1139	30
2	1140	62
2	1143	40
2	1146	62
2	1147	22
2	1150	40
2	1152	30
2	1153	62
2	1156	40
2	1159	62
2	1160	22
2	1163	40
2	1165	30
2	1166	62
2	1169	40
2	1172	62
2	1173	22
2	1176	40
2	1178	30
2	1179	62
2	1182	40
2	1185	62
2	1186	22
2	1189	40
2	1191	30
2	1192	62
2	1195	40
2	1198	62
2	1199	22
2	1202	40
2	1204	30
2	1205	62
2	1208	40
2	1211	62
2	1212	22
2	1215	40
2	1217	30
2	1218	62
2	1221	40
2	1224	62
2	1225	22
2	1228	40
2	1230	30
2	1231	62
2	1234	40
2	1237	62
2	1238	22
2	1241	40
2	1243	30
2	1244	62
2	1247	40
2	1250	110
2	1251	22
2	1254	40
2	1256	30
2	1257	62
2	1260	40
2	1263	110
2	1264	22
2	1267	40
2	1269	30
2	1270	62
2	1273	40
2	1276	110
2	1277	22
2	1280	40
2	1282	30
2	1283	62
2	1286	40
2	1289	110
2	1290	22
2	1293	40
2	1295	30
2	1296	62
2	1299	40
2	1302	110
2	1303	22
2	1306	40
2	1308	30
2	1309	62
2	1312	40
2	1315	110
2	1316	22
2	1319	40
2	1321	30
2	1322	62
2	1325	40
2	1328	110
2	1329	22
2	1332	40
2	1334	30
2	1335	62
2	1338	40
2	1341	110
2	1342	22
2	1345	40
2	1347	30
2	1348	62
2	1351	40
2	1354	110
2	1355	22
2	1358	40
2	1360	30
2	1361	62
2	1364	40
2	1367	110
2	1368	22
2	1371	40
2	1373	30
2	1374	62
2	1377	40
2	1380	110
2	1381	22
2	1384	40
2	1386	30
2	1387	62
2	1390	40
2	1393	110
2	1394	22
2	1397	40
2	1399	30
2	1400	62
2	1403	40
2	1406	110
2	1407	22
2	1410	40
2	1412	30
2	1413	62
2	1416	40
2	1419	110
2	1420	22
2	1423	40
2	1425	30
2	1426	62
2	1429	40
2	1432	110
2	1433	22
2	1436	40
2	1438	30
2	1439	62
2	1442	40
2	1445	110
2	1446	22
2	1449	40
2	1451	30
2	1452	62
2	1455	40
2	1458	110
2	1459	22
2	1462	40
2	1464	30
2	1465	62
2	1468	40
2	1471	110
2	1472	22
2	1475	40
2	1477	30
2	1478	62
2	1481	40
2	1484	110
2	1485	22
2	1488	40
2	1490	30
2	1491	62
2	1494	40
2	1497	110
2	1498	22
2	1501	40
2	1503	30
2	1504	62
2	1507	40
2	1510	110
2	1511	22
2	1514	40
2	1516	30
2	1517	62
2	1520	40
2	1523	110
2	1524	22
2	1527	40
2	1529	30
2	1530	62
2	1533	40
2	1536	110
2	1537	22
2	1540	40
2	1542	30
2	1543	62
2	1546	40
2	1549	110
2	1550	22
2	1553	40
2	1555	30
2	1556	62
2	1559	40
2	1562	110
2	1563	22
2	1566	40
2	1568	30
2	1569	62
2	1572	40
2	1575	110
2	1576	22
2	1579	40
2	1581	30
2	1582	62
2	1585	40
2	1588	110
2	1589	22
2	1592	40
2	1594	30
2	1595	62
2	1598	40
2	1601	110
2	1602	22
2	1605	40
2	1607	30
2	1608	62
2	1611	40
2	1614	110
2	1615	22
2	1618	40
2	1620	30
2	1621	62
2	1624	40
2	1627	110
2	1628	22
2	1631	40
2	1633	30
2	1634	62
2	1637	40
2	1640	110
2	1641	22
2	1644	40
2	1646	30
2	1647	62
2	1650	40
2	1653	110
2	1654	22
2	1657	40
2	1659	30
2	1660	62
2	1663	40
2	1666	66
2	1667	42
2	1670	40
2	1673	62
2	1674	22
2	1676	40
2	1679	22
2	1680	62
2	1683	40
2	1686	62
2	1687	22
2	1689	40
2	1692	22
2	1693	62
2	1696	40
2	1699	62
2	1700	22
2	1702	40
2	1705	22
2	1706	62
2	1709	40
2	1712	62
2	1713	22
2	1715	40
2	1718	22
2	1719	62
2	1722	40
2	1725	62
2	1726	22
2	1728	40
2	1731	22
2	1732	62
2	1735	40
2	1738	62
2	1739	22
2	1741	40
2	1744	22
2	1745	62
2	1748	40
2	1751	62
2	1752	22
2	1754	40
2	1757	22
2	1758	62
2	1761	40
2	1764	62
2	1765	22
2	1767	40
2	1770	22
2	1771	62
2	1774	40
2	1777	62
2	1778	22
2	1780	40
2	1783	22
2	1784	62
2	1787	40
2	1790	62
2	1791	22
2	1793	40
2	1796	22
2	1797	62
2	1800	40
2	1803	62
2	1804	22
2	1806	40
2	1809	22
2	1810	62
2	1813	40
2	1816	62
2	1817	22
2	1819	40
2	1822	22
2	1823	62
2	1826	40
2	1829	62
2	1830	22
2	1832	40
2	1835	22
2	1836	62
2	1839	40
2	1842	62
2	1843	22
2	1845	40
2	1848	22
2	1849	62
2	1852	40
2	1855	62
2	1856	22
2	1858	40
2	1861	22
2	1862	62
2	1865	40
2	1868	62
2	1869	22
2	1871	40
2	1874	22
2	1875	62
2	1878	40
2	1881	62
2	1882	22
2	1884	40
2	1887	22
2	1888	62
2	1891	40
2	1894	62
2	1895	22
2	1897	40
2	1900	22
2	1901	62
2	1904	40
2	1907	62
2	1908	22
2	1910	40
2	1913	22
2	1914	62
2	1917	40
2	1920	62
2	1921	22
2	1923	40
2	1926	22
2	1927	62
2	1930	40
2	1933	62
2	1934	22
2	1936	40
2	1939	22
2	1940	62
2	1943	40
2	1946	62
2	1947	22
2	1949	40
2	1952	22
2	1953	62
2	1956	40
2	1959	62
2	1960	22
2	1962	40
2	1965	22
2	1966	62
2	1969	40
2	1972	62
2	1973	22
2	1975	40
2	1978	22
2	1979	62
2	1982	40
2	1985	62
2	1986	22
2	1988	40
2	1991	22
2	1992	62
2	1995	40
2	1998	62
2	1999	22
2	2001	40
2	2004	22
2	2005	62
2	2008	40
2	2011	62
2	2012	22
2	2014	40
2	2017	22
2	2018	62
2	2021	40
2	2024	62
2	2025	22
2	2027	40
2	2030	22
2	2031	62
2	2034	40
2	2037	62
2	2038	22
2	2040	40
2	2043	22
2	2044	62
2	2047	40
2	2050	62
2	2051	22
2	2053	40
2	2056	22
2	2057	62
2	2060	40
2	2063	62
2	2064	22
2	2066	40
2	2069	22
2	2070	62
2	2073	40
2	2076	62
2	2077	22
2	2079	40
2	2082	22
2	2083	62
2	2086	40
2	2089	62
2	2090	22
2	2092	88
2	2095	22
2	2096	62
2	2099	40
2	2102	62
2	2103	22
2	2105	88
2	2108	22
2	2109	62
2	2112	40
2	2115	62
2	2116	22
2	2118	88
2	2121	22
2	2122	62
2	2125	40
2	2128	62
2	2129	22
2	2131	88
2	2134	22
2	2135	62
2	2138	40
2	2141	62
2	2142	22
2	2144	88
2	2147	22
2	2148	62
2	2151	40
2	2154	62
2	2155	22
2	2157	88
2	2160	22
2	2161	62
2	2164	40
2	2167	62
2	2168	22
2	2170	88
2	2173	22
2	2174	62
2	2177	40
2	2180	62
2	2181	22
2	2183	88
2	2186	22
2	2187	62
2	2190	40
2	2193	62
2	2194	22
2	2196	88
2	2199	22
2	2200	62
2	2203	40
2	2206	62
2	2207	22
2	2209	88
2	2212	22
2	2213	62
2	2216	40
2	2219	62
2	2220	22
2	2222	88
2	2225	22
2	2226	62
2	2229	40
2	2232	62
2	2233	22
2	2235	88
2	2238	22
2	2239	62
2	2242	40
2	2245	62
2	2246	22
2	2248	88
2	2251	22
2	2252	62
2	2255	40
2	2258	62
2	2259	22
2	2261	88
2	2264	22
2	2265	62
2	2268	40
2	2271	62
2	2272	22
2	2274	88
2	2277	22
2	2278	62
2	2281	40
2	2284	62
2	2285	22
2	2287	88
2	2290	22
2	2291	62
2	2294	40
2	2297	62
2	2298	22
2	2300	88
2	2303	22
2	2304	62
2	2307	40
2	2310	62
2	2311	22
2	2313	88
2	2316	22
2	2317	62
2	2320	40
2	2323	62
2	2324	22
2	2326	88
2	2329	22
2	2330	62
2	2333	40
2	2336	62
2	2337	22
2	2339	88
2	2342	22
2	2343	62
2	2346	40
2	2349	62
2	2350	22
2	2352	88
2	2355	22
2	2356	62
2	2359	40
2	2362	62
2	2363	22
2	2365	88
2	2368	22
2	2369	62
2	2372	40
2	2375	62
2	2376	22
2	2378	88
2	2381	22
2	2382	62
2	2385	40
2	2388	62
2	2389	22
2	2391	88
2	2394	22
2	2395	62
2	2398	40
2	2401	62
2	2402	22
2	2404	88
2	2407	22
2	2408	62
2	2411	40
2	2414	62
2	2415	22
2	2417	88
2	2420	22
2	2421	62
2	2424	40
2	2427	62
2	2428	22
2	2430	88
2	2433	22
2	2434	62
2	2437	40
2	2440	62
2	2441	22
2	2443	88
2	2446	22
2	2447	62
2	2450	40
2	2453	62
2	2454	22
2	2456	88
2	2459	22
2	2460	62
2	2463	40
2	2466	62
2	2467	22
2	2469	88
2	2472	22
2	2473	62
2	2476	40
2	2479	62
2	2480	22
2	2482	88
2	2485	22
2	2486	62
2	2489	40
2	2492	62
2	2493	22
2	2495	88
2	2498	30
2	2499	62
2	2502	40
2	2505	62
2	2506	22
2	2509	40
2	2511	30
2	2512	62
2	2515	40
2	2518	62
2	2519	22
2	2522	40
2	2524	30
2	2525	62
2	2528	40
2	2531	62
2	2532	22
2	2535	40
2	2537	30
2	2538	62
2	2541	40
2	2544	62
2	2545	22
2	2548	40
2	2550	30
2	2551	62
2	2554	40
2	2557	62
2	2558	22
2	2561	40
2	2563	30
2	2564	62
2	2567	40
2	2570	62
2	2571	22
2	2574	40
2	2576	30
2	2577	62
2	2580	40
2	2583	62
2	2584	22
2	2587	40
2	2589	30
2	2590	62
2	2593	40
2	2596	62
2	2597	22
2	2600	40
2	2602	30
2	2603	62
2	2606	40
2	2609	62
2	2610	22
2	2613	40
2	2615	30
2	2616	62
2	2619	40
2	2622	62
2	2623	22
2	2626	40
2	2628	30
2	2629	62
2	2632	40
2	2635	62
2	2636	22
2	2639	40
2	2641	30
2	2642	62
2	2645	40
2	2648	62
2	2649	22
2	2652	40
2	2654	30
2	2655	62
2	2658	40
2	2661	62
2	2662	22
2	2665	40
2	2667	30
2	2668	62
2	2671	40
2	2674	62
2	2675	22
2	2678	40
2	2680	30
2	2681	62
2	2684	40
2	2687	62
2	2688	22
2	2691	40
2	2693	30
2	2694	62
2	2697	40
2	2700	62
2	2701	22
2	2704	40
2	2706	30
2	2707	62
2	2710	40
2	2713	62
2	2714	22
2	2717	40
2	2719	30
2	2720	62
2	2723	40
2	2726	62
2	2727	22
2	2730	40
2	2732	30
2	2733	62
2	2736	40
2	2739	62
2	2740	22
2	2743	40
2	2745	30
2	2746	62
2	2749	40
2	2752	62
2	2753	22
2	2756	40
2	2758	30
2	2759	62
2	2762	40
2	2765	62
2	2766	22
2	2769	40
2	2771	30
2	2772	62
2	2775	40
2	2778	62
2	2779	22
2	2782	40
2	2784	30
2	2785	62
2	2788	40
2	2791	62
2	2792	22
2	2795	40
2	2797	30
2	2798	62
2	2801	40
2	2804	62
2	2805	22
2	2808	40
2	2810	30
2	2811	62
2	2814	40
2	2817	62
2	2818	22
2	2821	40
2	2823	30
2	2824	62
2	2827	40
2	2830	62
2	2831	22
2	2834	40
2	2836	30
2	2837	62
2	2840	40
2	2843	62
2	2844	22
2	2847	40
2	2849	30
2	2850	62
2	2853	40
2	2856	62
2	2857	22
2	2860	40
2	2862	30
2	2863	62
2	2866	40
2	2869	62
2	2870	22
2	2873	40
2	2875	30
2	2876	62
2	2879	40
2	2882	62
2	2883	22
2	2886	40
2	2888	30
2	2889	62
2	2892	40
2	2895	62
2	2896	22
2	2899	40
2	2901	30
2	2902	62
2	2905	40
2	2908	62
2	2909	22
2	2912	40
2	2914	30
2	2915	62
2	2918	40
2	2921	110
2	2922	22
2	2925	40
2	2927	30
2	2928	62
2	2931	40
2	2934	110
2	2935	22
2	2938	40
2	2940	30
2	2941	62
2	2944	40
2	2947	110
2	2948	22
2	2951	40
2	2953	30
2	2954	62
2	2957	40
2	2960	110
2	2961	22
2	2964	40
2	2966	30
2	2967	62
2	2970	40
2	2973	110
2	2974	22
2	2977	40
2	2979	30
2	2980	62
2	2983	40
2	2986	110
2	2987	22
2	2990	40
2	2992	30
2	2993	62
2	2996	40
2	2999	110
2	3000	22
2	3003	40
2	3005	30
2	3006	62
2	3009	40
2	3012	110
2	3013	22
2	3016	40
2	3018	30
2	3019	62
2	3022	40
2	3025	110
2	3026	22
2	3029	40
2	3031	30
2	3032	62
2	3035	40
2	3038	110
2	3039	22
2	3042	40
2	3044	30
2	3045	62
2	3048	40
2	3051	110
2	3052	22
2	3055	40
2	3057	30
2	3058	62
2	3061	40
2	3064	110
2	3065	22
2	3068	40
2	3070	30
2	3071	62
2	3074	40
2	3077	110
2	3078	22
2	3081	40
2	3083	30
2	3084	62
2	3087	40
2	3090	110
2	3091	22
2	3094	40
2	3096	30
2	3097	62
2	3100	40
2	3103	110
2	3104	22
2	3107	40
2	3109	30
2	3110	62
2	3113	40
2	3116	110
2	3117	22
2	3120	40
2	3122	30
2	3123	62
2	3126	40
2	3129	110
2	3130	22
2	3133	40
2	3135	30
2	3136	62
2	3139	40
2	3142	110
2	3143	22
2	3146	40
2	3148	30
2	3149	62
2	3152	40
2	3155	110
2	3156	22
2	3159	40
2	3161	30
2	3162	62
2	3165	40
2	3168	110
2	3169	22
2	3172	40
2	3174	30
2	3175	62
2	3178	40
2	3181	110
2	3182	22
2	3185	40
2	3187	30
2	3188	62
2	3191	40
2	3194	110
2	3195	22
2	3198	40
2	3200	30
2	3201	62
2	3204	40
2	3207	110
2	3208	22
2	3211	40
2	3213	30
2	3214	62
2	3217	40
2	3220	110
2	3221	22
2	3224	40
2	3226	30
2	3227	62
2	3230	40
2	3233	110
2	3234	22
2	3237	40
2	3239	30
2	3240	62
2	3243	40
2	3246	110
2	3247	22
2	3250	40
2	3252	30
2	3253	62
2	3256	40
2	3259	110
2	3260	22
2	3263	40
2	3265	30
2	3266	62
2	3269	40
2	3272	110
2	3273	22
2	3276	40
2	3278	30
2	3279	62
2	3282	40
2	3285	110
2	3286	22
2	3289	40
2	3291	30
2	3292	62
2	3295	40
2	3298	110
2	3299	22
2	3302	40
2	3304	30
2	3305	62
2	3308	40
2	3311	110
2	3312	22
2	3315	40
2	3317	30
2	3318	62
2	3321	40
2	3324	110
2	3325	22
2	3328	40
3	0	8
3	3	8
3	6	8
3	10	8
3	13	8
3	16	8
3	19	8
3	23	8
3	26	8
3	29	8
3	32	8
3	36	8
3	39	8
3	42	8
3	45	8
3	49	8
3	52	8
3	55	8
3	58	8
3	62	8
3	65	8
3	68	8
3	71	8
3	75	8
3	78	8
3	81	8
3	84	8
3	88	8
3	91	8
3	94	8
3	97	8
3	101	8
3	104	8
3	107	8
3	110	8
3	114	8
3	117	8
3	120	8
3	123	8
3	127	8
3	130	8
3	133	8
3	136	8
3	140	8
3	143	8
3	146	8
3	149	8
3	153	8
3	156	8
3	159	8
3	162	8
3	166	8
3	169	8
3	172	8
3	175	8
3	179	8
3	182	8
3	185	8
3	188	8
3	192	8
3	195	8
3	198	8
3	201	8
3	205	8
3	208	8
3	211	8
3	214	8
3	218	8
3	221	8
3	224	8
3	227	8
3	231	8
3	234	8
3	237	8
3	240	8
3	244	8
3	247	8
3	250	8
3	253	8
3	257	8
3	260	8
3	263	8
3	266	8
3	270	8
3	273	8
3	276	8
3	279	8
3	283	8
3	286	8
3	289	8
3	292	8
3	296	8
3	299	8
3	302	8
3	305	8
3	309	8
3	312	8
3	315	8
3	318	8
3	322	8
3	325	8
3	328	8
3	331	8
3	335	8
3	338	8
3	341	8
3	344	8
3	348	8
3	351	8
3	354	8
3	357	8
3	361	8
3	364	8
3	367	8
3	370	8
3	374	8
3	377	8
3	380	8
3	383	8
3	387	8
3	390	8
3	393	8
3	396	8
3	400	8
3	403	8
3	406	8
3	409	8
3	413	8
3	416	8
3	419	8
3	422	40
3	426	8
3	429	8
3	432	8
3	435	40
3	439	8
3	442	8
3	445	8
3	448	40
3	452	8
3	455	8
3	458	8
3	461	40
3	465	8
3	468	8
3	471	8
3	474	40
3	478	8
3	481	8
3	484	8
3	487	40
3	491	8
3	494	8
3	497	8
3	500	40
3	504	8
3	507	8
3	510	8
3	513	40
3	517	8
3	520	8
3	523	8
3	526	40
3	530	8
3	533	8
3	536	8
3	539	40
3	543	8
3	546	8
3	549	8
3	552	40
3	556	8
3	559	8
3	562	8
3	565	40
3	569	8
3	572	8
3	575	8
3	578	40
3	582	8
3	585	8
3	588	8
3	591	40
3	595	8
3	598	8
3	601	8
3	604	40
3	608	8
3	611	8
3	614	8
3	617	40
3	621	8
3	624	8
3	627	8
3	630	40
3	634	8
3	637	8
3	640	8
3	643	40
3	647	8
3	650	8
3	653	8
3	656	40
3	660	8
3	663	8
3	666	8
3	669	40
3	673	8
3	676	8
3	679	8
3	682	40
3	686	8
3	689	8
3	692	8
3	695	40
3	699	8
3	702	8
3	705	8
3	708	40
3	712	8
3	715	8
3	718	8
3	721	40
3	725	8
3	728	8
3	731	8
3	734	40
3	738	8
3	741	8
3	744	8
3	747	40
3	751	8
3	754	8
3	757	8
3	760	40
3	764	8
3	767	8
3	770	8
3	773	40
3	777	8
3	780	8
3	783	8
3	786	40
3	790	8
3	793	8
3	796	8
3	799	40
3	803	8
3	806	8
3	809	8
3	812	40
3	816	8
3	819	8
3	822	8
3	825	40
3	829	8
3	832	8
3	835	8
3	839	8
3	842	8
3	845	8
3	848	8
3	852	8
3	855	8
3	858	8
3	861	8
3	865	8
3	868	8
3	871	8
3	874	8
3	878	8
3	881	8
3	884	8
3	887	8
3	891	8
3	894	8
3	897	8
3	900	8
3	904	8
3	907	8
3	910	8
3	913	8
3	917	8
3	920	8
3	923	8
3	926	8
3	930	8
3	933	8
3	936	8
3	939	8
3	943	8
3	946	8
3	949	8
3	952	8
3	956	8
3	959	8
3	962	8
3	965	8
3	969	8
3	972	8
3	975	8
3	978	8
3	982	8
3	985	8
3	988	8
3	991	8
3	995	8
3	998	8
3	1001	8
3	1004	8
3	1008	8
3	1011	8
3	1014	8
3	1017	8
3	1021	8
3	1024	8
3	1027	8
3	1030	8
3	1034	8
3	1037	8
3	1040	8
3	1043	8
3	1047	8
3	1050	8
3	1053	8
3	1056	8
3	1060	8
3	1063	8
3	1066	8
3	1069	8
3	1073	8
3	1076	8
3	1079	8
3	1082	8
3	1086	8
3	1089	8
3	1092	8
3	1095	8
3	1099	8
3	1102	8
3	1105	8
3	1108	8
3	1112	8
3	1115	8
3	1118	8
3	1121	8
3	1125	8
3	1128	8
3	1131	8
3	1134	8
3	1138	8
3	1141	8
3	1144	8
3	1147	8
3	1151	8
3	1154	8
3	1157	8
3	1160	8
3	1164	8
3	1167	8
3	1170	8
3	1173	8
3	1177	8
3	1180	8
3	1183	8
3	1186	8
3	1190	8
3	1193	8
3	1196	8
3	1199	8
3	1203	8
3	1206	8
3	1209	8
3	1212	8
3	1216	8
3	1219	8
3	1222	8
3	1225	8
3	1229	8
3	1232	8
3	1235	8
3	1238	8
3	1242	8
3	1245	8
3	1248	8
3	1251	40
3	1255	8
3	1258	8
3	1261	8
3	1264	40
3	1268	8
3	1271	8
3	1274	8
3	1277	40
3	1281	8
3	1284	8
3	1287	8
3	1290	40
3	1294	8
3	1297	8
3	1300	8
3	1303	40
3	1307	8
3	1310	8
3	1313	8
3	1316	40
3	1320	8
3	1323	8
3	1326	8
3	1329	40
3	1333	8
3	1336	8
3	1339	8
3	1342	40
3	1346	8
3	1349	8
3	1352	8
3	1355	40
3	1359	8
3	1362	8
3	1365	8
3	1368	40
3	1372	8
3	1375	8
3	1378	8
3	1381	40
3	1385	8
3	1388	8
3	1391	8
3	1394	40
3	1398	8
3	1401	8
3	1404	8
3	1407	40
3	1411	8
3	1414	8
3	1417	8
3	1420	40
3	1424	8
3	1427	8
3	1430	8
3	1433	40
3	1437	8
3	1440	8
3	1443	8
3	1446	40
3	1450	8
3	1453	8
3	1456	8
3	1459	40
3	1463	8
3	1466	8
3	1469	8
3	1472	40
3	1476	8
3	1479	8
3	1482	8
3	1485	40
3	1489	8
3	1492	8
3	1495	8
3	1498	40
3	1502	8
3	1505	8
3	1508	8
3	1511	40
3	1515	8
3	1518	8
3	1521	8
3	1524	40
3	1528	8
3	1531	8
3	1534	8
3	1537	40
3	1541	8
3	1544	8
3	1547	8
3	1550	40
3	1554	8
3	1557	8
3	1560	8
3	1563	40
3	1567	8
3	1570	8
3	1573	8
3	1576	40
3	1580	8
3	1583	8
3	1586	8
3	1589	40
3	1593	8
3	1596	8
3	1599	8
3	1602	40
3	1606	8
3	1609	8
3	1612	8
3	1615	40
3	1619	8
3	1622	8
3	1625	8
3	1628	40
3	1632	8
3	1635	8
3	1638	8
3	1641	40
3	1645	8
3	1648	8
3	1651	8
3	1654	40
3	1658	8
3	1661	8
3	1664	8
3	1667	20
3	1668	4
3	1671	8
3	1674	8
3	1677	8
3	1681	8
3	1684	8
3	1687	8
3	1690	8
3	1694	8
3	1697	8
3	1700	8
3	1703	8
3	1707	8
3	1710	8
3	1713	8
3	1716	8
3	1720	8
3	1723	8
3	1726	8
3	1729	8
3	1733	8
3	1736	8
3	1739	8
3	1742	8
3	1746	8
3	1749	8
3	1752	8
3	1755	8
3	1759	8
3	1762	8
3	1765	8
3	1768	8
3	1772	8
3	1775	8
3	1778	8
3	1781	8
3	1785	8
3	1788	8
3	1791	8
3	1794	8
3	1798	8
3	1801	8
3	1804	8
3	1807	8
3	1811	8
3	1814	8
3	1817	8
3	1820	8
3	1824	8
3	1827	8
3	1830	8
3	1833	8
3	1837	8
3	1840	8
3	1843	8
3	1846	8
3	1850	8
3	1853	8
3	1856	8
3	1859	8
3	1863	8
3	1866	8
3	1869	8
3	1872	8
3	1876	8
3	1879	8
3	1882	8
3	1885	8
3	1889	8
3	1892	8
3	1895	8
3	1898	8
3	1902	8
3	1905	8
3	1908	8
3	1911	8
3	1915	8
3	1918	8
3	1921	8
3	1924	8
3	1928	8
3	1931	8
3	1934	8
3	1937	8
3	1941	8
3	1944	8
3	1947	8
3	1950	8
3	1954	8
3	1957	8
3	1960	8
3	1963	8
3	1967	8
3	1970	8
3	1973	8
3	1976	8
3	1980	8
3	1983	8
3	1986	8
3	1989	8
3	1993	8
3	1996	8
3	1999	8
3	2002	8
3	2006	8
3	2009	8
3	2012	8
3	2015	8
3	2019	8
3	2022	8
3	2025	8
3	2028	8
3	2032	8
3	2035	8
3	2038	8
3	2041	8
3	2045	8
3	2048	8
3	2051	8
3	2054	8
3	2058	8
3	2061	8
3	2064	8
3	2067	8
3	2071	8
3	2074	8
3	2077	8
3	2080	8
3	2084	8
3	2087	8
3	2090	8
3	2093	40
3	2097	8
3	2100	8
3	2103	8
3	2106	40
3	2110	8
3	2113	8
3	2116	8
3	2119	40
3	2123	8
3	2126	8
3	2129	8
3	2132	40
3	2136	8
3	2139	8
3	2142	8
3	2145	40
3	2149	8
3	2152	8
3	2155	8
3	2158	40
3	2162	8
3	2165	8
3	2168	8
3	2171	40
3	2175	8
3	2178	8
3	2181	8
3	2184	40
3	2188	8
3	2191	8
3	2194	8
3	2197	40
3	2201	8
3	2204	8
3	2207	8
3	2210	40
3	2214	8
3	2217	8
3	2220	8
3	2223	40
3	2227	8
3	2230	8
3	2233	8
3	2236	40
3	2240	8
3	2243	8
3	2246	8
3	2249	40
3	2253	8
3	2256	8
3	2259	8
3	2262	40
3	2266	8
3	2269	8
3	2272	8
3	2275	40
3	2279	8
3	2282	8
3	2285	8
3	2288	40
3	2292	8
3	2295	8
3	2298	8
3	2301	40
3	2305	8
3	2308	8
3	2311	8
3	2314	40
3	2318	8
3	2321	8
3	2324	8
3	2327	40
3	2331	8
3	2334	8
3	2337	8
3	2340	40
3	2344	8
3	2347	8
3	2350	8
3	2353	40
3	2357	8
3	2360	8
3	2363	8
3	2366	40
3	2370	8
3	2373	8
3	2376	8
3	2379	40
3	2383	8
3	2386	8
3	2389	8
3	2392	40
3	2396	8
3	2399	8
3	2402	8
3	2405	40
3	2409	8
3	2412	8
3	2415	8
3	2418	40
3	2422	8
3	2425	8
3	2428	8
3	2431	40
3	2435	8
3	2438	8
3	2441	8
3	2444	40
3	2448	8
3	2451	8
3	2454	8
3	2457	40
3	2461	8
3	2464	8
3	2467	8
3	2470	40
3	2474	8
3	2477	8
3	2480	8
3	2483	40
3	2487	8
3	2490	8
3	2493	8
3	2496	40
3	2500	8
3	2503	8
3	2506	8
3	2510	8
3	2513	8
3	2516	8
3	2519	8
3	2523	8
3	2526	8
3	2529	8
3	2532	8
3	2536	8
3	2539	8
3	2542	8
3	2545	8
3	2549	8
3	2552	8
3	2555	8
3	2558	8
3	2562	8
3	2565	8
3	2568	8
3	2571	8
3	2575	8
3	2578	8
3	2581	8
3	2584	8
3	2588	8
3	2591	8
3	2594	8
3	2597	8
3	2601	8
3	2604	8
3	2607	8
3	2610	8
3	2614	8
3	2617	8
3	2620	8
3	2623	8
3	2627	8
3	2630	8
3	2633	8
3	2636	8
3	2640	8
3	2643	8
3	2646	8
3	2649	8
3	2653	8
3	2656	8
3	2659	8
3	2662	8
3	2666	8
3	2669	8
3	2672	8
3	2675	8
3	2679	8
3	2682	8
3	2685	8
3	2688	8
3	2692	8
3	2695	8
3	2698	8
3	2701	8
3	2705	8
3	2708	8
3	2711	8
3	2714	8
3	2718	8
3	2721	8
3	2724	8
3	2727	8
3	2731	8
3	2734	8
3	2737	8
3	2740	8
3	2744	8
3	2747	8
3	2750	8
3	2753	8
3	2757	8
3	2760	8
3	2763	8
3	2766	8
3	2770	8
3	2773	8
3	2776	8
3	2779	8
3	2783	8
3	2786	8
3	2789	8
3	2792	8
3	2796	8
3	2799	8
3	2802	8
3	2805	8
3	2809	8
3	2812	8
3	2815	8
3	2818	8
3	2822	8
3	2825	8
3	2828	8
3	2831	8
3	2835	8
3	2838	8
3	2841	8
3	2844	8
3	2848	8
3	2851	8
3	2854	8
3	2857	8
3	2861	8
3	2864	8
3	2867	8
3	2870	8
3	2874	8
3	2877	8
3	2880	8
3	2883	8
3	2887	8
3	2890	8
3	2893	8
3	2896	8
3	2900	8
3	2903	8
3	2906	8
3	2909	8
3	2913	8
3	2916	8
3	2919	8
3	2922	40
3	2926	8
3	2929	8
3	2932	8
3	2935	40
3	2939	8
3	2942	8
3	2945	8
3	2948	40
3	2952	8
3	2955	8
3	2958	8
3	2961	40
3	2965	8
3	2968	8
3	2971	8
3	2974	40
3	2978	8
3	2981	8
3	2984	8
3	2987	40
3	2991	8
3	2994	8
3	2997	8
3	3000	40
3	3004	8
3	3007	8
3	3010	8
3	3013	40
3	3017	8
3	3020	8
3	3023	8
3	3026	40
3	3030	8
3	3033	8
3	3036	8
3	3039	40
3	3043	8
3	3046	8
3	3049	8
3	3052	40
3	3056	8
3	3059	8
3	3062	8
3	3065	40
3	3069	8
3	3072	8
3	3075	8
3	3078	40
3	3082	8
3	3085	8
3	3088	8
3	3091	40
3	3095	8
3	3098	8
3	3101	8
3	3104	40
3	3108	8
3	3111	8
3	3114	8
3	3117	40
3	3121	8
3	3124	8
3	3127	8
3	3130	40
3	3134	8
3	3137	8
3	3140	8
3	3143	40
3	3147	8
3	3150	8
3	3153	8
3	3156	40
3	3160	8
3	3163	8
3	3166	8
3	3169	40
3	3173	8
3	3176	8
3	3179	8
3	3182	40
3	3186	8
3	3189	8
3	3192	8
3	3195	40
3	3199	8
3	3202	8
3	3205	8
3	3208	40
3	3212	8
3	3215	8
3	3218	8
3	3221	40
3	3225	8
3	3228	8
3	3231	8
3	3234	40
3	3238	8
3	3241	8
3	3244	8
3	3247	40
3	3251	8
3	3254	8
3	3257	8
3	3260	40
3	3264	8
3	3267	8
3	3270	8
3	3273	40
3	3277	8
3	3280	8
3	3283	8
3	3286	40
3	3290	8
3	3293	8
3	3296	8
3	3299	40
3	3303	8
3	3306	8
3	3309	8
3	3312	40
3	3316	8
3	3319	8
3	3322	8
3	3325	40
4	3	11
4	4	10
4	5	5
4	10	10
4	11	10
4	17	10
4	18	10
4	23	10
4	24	10
4	30	10
4	31	10
4	36	10
4	37	10
4	43	10
4	44	10
4	49	10
4	50	10
4	56	10
4	57	10
4	62	10
4	63	10
4	69	10
4	70	10
4	75	10
4	76	10
4	82	10
4	83	10
4	88	10
4	89	10
4	95	10
4	96	10
4	101	10
4	102	10
4	108	10
4	109	10
4	114	10
4	115	10
4	121	10
4	122	10
4	127	10
4	128	10
4	134	10
4	135	10
4	140	10
4	141	10
4	147	10
4	148	10
4	153	10
4	154	10
4	160	10
4	161	10
4	166	10
4	167	10
4	173	10
4	174	10
4	179	10
4	180	10
4	186	10
4	187	10
4	192	10
4	193	10
4	199	10
4	200	10
4	205	10
4	206	10
4	212	10
4	213	10
4	218	10
4	219	10
4	225	10
4	226	10
4	231	10
4	232	10
4	238	10
4	239	10
4	244	10
4	245	10
4	251	10
4	252	10
4	257	10
4	258	10
4	264	10
4	265	10
4	270	10
4	271	10
4	277	10
4	278	10
4	283	10
4	284	10
4	290	10
4	291	10
4	296	10
4	297	10
4	303	10
4	304	10
4	309	10
4	310	10
4	316	10
4	317	10
4	322	10
4	323	10
4	329	10
4	330	10
4	335	10
4	336	10
4	342	10
4	343	10
4	348	10
4	349	10
4	355	10
4	356	10
4	361	10
4	362	10
4	368	10
4	369	10
4	374	10
4	375	10
4	381	10
4	382	10
4	387	10
4	388	10
4	394	10
4	395	10
4	400	10
4	401	10
4	407	10
4	408	10
4	413	10
4	414	10
4	420	10
4	421	10
4	423	8
4	426	10
4	427	10
4	433	10
4	434	10
4	436	8
4	439	10
4	440	10
4	446	10
4	447	10
4	449	8
4	452	10
4	453	10
4	459	10
4	460	10
4	462	8
4	465	10
4	466	10
4	472	10
4	473	10
4	475	8
4	478	10
4	479	10
4	485	10
4	486	10
4	488	8
4	491	10
4	492	10
4	498	10
4	499	10
4	501	8
4	504	10
4	505	10
4	511	10
4	512	10
4	514	8
4	517	10
4	518	10
4	524	10
4	525	10
4	527	8
4	530	10
4	531	10
4	537	10
4	538	10
4	540	8
4	543	10
4	544	10
4	550	10
4	551	10
4	553	8
4	556	10
4	557	10
4	563	10
4	564	10
4	566	8
4	569	10
4	570	10
4	576	10
4	577	10
4	579	8
4	582	10
4	583	10
4	589	10
4	590	10
4	592	8
4	595	10
4	596	10
4	602	10
4	603	10
4	605	8
4	608	10
4	609	10
4	615	10
4	616	10
4	618	8
4	621	10
4	622	10
4	628	10
4	629	10
4	631	8
4	634	10
4	635	10
4	641	10
4	642	10
4	644	8
4	647	10
4	648	10
4	654	10
4	655	10
4	657	8
4	660	10
4	661	10
4	667	10
4	668	10
4	670	8
4	673	10
4	674	10
4	680	10
4	681	10
4	683	8
4	686	10
4	687	10
4	693	10
4	694	10
4	696	8
4	699	10
4	700	10
4	706	10
4	707	10
4	709	8
4	712	10
4	713	10
4	719	10
4	720	10
4	722	8
4	725	10
4	726	10
4	732	10
4	733	10
4	735	8
4	738	10
4	739	10
4	745	10
4	746	10
4	748	8
4	751	10
4	752	10
4	758	10
4	759	10
4	761	8
4	764	10
4	765	10
4	771	10
4	772	10
4	774	8
4	777	10
4	778	10
4	784	10
4	785	10
4	787	8
4	790	10
4	791	10
4	797	10
4	798	10
4	800	8
4	803	10
4	804	10
4	810	10
4	811	10
4	813	8
4	816	10
4	817	10
4	823	10
4	824	10
4	826	8
4	829	10
4	830	10
4	836	10
4	837	10
4	842	22
4	843	10
4	849	10
4	850	10
4	855	22
4	856	10
4	862	10
4	863	10
4	868	22
4	869	10
4	875	10
4	876	10
4	881	22
4	882	10
4	888	10
4	889	10
4	894	22
4	895	10
4	901	10
4	902	10
4	907	22
4	908	10
4	914	10
4	915	10
4	920	22
4	921	10
4	927	10
4	928	10
4	933	22
4	934	10
4	940	10
4	941	10
4	946	22
4	947	10
4	953	10
4	954	10
4	959	22
4	960	10
4	966	10
4	967	10
4	972	22
4	973	10
4	979	10
4	980	10
4	985	22
4	986	10
4	992	10
4	993	10
4	998	22
4	999	10
4	1005	10
4	1006	10
4	1011	22
4	1012	10
4	1018	10
4	1019	10
4	1024	22
4	1025	10
4	1031	10
4	1032	10
4	1037	22
4	1038	10
4	1044	10
4	1045	10
4	1050	22
4	1051	10
4	1057	10
4	1058	10
4	1063	22
4	1064	10
4	1070	10
4	1071	10
4	1076	22
4	1077	10
4	1083	10
4	1084	10
4	1089	22
4	1090	10
4	1096	10
4	1097	10
4	1102	22
4	1103	10
4	1109	10
4	1110	10
4	1115	22
4	1116	10
4	1122	10
4	1123	10
4	1128	22
4	1129	10
4	1135	10
4	1136	10
4	1141	22
4	1142	10
4	1148	10
4	1149	10
4	1154	22
4	1155	10
4	1161	10
4	1162	10
4	1167	22
4	1168	10
4	1174	10
4	1175	10
4	1180	22
4	1181	10
4	1187	10
4	1188	10
4	1193	22
4	1194	10
4	1200	10
4	1201	10
4	1206	22
4	1207	10
4	1213	10
4	1214	10
4	1219	22
4	1220	10
4	1226	10
4	1227	10
4	1232	22
4	1233	10
4	1239	10
4	1240	10
4	1245	22
4	1246	10
4	1252	18
4	1253	10
4	1258	22
4	1259	10
4	1265	18
4	1266	10
4	1271	22
4	1272	10
4	1278	18
4	1279	10
4	1284	22
4	1285	10
4	1291	18
4	1292	10
4	1297	22
4	1298	10
4	1304	18
4	1305	10
4	1310	22
4	1311	10
4	1317	18
4	1318	10
4	1323	22
4	1324	10
4	1330	18
4	1331	10
4	1336	22
4	1337	10
4	1343	18
4	1344	10
4	1349	22
4	1350	10
4	1356	18
4	1357	10
4	1362	22
4	1363	10
4	1369	18
4	1370	10
4	1375	22
4	1376	10
4	1382	18
4	1383	10
4	1388	22
4	1389	10
4	1395	18
4	1396	10
4	1401	22
4	1402	10
4	1408	18
4	1409	10
4	1414	22
4	1415	10
4	1421	18
4	1422	10
4	1427	22
4	1428	10
4	1434	18
4	1435	10
4	1440	22
4	1441	10
4	1447	18
4	1448	10
4	1453	22
4	1454	10
4	1460	18
4	1461	10
4	1466	22
4	1467	10
4	1473	18
4	1474	10
4	1479	22
4	1480	10
4	1486	18
4	1487	10
4	1492	22
4	1493	10
4	1499	18
4	1500	10
4	1505	22
4	1506	10
4	1512	18
4	1513	10
4	1518	22
4	1519	10
4	1525	18
4	1526	10
4	1531	22
4	1532	10
4	1538	18
4	1539	10
4	1544	22
4	1545	10
4	1551	18
4	1552	10
4	1557	22
4	1558	10
4	1564	18
4	1565	10
4	1570	22
4	1571	10
4	1577	18
4	1578	10
4	1583	22
4	1584	10
4	1590	18
4	1591	10
4	1596	22
4	1597	10
4	1603	18
4	1604	10
4	1609	22
4	1610	10
4	1616	18
4	1617	10
4	1622	22
4	1623	10
4	1629	18
4	1630	10
4	1635	22
4	1636	10
4	1642	18
4	1643	10
4	1648	22
4	1649	10
4	1655	18
4	1656	10
4	1661	22
4	1662	10
4	1668	14
4	1669	10
4	1675	10
4	1676	10
4	1681	10
4	1682	10
4	1688	10
4	1689	10
4	1694	10
4	1695	10
4	1701	10
4	1702	10
4	1707	10
4	1708	10
4	1714	10
4	1715	10
4	1720	10
4	1721	10
4	1727	10
4	1728	10
4	1733	10
4	1734	10
4	1740	10
4	1741	10
4	1746	10
4	1747	10
4	1753	10
4	1754	10
4	1759	10
4	1760	10
4	1766	10
4	1767	10
4	1772	10
4	1773	10
4	1779	10
4	1780	10
4	1785	10
4	1786	10
4	1792	10
4	1793	10
4	1798	10
4	1799	10
4	1805	10
4	1806	10
4	1811	10
4	1812	10
4	1818	10
4	1819	10
4	1824	10
4	1825	10
4	1831	10
4	1832	10
4	1837	10
4	1838	10
4	1844	10
4	1845	10
4	1850	10
4	1851	10
4	1857	10
4	1858	10
4	1863	10
4	1864	10
4	1870	10
4	1871	10
4	1876	10
4	1877	10
4	1883	10
4	1884	10
4	1889	10
4	1890	10
4	1896	10
4	1897	10
4	1902	10
4	1903	10
4	1909	10
4	1910	10
4	1915	10
4	1916	10
4	1922	10
4	1923	10
4	1928	10
4	1929	10
4	1935	10
4	1936	10
4	1941	10
4	1942	10
4	1948	10
4	1949	10
4	1954	10
4	1955	10
4	1961	10
4	1962	10
4	1967	10
4	1968	10
4	1974	10
4	1975	10
4	1980	10
4	1981	10
4	1987	10
4	1988	10
4	1993	10
4	1994	10
4	2000	10
4	2001	10
4	2006	10
4	2007	10
4	2013	10
4	2014	10
4	2019	10
4	2020	10
4	2026	10
4	2027	10
4	2032	10
4	2033	10
4	2039	10
4	2040	10
4	2045	10
4	2046	10
4	2052	10
4	2053	10
4	2058	10
4	2059	10
4	2065	10
4	2066	10
4	2071	10
4	2072	10
4	2078	10
4	2079	10
4	2084	10
4	2085	10
4	2091	10
4	2092	10
4	2094	8
4	2097	10
4	2098	10
4	2104	10
4	2105	10
4	2107	8
4	2110	10
4	2111	10
4	2117	10
4	2118	10
4	2120	8
4	2123	10
4	2124	10
4	2130	10
4	2131	10
4	2133	8
4	2136	10
4	2137	10
4	2143	10
4	2144	10
4	2146	8
4	2149	10
4	2150	10
4	2156	10
4	2157	10
4	2159	8
4	2162	10
4	2163	10
4	2169	10
4	2170	10
4	2172	8
4	2175	10
4	2176	10
4	2182	10
4	2183	10
4	2185	8
4	2188	10
4	2189	10
4	2195	10
4	2196	10
4	2198	8
4	2201	10
4	2202	10
4	2208	10
4	2209	10
4	2211	8
4	2214	10
4	2215	10
4	2221	10
4	2222	10
4	2224	8
4	2227	10
4	2228	10
4	2234	10
4	2235	10
4	2237	8
4	2240	10
4	2241	10
4	2247	10
4	2248	10
4	2250	8
4	2253	10
4	2254	10
4	2260	10
4	2261	10
4	2263	8
4	2266	10
4	2267	10
4	2273	10
4	2274	10
4	2276	8
4	2279	10
4	2280	10
4	2286	10
4	2287	10
4	2289	8
4	2292	10
4	2293	10
4	2299	10
4	2300	10
4	2302	8
4	2305	10
4	2306	10
4	2312	10
4	2313	10
4	2315	8
4	2318	10
4	2319	10
4	2325	10
4	2326	10
4	2328	8
4	2331	10
4	2332	10
4	2338	10
4	2339	10
4	2341	8
4	2344	10
4	2345	10
4	2351	10
4	2352	10
4	2354	8
4	2357	10
4	2358	10
4	2364	10
4	2365	10
4	2367	8
4	2370	10
4	2371	10
4	2377	10
4	2378	10
4	2380	8
4	2383	10
4	2384	10
4	2390	10
4	2391	10
4	2393	8
4	2396	10
4	2397	10
4	2403	10
4	2404	10
4	2406	8
4	2409	10
4	2410	10
4	2416	10
4	2417	10
4	2419	8
4	2422	10
4	2423	10
4	2429	10
4	2430	10
4	2432	8
4	2435	10
4	2436	10
4	2442	10
4	2443	10
4	2445	8
4	2448	10
4	2449	10
4	2455	10
4	2456	10
4	2458	8
4	2461	10
4	2462	10
4	2468	10
4	2469	10
4	2471	8
4	2474	10
4	2475	10
4	2481	10
4	2482	10
4	2484	8
4	2487	10
4	2488	10
4	2494	10
4	2495	10
4	2497	8
4	2500	22
4	2501	10
4	2507	10
4	2508	10
4	2513	22
4	2514	10
4	2520	10
4	2521	10
4	2526	22
4	2527	10
4	2533	10
4	2534	10
4	2539	22
4	2540	10
4	2546	10
4	2547	10
4	2552	22
4	2553	10
4	2559	10
4	2560	10
4	2565	22
4	2566	10
4	2572	10
4	2573	10
4	2578	22
4	2579	10
4	2585	10
4	2586	10
4	2591	22
4	2592	10
4	2598	10
4	2599	10
4	2604	22
4	2605	10
4	2611	10
4	2612	10
4	2617	22
4	2618	10
4	2624	10
4	2625	10
4	2630	22
4	2631	10
4	2637	10
4	2638	10
4	2643	22
4	2644	10
4	2650	10
4	2651	10
4	2656	22
4	2657	10
4	2663	10
4	2664	10
4	2669	22
4	2670	10
4	2676	10
4	2677	10
4	2682	22
4	2683	10
4	2689	10
4	2690	10
4	2695	22
4	2696	10
4	2702	10
4	2703	10
4	2708	22
4	2709	10
4	2715	10
4	2716	10
4	2721	22
4	2722	10
4	2728	10
4	2729	10
4	2734	22
4	2735	10
4	2741	10
4	2742	10
4	2747	22
4	2748	10
4	2754	10
4	2755	10
4	2760	22
4	2761	10
4	2767	10
4	2768	10
4	2773	22
4	2774	10
4	2780	10
4	2781	10
4	2786	22
4	2787	10
4	2793	10
4	2794	10
4	2799	22
4	2800	10
4	2806	10
4	2807	10
4	2812	22
4	2813	10
4	2819	10
4	2820	10
4	2825	22
4	2826	10
4	2832	10
4	2833	10
4	2838	22
4	2839	10
4	2845	10
4	2846	10
4	2851	22
4	2852	10
4	2858	10
4	2859	10
4	2864	22
4	2865	10
4	2871	10
4	2872	10
4	2877	22
4	2878	10
4	2884	10
4	2885	10
4	2890	22
4	2891	10
4	2897	10
4	2898	10
4	2903	22
4	2904	10
4	2910	10
4	2911	10
4	2916	22
4	2917	10
4	2923	18
4	2924	10
4	2929	22
4	2930	10
4	2936	18
4	2937	10
4	2942	22
4	2943	10
4	2949	18
4	2950	10
4	2955	22
4	2956	10
4	2962	18
4	2963	10
4	2968	22
4	2969	10
4	2975	18
4	2976	10
4	2981	22
4	2982	10
4	2988	18
4	2989	10
4	2994	22
4	2995	10
4	3001	18
4	3002	10
4	3007	22
4	3008	10
4	3014	18
4	3015	10
4	3020	22
4	3021	10
4	3027	18
4	3028	10
4	3033	22
4	3034	10
4	3040	18
4	3041	10
4	3046	22
4	3047	10
4	3053	18
4	3054	10
4	3059	22
4	3060	10
4	3066	18
4	3067	10
4	3072	22
4	3073	10
4	3079	18
4	3080	10
4	3085	22
4	3086	10
4	3092	18
4	3093	10
4	3098	22
4	3099	10
4	3105	18
4	3106	10
4	3111	22
4	3112	10
4	3118	18
4	3119	10
4	3124	22
4	3125	10
4	3131	18
4	3132	10
4	3137	22
4	3138	10
4	3144	18
4	3145	10
4	3150	22
4	3151	10
4	3157	18
4	3158	10
4	3163	22
4	3164	10
4	3170	18
4	3171	10
4	3176	22
4	3177	10
4	3183	18
4	3184	10
4	3189	22
4	3190	10
4	3196	18
4	3197	10
4	3202	22
4	3203	10
4	3209	18
4	3210	10
4	3215	22
4	3216	10
4	3222	18
4	3223	10
4	3228	22
4	3229	10
4	3235	18
4	3236	10
4	3241	22
4	3242	10
4	3248	18
4	3249	10
4	3254	22
4	3255	10
4	3261	18
4	3262	10
4	3267	22
4	3268	10
4	3274	18
4	3275	10
4	3280	22
4	3281	10
4	3287	18
4	3288	10
4	3293	22
4	3294	10
4	3300	18
4	3301	10
4	3306	22
4	3307	10
4	3313	18
4	3314	10
4	3319	22
4	3320	10
4	3326	18
4	3327	10
6	0	2
6	5	5
6	6	2
6	7	1
6	12	2
6	13	2
6	19	2
6	20	2
6	25	2
6	26	2
6	32	2
6	33	2
6	38	2
6	39	2
6	45	2
6	46	2
6	51	2
6	52	2
6	58	2
6	59	2
6	64	2
6	65	2
6	71	2
6	72	2
6	77	2
6	78	2
6	84	2
6	85	2
6	90	2
6	91	2
6	97	2
6	98	2
6	103	2
6	104	2
6	110	2
6	111	2
6	116	2
6	117	2
6	123	2
6	124	2
6	129	2
6	130	2
6	136	2
6	137	2
6	142	2
6	143	2
6	149	2
6	150	2
6	155	2
6	156	2
6	162	2
6	163	2
6	168	2
6	169	2
6	175	2
6	176	2
6	181	2
6	182	2
6	188	2
6	189	2
6	194	2
6	195	2
6	201	2
6	202	2
6	207	2
6	208	2
6	214	2
6	215	2
6	220	2
6	221	2
6	227	2
6	228	2
6	233	2
6	234	2
6	240	2
6	241	2
6	246	2
6	247	2
6	253	2
6	254	2
6	259	2
6	260	2
6	266	2
6	267	2
6	272	2
6	273	2
6	279	2
6	280	2
6	285	2
6	286	2
6	292	2
6	293	2
6	298	2
6	299	2
6	305	2
6	306	2
6	311	2
6	312	2
6	318	2
6	319	2
6	324	2
6	325	2
6	331	2
6	332	2
6	337	2
6	338	2
6	344	2
6	345	2
6	350	2
6	351	2
6	357	2
6	358	2
6	363	2
6	364	2
6	370	2
6	371	2
6	376	2
6	377	2
6	383	2
6	384	2
6	389	2
6	390	2
6	396	2
6	397	2
6	402	2
6	403	2
6	409	2
6	410	2
6	415	2
6	416	2
6	422	2
6	423	2
6	428	2
6	429	2
6	435	2
6	436	2
6	441	2
6	442	2
6	448	2
6	449	2
6	454	2
6	455	2
6	461	2
6	462	2
6	467	2
6	468	2
6	474	2
6	475	2
6	480	2
6	481	2
6	487	2
6	488	2
6	493	2
6	494	2
6	500	2
6	501	2
6	506	2
6	507	2
6	513	2
6	514	2
6	519	2
6	520	2
6	526	2
6	527	2
6	532	2
6	533	2
6	539	2
6	540	2
6	545	2
6	546	2
6	552	2
6	553	2
6	558	2
6	559	2
6	565	2
6	566	2
6	571	2
6	572	2
6	578	2
6	579	2
6	584	2
6	585	2
6	591	2
6	592	2
6	597	2
6	598	2
6	604	2
6	605	2
6	610	2
6	611	2
6	617	2
6	618	2
6	623	2
6	624	2
6	630	2
6	631	2
6	636	2
6	637	2
6	643	2
6	644	2
6	649	2
6	650	2
6	656	2
6	657	2
6	662	2
6	663	2
6	669	2
6	670	2
6	675	2
6	676	2
6	682	2
6	683	2
6	688	2
6	689	2
6	695	2
6	696	2
6	701	2
6	702	2
6	708	2
6	709	2
6	714	2
6	715	2
6	721	2
6	722	2
6	727	2
6	728	2
6	734	2
6	735	2
6	740	2
6	741	2
6	747	2
6	748	2
6	753	2
6	754	2
6	760	2
6	761	2
6	766	2
6	767	2
6	773	2
6	774	2
6	779	2
6	780	2
6	786	2
6	787	2
6	792	2
6	793	2
6	799	2
6	800	2
6	805	2
6	806	2
6	812	2
6	813	2
6	818	2
6	819	2
6	825	2
6	826	2
6	831	2
6	832	2
6	838	2
6	839	2
6	844	10
6	845	2
6	851	2
6	852	2
6	857	10
6	858	2
6	864	2
6	865	2
6	870	10
6	871	2
6	877	2
6	878	2
6	883	10
6	884	2
6	890	2
6	891	2
6	896	10
6	897	2
6	903	2
6	904	2
6	909	10
6	910	2
6	916	2
6	917	2
6	922	10
6	923	2
6	929	2
6	930	2
6	935	10
6	936	2
6	942	2
6	943	2
6	948	10
6	949	2
6	955	2
6	956	2
6	961	10
6	962	2
6	968	2
6	969	2
6	974	10
6	975	2
6	981	2
6	982	2
6	987	10
6	988	2
6	994	2
6	995	2
6	1000	10
6	1001	2
6	1007	2
6	1008	2
6	1013	10
6	1014	2
6	1020	2
6	1021	2
6	1026	10
6	1027	2
6	1033	2
6	1034	2
6	1039	10
6	1040	2
6	1046	2
6	1047	2
6	1052	10
6	1053	2
6	1059	2
6	1060	2
6	1065	10
6	1066	2
6	1072	2
6	1073	2
6	1078	10
6	1079	2
6	1085	2
6	1086	2
6	1091	10
6	1092	2
6	1098	2
6	1099	2
6	1104	10
6	1105	2
6	1111	2
6	1112	2
6	1117	10
6	1118	2
6	1124	2
6	1125	2
6	1130	10
6	1131	2
6	1137	2
6	1138	2
6	1143	10
6	1144	2
6	1150	2
6	1151	2
6	1156	10
6	1157	2
6	1163	2
6	1164	2
6	1169	10
6	1170	2
6	1176	2
6	1177	2
6	1182	10
6	1183	2
6	1189	2
6	1190	2
6	1195	10
6	1196	2
6	1202	2
6	1203	2
6	1208	10
6	1209	2
6	1215	2
6	1216	2
6	1221	10
6	1222	2
6	1228	2
6	1229	2
6	1234	10
6	1235	2
6	1241	2
6	1242	2
6	1247	10
6	1248	2
6	1254	2
6	1255	2
6	1260	10
6	1261	2
6	1267	2
6	1268	2
6	1273	10
6	1274	2
6	1280	2
6	1281	2
6	1286	10
6	1287	2
6	1293	2
6	1294	2
6	1299	10
6	1300	2
6	1306	2
6	1307	2
6	1312	10
6	1313	2
6	1319	2
6	1320	2
6	1325	10
6	1326	2
6	1332	2
6	1333	2
6	1338	10
6	1339	2
6	1345	2
6	1346	2
6	1351	10
6	1352	2
6	1358	2
6	1359	2
6	1364	10
6	1365	2
6	1371	2
6	1372	2
6	1377	10
6	1378	2
6	1384	2
6	1385	2
6	1390	10
6	1391	2
6	1397	2
6	1398	2
6	1403	10
6	1404	2
6	1410	2
6	1411	2
6	1416	10
6	1417	2
6	1423	2
6	1424	2
6	1429	10
6	1430	2
6	1436	2
6	1437	2
6	1442	10
6	1443	2
6	1449	2
6	1450	2
6	1455	10
6	1456	2
6	1462	2
6	1463	2
6	1468	10
6	1469	2
6	1475	2
6	1476	2
6	1481	10
6	1482	2
6	1488	2
6	1489	2
6	1494	10
6	1495	2
6	1501	2
6	1502	2
6	1507	10
6	1508	2
6	1514	2
6	1515	2
6	1520	10
6	1521	2
6	1527	2
6	1528	2
6	1533	10
6	1534	2
6	1540	2
6	1541	2
6	1546	10
6	1547	2
6	1553	2
6	1554	2
6	1559	10
6	1560	2
6	1566	2
6	1567	2
6	1572	10
6	1573	2
6	1579	2
6	1580	2
6	1585	10
6	1586	2
6	1592	2
6	1593	2
6	1598	10
6	1599	2
6	1605	2
6	1606	2
6	1611	10
6	1612	2
6	1618	2
6	1619	2
6	1624	10
6	1625	2
6	1631	2
6	1632	2
6	1637	10
6	1638	2
6	1644	2
6	1645	2
6	1650	10
6	1651	2
6	1657	2
6	1658	2
6	1663	10
6	1664	2
6	1670	2
6	1671	2
6	1677	2
6	1678	2
6	1683	2
6	1684	2
6	1690	2
6	1691	2
6	1696	2
6	1697	2
6	1703	2
6	1704	2
6	1709	2
6	1710	2
6	1716	2
6	1717	2
6	1722	2
6	1723	2
6	1729	2
6	1730	2
6	1735	2
6	1736	2
6	1742	2
6	1743	2
6	1748	2
6	1749	2
6	1755	2
6	1756	2
6	1761	2
6	1762	2
6	1768	2
6	1769	2
6	1774	2
6	1775	2
6	1781	2
6	1782	2
6	1787	2
6	1788	2
6	1794	2
6	1795	2
6	1800	2
6	1801	2
6	1807	2
6	1808	2
6	1813	2
6	1814	2
6	1820	2
6	1821	2
6	1826	2
6	1827	2
6	1833	2
6	1834	2
6	1839	2
6	1840	2
6	1846	2
6	1847	2
6	1852	2
6	1853	2
6	1859	2
6	1860	2
6	1865	2
6	1866	2
6	1872	2
6	1873	2
6	1878	2
6	1879	2
6	1885	2
6	1886	2
6	1891	2
6	1892	2
6	1898	2
6	1899	2
6	1904	2
6	1905	2
6	1911	2
6	1912	2
6	1917	2
6	1918	2
6	1924	2
6	1925	2
6	1930	2
6	1931	2
6	1937	2
6	1938	2
6	1943	2
6	1944	2
6	1950	2
6	1951	2
6	1956	2
6	1957	2
6	1963	2
6	1964	2
6	1969	2
6	1970	2
6	1976	2
6	1977	2
6	1982	2
6	1983	2
6	1989	2
6	1990	2
6	1995	2
6	1996	2
6	2002	2
6	2003	2
6	2008	2
6	2009	2
6	2015	2
6	2016	2
6	2021	2
6	2022	2
6	2028	2
6	2029	2
6	2034	2
6	2035	2
6	2041	2
6	2042	2
6	2047	2
6	2048	2
6	2054	2
6	2055	2
6	2060	2
6	2061	2
6	2067	2
6	2068	2
6	2073	2
6	2074	2
6	2080	2
6	2081	2
6	2086	2
6	2087	2
6	2093	2
6	2094	2
6	2099	2
6	2100	2
6	2106	2
6	2107	2
6	2112	2
6	2113	2
6	2119	2
6	2120	2
6	2125	2
6	2126	2
6	2132	2
6	2133	2
6	2138	2
6	2139	2
6	2145	2
6	2146	2
6	2151	2
6	2152	2
6	2158	2
6	2159	2
6	2164	2
6	2165	2
6	2171	2
6	2172	2
6	2177	2
6	2178	2
6	2184	2
6	2185	2
6	2190	2
6	2191	2
6	2197	2
6	2198	2
6	2203	2
6	2204	2
6	2210	2
6	2211	2
6	2216	2
6	2217	2
6	2223	2
6	2224	2
6	2229	2
6	2230	2
6	2236	2
6	2237	2
6	2242	2
6	2243	2
6	2249	2
6	2250	2
6	2255	2
6	2256	2
6	2262	2
6	2263	2
6	2268	2
6	2269	2
6	2275	2
6	2276	2
6	2281	2
6	2282	2
6	2288	2
6	2289	2
6	2294	2
6	2295	2
6	2301	2
6	2302	2
6	2307	2
6	2308	2
6	2314	2
6	2315	2
6	2320	2
6	2321	2
6	2327	2
6	2328	2
6	2333	2
6	2334	2
6	2340	2
6	2341	2
6	2346	2
6	2347	2
6	2353	2
6	2354	2
6	2359	2
6	2360	2
6	2366	2
6	2367	2
6	2372	2
6	2373	2
6	2379	2
6	2380	2
6	2385	2
6	2386	2
6	2392	2
6	2393	2
6	2398	2
6	2399	2
6	2405	2
6	2406	2
6	2411	2
6	2412	2
6	2418	2
6	2419	2
6	2424	2
6	2425	2
6	2431	2
6	2432	2
6	2437	2
6	2438	2
6	2444	2
6	2445	2
6	2450	2
6	2451	2
6	2457	2
6	2458	2
6	2463	2
6	2464	2
6	2470	2
6	2471	2
6	2476	2
6	2477	2
6	2483	2
6	2484	2
6	2489	2
6	2490	2
6	2496	2
6	2497	2
6	2502	10
6	2503	2
6	2509	2
6	2510	2
6	2515	10
6	2516	2
6	2522	2
6	2523	2
6	2528	10
6	2529	2
6	2535	2
6	2536	2
6	2541	10
6	2542	2
6	2548	2
6	2549	2
6	2554	10
6	2555	2
6	2561	2
6	2562	2
6	2567	10
6	2568	2
6	2574	2
6	2575	2
6	2580	10
6	2581	2
6	2587	2
6	2588	2
6	2593	10
6	2594	2
6	2600	2
6	2601	2
6	2606	10
6	2607	2
6	2613	2
6	2614	2
6	2619	10
6	2620	2
6	2626	2
6	2627	2
6	2632	10
6	2633	2
6	2639	2
6	2640	2
6	2645	10
6	2646	2
6	2652	2
6	2653	2
6	2658	10
6	2659	2
6	2665	2
6	2666	2
6	2671	10
6	2672	2
6	2678	2
6	2679	2
6	2684	10
6	2685	2
6	2691	2
6	2692	2
6	2697	10
6	2698	2
6	2704	2
6	2705	2
6	2710	10
6	2711	2
6	2717	2
6	2718	2
6	2723	10
6	2724	2
6	2730	2
6	2731	2
6	2736	10
6	2737	2
6	2743	2
6	2744	2
6	2749	10
6	2750	2
6	2756	2
6	2757	2
6	2762	10
6	2763	2
6	2769	2
6	2770	2
6	2775	10
6	2776	2
6	2782	2
6	2783	2
6	2788	10
6	2789	2
6	2795	2
6	2796	2
6	2801	10
6	2802	2
6	2808	2
6	2809	2
6	2814	10
6	2815	2
6	2821	2
6	2822	2
6	2827	10
6	2828	2
6	2834	2
6	2835	2
6	2840	10
6	2841	2
6	2847	2
6	2848	2
6	2853	10
6	2854	2
6	2860	2
6	2861	2
6	2866	10
6	2867	2
6	2873	2
6	2874	2
6	2879	10
6	2880	2
6	2886	2
6	2887	2
6	2892	10
6	2893	2
6	2899	2
6	2900	2
6	2905	10
6	2906	2
6	2912	2
6	2913	2
6	2918	10
6	2919	2
6	2925	2
6	2926	2
6	2931	10
6	2932	2
6	2938	2
6	2939	2
6	2944	10
6	2945	2
6	2951	2
6	2952	2
6	2957	10
6	2958	2
6	2964	2
6	2965	2
6	2970	10
6	2971	2
6	2977	2
6	2978	2
6	2983	10
6	2984	2
6	2990	2
6	2991	2
6	2996	10
6	2997	2
6	3003	2
6	3004	2
6	3009	10
6	3010	2
6	3016	2
6	3017	2
6	3022	10
6	3023	2
6	3029	2
6	3030	2
6	3035	10
6	3036	2
6	3042	2
6	3043	2
6	3048	10
6	3049	2
6	3055	2
6	3056	2
6	3061	10
6	3062	2
6	3068	2
6	3069	2
6	3074	10
6	3075	2
6	3081	2
6	3082	2
6	3087	10
6	3088	2
6	3094	2
6	3095	2
6	3100	10
6	3101	2
6	3107	2
6	3108	2
6	3113	10
6	3114	2
6	3120	2
6	3121	2
6	3126	10
6	3127	2
6	3133	2
6	3134	2
6	3139	10
6	3140	2
6	3146	2
6	3147	2
6	3152	10
6	3153	2
6	3159	2
6	3160	2
6	3165	10
6	3166	2
6	3172	2
6	3173	2
6	3178	10
6	3179	2
6	3185	2
6	3186	2
6	3191	10
6	3192	2
6	3198	2
6	3199	2
6	3204	10
6	3205	2
6	3211	2
6	3212	2
6	3217	10
6	3218	2
6	3224	2
6	3225	2
6	3230	10
6	3231	2
6	3237	2
6	3238	2
6	3243	10
6	3244	2
6	3250	2
6	3251	2
6	3256	10
6	3257	2
6	3263	2
6	3264	2
6	3269	10
6	3270	2
6	3276	2
6	3277	2
6	3282	10
6	3283	2
6	3289	2
6	3290	2
6	3295	10
6	3296	2
6	3302	2
6	3303	2
6	3308	10
6	3309	2
6	3315	2
6	3316	2
6	3321	10
6	3322	2
6	3328	2
8	7	1
8	846	2
8	859	2
8	872	2
8	885	2
8	898	2
8	911	2
8	924	2
8	937	2
8	950	2
8	963	2
8	976	2
8	989	2
8	1002	2
8	1015	2
8	1028	2
8	1041	2
8	1054	2
8	1067	2
8	1080	2
8	1093	2
8	1106	2
8	1119	2
8	1132	2
8	1145	2
8	1158	2
8	1171	2
8	1184	2
8	1197	2
8	1210	2
8	1223	2
8	1236	2
8	1249	2
8	1262	2
8	1275	2
8	1288	2
8	1301	2
8	1314	2
8	1327	2
8	1340	2
8	1353	2
8	1366	2
8	1379	2
8	1392	2
8	1405	2
8	1418	2
8	1431	2
8	1444	2
8	1457	2
8	1470	2
8	1483	2
8	1496	2
8	1509	2
8	1522	2
8	1535	2
8	1548	2
8	1561	2
8	1574	2
8	1587	2
8	1600	2
8	1613	2
8	1626	2
8	1639	2
8	1652	2
8	1665	2
8	2504	2
8	2517	2
8	2530	2
8	2543	2
8	2556	2
8	2569	2
8	2582	2
8	2595	2
8	2608	2
8	2621	2
8	2634	2
8	2647	2
8	2660	2
8	2673	2
8	2686	2
8	2699	2
8	2712	2
8	2725	2
8	2738	2
8	2751	2
8	2764	2
8	2777	2
8	2790	2
8	2803	2
8	2816	2
8	2829	2
8	2842	2
8	2855	2
8	2868	2
8	2881	2
8	2894	2
8	2907	2
8	2920	2
8	2933	2
8	2946	2
8	2959	2
8	2972	2
8	2985	2
8	2998	2
8	3011	2
8	3024	2
8	3037	2
8	3050	2
8	3063	2
8	3076	2
8	3089	2
8	3102	2
8	3115	2
8	3128	2
8	3141	2
8	3154	2
8	3167	2
8	3180	2
8	3193	2
8	3206	2
8	3219	2
8	3232	2
8	3245	2
8	3258	2
8	3271	2
8	3284	2
8	3297	2
8	3310	2
8	3323	2


==> anc/results/r1dc11b/primitive_QZ.tsv <==
q	z	count
0	0	319724
0	3	8
0	6	2
0	3323	2
0	3326	8
1	0	88
1	1	15
1	3	40
1	7	2
1	3328	15
2	0	62
2	3	88
2	6	10
3	0	8
3	1	11
3	3	112
3	7	18
3	3328	11
4	0	10
4	3	88
4	6	22
4	7	40
5	1	5
5	3	40
5	7	110
5	3328	5
6	0	2
6	3	8
6	6	28
6	7	120
6	14	2
7	1	1
7	7	148
7	10	8
7	13	2
7	3328	1
8	6	22
8	7	88
8	10	40
8	14	10
9	7	62
9	10	88
9	13	10
10	6	10
10	7	8
10	10	112
10	13	8
10	14	22
11	7	10
11	10	88
11	13	62
12	6	2
12	10	40
12	13	88
12	14	30
13	7	2
13	10	8
13	13	140
13	16	8
13	19	2
14	13	88
14	14	30
14	16	40
14	20	2
15	13	62
15	16	88
15	19	10
16	13	8
16	14	22
16	16	112
16	20	18
17	13	10
17	16	88
17	19	22
17	20	40
18	14	10
18	16	40
18	20	110
19	13	2
19	16	8
19	19	28
19	20	120
19	27	2
20	14	2
20	20	148
20	23	8
20	26	2
21	19	22
21	20	88
21	23	40
21	27	10
22	20	62
22	23	88
22	26	10
23	19	10
23	20	8
23	23	112
23	26	8
23	27	22
24	20	10
24	23	88
24	26	62
25	19	2
25	23	40
25	26	88
25	27	30
26	20	2
26	23	8
26	26	140
26	29	8
26	32	2
27	26	88
27	27	30
27	29	40
27	33	2
28	26	62
28	29	88
28	32	10
29	26	8
29	27	22
29	29	112
29	33	18
30	26	10
30	29	88
30	32	22
30	33	40
31	27	10
31	29	40
31	33	110
32	26	2
32	29	8
32	32	28
32	33	120
32	40	2
33	27	2
33	33	148
33	36	8
33	39	2
34	32	22
34	33	88
34	36	40
34	40	10
35	33	62
35	36	88
35	39	10
36	32	10
36	33	8
36	36	112
36	39	8
36	40	22
37	33	10
37	36	88
37	39	62
38	32	2
38	36	40
38	39	88
38	40	30
39	33	2
39	36	8
39	39	140
39	42	8
39	45	2
40	39	88
40	40	30
40	42	40
40	46	2
41	39	62
41	42	88
41	45	10
42	39	8
42	40	22
42	42	112
42	46	18
43	39	10
43	42	88
43	45	22
43	46	40
44	40	10
44	42	40
44	46	110
45	39	2
45	42	8
45	45	28
45	46	120
45	53	2
46	40	2
46	46	148
46	49	8
46	52	2
47	45	22
47	46	88
47	49	40
47	53	10
48	46	62
48	49	88
48	52	10
49	45	10
49	46	8
49	49	112
49	52	8
49	53	22
50	46	10
50	49	88
50	52	62
51	45	2
51	49	40
51	52	88
51	53	30
52	46	2
52	49	8
52	52	140
52	55	8
52	58	2
53	52	88
53	53	30
53	55	40
53	59	2
54	52	62
54	55	88
54	58	10
55	52	8
55	53	22
55	55	112
55	59	18
56	52	10
56	55	88
56	58	22
56	59	40
57	53	10
57	55	40
57	59	110
58	52	2
58	55	8
58	58	28
58	59	120
58	66	2
59	53	2
59	59	148
59	62	8
59	65	2
60	58	22
60	59	88
60	62	40
60	66	10
61	59	62
61	62	88
61	65	10
62	58	10
62	59	8
62	62	112
62	65	8
62	66	22
63	59	10
63	62	88
63	65	62
64	58	2
64	62	40
64	65	88
64	66	30
65	59	2
65	62	8
65	65	140
65	68	8
65	71	2
66	65	88
66	66	30
66	68	40
66	72	2
67	65	62
67	68	88
67	71	10
68	65	8
68	66	22
68	68	112
68	72	18
69	65	10
69	68	88
69	71	22
69	72	40
70	66	10
70	68	40
70	72	110
71	65	2
71	68	8
71	71	28
71	72	120
71	79	2
72	66	2
72	72	148
72	75	8
72	78	2
73	71	22
73	72	88
73	75	40
73	79	10
74	72	62
74	75	88
74	78	10
75	71	10
75	72	8
75	75	112
75	78	8
75	79	22
76	72	10
76	75	88
76	78	62
77	71	2
77	75	40
77	78	88
77	79	30
78	72	2
78	75	8
78	78	140
78	81	8
78	84	2
79	78	88
79	79	30
79	81	40
79	85	2
80	78	62
80	81	88
80	84	10
81	78	8
81	79	22
81	81	112
81	85	18
82	78	10
82	81	88
82	84	22
82	85	40
83	79	10
83	81	40
83	85	110
84	78	2
84	81	8
84	84	28
84	85	120
84	92	2
85	79	2
85	85	148
85	88	8
85	91	2
86	84	22
86	85	88
86	88	40
86	92	10
87	85	62
87	88	88
87	91	10
88	84	10
88	85	8
88	88	112
88	91	8
88	92	22
89	85	10
89	88	88
89	91	62
90	84	2
90	88	40
90	91	88
90	92	30
91	85	2
91	88	8
91	91	140
91	94	8
91	97	2
92	91	88
92	92	30
92	94	40
92	98	2
93	91	62
93	94	88
93	97	10
94	91	8
94	92	22
94	94	112
94	98	18
95	91	10
95	94	88
95	97	22
95	98	40
96	92	10
96	94	40
96	98	110
97	91	2
97	94	8
97	97	28
97	98	120
97	105	2
98	92	2
98	98	148
98	101	8
98	104	2
99	97	22
99	98	88
99	101	40
99	105	10
100	98	62
100	101	88
100	104	10
101	97	10
101	98	8
101	101	112
101	104	8
101	105	22
102	98	10
102	101	88
102	104	62
103	97	2
103	101	40
103	104	88
103	105	30
104	98	2
104	101	8
104	104	140
104	107	8
104	110	2
105	104	88
105	105	30
105	107	40
105	111	2
106	104	62
106	107	88
106	110	10
107	104	8
107	105	22
107	107	112
107	111	18
108	104	10
108	107	88
108	110	22
108	111	40
109	105	10
109	107	40
109	111	110
110	104	2
110	107	8
110	110	28
110	111	120
110	118	2
111	105	2
111	111	148
111	114	8
111	117	2
112	110	22
112	111	88
112	114	40
112	118	10
113	111	62
113	114	88
113	117	10
114	110	10
114	111	8
114	114	112
114	117	8
114	118	22
115	111	10
115	114	88
115	117	62
116	110	2
116	114	40
116	117	88
116	118	30
117	111	2
117	114	8
117	117	140
117	120	8
117	123	2
118	117	88
118	118	30
118	120	40
118	124	2
119	117	62
119	120	88
119	123	10
120	117	8
120	118	22
120	120	112
120	124	18
121	117	10
121	120	88
121	123	22
121	124	40
122	118	10
122	120	40
122	124	110
123	117	2
123	120	8
123	123	28
123	124	120
123	131	2
124	118	2
124	124	148
124	127	8
124	130	2
125	123	22
125	124	88
125	127	40
125	131	10
126	124	62
126	127	88
126	130	10
127	123	10
127	124	8
127	127	112
127	130	8
127	131	22
128	124	10
128	127	88
128	130	62
129	123	2
129	127	40
129	130	88
129	131	30
130	124	2
130	127	8
130	130	140
130	133	8
130	136	2
131	130	88
131	131	30
131	133	40
131	137	2
132	130	62
132	133	88
132	136	10
133	130	8
133	131	22
133	133	112
133	137	18
134	130	10
134	133	88
134	136	22
134	137	40
135	131	10
135	133	40
135	137	110
136	130	2
136	133	8
136	136	28
136	137	120
136	144	2
137	131	2
137	137	148
137	140	8
137	143	2
138	136	22
138	137	88
138	140	40
138	144	10
139	137	62
139	140	88
139	143	10
140	136	10
140	137	8
140	140	112
140	143	8
140	144	22
141	137	10
141	140	88
141	143	62
142	136	2
142	140	40
142	143	88
142	144	30
143	137	2
143	140	8
143	143	140
143	146	8
143	149	2
144	143	88
144	144	30
144	146	40
144	150	2
145	143	62
145	146	88
145	149	10
146	143	8
146	144	22
146	146	112
146	150	18
147	143	10
147	146	88
147	149	22
147	150	40
148	144	10
148	146	40
148	150	110
149	143	2
149	146	8
149	149	28
149	150	120
149	157	2
150	144	2
150	150	148
150	153	8
150	156	2
151	149	22
151	150	88
151	153	40
151	157	10
152	150	62
152	153	88
152	156	10
153	149	10
153	150	8
153	153	112
153	156	8
153	157	22
154	150	10
154	153	88
154	156	62
155	149	2
155	153	40
155	156	88
155	157	30
156	150	2
156	153	8
156	156	140
156	159	8
156	162	2
157	156	88
157	157	30
157	159	40
157	163	2
158	156	62
158	159	88
158	162	10
159	156	8
159	157	22
159	159	112
159	163	18
160	156	10
160	159	88
160	162	22
160	163	40
161	157	10
161	159	40
161	163	110
162	156	2
162	159	8
162	162	28
162	163	120
162	170	2
163	157	2
163	163	148
163	166	8
163	169	2
164	162	22
164	163	88
164	166	40
164	170	10
165	163	62
165	166	88
165	169	10
166	162	10
166	163	8
166	166	112
166	169	8
166	170	22
167	163	10
167	166	88
167	169	62
168	162	2
168	166	40
168	169	88
168	170	30
169	163	2
169	166	8
169	169	140
169	172	8
169	175	2
170	169	88
170	170	30
170	172	40
170	176	2
171	169	62
171	172	88
171	175	10
172	169	8
172	170	22
172	172	112
172	176	18
173	169	10
173	172	88
173	175	22
173	176	40
174	170	10
174	172	40
174	176	110
175	169	2
175	172	8
175	175	28
175	176	120
175	183	2
176	170	2
176	176	148
176	179	8
176	182	2
177	175	22
177	176	88
177	179	40
177	183	10
178	176	62
178	179	88
178	182	10
179	175	10
179	176	8
179	179	112
179	182	8
179	183	22
180	176	10
180	179	88
180	182	62
181	175	2
181	179	40
181	182	88
181	183	30
182	176	2
182	179	8
182	182	140
182	185	8
182	188	2
183	182	88
183	183	30
183	185	40
183	189	2
184	182	62
184	185	88
184	188	10
185	182	8
185	183	22
185	185	112
185	189	18
186	182	10
186	185	88
186	188	22
186	189	40
187	183	10
187	185	40
187	189	110
188	182	2
188	185	8
188	188	28
188	189	120
188	196	2
189	183	2
189	189	148
189	192	8
189	195	2
190	188	22
190	189	88
190	192	40
190	196	10
191	189	62
191	192	88
191	195	10
192	188	10
192	189	8
192	192	112
192	195	8
192	196	22
193	189	10
193	192	88
193	195	62
194	188	2
194	192	40
194	195	88
194	196	30
195	189	2
195	192	8
195	195	140
195	198	8
195	201	2
196	195	88
196	196	30
196	198	40
196	202	2
197	195	62
197	198	88
197	201	10
198	195	8
198	196	22
198	198	112
198	202	18
199	195	10
199	198	88
199	201	22
199	202	40
200	196	10
200	198	40
200	202	110
201	195	2
201	198	8
201	201	28
201	202	120
201	209	2
202	196	2
202	202	148
202	205	8
202	208	2
203	201	22
203	202	88
203	205	40
203	209	10
204	202	62
204	205	88
204	208	10
205	201	10
205	202	8
205	205	112
205	208	8
205	209	22
206	202	10
206	205	88
206	208	62
207	201	2
207	205	40
207	208	88
207	209	30
208	202	2
208	205	8
208	208	140
208	211	8
208	214	2
209	208	88
209	209	30
209	211	40
209	215	2
210	208	62
210	211	88
210	214	10
211	208	8
211	209	22
211	211	112
211	215	18
212	208	10
212	211	88
212	214	22
212	215	40
213	209	10
213	211	40
213	215	110
214	208	2
214	211	8
214	214	28
214	215	120
214	222	2
215	209	2
215	215	148
215	218	8
215	221	2
216	214	22
216	215	88
216	218	40
216	222	10
217	215	62
217	218	88
217	221	10
218	214	10
218	215	8
218	218	112
218	221	8
218	222	22
219	215	10
219	218	88
219	221	62
220	214	2
220	218	40
220	221	88
220	222	30
221	215	2
221	218	8
221	221	140
221	224	8
221	227	2
222	221	88
222	222	30
222	224	40
222	228	2
223	221	62
223	224	88
223	227	10
224	221	8
224	222	22
224	224	112
224	228	18
225	221	10
225	224	88
225	227	22
225	228	40
226	222	10
226	224	40
226	228	110
227	221	2
227	224	8
227	227	28
227	228	120
227	235	2
228	222	2
228	228	148
228	231	8
228	234	2
229	227	22
229	228	88
229	231	40
229	235	10
230	228	62
230	231	88
230	234	10
231	227	10
231	228	8
231	231	112
231	234	8
231	235	22
232	228	10
232	231	88
232	234	62
233	227	2
233	231	40
233	234	88
233	235	30
234	228	2
234	231	8
234	234	140
234	237	8
234	240	2
235	234	88
235	235	30
235	237	40
235	241	2
236	234	62
236	237	88
236	240	10
237	234	8
237	235	22
237	237	112
237	241	18
238	234	10
238	237	88
238	240	22
238	241	40
239	235	10
239	237	40
239	241	110
240	234	2
240	237	8
240	240	28
240	241	120
240	248	2
241	235	2
241	241	148
241	244	8
241	247	2
242	240	22
242	241	88
242	244	40
242	248	10
243	241	62
243	244	88
243	247	10
244	240	10
244	241	8
244	244	112
244	247	8
244	248	22
245	241	10
245	244	88
245	247	62
246	240	2
246	244	40
246	247	88
246	248	30
247	241	2
247	244	8
247	247	140
247	250	8
247	253	2
248	247	88
248	248	30
248	250	40
248	254	2
249	247	62
249	250	88
249	253	10
250	247	8
250	248	22
250	250	112
250	254	18
251	247	10
251	250	88
251	253	22
251	254	40
252	248	10
252	250	40
252	254	110
253	247	2
253	250	8
253	253	28
253	254	120
253	261	2
254	248	2
254	254	148
254	257	8
254	260	2
255	253	22
255	254	88
255	257	40
255	261	10
256	254	62
256	257	88
256	260	10
257	253	10
257	254	8
257	257	112
257	260	8
257	261	22
258	254	10
258	257	88
258	260	62
259	253	2
259	257	40
259	260	88
259	261	30
260	254	2
260	257	8
260	260	140
260	263	8
260	266	2
261	260	88
261	261	30
261	263	40
261	267	2
262	260	62
262	263	88
262	266	10
263	260	8
263	261	22
263	263	112
263	267	18
264	260	10
264	263	88
264	266	22
264	267	40
265	261	10
265	263	40
265	267	110
266	260	2
266	263	8
266	266	28
266	267	120
266	274	2
267	261	2
267	267	148
267	270	8
267	273	2
268	266	22
268	267	88
268	270	40
268	274	10
269	267	62
269	270	88
269	273	10
270	266	10
270	267	8
270	270	112
270	273	8
270	274	22
271	267	10
271	270	88
271	273	62
272	266	2
272	270	40
272	273	88
272	274	30
273	267	2
273	270	8
273	273	140
273	276	8
273	279	2
274	273	88
274	274	30
274	276	40
274	280	2
275	273	62
275	276	88
275	279	10
276	273	8
276	274	22
276	276	112
276	280	18
277	273	10
277	276	88
277	279	22
277	280	40
278	274	10
278	276	40
278	280	110
279	273	2
279	276	8
279	279	28
279	280	120
279	287	2
280	274	2
280	280	148
280	283	8
280	286	2
281	279	22
281	280	88
281	283	40
281	287	10
282	280	62
282	283	88
282	286	10
283	279	10
283	280	8
283	283	112
283	286	8
283	287	22
284	280	10
284	283	88
284	286	62
285	279	2
285	283	40
285	286	88
285	287	30
286	280	2
286	283	8
286	286	140
286	289	8
286	292	2
287	286	88
287	287	30
287	289	40
287	293	2
288	286	62
288	289	88
288	292	10
289	286	8
289	287	22
289	289	112
289	293	18
290	286	10
290	289	88
290	292	22
290	293	40
291	287	10
291	289	40
291	293	110
292	286	2
292	289	8
292	292	28
292	293	120
292	300	2
293	287	2
293	293	148
293	296	8
293	299	2
294	292	22
294	293	88
294	296	40
294	300	10
295	293	62
295	296	88
295	299	10
296	292	10
296	293	8
296	296	112
296	299	8
296	300	22
297	293	10
297	296	88
297	299	62
298	292	2
298	296	40
298	299	88
298	300	30
299	293	2
299	296	8
299	299	140
299	302	8
299	305	2
300	299	88
300	300	30
300	302	40
300	306	2
301	299	62
301	302	88
301	305	10
302	299	8
302	300	22
302	302	112
302	306	18
303	299	10
303	302	88
303	305	22
303	306	40
304	300	10
304	302	40
304	306	110
305	299	2
305	302	8
305	305	28
305	306	120
305	313	2
306	300	2
306	306	148
306	309	8
306	312	2
307	305	22
307	306	88
307	309	40
307	313	10
308	306	62
308	309	88
308	312	10
309	305	10
309	306	8
309	309	112
309	312	8
309	313	22
310	306	10
310	309	88
310	312	62
311	305	2
311	309	40
311	312	88
311	313	30
312	306	2
312	309	8
312	312	140
312	315	8
312	318	2
313	312	88
313	313	30
313	315	40
313	319	2
314	312	62
314	315	88
314	318	10
315	312	8
315	313	22
315	315	112
315	319	18
316	312	10
316	315	88
316	318	22
316	319	40
317	313	10
317	315	40
317	319	110
318	312	2
318	315	8
318	318	28
318	319	120
318	326	2
319	313	2
319	319	148
319	322	8
319	325	2
320	318	22
320	319	88
320	322	40
320	326	10
321	319	62
321	322	88
321	325	10
322	318	10
322	319	8
322	322	112
322	325	8
322	326	22
323	319	10
323	322	88
323	325	62
324	318	2
324	322	40
324	325	88
324	326	30
325	319	2
325	322	8
325	325	140
325	328	8
325	331	2
326	325	88
326	326	30
326	328	40
326	332	2
327	325	62
327	328	88
327	331	10
328	325	8
328	326	22
328	328	112
328	332	18
329	325	10
329	328	88
329	331	22
329	332	40
330	326	10
330	328	40
330	332	110
331	325	2
331	328	8
331	331	28
331	332	120
331	339	2
332	326	2
332	332	148
332	335	8
332	338	2
333	331	22
333	332	88
333	335	40
333	339	10
334	332	62
334	335	88
334	338	10
335	331	10
335	332	8
335	335	112
335	338	8
335	339	22
336	332	10
336	335	88
336	338	62
337	331	2
337	335	40
337	338	88
337	339	30
338	332	2
338	335	8
338	338	140
338	341	8
338	344	2
339	338	88
339	339	30
339	341	40
339	345	2
340	338	62
340	341	88
340	344	10
341	338	8
341	339	22
341	341	112
341	345	18
342	338	10
342	341	88
342	344	22
342	345	40
343	339	10
343	341	40
343	345	110
344	338	2
344	341	8
344	344	28
344	345	120
344	352	2
345	339	2
345	345	148
345	348	8
345	351	2
346	344	22
346	345	88
346	348	40
346	352	10
347	345	62
347	348	88
347	351	10
348	344	10
348	345	8
348	348	112
348	351	8
348	352	22
349	345	10
349	348	88
349	351	62
350	344	2
350	348	40
350	351	88
350	352	30
351	345	2
351	348	8
351	351	140
351	354	8
351	357	2
352	351	88
352	352	30
352	354	40
352	358	2
353	351	62
353	354	88
353	357	10
354	351	8
354	352	22
354	354	112
354	358	18
355	351	10
355	354	88
355	357	22
355	358	40
356	352	10
356	354	40
356	358	110
357	351	2
357	354	8
357	357	28
357	358	120
357	365	2
358	352	2
358	358	148
358	361	8
358	364	2
359	357	22
359	358	88
359	361	40
359	365	10
360	358	62
360	361	88
360	364	10
361	357	10
361	358	8
361	361	112
361	364	8
361	365	22
362	358	10
362	361	88
362	364	62
363	357	2
363	361	40
363	364	88
363	365	30
364	358	2
364	361	8
364	364	140
364	367	8
364	370	2
365	364	88
365	365	30
365	367	40
365	371	2
366	364	62
366	367	88
366	370	10
367	364	8
367	365	22
367	367	112
367	371	18
368	364	10
368	367	88
368	370	22
368	371	40
369	365	10
369	367	40
369	371	110
370	364	2
370	367	8
370	370	28
370	371	120
370	378	2
371	365	2
371	371	148
371	374	8
371	377	2
372	370	22
372	371	88
372	374	40
372	378	10
373	371	62
373	374	88
373	377	10
374	370	10
374	371	8
374	374	112
374	377	8
374	378	22
375	371	10
375	374	88
375	377	62
376	370	2
376	374	40
376	377	88
376	378	30
377	371	2
377	374	8
377	377	140
377	380	8
377	383	2
378	377	88
378	378	30
378	380	40
378	384	2
379	377	62
379	380	88
379	383	10
380	377	8
380	378	22
380	380	112
380	384	18
381	377	10
381	380	88
381	383	22
381	384	40
382	378	10
382	380	40
382	384	110
383	377	2
383	380	8
383	383	28
383	384	120
383	391	2
384	378	2
384	384	148
384	387	8
384	390	2
385	383	22
385	384	88
385	387	40
385	391	10
386	384	62
386	387	88
386	390	10
387	383	10
387	384	8
387	387	112
387	390	8
387	391	22
388	384	10
388	387	88
388	390	62
389	383	2
389	387	40
389	390	88
389	391	30
390	384	2
390	387	8
390	390	140
390	393	8
390	396	2
391	390	88
391	391	30
391	393	40
391	397	2
392	390	62
392	393	88
392	396	10
393	390	8
393	391	22
393	393	112
393	397	18
394	390	10
394	393	88
394	396	22
394	397	40
395	391	10
395	393	40
395	397	110
396	390	2
396	393	8
396	396	28
396	397	120
396	404	2
397	391	2
397	397	148
397	400	8
397	403	2
398	396	22
398	397	88
398	400	40
398	404	10
399	397	62
399	400	88
399	403	10
400	396	10
400	397	8
400	400	112
400	403	8
400	404	22
401	397	10
401	400	88
401	403	62
402	396	2
402	400	40
402	403	88
402	404	30
403	397	2
403	400	8
403	403	140
403	406	8
403	409	2
404	403	88
404	404	30
404	406	40
404	410	2
405	403	62
405	406	88
405	409	10
406	403	8
406	404	22
406	406	112
406	410	18
407	403	10
407	406	88
407	409	22
407	410	40
408	404	10
408	406	40
408	410	110
409	403	2
409	406	8
409	409	28
409	410	120
409	417	2
410	404	2
410	410	148
410	413	8
410	416	2
411	409	22
411	410	88
411	413	40
411	417	10
412	410	62
412	413	88
412	416	10
413	409	10
413	410	8
413	413	112
413	416	8
413	417	22
414	410	10
414	413	88
414	416	62
415	409	2
415	413	40
415	416	88
415	417	30
416	410	2
416	413	8
416	416	140
416	419	8
416	422	2
417	416	88
417	417	30
417	419	40
417	423	2
418	416	62
418	419	88
418	422	10
419	416	8
419	417	22
419	419	120
419	423	10
420	416	10
420	419	120
420	422	22
420	423	8
421	417	10
421	419	88
421	423	62
422	416	2
422	419	40
422	422	28
422	423	88
422	430	2
423	417	2
423	419	8
423	423	140
423	426	8
423	429	2
424	422	22
424	423	88
424	426	40
424	430	10
425	423	62
425	426	88
425	429	10
426	422	10
426	423	8
426	426	112
426	429	8
426	430	22
427	423	10
427	426	88
427	429	62
428	422	2
428	426	40
428	429	88
428	430	30
429	423	2
429	426	8
429	429	140
429	432	8
429	435	2
430	429	88
430	430	30
430	432	40
430	436	2
431	429	62
431	432	88
431	435	10
432	429	8
432	430	22
432	432	120
432	436	10
433	429	10
433	432	120
433	435	22
433	436	8
434	430	10
434	432	88
434	436	62
435	429	2
435	432	40
435	435	28
435	436	88
435	443	2
436	430	2
436	432	8
436	436	140
436	439	8
436	442	2
437	435	22
437	436	88
437	439	40
437	443	10
438	436	62
438	439	88
438	442	10
439	435	10
439	436	8
439	439	112
439	442	8
439	443	22
440	436	10
440	439	88
440	442	62
441	435	2
441	439	40
441	442	88
441	443	30
442	436	2
442	439	8
442	442	140
442	445	8
442	448	2
443	442	88
443	443	30
443	445	40
443	449	2
444	442	62
444	445	88
444	448	10
445	442	8
445	443	22
445	445	120
445	449	10
446	442	10
446	445	120
446	448	22
446	449	8
447	443	10
447	445	88
447	449	62
448	442	2
448	445	40
448	448	28
448	449	88
448	456	2
449	443	2
449	445	8
449	449	140
449	452	8
449	455	2
450	448	22
450	449	88
450	452	40
450	456	10
451	449	62
451	452	88
451	455	10
452	448	10
452	449	8
452	452	112
452	455	8
452	456	22
453	449	10
453	452	88
453	455	62
454	448	2
454	452	40
454	455	88
454	456	30
455	449	2
455	452	8
455	455	140
455	458	8
455	461	2
456	455	88
456	456	30
456	458	40
456	462	2
457	455	62
457	458	88
457	461	10
458	455	8
458	456	22
458	458	120
458	462	10
459	455	10
459	458	120
459	461	22
459	462	8
460	456	10
460	458	88
460	462	62
461	455	2
461	458	40
461	461	28
461	462	88
461	469	2
462	456	2
462	458	8
462	462	140
462	465	8
462	468	2
463	461	22
463	462	88
463	465	40
463	469	10
464	462	62
464	465	88
464	468	10
465	461	10
465	462	8
465	465	112
465	468	8
465	469	22
466	462	10
466	465	88
466	468	62
467	461	2
467	465	40
467	468	88
467	469	30
468	462	2
468	465	8
468	468	140
468	471	8
468	474	2
469	468	88
469	469	30
469	471	40
469	475	2
470	468	62
470	471	88
470	474	10
471	468	8
471	469	22
471	471	120
471	475	10
472	468	10
472	471	120
472	474	22
472	475	8
473	469	10
473	471	88
473	475	62
474	468	2
474	471	40
474	474	28
474	475	88
474	482	2
475	469	2
475	471	8
475	475	140
475	478	8
475	481	2
476	474	22
476	475	88
476	478	40
476	482	10
477	475	62
477	478	88
477	481	10
478	474	10
478	475	8
478	478	112
478	481	8
478	482	22
479	475	10
479	478	88
479	481	62
480	474	2
480	478	40
480	481	88
480	482	30
481	475	2
481	478	8
481	481	140
481	484	8
481	487	2
482	481	88
482	482	30
482	484	40
482	488	2
483	481	62
483	484	88
483	487	10
484	481	8
484	482	22
484	484	120
484	488	10
485	481	10
485	484	120
485	487	22
485	488	8
486	482	10
486	484	88
486	488	62
487	481	2
487	484	40
487	487	28
487	488	88
487	495	2
488	482	2
488	484	8
488	488	140
488	491	8
488	494	2
489	487	22
489	488	88
489	491	40
489	495	10
490	488	62
490	491	88
490	494	10
491	487	10
491	488	8
491	491	112
491	494	8
491	495	22
492	488	10
492	491	88
492	494	62
493	487	2
493	491	40
493	494	88
493	495	30
494	488	2
494	491	8
494	494	140
494	497	8
494	500	2
495	494	88
495	495	30
495	497	40
495	501	2
496	494	62
496	497	88
496	500	10
497	494	8
497	495	22
497	497	120
497	501	10
498	494	10
498	497	120
498	500	22
498	501	8
499	495	10
499	497	88
499	501	62
500	494	2
500	497	40
500	500	28
500	501	88
500	508	2
501	495	2
501	497	8
501	501	140
501	504	8
501	507	2
502	500	22
502	501	88
502	504	40
502	508	10
503	501	62
503	504	88
503	507	10
504	500	10
504	501	8
504	504	112
504	507	8
504	508	22
505	501	10
505	504	88
505	507	62
506	500	2
506	504	40
506	507	88
506	508	30
507	501	2
507	504	8
507	507	140
507	510	8
507	513	2
508	507	88
508	508	30
508	510	40
508	514	2
509	507	62
509	510	88
509	513	10
510	507	8
510	508	22
510	510	120
510	514	10
511	507	10
511	510	120
511	513	22
511	514	8
512	508	10
512	510	88
512	514	62
513	507	2
513	510	40
513	513	28
513	514	88
513	521	2
514	508	2
514	510	8
514	514	140
514	517	8
514	520	2
515	513	22
515	514	88
515	517	40
515	521	10
516	514	62
516	517	88
516	520	10
517	513	10
517	514	8
517	517	112
517	520	8
517	521	22
518	514	10
518	517	88
518	520	62
519	513	2
519	517	40
519	520	88
519	521	30
520	514	2
520	517	8
520	520	140
520	523	8
520	526	2
521	520	88
521	521	30
521	523	40
521	527	2
522	520	62
522	523	88
522	526	10
523	520	8
523	521	22
523	523	120
523	527	10
524	520	10
524	523	120
524	526	22
524	527	8
525	521	10
525	523	88
525	527	62
526	520	2
526	523	40
526	526	28
526	527	88
526	534	2
527	521	2
527	523	8
527	527	140
527	530	8
527	533	2
528	526	22
528	527	88
528	530	40
528	534	10
529	527	62
529	530	88
529	533	10
530	526	10
530	527	8
530	530	112
530	533	8
530	534	22
531	527	10
531	530	88
531	533	62
532	526	2
532	530	40
532	533	88
532	534	30
533	527	2
533	530	8
533	533	140
533	536	8
533	539	2
534	533	88
534	534	30
534	536	40
534	540	2
535	533	62
535	536	88
535	539	10
536	533	8
536	534	22
536	536	120
536	540	10
537	533	10
537	536	120
537	539	22
537	540	8
538	534	10
538	536	88
538	540	62
539	533	2
539	536	40
539	539	28
539	540	88
539	547	2
540	534	2
540	536	8
540	540	140
540	543	8
540	546	2
541	539	22
541	540	88
541	543	40
541	547	10
542	540	62
542	543	88
542	546	10
543	539	10
543	540	8
543	543	112
543	546	8
543	547	22
544	540	10
544	543	88
544	546	62
545	539	2
545	543	40
545	546	88
545	547	30
546	540	2
546	543	8
546	546	140
546	549	8
546	552	2
547	546	88
547	547	30
547	549	40
547	553	2
548	546	62
548	549	88
548	552	10
549	546	8
549	547	22
549	549	120
549	553	10
550	546	10
550	549	120
550	552	22
550	553	8
551	547	10
551	549	88
551	553	62
552	546	2
552	549	40
552	552	28
552	553	88
552	560	2
553	547	2
553	549	8
553	553	140
553	556	8
553	559	2
554	552	22
554	553	88
554	556	40
554	560	10
555	553	62
555	556	88
555	559	10
556	552	10
556	553	8
556	556	112
556	559	8
556	560	22
557	553	10
557	556	88
557	559	62
558	552	2
558	556	40
558	559	88
558	560	30
559	553	2
559	556	8
559	559	140
559	562	8
559	565	2
560	559	88
560	560	30
560	562	40
560	566	2
561	559	62
561	562	88
561	565	10
562	559	8
562	560	22
562	562	120
562	566	10
563	559	10
563	562	120
563	565	22
563	566	8
564	560	10
564	562	88
564	566	62
565	559	2
565	562	40
565	565	28
565	566	88
565	573	2
566	560	2
566	562	8
566	566	140
566	569	8
566	572	2
567	565	22
567	566	88
567	569	40
567	573	10
568	566	62
568	569	88
568	572	10
569	565	10
569	566	8
569	569	112
569	572	8
569	573	22
570	566	10
570	569	88
570	572	62
571	565	2
571	569	40
571	572	88
571	573	30
572	566	2
572	569	8
572	572	140
572	575	8
572	578	2
573	572	88
573	573	30
573	575	40
573	579	2
574	572	62
574	575	88
574	578	10
575	572	8
575	573	22
575	575	120
575	579	10
576	572	10
576	575	120
576	578	22
576	579	8
577	573	10
577	575	88
577	579	62
578	572	2
578	575	40
578	578	28
578	579	88
578	586	2
579	573	2
579	575	8
579	579	140
579	582	8
579	585	2
580	578	22
580	579	88
580	582	40
580	586	10
581	579	62
581	582	88
581	585	10
582	578	10
582	579	8
582	582	112
582	585	8
582	586	22
583	579	10
583	582	88
583	585	62
584	578	2
584	582	40
584	585	88
584	586	30
585	579	2
585	582	8
585	585	140
585	588	8
585	591	2
586	585	88
586	586	30
586	588	40
586	592	2
587	585	62
587	588	88
587	591	10
588	585	8
588	586	22
588	588	120
588	592	10
589	585	10
589	588	120
589	591	22
589	592	8
590	586	10
590	588	88
590	592	62
591	585	2
591	588	40
591	591	28
591	592	88
591	599	2
592	586	2
592	588	8
592	592	140
592	595	8
592	598	2
593	591	22
593	592	88
593	595	40
593	599	10
594	592	62
594	595	88
594	598	10
595	591	10
595	592	8
595	595	112
595	598	8
595	599	22
596	592	10
596	595	88
596	598	62
597	591	2
597	595	40
597	598	88
597	599	30
598	592	2
598	595	8
598	598	140
598	601	8
598	604	2
599	598	88
599	599	30
599	601	40
599	605	2
600	598	62
600	601	88
600	604	10
601	598	8
601	599	22
601	601	120
601	605	10
602	598	10
602	601	120
602	604	22
602	605	8
603	599	10
603	601	88
603	605	62
604	598	2
604	601	40
604	604	28
604	605	88
604	612	2
605	599	2
605	601	8
605	605	140
605	608	8
605	611	2
606	604	22
606	605	88
606	608	40
606	612	10
607	605	62
607	608	88
607	611	10
608	604	10
608	605	8
608	608	112
608	611	8
608	612	22
609	605	10
609	608	88
609	611	62
610	604	2
610	608	40
610	611	88
610	612	30
611	605	2
611	608	8
611	611	140
611	614	8
611	617	2
612	611	88
612	612	30
612	614	40
612	618	2
613	611	62
613	614	88
613	617	10
614	611	8
614	612	22
614	614	120
614	618	10
615	611	10
615	614	120
615	617	22
615	618	8
616	612	10
616	614	88
616	618	62
617	611	2
617	614	40
617	617	28
617	618	88
617	625	2
618	612	2
618	614	8
618	618	140
618	621	8
618	624	2
619	617	22
619	618	88
619	621	40
619	625	10
620	618	62
620	621	88
620	624	10
621	617	10
621	618	8
621	621	112
621	624	8
621	625	22
622	618	10
622	621	88
622	624	62
623	617	2
623	621	40
623	624	88
623	625	30
624	618	2
624	621	8
624	624	140
624	627	8
624	630	2
625	624	88
625	625	30
625	627	40
625	631	2
626	624	62
626	627	88
626	630	10
627	624	8
627	625	22
627	627	120
627	631	10
628	624	10
628	627	120
628	630	22
628	631	8
629	625	10
629	627	88
629	631	62
630	624	2
630	627	40
630	630	28
630	631	88
630	638	2
631	625	2
631	627	8
631	631	140
631	634	8
631	637	2
632	630	22
632	631	88
632	634	40
632	638	10
633	631	62
633	634	88
633	637	10
634	630	10
634	631	8
634	634	112
634	637	8
634	638	22
635	631	10
635	634	88
635	637	62
636	630	2
636	634	40
636	637	88
636	638	30
637	631	2
637	634	8
637	637	140
637	640	8
637	643	2
638	637	88
638	638	30
638	640	40
638	644	2
639	637	62
639	640	88
639	643	10
640	637	8
640	638	22
640	640	120
640	644	10
641	637	10
641	640	120
641	643	22
641	644	8
642	638	10
642	640	88
642	644	62
643	637	2
643	640	40
643	643	28
643	644	88
643	651	2
644	638	2
644	640	8
644	644	140
644	647	8
644	650	2
645	643	22
645	644	88
645	647	40
645	651	10
646	644	62
646	647	88
646	650	10
647	643	10
647	644	8
647	647	112
647	650	8
647	651	22
648	644	10
648	647	88
648	650	62
649	643	2
649	647	40
649	650	88
649	651	30
650	644	2
650	647	8
650	650	140
650	653	8
650	656	2
651	650	88
651	651	30
651	653	40
651	657	2
652	650	62
652	653	88
652	656	10
653	650	8
653	651	22
653	653	120
653	657	10
654	650	10
654	653	120
654	656	22
654	657	8
655	651	10
655	653	88
655	657	62
656	650	2
656	653	40
656	656	28
656	657	88
656	664	2
657	651	2
657	653	8
657	657	140
657	660	8
657	663	2
658	656	22
658	657	88
658	660	40
658	664	10
659	657	62
659	660	88
659	663	10
660	656	10
660	657	8
660	660	112
660	663	8
660	664	22
661	657	10
661	660	88
661	663	62
662	656	2
662	660	40
662	663	88
662	664	30
663	657	2
663	660	8
663	663	140
663	666	8
663	669	2
664	663	88
664	664	30
664	666	40
664	670	2
665	663	62
665	666	88
665	669	10
666	663	8
666	664	22
666	666	120
666	670	10
667	663	10
667	666	120
667	669	22
667	670	8
668	664	10
668	666	88
668	670	62
669	663	2
669	666	40
669	669	28
669	670	88
669	677	2
670	664	2
670	666	8
670	670	140
670	673	8
670	676	2
671	669	22
671	670	88
671	673	40
671	677	10
672	670	62
672	673	88
672	676	10
673	669	10
673	670	8
673	673	112
673	676	8
673	677	22
674	670	10
674	673	88
674	676	62
675	669	2
675	673	40
675	676	88
675	677	30
676	670	2
676	673	8
676	676	140
676	679	8
676	682	2
677	676	88
677	677	30
677	679	40
677	683	2
678	676	62
678	679	88
678	682	10
679	676	8
679	677	22
679	679	120
679	683	10
680	676	10
680	679	120
680	682	22
680	683	8
681	677	10
681	679	88
681	683	62
682	676	2
682	679	40
682	682	28
682	683	88
682	690	2
683	677	2
683	679	8
683	683	140
683	686	8
683	689	2
684	682	22
684	683	88
684	686	40
684	690	10
685	683	62
685	686	88
685	689	10
686	682	10
686	683	8
686	686	112
686	689	8
686	690	22
687	683	10
687	686	88
687	689	62
688	682	2
688	686	40
688	689	88
688	690	30
689	683	2
689	686	8
689	689	140
689	692	8
689	695	2
690	689	88
690	690	30
690	692	40
690	696	2
691	689	62
691	692	88
691	695	10
692	689	8
692	690	22
692	692	120
692	696	10
693	689	10
693	692	120
693	695	22
693	696	8
694	690	10
694	692	88
694	696	62
695	689	2
695	692	40
695	695	28
695	696	88
695	703	2
696	690	2
696	692	8
696	696	140
696	699	8
696	702	2
697	695	22
697	696	88
697	699	40
697	703	10
698	696	62
698	699	88
698	702	10
699	695	10
699	696	8
699	699	112
699	702	8
699	703	22
700	696	10
700	699	88
700	702	62
701	695	2
701	699	40
701	702	88
701	703	30
702	696	2
702	699	8
702	702	140
702	705	8
702	708	2
703	702	88
703	703	30
703	705	40
703	709	2
704	702	62
704	705	88
704	708	10
705	702	8
705	703	22
705	705	120
705	709	10
706	702	10
706	705	120
706	708	22
706	709	8
707	703	10
707	705	88
707	709	62
708	702	2
708	705	40
708	708	28
708	709	88
708	716	2
709	703	2
709	705	8
709	709	140
709	712	8
709	715	2
710	708	22
710	709	88
710	712	40
710	716	10
711	709	62
711	712	88
711	715	10
712	708	10
712	709	8
712	712	112
712	715	8
712	716	22
713	709	10
713	712	88
713	715	62
714	708	2
714	712	40
714	715	88
714	716	30
715	709	2
715	712	8
715	715	140
715	718	8
715	721	2
716	715	88
716	716	30
716	718	40
716	722	2
717	715	62
717	718	88
717	721	10
718	715	8
718	716	22
718	718	120
718	722	10
719	715	10
719	718	120
719	721	22
719	722	8
720	716	10
720	718	88
720	722	62
721	715	2
721	718	40
721	721	28
721	722	88
721	729	2
722	716	2
722	718	8
722	722	140
722	725	8
722	728	2
723	721	22
723	722	88
723	725	40
723	729	10
724	722	62
724	725	88
724	728	10
725	721	10
725	722	8
725	725	112
725	728	8
725	729	22
726	722	10
726	725	88
726	728	62
727	721	2
727	725	40
727	728	88
727	729	30
728	722	2
728	725	8
728	728	140
728	731	8
728	734	2
729	728	88
729	729	30
729	731	40
729	735	2
730	728	62
730	731	88
730	734	10
731	728	8
731	729	22
731	731	120
731	735	10
732	728	10
732	731	120
732	734	22
732	735	8
733	729	10
733	731	88
733	735	62
734	728	2
734	731	40
734	734	28
734	735	88
734	742	2
735	729	2
735	731	8
735	735	140
735	738	8
735	741	2
736	734	22
736	735	88
736	738	40
736	742	10
737	735	62
737	738	88
737	741	10
738	734	10
738	735	8
738	738	112
738	741	8
738	742	22
739	735	10
739	738	88
739	741	62
740	734	2
740	738	40
740	741	88
740	742	30
741	735	2
741	738	8
741	741	140
741	744	8
741	747	2
742	741	88
742	742	30
742	744	40
742	748	2
743	741	62
743	744	88
743	747	10
744	741	8
744	742	22
744	744	120
744	748	10
745	741	10
745	744	120
745	747	22
745	748	8
746	742	10
746	744	88
746	748	62
747	741	2
747	744	40
747	747	28
747	748	88
747	755	2
748	742	2
748	744	8
748	748	140
748	751	8
748	754	2
749	747	22
749	748	88
749	751	40
749	755	10
750	748	62
750	751	88
750	754	10
751	747	10
751	748	8
751	751	112
751	754	8
751	755	22
752	748	10
752	751	88
752	754	62
753	747	2
753	751	40
753	754	88
753	755	30
754	748	2
754	751	8
754	754	140
754	757	8
754	760	2
755	754	88
755	755	30
755	757	40
755	761	2
756	754	62
756	757	88
756	760	10
757	754	8
757	755	22
757	757	120
757	761	10
758	754	10
758	757	120
758	760	22
758	761	8
759	755	10
759	757	88
759	761	62
760	754	2
760	757	40
760	760	28
760	761	88
760	768	2
761	755	2
761	757	8
761	761	140
761	764	8
761	767	2
762	760	22
762	761	88
762	764	40
762	768	10
763	761	62
763	764	88
763	767	10
764	760	10
764	761	8
764	764	112
764	767	8
764	768	22
765	761	10
765	764	88
765	767	62
766	760	2
766	764	40
766	767	88
766	768	30
767	761	2
767	764	8
767	767	140
767	770	8
767	773	2
768	767	88
768	768	30
768	770	40
768	774	2
769	767	62
769	770	88
769	773	10
770	767	8
770	768	22
770	770	120
770	774	10
771	767	10
771	770	120
771	773	22
771	774	8
772	768	10
772	770	88
772	774	62
773	767	2
773	770	40
773	773	28
773	774	88
773	781	2
774	768	2
774	770	8
774	774	140
774	777	8
774	780	2
775	773	22
775	774	88
775	777	40
775	781	10
776	774	62
776	777	88
776	780	10
777	773	10
777	774	8
777	777	112
777	780	8
777	781	22
778	774	10
778	777	88
778	780	62
779	773	2
779	777	40
779	780	88
779	781	30
780	774	2
780	777	8
780	780	140
780	783	8
780	786	2
781	780	88
781	781	30
781	783	40
781	787	2
782	780	62
782	783	88
782	786	10
783	780	8
783	781	22
783	783	120
783	787	10
784	780	10
784	783	120
784	786	22
784	787	8
785	781	10
785	783	88
785	787	62
786	780	2
786	783	40
786	786	28
786	787	88
786	794	2
787	781	2
787	783	8
787	787	140
787	790	8
787	793	2
788	786	22
788	787	88
788	790	40
788	794	10
789	787	62
789	790	88
789	793	10
790	786	10
790	787	8
790	790	112
790	793	8
790	794	22
791	787	10
791	790	88
791	793	62
792	786	2
792	790	40
792	793	88
792	794	30
793	787	2
793	790	8
793	793	140
793	796	8
793	799	2
794	793	88
794	794	30
794	796	40
794	800	2
795	793	62
795	796	88
795	799	10
796	793	8
796	794	22
796	796	120
796	800	10
797	793	10
797	796	120
797	799	22
797	800	8
798	794	10
798	796	88
798	800	62
799	793	2
799	796	40
799	799	28
799	800	88
799	807	2
800	794	2
800	796	8
800	800	140
800	803	8
800	806	2
801	799	22
801	800	88
801	803	40
801	807	10
802	800	62
802	803	88
802	806	10
803	799	10
803	800	8
803	803	112
803	806	8
803	807	22
804	800	10
804	803	88
804	806	62
805	799	2
805	803	40
805	806	88
805	807	30
806	800	2
806	803	8
806	806	140
806	809	8
806	812	2
807	806	88
807	807	30
807	809	40
807	813	2
808	806	62
808	809	88
808	812	10
809	806	8
809	807	22
809	809	120
809	813	10
810	806	10
810	809	120
810	812	22
810	813	8
811	807	10
811	809	88
811	813	62
812	806	2
812	809	40
812	812	28
812	813	88
812	820	2
813	807	2
813	809	8
813	813	140
813	816	8
813	819	2
814	812	22
814	813	88
814	816	40
814	820	10
815	813	62
815	816	88
815	819	10
816	812	10
816	813	8
816	816	112
816	819	8
816	820	22
817	813	10
817	816	88
817	819	62
818	812	2
818	816	40
818	819	88
818	820	30
819	813	2
819	816	8
819	819	140
819	822	8
819	825	2
820	819	88
820	820	30
820	822	40
820	826	2
821	819	62
821	822	88
821	825	10
822	819	8
822	820	22
822	822	120
822	826	10
823	819	10
823	822	120
823	825	22
823	826	8
824	820	10
824	822	88
824	826	62
825	819	2
825	822	40
825	825	28
825	826	88
825	833	2
826	820	2
826	822	8
826	826	140
826	829	8
826	832	2
827	825	22
827	826	88
827	829	40
827	833	10
828	826	62
828	829	88
828	832	10
829	825	10
829	826	8
829	829	112
829	832	8
829	833	22
830	826	10
830	829	88
830	832	62
831	825	2
831	829	40
831	832	88
831	833	30
832	826	2
832	829	8
832	832	140
832	836	8
832	838	2
833	832	88
833	833	30
833	836	40
833	839	2
834	832	62
834	836	88
834	838	10
835	832	8
835	833	22
835	836	120
835	839	10
836	832	10
836	836	120
836	838	22
836	839	8
837	833	10
837	836	88
837	839	62
838	832	2
838	836	40
838	838	30
838	839	88
839	833	2
839	836	8
839	839	140
839	842	8
839	845	2
840	838	30
840	839	88
840	842	40
840	846	2
841	839	62
841	842	88
841	845	10
842	838	22
842	839	8
842	842	112
842	845	8
842	846	10
843	839	10
843	842	88
843	845	62
844	838	10
844	842	40
844	845	88
844	846	22
845	839	2
845	842	8
845	845	140
845	849	8
845	851	2
846	838	2
846	845	88
846	846	28
846	849	40
846	852	2
847	845	62
847	849	88
847	851	10
848	845	8
848	846	22
848	849	120
848	852	10
849	845	10
849	849	120
849	851	22
849	852	8
850	846	10
850	849	88
850	852	62
851	845	2
851	849	40
851	851	30
851	852	88
852	846	2
852	849	8
852	852	140
852	855	8
852	858	2
853	851	30
853	852	88
853	855	40
853	859	2
854	852	62
854	855	88
854	858	10
855	851	22
855	852	8
855	855	112
855	858	8
855	859	10
856	852	10
856	855	88
856	858	62
857	851	10
857	855	40
857	858	88
857	859	22
858	852	2
858	855	8
858	858	140
858	862	8
858	864	2
859	851	2
859	858	88
859	859	28
859	862	40
859	865	2
860	858	62
860	862	88
860	864	10
861	858	8
861	859	22
861	862	120
861	865	10
862	858	10
862	862	120
862	864	22
862	865	8
863	859	10
863	862	88
863	865	62
864	858	2
864	862	40
864	864	30
864	865	88
865	859	2
865	862	8
865	865	140
865	868	8
865	871	2
866	864	30
866	865	88
866	868	40
866	872	2
867	865	62
867	868	88
867	871	10
868	864	22
868	865	8
868	868	112
868	871	8
868	872	10
869	865	10
869	868	88
869	871	62
870	864	10
870	868	40
870	871	88
870	872	22
871	865	2
871	868	8
871	871	140
871	875	8
871	877	2
872	864	2
872	871	88
872	872	28
872	875	40
872	878	2
873	871	62
873	875	88
873	877	10
874	871	8
874	872	22
874	875	120
874	878	10
875	871	10
875	875	120
875	877	22
875	878	8
876	872	10
876	875	88
876	878	62
877	871	2
877	875	40
877	877	30
877	878	88
878	872	2
878	875	8
878	878	140
878	881	8
878	884	2
879	877	30
879	878	88
879	881	40
879	885	2
880	878	62
880	881	88
880	884	10
881	877	22
881	878	8
881	881	112
881	884	8
881	885	10
882	878	10
882	881	88
882	884	62
883	877	10
883	881	40
883	884	88
883	885	22
884	878	2
884	881	8
884	884	140
884	888	8
884	890	2
885	877	2
885	884	88
885	885	28
885	888	40
885	891	2
886	884	62
886	888	88
886	890	10
887	884	8
887	885	22
887	888	120
887	891	10
888	884	10
888	888	120
888	890	22
888	891	8
889	885	10
889	888	88
889	891	62
890	884	2
890	888	40
890	890	30
890	891	88
891	885	2
891	888	8
891	891	140
891	894	8
891	897	2
892	890	30
892	891	88
892	894	40
892	898	2
893	891	62
893	894	88
893	897	10
894	890	22
894	891	8
894	894	112
894	897	8
894	898	10
895	891	10
895	894	88
895	897	62
896	890	10
896	894	40
896	897	88
896	898	22
897	891	2
897	894	8
897	897	140
897	901	8
897	903	2
898	890	2
898	897	88
898	898	28
898	901	40
898	904	2
899	897	62
899	901	88
899	903	10
900	897	8
900	898	22
900	901	120
900	904	10
901	897	10
901	901	120
901	903	22
901	904	8
902	898	10
902	901	88
902	904	62
903	897	2
903	901	40
903	903	30
903	904	88
904	898	2
904	901	8
904	904	140
904	907	8
904	910	2
905	903	30
905	904	88
905	907	40
905	911	2
906	904	62
906	907	88
906	910	10
907	903	22
907	904	8
907	907	112
907	910	8
907	911	10
908	904	10
908	907	88
908	910	62
909	903	10
909	907	40
909	910	88
909	911	22
910	904	2
910	907	8
910	910	140
910	914	8
910	916	2
911	903	2
911	910	88
911	911	28
911	914	40
911	917	2
912	910	62
912	914	88
912	916	10
913	910	8
913	911	22
913	914	120
913	917	10
914	910	10
914	914	120
914	916	22
914	917	8
915	911	10
915	914	88
915	917	62
916	910	2
916	914	40
916	916	30
916	917	88
917	911	2
917	914	8
917	917	140
917	920	8
917	923	2
918	916	30
918	917	88
918	920	40
918	924	2
919	917	62
919	920	88
919	923	10
920	916	22
920	917	8
920	920	112
920	923	8
920	924	10
921	917	10
921	920	88
921	923	62
922	916	10
922	920	40
922	923	88
922	924	22
923	917	2
923	920	8
923	923	140
923	927	8
923	929	2
924	916	2
924	923	88
924	924	28
924	927	40
924	930	2
925	923	62
925	927	88
925	929	10
926	923	8
926	924	22
926	927	120
926	930	10
927	923	10
927	927	120
927	929	22
927	930	8
928	924	10
928	927	88
928	930	62
929	923	2
929	927	40
929	929	30
929	930	88
930	924	2
930	927	8
930	930	140
930	933	8
930	936	2
931	929	30
931	930	88
931	933	40
931	937	2
932	930	62
932	933	88
932	936	10
933	929	22
933	930	8
933	933	112
933	936	8
933	937	10
934	930	10
934	933	88
934	936	62
935	929	10
935	933	40
935	936	88
935	937	22
936	930	2
936	933	8
936	936	140
936	940	8
936	942	2
937	929	2
937	936	88
937	937	28
937	940	40
937	943	2
938	936	62
938	940	88
938	942	10
939	936	8
939	937	22
939	940	120
939	943	10
940	936	10
940	940	120
940	942	22
940	943	8
941	937	10
941	940	88
941	943	62
942	936	2
942	940	40
942	942	30
942	943	88
943	937	2
943	940	8
943	943	140
943	946	8
943	949	2
944	942	30
944	943	88
944	946	40
944	950	2
945	943	62
945	946	88
945	949	10
946	942	22
946	943	8
946	946	112
946	949	8
946	950	10
947	943	10
947	946	88
947	949	62
948	942	10
948	946	40
948	949	88
948	950	22
949	943	2
949	946	8
949	949	140
949	953	8
949	955	2
950	942	2
950	949	88
950	950	28
950	953	40
950	956	2
951	949	62
951	953	88
951	955	10
952	949	8
952	950	22
952	953	120
952	956	10
953	949	10
953	953	120
953	955	22
953	956	8
954	950	10
954	953	88
954	956	62
955	949	2
955	953	40
955	955	30
955	956	88
956	950	2
956	953	8
956	956	140
956	959	8
956	962	2
957	955	30
957	956	88
957	959	40
957	963	2
958	956	62
958	959	88
958	962	10
959	955	22
959	956	8
959	959	112
959	962	8
959	963	10
960	956	10
960	959	88
960	962	62
961	955	10
961	959	40
961	962	88
961	963	22
962	956	2
962	959	8
962	962	140
962	966	8
962	968	2
963	955	2
963	962	88
963	963	28
963	966	40
963	969	2
964	962	62
964	966	88
964	968	10
965	962	8
965	963	22
965	966	120
965	969	10
966	962	10
966	966	120
966	968	22
966	969	8
967	963	10
967	966	88
967	969	62
968	962	2
968	966	40
968	968	30
968	969	88
969	963	2
969	966	8
969	969	140
969	972	8
969	975	2
970	968	30
970	969	88
970	972	40
970	976	2
971	969	62
971	972	88
971	975	10
972	968	22
972	969	8
972	972	112
972	975	8
972	976	10
973	969	10
973	972	88
973	975	62
974	968	10
974	972	40
974	975	88
974	976	22
975	969	2
975	972	8
975	975	140
975	979	8
975	981	2
976	968	2
976	975	88
976	976	28
976	979	40
976	982	2
977	975	62
977	979	88
977	981	10
978	975	8
978	976	22
978	979	120
978	982	10
979	975	10
979	979	120
979	981	22
979	982	8
980	976	10
980	979	88
980	982	62
981	975	2
981	979	40
981	981	30
981	982	88
982	976	2
982	979	8
982	982	140
982	985	8
982	988	2
983	981	30
983	982	88
983	985	40
983	989	2
984	982	62
984	985	88
984	988	10
985	981	22
985	982	8
985	985	112
985	988	8
985	989	10
986	982	10
986	985	88
986	988	62
987	981	10
987	985	40
987	988	88
987	989	22
988	982	2
988	985	8
988	988	140
988	992	8
988	994	2
989	981	2
989	988	88
989	989	28
989	992	40
989	995	2
990	988	62
990	992	88
990	994	10
991	988	8
991	989	22
991	992	120
991	995	10
992	988	10
992	992	120
992	994	22
992	995	8
993	989	10
993	992	88
993	995	62
994	988	2
994	992	40
994	994	30
994	995	88
995	989	2
995	992	8
995	995	140
995	998	8
995	1001	2
996	994	30
996	995	88
996	998	40
996	1002	2
997	995	62
997	998	88
997	1001	10
998	994	22
998	995	8
998	998	112
998	1001	8
998	1002	10
999	995	10
999	998	88
999	1001	62
1000	994	10
1000	998	40
1000	1001	88
1000	1002	22
1001	995	2
1001	998	8
1001	1001	140
1001	1005	8
1001	1007	2
1002	994	2
1002	1001	88
1002	1002	28
1002	1005	40
1002	1008	2
1003	1001	62
1003	1005	88
1003	1007	10
1004	1001	8
1004	1002	22
1004	1005	120
1004	1008	10
1005	1001	10
1005	1005	120
1005	1007	22
1005	1008	8
1006	1002	10
1006	1005	88
1006	1008	62
1007	1001	2
1007	1005	40
1007	1007	30
1007	1008	88
1008	1002	2
1008	1005	8
1008	1008	140
1008	1011	8
1008	1014	2
1009	1007	30
1009	1008	88
1009	1011	40
1009	1015	2
1010	1008	62
1010	1011	88
1010	1014	10
1011	1007	22
1011	1008	8
1011	1011	112
1011	1014	8
1011	1015	10
1012	1008	10
1012	1011	88
1012	1014	62
1013	1007	10
1013	1011	40
1013	1014	88
1013	1015	22
1014	1008	2
1014	1011	8
1014	1014	140
1014	1018	8
1014	1020	2
1015	1007	2
1015	1014	88
1015	1015	28
1015	1018	40
1015	1021	2
1016	1014	62
1016	1018	88
1016	1020	10
1017	1014	8
1017	1015	22
1017	1018	120
1017	1021	10
1018	1014	10
1018	1018	120
1018	1020	22
1018	1021	8
1019	1015	10
1019	1018	88
1019	1021	62
1020	1014	2
1020	1018	40
1020	1020	30
1020	1021	88
1021	1015	2
1021	1018	8
1021	1021	140
1021	1024	8
1021	1027	2
1022	1020	30
1022	1021	88
1022	1024	40
1022	1028	2
1023	1021	62
1023	1024	88
1023	1027	10
1024	1020	22
1024	1021	8
1024	1024	112
1024	1027	8
1024	1028	10
1025	1021	10
1025	1024	88
1025	1027	62
1026	1020	10
1026	1024	40
1026	1027	88
1026	1028	22
1027	1021	2
1027	1024	8
1027	1027	140
1027	1031	8
1027	1033	2
1028	1020	2
1028	1027	88
1028	1028	28
1028	1031	40
1028	1034	2
1029	1027	62
1029	1031	88
1029	1033	10
1030	1027	8
1030	1028	22
1030	1031	120
1030	1034	10
1031	1027	10
1031	1031	120
1031	1033	22
1031	1034	8
1032	1028	10
1032	1031	88
1032	1034	62
1033	1027	2
1033	1031	40
1033	1033	30
1033	1034	88
1034	1028	2
1034	1031	8
1034	1034	140
1034	1037	8
1034	1040	2
1035	1033	30
1035	1034	88
1035	1037	40
1035	1041	2
1036	1034	62
1036	1037	88
1036	1040	10
1037	1033	22
1037	1034	8
1037	1037	112
1037	1040	8
1037	1041	10
1038	1034	10
1038	1037	88
1038	1040	62
1039	1033	10
1039	1037	40
1039	1040	88
1039	1041	22
1040	1034	2
1040	1037	8
1040	1040	140
1040	1044	8
1040	1046	2
1041	1033	2
1041	1040	88
1041	1041	28
1041	1044	40
1041	1047	2
1042	1040	62
1042	1044	88
1042	1046	10
1043	1040	8
1043	1041	22
1043	1044	120
1043	1047	10
1044	1040	10
1044	1044	120
1044	1046	22
1044	1047	8
1045	1041	10
1045	1044	88
1045	1047	62
1046	1040	2
1046	1044	40
1046	1046	30
1046	1047	88
1047	1041	2
1047	1044	8
1047	1047	140
1047	1050	8
1047	1053	2
1048	1046	30
1048	1047	88
1048	1050	40
1048	1054	2
1049	1047	62
1049	1050	88
1049	1053	10
1050	1046	22
1050	1047	8
1050	1050	112
1050	1053	8
1050	1054	10
1051	1047	10
1051	1050	88
1051	1053	62
1052	1046	10
1052	1050	40
1052	1053	88
1052	1054	22
1053	1047	2
1053	1050	8
1053	1053	140
1053	1057	8
1053	1059	2
1054	1046	2
1054	1053	88
1054	1054	28
1054	1057	40
1054	1060	2
1055	1053	62
1055	1057	88
1055	1059	10
1056	1053	8
1056	1054	22
1056	1057	120
1056	1060	10
1057	1053	10
1057	1057	120
1057	1059	22
1057	1060	8
1058	1054	10
1058	1057	88
1058	1060	62
1059	1053	2
1059	1057	40
1059	1059	30
1059	1060	88
1060	1054	2
1060	1057	8
1060	1060	140
1060	1063	8
1060	1066	2
1061	1059	30
1061	1060	88
1061	1063	40
1061	1067	2
1062	1060	62
1062	1063	88
1062	1066	10
1063	1059	22
1063	1060	8
1063	1063	112
1063	1066	8
1063	1067	10
1064	1060	10
1064	1063	88
1064	1066	62
1065	1059	10
1065	1063	40
1065	1066	88
1065	1067	22
1066	1060	2
1066	1063	8
1066	1066	140
1066	1070	8
1066	1072	2
1067	1059	2
1067	1066	88
1067	1067	28
1067	1070	40
1067	1073	2
1068	1066	62
1068	1070	88
1068	1072	10
1069	1066	8
1069	1067	22
1069	1070	120
1069	1073	10
1070	1066	10
1070	1070	120
1070	1072	22
1070	1073	8
1071	1067	10
1071	1070	88
1071	1073	62
1072	1066	2
1072	1070	40
1072	1072	30
1072	1073	88
1073	1067	2
1073	1070	8
1073	1073	140
1073	1076	8
1073	1079	2
1074	1072	30
1074	1073	88
1074	1076	40
1074	1080	2
1075	1073	62
1075	1076	88
1075	1079	10
1076	1072	22
1076	1073	8
1076	1076	112
1076	1079	8
1076	1080	10
1077	1073	10
1077	1076	88
1077	1079	62
1078	1072	10
1078	1076	40
1078	1079	88
1078	1080	22
1079	1073	2
1079	1076	8
1079	1079	140
1079	1083	8
1079	1085	2
1080	1072	2
1080	1079	88
1080	1080	28
1080	1083	40
1080	1086	2
1081	1079	62
1081	1083	88
1081	1085	10
1082	1079	8
1082	1080	22
1082	1083	120
1082	1086	10
1083	1079	10
1083	1083	120
1083	1085	22
1083	1086	8
1084	1080	10
1084	1083	88
1084	1086	62
1085	1079	2
1085	1083	40
1085	1085	30
1085	1086	88
1086	1080	2
1086	1083	8
1086	1086	140
1086	1089	8
1086	1092	2
1087	1085	30
1087	1086	88
1087	1089	40
1087	1093	2
1088	1086	62
1088	1089	88
1088	1092	10
1089	1085	22
1089	1086	8
1089	1089	112
1089	1092	8
1089	1093	10
1090	1086	10
1090	1089	88
1090	1092	62
1091	1085	10
1091	1089	40
1091	1092	88
1091	1093	22
1092	1086	2
1092	1089	8
1092	1092	140
1092	1096	8
1092	1098	2
1093	1085	2
1093	1092	88
1093	1093	28
1093	1096	40
1093	1099	2
1094	1092	62
1094	1096	88
1094	1098	10
1095	1092	8
1095	1093	22
1095	1096	120
1095	1099	10
1096	1092	10
1096	1096	120
1096	1098	22
1096	1099	8
1097	1093	10
1097	1096	88
1097	1099	62
1098	1092	2
1098	1096	40
1098	1098	30
1098	1099	88
1099	1093	2
1099	1096	8
1099	1099	140
1099	1102	8
1099	1105	2
1100	1098	30
1100	1099	88
1100	1102	40
1100	1106	2
1101	1099	62
1101	1102	88
1101	1105	10
1102	1098	22
1102	1099	8
1102	1102	112
1102	1105	8
1102	1106	10
1103	1099	10
1103	1102	88
1103	1105	62
1104	1098	10
1104	1102	40
1104	1105	88
1104	1106	22
1105	1099	2
1105	1102	8
1105	1105	140
1105	1109	8
1105	1111	2
1106	1098	2
1106	1105	88
1106	1106	28
1106	1109	40
1106	1112	2
1107	1105	62
1107	1109	88
1107	1111	10
1108	1105	8
1108	1106	22
1108	1109	120
1108	1112	10
1109	1105	10
1109	1109	120
1109	1111	22
1109	1112	8
1110	1106	10
1110	1109	88
1110	1112	62
1111	1105	2
1111	1109	40
1111	1111	30
1111	1112	88
1112	1106	2
1112	1109	8
1112	1112	140
1112	1115	8
1112	1118	2
1113	1111	30
1113	1112	88
1113	1115	40
1113	1119	2
1114	1112	62
1114	1115	88
1114	1118	10
1115	1111	22
1115	1112	8
1115	1115	112
1115	1118	8
1115	1119	10
1116	1112	10
1116	1115	88
1116	1118	62
1117	1111	10
1117	1115	40
1117	1118	88
1117	1119	22
1118	1112	2
1118	1115	8
1118	1118	140
1118	1122	8
1118	1124	2
1119	1111	2
1119	1118	88
1119	1119	28
1119	1122	40
1119	1125	2
1120	1118	62
1120	1122	88
1120	1124	10
1121	1118	8
1121	1119	22
1121	1122	120
1121	1125	10
1122	1118	10
1122	1122	120
1122	1124	22
1122	1125	8
1123	1119	10
1123	1122	88
1123	1125	62
1124	1118	2
1124	1122	40
1124	1124	30
1124	1125	88
1125	1119	2
1125	1122	8
1125	1125	140
1125	1128	8
1125	1131	2
1126	1124	30
1126	1125	88
1126	1128	40
1126	1132	2
1127	1125	62
1127	1128	88
1127	1131	10
1128	1124	22
1128	1125	8
1128	1128	112
1128	1131	8
1128	1132	10
1129	1125	10
1129	1128	88
1129	1131	62
1130	1124	10
1130	1128	40
1130	1131	88
1130	1132	22
1131	1125	2
1131	1128	8
1131	1131	140
1131	1135	8
1131	1137	2
1132	1124	2
1132	1131	88
1132	1132	28
1132	1135	40
1132	1138	2
1133	1131	62
1133	1135	88
1133	1137	10
1134	1131	8
1134	1132	22
1134	1135	120
1134	1138	10
1135	1131	10
1135	1135	120
1135	1137	22
1135	1138	8
1136	1132	10
1136	1135	88
1136	1138	62
1137	1131	2
1137	1135	40
1137	1137	30
1137	1138	88
1138	1132	2
1138	1135	8
1138	1138	140
1138	1141	8
1138	1144	2
1139	1137	30
1139	1138	88
1139	1141	40
1139	1145	2
1140	1138	62
1140	1141	88
1140	1144	10
1141	1137	22
1141	1138	8
1141	1141	112
1141	1144	8
1141	1145	10
1142	1138	10
1142	1141	88
1142	1144	62
1143	1137	10
1143	1141	40
1143	1144	88
1143	1145	22
1144	1138	2
1144	1141	8
1144	1144	140
1144	1148	8
1144	1150	2
1145	1137	2
1145	1144	88
1145	1145	28
1145	1148	40
1145	1151	2
1146	1144	62
1146	1148	88
1146	1150	10
1147	1144	8
1147	1145	22
1147	1148	120
1147	1151	10
1148	1144	10
1148	1148	120
1148	1150	22
1148	1151	8
1149	1145	10
1149	1148	88
1149	1151	62
1150	1144	2
1150	1148	40
1150	1150	30
1150	1151	88
1151	1145	2
1151	1148	8
1151	1151	140
1151	1154	8
1151	1157	2
1152	1150	30
1152	1151	88
1152	1154	40
1152	1158	2
1153	1151	62
1153	1154	88
1153	1157	10
1154	1150	22
1154	1151	8
1154	1154	112
1154	1157	8
1154	1158	10
1155	1151	10
1155	1154	88
1155	1157	62
1156	1150	10
1156	1154	40
1156	1157	88
1156	1158	22
1157	1151	2
1157	1154	8
1157	1157	140
1157	1161	8
1157	1163	2
1158	1150	2
1158	1157	88
1158	1158	28
1158	1161	40
1158	1164	2
1159	1157	62
1159	1161	88
1159	1163	10
1160	1157	8
1160	1158	22
1160	1161	120
1160	1164	10
1161	1157	10
1161	1161	120
1161	1163	22
1161	1164	8
1162	1158	10
1162	1161	88
1162	1164	62
1163	1157	2
1163	1161	40
1163	1163	30
1163	1164	88
1164	1158	2
1164	1161	8
1164	1164	140
1164	1167	8
1164	1170	2
1165	1163	30
1165	1164	88
1165	1167	40
1165	1171	2
1166	1164	62
1166	1167	88
1166	1170	10
1167	1163	22
1167	1164	8
1167	1167	112
1167	1170	8
1167	1171	10
1168	1164	10
1168	1167	88
1168	1170	62
1169	1163	10
1169	1167	40
1169	1170	88
1169	1171	22
1170	1164	2
1170	1167	8
1170	1170	140
1170	1174	8
1170	1176	2
1171	1163	2
1171	1170	88
1171	1171	28
1171	1174	40
1171	1177	2
1172	1170	62
1172	1174	88
1172	1176	10
1173	1170	8
1173	1171	22
1173	1174	120
1173	1177	10
1174	1170	10
1174	1174	120
1174	1176	22
1174	1177	8
1175	1171	10
1175	1174	88
1175	1177	62
1176	1170	2
1176	1174	40
1176	1176	30
1176	1177	88
1177	1171	2
1177	1174	8
1177	1177	140
1177	1180	8
1177	1183	2
1178	1176	30
1178	1177	88
1178	1180	40
1178	1184	2
1179	1177	62
1179	1180	88
1179	1183	10
1180	1176	22
1180	1177	8
1180	1180	112
1180	1183	8
1180	1184	10
1181	1177	10
1181	1180	88
1181	1183	62
1182	1176	10
1182	1180	40
1182	1183	88
1182	1184	22
1183	1177	2
1183	1180	8
1183	1183	140
1183	1187	8
1183	1189	2
1184	1176	2
1184	1183	88
1184	1184	28
1184	1187	40
1184	1190	2
1185	1183	62
1185	1187	88
1185	1189	10
1186	1183	8
1186	1184	22
1186	1187	120
1186	1190	10
1187	1183	10
1187	1187	120
1187	1189	22
1187	1190	8
1188	1184	10
1188	1187	88
1188	1190	62
1189	1183	2
1189	1187	40
1189	1189	30
1189	1190	88
1190	1184	2
1190	1187	8
1190	1190	140
1190	1193	8
1190	1196	2
1191	1189	30
1191	1190	88
1191	1193	40
1191	1197	2
1192	1190	62
1192	1193	88
1192	1196	10
1193	1189	22
1193	1190	8
1193	1193	112
1193	1196	8
1193	1197	10
1194	1190	10
1194	1193	88
1194	1196	62
1195	1189	10
1195	1193	40
1195	1196	88
1195	1197	22
1196	1190	2
1196	1193	8
1196	1196	140
1196	1200	8
1196	1202	2
1197	1189	2
1197	1196	88
1197	1197	28
1197	1200	40
1197	1203	2
1198	1196	62
1198	1200	88
1198	1202	10
1199	1196	8
1199	1197	22
1199	1200	120
1199	1203	10
1200	1196	10
1200	1200	120
1200	1202	22
1200	1203	8
1201	1197	10
1201	1200	88
1201	1203	62
1202	1196	2
1202	1200	40
1202	1202	30
1202	1203	88
1203	1197	2
1203	1200	8
1203	1203	140
1203	1206	8
1203	1209	2
1204	1202	30
1204	1203	88
1204	1206	40
1204	1210	2
1205	1203	62
1205	1206	88
1205	1209	10
1206	1202	22
1206	1203	8
1206	1206	112
1206	1209	8
1206	1210	10
1207	1203	10
1207	1206	88
1207	1209	62
1208	1202	10
1208	1206	40
1208	1209	88
1208	1210	22
1209	1203	2
1209	1206	8
1209	1209	140
1209	1213	8
1209	1215	2
1210	1202	2
1210	1209	88
1210	1210	28
1210	1213	40
1210	1216	2
1211	1209	62
1211	1213	88
1211	1215	10
1212	1209	8
1212	1210	22
1212	1213	120
1212	1216	10
1213	1209	10
1213	1213	120
1213	1215	22
1213	1216	8
1214	1210	10
1214	1213	88
1214	1216	62
1215	1209	2
1215	1213	40
1215	1215	30
1215	1216	88
1216	1210	2
1216	1213	8
1216	1216	140
1216	1219	8
1216	1222	2
1217	1215	30
1217	1216	88
1217	1219	40
1217	1223	2
1218	1216	62
1218	1219	88
1218	1222	10
1219	1215	22
1219	1216	8
1219	1219	112
1219	1222	8
1219	1223	10
1220	1216	10
1220	1219	88
1220	1222	62
1221	1215	10
1221	1219	40
1221	1222	88
1221	1223	22
1222	1216	2
1222	1219	8
1222	1222	140
1222	1226	8
1222	1228	2
1223	1215	2
1223	1222	88
1223	1223	28
1223	1226	40
1223	1229	2
1224	1222	62
1224	1226	88
1224	1228	10
1225	1222	8
1225	1223	22
1225	1226	120
1225	1229	10
1226	1222	10
1226	1226	120
1226	1228	22
1226	1229	8
1227	1223	10
1227	1226	88
1227	1229	62
1228	1222	2
1228	1226	40
1228	1228	30
1228	1229	88
1229	1223	2
1229	1226	8
1229	1229	140
1229	1232	8
1229	1235	2
1230	1228	30
1230	1229	88
1230	1232	40
1230	1236	2
1231	1229	62
1231	1232	88
1231	1235	10
1232	1228	22
1232	1229	8
1232	1232	112
1232	1235	8
1232	1236	10
1233	1229	10
1233	1232	88
1233	1235	62
1234	1228	10
1234	1232	40
1234	1235	88
1234	1236	22
1235	1229	2
1235	1232	8
1235	1235	140
1235	1239	8
1235	1241	2
1236	1228	2
1236	1235	88
1236	1236	28
1236	1239	40
1236	1242	2
1237	1235	62
1237	1239	88
1237	1241	10
1238	1235	8
1238	1236	22
1238	1239	120
1238	1242	10
1239	1235	10
1239	1239	120
1239	1241	22
1239	1242	8
1240	1236	10
1240	1239	88
1240	1242	62
1241	1235	2
1241	1239	40
1241	1241	30
1241	1242	88
1242	1236	2
1242	1239	8
1242	1242	140
1242	1245	8
1242	1248	2
1243	1241	30
1243	1242	88
1243	1245	40
1243	1249	2
1244	1242	62
1244	1245	88
1244	1248	10
1245	1241	22
1245	1242	8
1245	1245	112
1245	1248	8
1245	1249	10
1246	1242	10
1246	1245	88
1246	1248	62
1247	1241	10
1247	1245	40
1247	1248	88
1247	1249	22
1248	1242	2
1248	1245	8
1248	1248	148
1248	1254	2
1249	1241	2
1249	1248	120
1249	1249	28
1249	1252	8
1249	1255	2
1250	1248	110
1250	1252	40
1250	1254	10
1251	1248	40
1251	1249	22
1251	1252	88
1251	1255	10
1252	1248	18
1252	1252	112
1252	1254	22
1252	1255	8
1253	1249	10
1253	1252	88
1253	1255	62
1254	1248	2
1254	1252	40
1254	1254	30
1254	1255	88
1255	1249	2
1255	1252	8
1255	1255	140
1255	1258	8
1255	1261	2
1256	1254	30
1256	1255	88
1256	1258	40
1256	1262	2
1257	1255	62
1257	1258	88
1257	1261	10
1258	1254	22
1258	1255	8
1258	1258	112
1258	1261	8
1258	1262	10
1259	1255	10
1259	1258	88
1259	1261	62
1260	1254	10
1260	1258	40
1260	1261	88
1260	1262	22
1261	1255	2
1261	1258	8
1261	1261	148
1261	1267	2
1262	1254	2
1262	1261	120
1262	1262	28
1262	1265	8
1262	1268	2
1263	1261	110
1263	1265	40
1263	1267	10
1264	1261	40
1264	1262	22
1264	1265	88
1264	1268	10
1265	1261	18
1265	1265	112
1265	1267	22
1265	1268	8
1266	1262	10
1266	1265	88
1266	1268	62
1267	1261	2
1267	1265	40
1267	1267	30
1267	1268	88
1268	1262	2
1268	1265	8
1268	1268	140
1268	1271	8
1268	1274	2
1269	1267	30
1269	1268	88
1269	1271	40
1269	1275	2
1270	1268	62
1270	1271	88
1270	1274	10
1271	1267	22
1271	1268	8
1271	1271	112
1271	1274	8
1271	1275	10
1272	1268	10
1272	1271	88
1272	1274	62
1273	1267	10
1273	1271	40
1273	1274	88
1273	1275	22
1274	1268	2
1274	1271	8
1274	1274	148
1274	1280	2
1275	1267	2
1275	1274	120
1275	1275	28
1275	1278	8
1275	1281	2
1276	1274	110
1276	1278	40
1276	1280	10
1277	1274	40
1277	1275	22
1277	1278	88
1277	1281	10
1278	1274	18
1278	1278	112
1278	1280	22
1278	1281	8
1279	1275	10
1279	1278	88
1279	1281	62
1280	1274	2
1280	1278	40
1280	1280	30
1280	1281	88
1281	1275	2
1281	1278	8
1281	1281	140
1281	1284	8
1281	1287	2
1282	1280	30
1282	1281	88
1282	1284	40
1282	1288	2
1283	1281	62
1283	1284	88
1283	1287	10
1284	1280	22
1284	1281	8
1284	1284	112
1284	1287	8
1284	1288	10
1285	1281	10
1285	1284	88
1285	1287	62
1286	1280	10
1286	1284	40
1286	1287	88
1286	1288	22
1287	1281	2
1287	1284	8
1287	1287	148
1287	1293	2
1288	1280	2
1288	1287	120
1288	1288	28
1288	1291	8
1288	1294	2
1289	1287	110
1289	1291	40
1289	1293	10
1290	1287	40
1290	1288	22
1290	1291	88
1290	1294	10
1291	1287	18
1291	1291	112
1291	1293	22
1291	1294	8
1292	1288	10
1292	1291	88
1292	1294	62
1293	1287	2
1293	1291	40
1293	1293	30
1293	1294	88
1294	1288	2
1294	1291	8
1294	1294	140
1294	1297	8
1294	1300	2
1295	1293	30
1295	1294	88
1295	1297	40
1295	1301	2
1296	1294	62
1296	1297	88
1296	1300	10
1297	1293	22
1297	1294	8
1297	1297	112
1297	1300	8
1297	1301	10
1298	1294	10
1298	1297	88
1298	1300	62
1299	1293	10
1299	1297	40
1299	1300	88
1299	1301	22
1300	1294	2
1300	1297	8
1300	1300	148
1300	1306	2
1301	1293	2
1301	1300	120
1301	1301	28
1301	1304	8
1301	1307	2
1302	1300	110
1302	1304	40
1302	1306	10
1303	1300	40
1303	1301	22
1303	1304	88
1303	1307	10
1304	1300	18
1304	1304	112
1304	1306	22
1304	1307	8
1305	1301	10
1305	1304	88
1305	1307	62
1306	1300	2
1306	1304	40
1306	1306	30
1306	1307	88
1307	1301	2
1307	1304	8
1307	1307	140
1307	1310	8
1307	1313	2
1308	1306	30
1308	1307	88
1308	1310	40
1308	1314	2
1309	1307	62
1309	1310	88
1309	1313	10
1310	1306	22
1310	1307	8
1310	1310	112
1310	1313	8
1310	1314	10
1311	1307	10
1311	1310	88
1311	1313	62
1312	1306	10
1312	1310	40
1312	1313	88
1312	1314	22
1313	1307	2
1313	1310	8
1313	1313	148
1313	1319	2
1314	1306	2
1314	1313	120
1314	1314	28
1314	1317	8
1314	1320	2
1315	1313	110
1315	1317	40
1315	1319	10
1316	1313	40
1316	1314	22
1316	1317	88
1316	1320	10
1317	1313	18
1317	1317	112
1317	1319	22
1317	1320	8
1318	1314	10
1318	1317	88
1318	1320	62
1319	1313	2
1319	1317	40
1319	1319	30
1319	1320	88
1320	1314	2
1320	1317	8
1320	1320	140
1320	1323	8
1320	1326	2
1321	1319	30
1321	1320	88
1321	1323	40
1321	1327	2
1322	1320	62
1322	1323	88
1322	1326	10
1323	1319	22
1323	1320	8
1323	1323	112
1323	1326	8
1323	1327	10
1324	1320	10
1324	1323	88
1324	1326	62
1325	1319	10
1325	1323	40
1325	1326	88
1325	1327	22
1326	1320	2
1326	1323	8
1326	1326	148
1326	1332	2
1327	1319	2
1327	1326	120
1327	1327	28
1327	1330	8
1327	1333	2
1328	1326	110
1328	1330	40
1328	1332	10
1329	1326	40
1329	1327	22
1329	1330	88
1329	1333	10
1330	1326	18
1330	1330	112
1330	1332	22
1330	1333	8
1331	1327	10
1331	1330	88
1331	1333	62
1332	1326	2
1332	1330	40
1332	1332	30
1332	1333	88
1333	1327	2
1333	1330	8
1333	1333	140
1333	1336	8
1333	1339	2
1334	1332	30
1334	1333	88
1334	1336	40
1334	1340	2
1335	1333	62
1335	1336	88
1335	1339	10
1336	1332	22
1336	1333	8
1336	1336	112
1336	1339	8
1336	1340	10
1337	1333	10
1337	1336	88
1337	1339	62
1338	1332	10
1338	1336	40
1338	1339	88
1338	1340	22
1339	1333	2
1339	1336	8
1339	1339	148
1339	1345	2
1340	1332	2
1340	1339	120
1340	1340	28
1340	1343	8
1340	1346	2
1341	1339	110
1341	1343	40
1341	1345	10
1342	1339	40
1342	1340	22
1342	1343	88
1342	1346	10
1343	1339	18
1343	1343	112
1343	1345	22
1343	1346	8
1344	1340	10
1344	1343	88
1344	1346	62
1345	1339	2
1345	1343	40
1345	1345	30
1345	1346	88
1346	1340	2
1346	1343	8
1346	1346	140
1346	1349	8
1346	1352	2
1347	1345	30
1347	1346	88
1347	1349	40
1347	1353	2
1348	1346	62
1348	1349	88
1348	1352	10
1349	1345	22
1349	1346	8
1349	1349	112
1349	1352	8
1349	1353	10
1350	1346	10
1350	1349	88
1350	1352	62
1351	1345	10
1351	1349	40
1351	1352	88
1351	1353	22
1352	1346	2
1352	1349	8
1352	1352	148
1352	1358	2
1353	1345	2
1353	1352	120
1353	1353	28
1353	1356	8
1353	1359	2
1354	1352	110
1354	1356	40
1354	1358	10
1355	1352	40
1355	1353	22
1355	1356	88
1355	1359	10
1356	1352	18
1356	1356	112
1356	1358	22
1356	1359	8
1357	1353	10
1357	1356	88
1357	1359	62
1358	1352	2
1358	1356	40
1358	1358	30
1358	1359	88
1359	1353	2
1359	1356	8
1359	1359	140
1359	1362	8
1359	1365	2
1360	1358	30
1360	1359	88
1360	1362	40
1360	1366	2
1361	1359	62
1361	1362	88
1361	1365	10
1362	1358	22
1362	1359	8
1362	1362	112
1362	1365	8
1362	1366	10
1363	1359	10
1363	1362	88
1363	1365	62
1364	1358	10
1364	1362	40
1364	1365	88
1364	1366	22
1365	1359	2
1365	1362	8
1365	1365	148
1365	1371	2
1366	1358	2
1366	1365	120
1366	1366	28
1366	1369	8
1366	1372	2
1367	1365	110
1367	1369	40
1367	1371	10
1368	1365	40
1368	1366	22
1368	1369	88
1368	1372	10
1369	1365	18
1369	1369	112
1369	1371	22
1369	1372	8
1370	1366	10
1370	1369	88
1370	1372	62
1371	1365	2
1371	1369	40
1371	1371	30
1371	1372	88
1372	1366	2
1372	1369	8
1372	1372	140
1372	1375	8
1372	1378	2
1373	1371	30
1373	1372	88
1373	1375	40
1373	1379	2
1374	1372	62
1374	1375	88
1374	1378	10
1375	1371	22
1375	1372	8
1375	1375	112
1375	1378	8
1375	1379	10
1376	1372	10
1376	1375	88
1376	1378	62
1377	1371	10
1377	1375	40
1377	1378	88
1377	1379	22
1378	1372	2
1378	1375	8
1378	1378	148
1378	1384	2
1379	1371	2
1379	1378	120
1379	1379	28
1379	1382	8
1379	1385	2
1380	1378	110
1380	1382	40
1380	1384	10
1381	1378	40
1381	1379	22
1381	1382	88
1381	1385	10
1382	1378	18
1382	1382	112
1382	1384	22
1382	1385	8
1383	1379	10
1383	1382	88
1383	1385	62
1384	1378	2
1384	1382	40
1384	1384	30
1384	1385	88
1385	1379	2
1385	1382	8
1385	1385	140
1385	1388	8
1385	1391	2
1386	1384	30
1386	1385	88
1386	1388	40
1386	1392	2
1387	1385	62
1387	1388	88
1387	1391	10
1388	1384	22
1388	1385	8
1388	1388	112
1388	1391	8
1388	1392	10
1389	1385	10
1389	1388	88
1389	1391	62
1390	1384	10
1390	1388	40
1390	1391	88
1390	1392	22
1391	1385	2
1391	1388	8
1391	1391	148
1391	1397	2
1392	1384	2
1392	1391	120
1392	1392	28
1392	1395	8
1392	1398	2
1393	1391	110
1393	1395	40
1393	1397	10
1394	1391	40
1394	1392	22
1394	1395	88
1394	1398	10
1395	1391	18
1395	1395	112
1395	1397	22
1395	1398	8
1396	1392	10
1396	1395	88
1396	1398	62
1397	1391	2
1397	1395	40
1397	1397	30
1397	1398	88
1398	1392	2
1398	1395	8
1398	1398	140
1398	1401	8
1398	1404	2
1399	1397	30
1399	1398	88
1399	1401	40
1399	1405	2
1400	1398	62
1400	1401	88
1400	1404	10
1401	1397	22
1401	1398	8
1401	1401	112
1401	1404	8
1401	1405	10
1402	1398	10
1402	1401	88
1402	1404	62
1403	1397	10
1403	1401	40
1403	1404	88
1403	1405	22
1404	1398	2
1404	1401	8
1404	1404	148
1404	1410	2
1405	1397	2
1405	1404	120
1405	1405	28
1405	1408	8
1405	1411	2
1406	1404	110
1406	1408	40
1406	1410	10
1407	1404	40
1407	1405	22
1407	1408	88
1407	1411	10
1408	1404	18
1408	1408	112
1408	1410	22
1408	1411	8
1409	1405	10
1409	1408	88
1409	1411	62
1410	1404	2
1410	1408	40
1410	1410	30
1410	1411	88
1411	1405	2
1411	1408	8
1411	1411	140
1411	1414	8
1411	1417	2
1412	1410	30
1412	1411	88
1412	1414	40
1412	1418	2
1413	1411	62
1413	1414	88
1413	1417	10
1414	1410	22
1414	1411	8
1414	1414	112
1414	1417	8
1414	1418	10
1415	1411	10
1415	1414	88
1415	1417	62
1416	1410	10
1416	1414	40
1416	1417	88
1416	1418	22
1417	1411	2
1417	1414	8
1417	1417	148
1417	1423	2
1418	1410	2
1418	1417	120
1418	1418	28
1418	1421	8
1418	1424	2
1419	1417	110
1419	1421	40
1419	1423	10
1420	1417	40
1420	1418	22
1420	1421	88
1420	1424	10
1421	1417	18
1421	1421	112
1421	1423	22
1421	1424	8
1422	1418	10
1422	1421	88
1422	1424	62
1423	1417	2
1423	1421	40
1423	1423	30
1423	1424	88
1424	1418	2
1424	1421	8
1424	1424	140
1424	1427	8
1424	1430	2
1425	1423	30
1425	1424	88
1425	1427	40
1425	1431	2
1426	1424	62
1426	1427	88
1426	1430	10
1427	1423	22
1427	1424	8
1427	1427	112
1427	1430	8
1427	1431	10
1428	1424	10
1428	1427	88
1428	1430	62
1429	1423	10
1429	1427	40
1429	1430	88
1429	1431	22
1430	1424	2
1430	1427	8
1430	1430	148
1430	1436	2
1431	1423	2
1431	1430	120
1431	1431	28
1431	1434	8
1431	1437	2
1432	1430	110
1432	1434	40
1432	1436	10
1433	1430	40
1433	1431	22
1433	1434	88
1433	1437	10
1434	1430	18
1434	1434	112
1434	1436	22
1434	1437	8
1435	1431	10
1435	1434	88
1435	1437	62
1436	1430	2
1436	1434	40
1436	1436	30
1436	1437	88
1437	1431	2
1437	1434	8
1437	1437	140
1437	1440	8
1437	1443	2
1438	1436	30
1438	1437	88
1438	1440	40
1438	1444	2
1439	1437	62
1439	1440	88
1439	1443	10
1440	1436	22
1440	1437	8
1440	1440	112
1440	1443	8
1440	1444	10
1441	1437	10
1441	1440	88
1441	1443	62
1442	1436	10
1442	1440	40
1442	1443	88
1442	1444	22
1443	1437	2
1443	1440	8
1443	1443	148
1443	1449	2
1444	1436	2
1444	1443	120
1444	1444	28
1444	1447	8
1444	1450	2
1445	1443	110
1445	1447	40
1445	1449	10
1446	1443	40
1446	1444	22
1446	1447	88
1446	1450	10
1447	1443	18
1447	1447	112
1447	1449	22
1447	1450	8
1448	1444	10
1448	1447	88
1448	1450	62
1449	1443	2
1449	1447	40
1449	1449	30
1449	1450	88
1450	1444	2
1450	1447	8
1450	1450	140
1450	1453	8
1450	1456	2
1451	1449	30
1451	1450	88
1451	1453	40
1451	1457	2
1452	1450	62
1452	1453	88
1452	1456	10
1453	1449	22
1453	1450	8
1453	1453	112
1453	1456	8
1453	1457	10
1454	1450	10
1454	1453	88
1454	1456	62
1455	1449	10
1455	1453	40
1455	1456	88
1455	1457	22
1456	1450	2
1456	1453	8
1456	1456	148
1456	1462	2
1457	1449	2
1457	1456	120
1457	1457	28
1457	1460	8
1457	1463	2
1458	1456	110
1458	1460	40
1458	1462	10
1459	1456	40
1459	1457	22
1459	1460	88
1459	1463	10
1460	1456	18
1460	1460	112
1460	1462	22
1460	1463	8
1461	1457	10
1461	1460	88
1461	1463	62
1462	1456	2
1462	1460	40
1462	1462	30
1462	1463	88
1463	1457	2
1463	1460	8
1463	1463	140
1463	1466	8
1463	1469	2
1464	1462	30
1464	1463	88
1464	1466	40
1464	1470	2
1465	1463	62
1465	1466	88
1465	1469	10
1466	1462	22
1466	1463	8
1466	1466	112
1466	1469	8
1466	1470	10
1467	1463	10
1467	1466	88
1467	1469	62
1468	1462	10
1468	1466	40
1468	1469	88
1468	1470	22
1469	1463	2
1469	1466	8
1469	1469	148
1469	1475	2
1470	1462	2
1470	1469	120
1470	1470	28
1470	1473	8
1470	1476	2
1471	1469	110
1471	1473	40
1471	1475	10
1472	1469	40
1472	1470	22
1472	1473	88
1472	1476	10
1473	1469	18
1473	1473	112
1473	1475	22
1473	1476	8
1474	1470	10
1474	1473	88
1474	1476	62
1475	1469	2
1475	1473	40
1475	1475	30
1475	1476	88
1476	1470	2
1476	1473	8
1476	1476	140
1476	1479	8
1476	1482	2
1477	1475	30
1477	1476	88
1477	1479	40
1477	1483	2
1478	1476	62
1478	1479	88
1478	1482	10
1479	1475	22
1479	1476	8
1479	1479	112
1479	1482	8
1479	1483	10
1480	1476	10
1480	1479	88
1480	1482	62
1481	1475	10
1481	1479	40
1481	1482	88
1481	1483	22
1482	1476	2
1482	1479	8
1482	1482	148
1482	1488	2
1483	1475	2
1483	1482	120
1483	1483	28
1483	1486	8
1483	1489	2
1484	1482	110
1484	1486	40
1484	1488	10
1485	1482	40
1485	1483	22
1485	1486	88
1485	1489	10
1486	1482	18
1486	1486	112
1486	1488	22
1486	1489	8
1487	1483	10
1487	1486	88
1487	1489	62
1488	1482	2
1488	1486	40
1488	1488	30
1488	1489	88
1489	1483	2
1489	1486	8
1489	1489	140
1489	1492	8
1489	1495	2
1490	1488	30
1490	1489	88
1490	1492	40
1490	1496	2
1491	1489	62
1491	1492	88
1491	1495	10
1492	1488	22
1492	1489	8
1492	1492	112
1492	1495	8
1492	1496	10
1493	1489	10
1493	1492	88
1493	1495	62
1494	1488	10
1494	1492	40
1494	1495	88
1494	1496	22
1495	1489	2
1495	1492	8
1495	1495	148
1495	1501	2
1496	1488	2
1496	1495	120
1496	1496	28
1496	1499	8
1496	1502	2
1497	1495	110
1497	1499	40
1497	1501	10
1498	1495	40
1498	1496	22
1498	1499	88
1498	1502	10
1499	1495	18
1499	1499	112
1499	1501	22
1499	1502	8
1500	1496	10
1500	1499	88
1500	1502	62
1501	1495	2
1501	1499	40
1501	1501	30
1501	1502	88
1502	1496	2
1502	1499	8
1502	1502	140
1502	1505	8
1502	1508	2
1503	1501	30
1503	1502	88
1503	1505	40
1503	1509	2
1504	1502	62
1504	1505	88
1504	1508	10
1505	1501	22
1505	1502	8
1505	1505	112
1505	1508	8
1505	1509	10
1506	1502	10
1506	1505	88
1506	1508	62
1507	1501	10
1507	1505	40
1507	1508	88
1507	1509	22
1508	1502	2
1508	1505	8
1508	1508	148
1508	1514	2
1509	1501	2
1509	1508	120
1509	1509	28
1509	1512	8
1509	1515	2
1510	1508	110
1510	1512	40
1510	1514	10
1511	1508	40
1511	1509	22
1511	1512	88
1511	1515	10
1512	1508	18
1512	1512	112
1512	1514	22
1512	1515	8
1513	1509	10
1513	1512	88
1513	1515	62
1514	1508	2
1514	1512	40
1514	1514	30
1514	1515	88
1515	1509	2
1515	1512	8
1515	1515	140
1515	1518	8
1515	1521	2
1516	1514	30
1516	1515	88
1516	1518	40
1516	1522	2
1517	1515	62
1517	1518	88
1517	1521	10
1518	1514	22
1518	1515	8
1518	1518	112
1518	1521	8
1518	1522	10
1519	1515	10
1519	1518	88
1519	1521	62
1520	1514	10
1520	1518	40
1520	1521	88
1520	1522	22
1521	1515	2
1521	1518	8
1521	1521	148
1521	1527	2
1522	1514	2
1522	1521	120
1522	1522	28
1522	1525	8
1522	1528	2
1523	1521	110
1523	1525	40
1523	1527	10
1524	1521	40
1524	1522	22
1524	1525	88
1524	1528	10
1525	1521	18
1525	1525	112
1525	1527	22
1525	1528	8
1526	1522	10
1526	1525	88
1526	1528	62
1527	1521	2
1527	1525	40
1527	1527	30
1527	1528	88
1528	1522	2
1528	1525	8
1528	1528	140
1528	1531	8
1528	1534	2
1529	1527	30
1529	1528	88
1529	1531	40
1529	1535	2
1530	1528	62
1530	1531	88
1530	1534	10
1531	1527	22
1531	1528	8
1531	1531	112
1531	1534	8
1531	1535	10
1532	1528	10
1532	1531	88
1532	1534	62
1533	1527	10
1533	1531	40
1533	1534	88
1533	1535	22
1534	1528	2
1534	1531	8
1534	1534	148
1534	1540	2
1535	1527	2
1535	1534	120
1535	1535	28
1535	1538	8
1535	1541	2
1536	1534	110
1536	1538	40
1536	1540	10
1537	1534	40
1537	1535	22
1537	1538	88
1537	1541	10
1538	1534	18
1538	1538	112
1538	1540	22
1538	1541	8
1539	1535	10
1539	1538	88
1539	1541	62
1540	1534	2
1540	1538	40
1540	1540	30
1540	1541	88
1541	1535	2
1541	1538	8
1541	1541	140
1541	1544	8
1541	1547	2
1542	1540	30
1542	1541	88
1542	1544	40
1542	1548	2
1543	1541	62
1543	1544	88
1543	1547	10
1544	1540	22
1544	1541	8
1544	1544	112
1544	1547	8
1544	1548	10
1545	1541	10
1545	1544	88
1545	1547	62
1546	1540	10
1546	1544	40
1546	1547	88
1546	1548	22
1547	1541	2
1547	1544	8
1547	1547	148
1547	1553	2
1548	1540	2
1548	1547	120
1548	1548	28
1548	1551	8
1548	1554	2
1549	1547	110
1549	1551	40
1549	1553	10
1550	1547	40
1550	1548	22
1550	1551	88
1550	1554	10
1551	1547	18
1551	1551	112
1551	1553	22
1551	1554	8
1552	1548	10
1552	1551	88
1552	1554	62
1553	1547	2
1553	1551	40
1553	1553	30
1553	1554	88
1554	1548	2
1554	1551	8
1554	1554	140
1554	1557	8
1554	1560	2
1555	1553	30
1555	1554	88
1555	1557	40
1555	1561	2
1556	1554	62
1556	1557	88
1556	1560	10
1557	1553	22
1557	1554	8
1557	1557	112
1557	1560	8
1557	1561	10
1558	1554	10
1558	1557	88
1558	1560	62
1559	1553	10
1559	1557	40
1559	1560	88
1559	1561	22
1560	1554	2
1560	1557	8
1560	1560	148
1560	1566	2
1561	1553	2
1561	1560	120
1561	1561	28
1561	1564	8
1561	1567	2
1562	1560	110
1562	1564	40
1562	1566	10
1563	1560	40
1563	1561	22
1563	1564	88
1563	1567	10
1564	1560	18
1564	1564	112
1564	1566	22
1564	1567	8
1565	1561	10
1565	1564	88
1565	1567	62
1566	1560	2
1566	1564	40
1566	1566	30
1566	1567	88
1567	1561	2
1567	1564	8
1567	1567	140
1567	1570	8
1567	1573	2
1568	1566	30
1568	1567	88
1568	1570	40
1568	1574	2
1569	1567	62
1569	1570	88
1569	1573	10
1570	1566	22
1570	1567	8
1570	1570	112
1570	1573	8
1570	1574	10
1571	1567	10
1571	1570	88
1571	1573	62
1572	1566	10
1572	1570	40
1572	1573	88
1572	1574	22
1573	1567	2
1573	1570	8
1573	1573	148
1573	1579	2
1574	1566	2
1574	1573	120
1574	1574	28
1574	1577	8
1574	1580	2
1575	1573	110
1575	1577	40
1575	1579	10
1576	1573	40
1576	1574	22
1576	1577	88
1576	1580	10
1577	1573	18
1577	1577	112
1577	1579	22
1577	1580	8
1578	1574	10
1578	1577	88
1578	1580	62
1579	1573	2
1579	1577	40
1579	1579	30
1579	1580	88
1580	1574	2
1580	1577	8
1580	1580	140
1580	1583	8
1580	1586	2
1581	1579	30
1581	1580	88
1581	1583	40
1581	1587	2
1582	1580	62
1582	1583	88
1582	1586	10
1583	1579	22
1583	1580	8
1583	1583	112
1583	1586	8
1583	1587	10
1584	1580	10
1584	1583	88
1584	1586	62
1585	1579	10
1585	1583	40
1585	1586	88
1585	1587	22
1586	1580	2
1586	1583	8
1586	1586	148
1586	1592	2
1587	1579	2
1587	1586	120
1587	1587	28
1587	1590	8
1587	1593	2
1588	1586	110
1588	1590	40
1588	1592	10
1589	1586	40
1589	1587	22
1589	1590	88
1589	1593	10
1590	1586	18
1590	1590	112
1590	1592	22
1590	1593	8
1591	1587	10
1591	1590	88
1591	1593	62
1592	1586	2
1592	1590	40
1592	1592	30
1592	1593	88
1593	1587	2
1593	1590	8
1593	1593	140
1593	1596	8
1593	1599	2
1594	1592	30
1594	1593	88
1594	1596	40
1594	1600	2
1595	1593	62
1595	1596	88
1595	1599	10
1596	1592	22
1596	1593	8
1596	1596	112
1596	1599	8
1596	1600	10
1597	1593	10
1597	1596	88
1597	1599	62
1598	1592	10
1598	1596	40
1598	1599	88
1598	1600	22
1599	1593	2
1599	1596	8
1599	1599	148
1599	1605	2
1600	1592	2
1600	1599	120
1600	1600	28
1600	1603	8
1600	1606	2
1601	1599	110
1601	1603	40
1601	1605	10
1602	1599	40
1602	1600	22
1602	1603	88
1602	1606	10
1603	1599	18
1603	1603	112
1603	1605	22
1603	1606	8
1604	1600	10
1604	1603	88
1604	1606	62
1605	1599	2
1605	1603	40
1605	1605	30
1605	1606	88
1606	1600	2
1606	1603	8
1606	1606	140
1606	1609	8
1606	1612	2
1607	1605	30
1607	1606	88
1607	1609	40
1607	1613	2
1608	1606	62
1608	1609	88
1608	1612	10
1609	1605	22
1609	1606	8
1609	1609	112
1609	1612	8
1609	1613	10
1610	1606	10
1610	1609	88
1610	1612	62
1611	1605	10
1611	1609	40
1611	1612	88
1611	1613	22
1612	1606	2
1612	1609	8
1612	1612	148
1612	1618	2
1613	1605	2
1613	1612	120
1613	1613	28
1613	1616	8
1613	1619	2
1614	1612	110
1614	1616	40
1614	1618	10
1615	1612	40
1615	1613	22
1615	1616	88
1615	1619	10
1616	1612	18
1616	1616	112
1616	1618	22
1616	1619	8
1617	1613	10
1617	1616	88
1617	1619	62
1618	1612	2
1618	1616	40
1618	1618	30
1618	1619	88
1619	1613	2
1619	1616	8
1619	1619	140
1619	1622	8
1619	1625	2
1620	1618	30
1620	1619	88
1620	1622	40
1620	1626	2
1621	1619	62
1621	1622	88
1621	1625	10
1622	1618	22
1622	1619	8
1622	1622	112
1622	1625	8
1622	1626	10
1623	1619	10
1623	1622	88
1623	1625	62
1624	1618	10
1624	1622	40
1624	1625	88
1624	1626	22
1625	1619	2
1625	1622	8
1625	1625	148
1625	1631	2
1626	1618	2
1626	1625	120
1626	1626	28
1626	1629	8
1626	1632	2
1627	1625	110
1627	1629	40
1627	1631	10
1628	1625	40
1628	1626	22
1628	1629	88
1628	1632	10
1629	1625	18
1629	1629	112
1629	1631	22
1629	1632	8
1630	1626	10
1630	1629	88
1630	1632	62
1631	1625	2
1631	1629	40
1631	1631	30
1631	1632	88
1632	1626	2
1632	1629	8
1632	1632	140
1632	1635	8
1632	1638	2
1633	1631	30
1633	1632	88
1633	1635	40
1633	1639	2
1634	1632	62
1634	1635	88
1634	1638	10
1635	1631	22
1635	1632	8
1635	1635	112
1635	1638	8
1635	1639	10
1636	1632	10
1636	1635	88
1636	1638	62
1637	1631	10
1637	1635	40
1637	1638	88
1637	1639	22
1638	1632	2
1638	1635	8
1638	1638	148
1638	1644	2
1639	1631	2
1639	1638	120
1639	1639	28
1639	1642	8
1639	1645	2
1640	1638	110
1640	1642	40
1640	1644	10
1641	1638	40
1641	1639	22
1641	1642	88
1641	1645	10
1642	1638	18
1642	1642	112
1642	1644	22
1642	1645	8
1643	1639	10
1643	1642	88
1643	1645	62
1644	1638	2
1644	1642	40
1644	1644	30
1644	1645	88
1645	1639	2
1645	1642	8
1645	1645	140
1645	1648	8
1645	1651	2
1646	1644	30
1646	1645	88
1646	1648	40
1646	1652	2
1647	1645	62
1647	1648	88
1647	1651	10
1648	1644	22
1648	1645	8
1648	1648	112
1648	1651	8
1648	1652	10
1649	1645	10
1649	1648	88
1649	1651	62
1650	1644	10
1650	1648	40
1650	1651	88
1650	1652	22
1651	1645	2
1651	1648	8
1651	1651	148
1651	1657	2
1652	1644	2
1652	1651	120
1652	1652	28
1652	1655	8
1652	1658	2
1653	1651	110
1653	1655	40
1653	1657	10
1654	1651	40
1654	1652	22
1654	1655	88
1654	1658	10
1655	1651	18
1655	1655	112
1655	1657	22
1655	1658	8
1656	1652	10
1656	1655	88
1656	1658	62
1657	1651	2
1657	1655	40
1657	1657	30
1657	1658	88
1658	1652	2
1658	1655	8
1658	1658	140
1658	1661	8
1658	1664	2
1659	1657	30
1659	1658	88
1659	1661	40
1659	1665	2
1660	1658	62
1660	1661	88
1660	1664	10
1661	1657	22
1661	1658	8
1661	1661	112
1661	1664	4
1661	1665	14
1662	1658	10
1662	1661	88
1662	1664	42
1662	1665	20
1663	1657	10
1663	1661	40
1663	1664	44
1663	1665	66
1664	1658	2
1664	1661	8
1664	1664	88
1664	1665	60
1664	1672	2
1665	1657	2
1665	1664	60
1665	1665	88
1665	1668	8
1665	1671	2
1666	1664	66
1666	1665	44
1666	1668	40
1666	1672	10
1667	1664	20
1667	1665	42
1667	1668	88
1667	1671	10
1668	1664	14
1668	1665	4
1668	1668	112
1668	1671	8
1668	1672	22
1669	1665	10
1669	1668	88
1669	1671	62
1670	1664	2
1670	1668	40
1670	1671	88
1670	1672	30
1671	1665	2
1671	1668	8
1671	1671	140
1671	1674	8
1671	1677	2
1672	1671	88
1672	1672	30
1672	1674	40
1672	1678	2
1673	1671	62
1673	1674	88
1673	1677	10
1674	1671	8
1674	1672	22
1674	1674	112
1674	1678	18
1675	1671	10
1675	1674	88
1675	1677	22
1675	1678	40
1676	1672	10
1676	1674	40
1676	1678	110
1677	1671	2
1677	1674	8
1677	1677	28
1677	1678	120
1677	1685	2
1678	1672	2
1678	1678	148
1678	1681	8
1678	1684	2
1679	1677	22
1679	1678	88
1679	1681	40
1679	1685	10
1680	1678	62
1680	1681	88
1680	1684	10
1681	1677	10
1681	1678	8
1681	1681	112
1681	1684	8
1681	1685	22
1682	1678	10
1682	1681	88
1682	1684	62
1683	1677	2
1683	1681	40
1683	1684	88
1683	1685	30
1684	1678	2
1684	1681	8
1684	1684	140
1684	1687	8
1684	1690	2
1685	1684	88
1685	1685	30
1685	1687	40
1685	1691	2
1686	1684	62
1686	1687	88
1686	1690	10
1687	1684	8
1687	1685	22
1687	1687	112
1687	1691	18
1688	1684	10
1688	1687	88
1688	1690	22
1688	1691	40
1689	1685	10
1689	1687	40
1689	1691	110
1690	1684	2
1690	1687	8
1690	1690	28
1690	1691	120
1690	1698	2
1691	1685	2
1691	1691	148
1691	1694	8
1691	1697	2
1692	1690	22
1692	1691	88
1692	1694	40
1692	1698	10
1693	1691	62
1693	1694	88
1693	1697	10
1694	1690	10
1694	1691	8
1694	1694	112
1694	1697	8
1694	1698	22
1695	1691	10
1695	1694	88
1695	1697	62
1696	1690	2
1696	1694	40
1696	1697	88
1696	1698	30
1697	1691	2
1697	1694	8
1697	1697	140
1697	1700	8
1697	1703	2
1698	1697	88
1698	1698	30
1698	1700	40
1698	1704	2
1699	1697	62
1699	1700	88
1699	1703	10
1700	1697	8
1700	1698	22
1700	1700	112
1700	1704	18
1701	1697	10
1701	1700	88
1701	1703	22
1701	1704	40
1702	1698	10
1702	1700	40
1702	1704	110
1703	1697	2
1703	1700	8
1703	1703	28
1703	1704	120
1703	1711	2
1704	1698	2
1704	1704	148
1704	1707	8
1704	1710	2
1705	1703	22
1705	1704	88
1705	1707	40
1705	1711	10
1706	1704	62
1706	1707	88
1706	1710	10
1707	1703	10
1707	1704	8
1707	1707	112
1707	1710	8
1707	1711	22
1708	1704	10
1708	1707	88
1708	1710	62
1709	1703	2
1709	1707	40
1709	1710	88
1709	1711	30
1710	1704	2
1710	1707	8
1710	1710	140
1710	1713	8
1710	1716	2
1711	1710	88
1711	1711	30
1711	1713	40
1711	1717	2
1712	1710	62
1712	1713	88
1712	1716	10
1713	1710	8
1713	1711	22
1713	1713	112
1713	1717	18
1714	1710	10
1714	1713	88
1714	1716	22
1714	1717	40
1715	1711	10
1715	1713	40
1715	1717	110
1716	1710	2
1716	1713	8
1716	1716	28
1716	1717	120
1716	1724	2
1717	1711	2
1717	1717	148
1717	1720	8
1717	1723	2
1718	1716	22
1718	1717	88
1718	1720	40
1718	1724	10
1719	1717	62
1719	1720	88
1719	1723	10
1720	1716	10
1720	1717	8
1720	1720	112
1720	1723	8
1720	1724	22
1721	1717	10
1721	1720	88
1721	1723	62
1722	1716	2
1722	1720	40
1722	1723	88
1722	1724	30
1723	1717	2
1723	1720	8
1723	1723	140
1723	1726	8
1723	1729	2
1724	1723	88
1724	1724	30
1724	1726	40
1724	1730	2
1725	1723	62
1725	1726	88
1725	1729	10
1726	1723	8
1726	1724	22
1726	1726	112
1726	1730	18
1727	1723	10
1727	1726	88
1727	1729	22
1727	1730	40
1728	1724	10
1728	1726	40
1728	1730	110
1729	1723	2
1729	1726	8
1729	1729	28
1729	1730	120
1729	1737	2
1730	1724	2
1730	1730	148
1730	1733	8
1730	1736	2
1731	1729	22
1731	1730	88
1731	1733	40
1731	1737	10
1732	1730	62
1732	1733	88
1732	1736	10
1733	1729	10
1733	1730	8
1733	1733	112
1733	1736	8
1733	1737	22
1734	1730	10
1734	1733	88
1734	1736	62
1735	1729	2
1735	1733	40
1735	1736	88
1735	1737	30
1736	1730	2
1736	1733	8
1736	1736	140
1736	1739	8
1736	1742	2
1737	1736	88
1737	1737	30
1737	1739	40
1737	1743	2
1738	1736	62
1738	1739	88
1738	1742	10
1739	1736	8
1739	1737	22
1739	1739	112
1739	1743	18
1740	1736	10
1740	1739	88
1740	1742	22
1740	1743	40
1741	1737	10
1741	1739	40
1741	1743	110
1742	1736	2
1742	1739	8
1742	1742	28
1742	1743	120
1742	1750	2
1743	1737	2
1743	1743	148
1743	1746	8
1743	1749	2
1744	1742	22
1744	1743	88
1744	1746	40
1744	1750	10
1745	1743	62
1745	1746	88
1745	1749	10
1746	1742	10
1746	1743	8
1746	1746	112
1746	1749	8
1746	1750	22
1747	1743	10
1747	1746	88
1747	1749	62
1748	1742	2
1748	1746	40
1748	1749	88
1748	1750	30
1749	1743	2
1749	1746	8
1749	1749	140
1749	1752	8
1749	1755	2
1750	1749	88
1750	1750	30
1750	1752	40
1750	1756	2
1751	1749	62
1751	1752	88
1751	1755	10
1752	1749	8
1752	1750	22
1752	1752	112
1752	1756	18
1753	1749	10
1753	1752	88
1753	1755	22
1753	1756	40
1754	1750	10
1754	1752	40
1754	1756	110
1755	1749	2
1755	1752	8
1755	1755	28
1755	1756	120
1755	1763	2
1756	1750	2
1756	1756	148
1756	1759	8
1756	1762	2
1757	1755	22
1757	1756	88
1757	1759	40
1757	1763	10
1758	1756	62
1758	1759	88
1758	1762	10
1759	1755	10
1759	1756	8
1759	1759	112
1759	1762	8
1759	1763	22
1760	1756	10
1760	1759	88
1760	1762	62
1761	1755	2
1761	1759	40
1761	1762	88
1761	1763	30
1762	1756	2
1762	1759	8
1762	1762	140
1762	1765	8
1762	1768	2
1763	1762	88
1763	1763	30
1763	1765	40
1763	1769	2
1764	1762	62
1764	1765	88
1764	1768	10
1765	1762	8
1765	1763	22
1765	1765	112
1765	1769	18
1766	1762	10
1766	1765	88
1766	1768	22
1766	1769	40
1767	1763	10
1767	1765	40
1767	1769	110
1768	1762	2
1768	1765	8
1768	1768	28
1768	1769	120
1768	1776	2
1769	1763	2
1769	1769	148
1769	1772	8
1769	1775	2
1770	1768	22
1770	1769	88
1770	1772	40
1770	1776	10
1771	1769	62
1771	1772	88
1771	1775	10
1772	1768	10
1772	1769	8
1772	1772	112
1772	1775	8
1772	1776	22
1773	1769	10
1773	1772	88
1773	1775	62
1774	1768	2
1774	1772	40
1774	1775	88
1774	1776	30
1775	1769	2
1775	1772	8
1775	1775	140
1775	1778	8
1775	1781	2
1776	1775	88
1776	1776	30
1776	1778	40
1776	1782	2
1777	1775	62
1777	1778	88
1777	1781	10
1778	1775	8
1778	1776	22
1778	1778	112
1778	1782	18
1779	1775	10
1779	1778	88
1779	1781	22
1779	1782	40
1780	1776	10
1780	1778	40
1780	1782	110
1781	1775	2
1781	1778	8
1781	1781	28
1781	1782	120
1781	1789	2
1782	1776	2
1782	1782	148
1782	1785	8
1782	1788	2
1783	1781	22
1783	1782	88
1783	1785	40
1783	1789	10
1784	1782	62
1784	1785	88
1784	1788	10
1785	1781	10
1785	1782	8
1785	1785	112
1785	1788	8
1785	1789	22
1786	1782	10
1786	1785	88
1786	1788	62
1787	1781	2
1787	1785	40
1787	1788	88
1787	1789	30
1788	1782	2
1788	1785	8
1788	1788	140
1788	1791	8
1788	1794	2
1789	1788	88
1789	1789	30
1789	1791	40
1789	1795	2
1790	1788	62
1790	1791	88
1790	1794	10
1791	1788	8
1791	1789	22
1791	1791	112
1791	1795	18
1792	1788	10
1792	1791	88
1792	1794	22
1792	1795	40
1793	1789	10
1793	1791	40
1793	1795	110
1794	1788	2
1794	1791	8
1794	1794	28
1794	1795	120
1794	1802	2
1795	1789	2
1795	1795	148
1795	1798	8
1795	1801	2
1796	1794	22
1796	1795	88
1796	1798	40
1796	1802	10
1797	1795	62
1797	1798	88
1797	1801	10
1798	1794	10
1798	1795	8
1798	1798	112
1798	1801	8
1798	1802	22
1799	1795	10
1799	1798	88
1799	1801	62
1800	1794	2
1800	1798	40
1800	1801	88
1800	1802	30
1801	1795	2
1801	1798	8
1801	1801	140
1801	1804	8
1801	1807	2
1802	1801	88
1802	1802	30
1802	1804	40
1802	1808	2
1803	1801	62
1803	1804	88
1803	1807	10
1804	1801	8
1804	1802	22
1804	1804	112
1804	1808	18
1805	1801	10
1805	1804	88
1805	1807	22
1805	1808	40
1806	1802	10
1806	1804	40
1806	1808	110
1807	1801	2
1807	1804	8
1807	1807	28
1807	1808	120
1807	1815	2
1808	1802	2
1808	1808	148
1808	1811	8
1808	1814	2
1809	1807	22
1809	1808	88
1809	1811	40
1809	1815	10
1810	1808	62
1810	1811	88
1810	1814	10
1811	1807	10
1811	1808	8
1811	1811	112
1811	1814	8
1811	1815	22
1812	1808	10
1812	1811	88
1812	1814	62
1813	1807	2
1813	1811	40
1813	1814	88
1813	1815	30
1814	1808	2
1814	1811	8
1814	1814	140
1814	1817	8
1814	1820	2
1815	1814	88
1815	1815	30
1815	1817	40
1815	1821	2
1816	1814	62
1816	1817	88
1816	1820	10
1817	1814	8
1817	1815	22
1817	1817	112
1817	1821	18
1818	1814	10
1818	1817	88
1818	1820	22
1818	1821	40
1819	1815	10
1819	1817	40
1819	1821	110
1820	1814	2
1820	1817	8
1820	1820	28
1820	1821	120
1820	1828	2
1821	1815	2
1821	1821	148
1821	1824	8
1821	1827	2
1822	1820	22
1822	1821	88
1822	1824	40
1822	1828	10
1823	1821	62
1823	1824	88
1823	1827	10
1824	1820	10
1824	1821	8
1824	1824	112
1824	1827	8
1824	1828	22
1825	1821	10
1825	1824	88
1825	1827	62
1826	1820	2
1826	1824	40
1826	1827	88
1826	1828	30
1827	1821	2
1827	1824	8
1827	1827	140
1827	1830	8
1827	1833	2
1828	1827	88
1828	1828	30
1828	1830	40
1828	1834	2
1829	1827	62
1829	1830	88
1829	1833	10
1830	1827	8
1830	1828	22
1830	1830	112
1830	1834	18
1831	1827	10
1831	1830	88
1831	1833	22
1831	1834	40
1832	1828	10
1832	1830	40
1832	1834	110
1833	1827	2
1833	1830	8
1833	1833	28
1833	1834	120
1833	1841	2
1834	1828	2
1834	1834	148
1834	1837	8
1834	1840	2
1835	1833	22
1835	1834	88
1835	1837	40
1835	1841	10
1836	1834	62
1836	1837	88
1836	1840	10
1837	1833	10
1837	1834	8
1837	1837	112
1837	1840	8
1837	1841	22
1838	1834	10
1838	1837	88
1838	1840	62
1839	1833	2
1839	1837	40
1839	1840	88
1839	1841	30
1840	1834	2
1840	1837	8
1840	1840	140
1840	1843	8
1840	1846	2
1841	1840	88
1841	1841	30
1841	1843	40
1841	1847	2
1842	1840	62
1842	1843	88
1842	1846	10
1843	1840	8
1843	1841	22
1843	1843	112
1843	1847	18
1844	1840	10
1844	1843	88
1844	1846	22
1844	1847	40
1845	1841	10
1845	1843	40
1845	1847	110
1846	1840	2
1846	1843	8
1846	1846	28
1846	1847	120
1846	1854	2
1847	1841	2
1847	1847	148
1847	1850	8
1847	1853	2
1848	1846	22
1848	1847	88
1848	1850	40
1848	1854	10
1849	1847	62
1849	1850	88
1849	1853	10
1850	1846	10
1850	1847	8
1850	1850	112
1850	1853	8
1850	1854	22
1851	1847	10
1851	1850	88
1851	1853	62
1852	1846	2
1852	1850	40
1852	1853	88
1852	1854	30
1853	1847	2
1853	1850	8
1853	1853	140
1853	1856	8
1853	1859	2
1854	1853	88
1854	1854	30
1854	1856	40
1854	1860	2
1855	1853	62
1855	1856	88
1855	1859	10
1856	1853	8
1856	1854	22
1856	1856	112
1856	1860	18
1857	1853	10
1857	1856	88
1857	1859	22
1857	1860	40
1858	1854	10
1858	1856	40
1858	1860	110
1859	1853	2
1859	1856	8
1859	1859	28
1859	1860	120
1859	1867	2
1860	1854	2
1860	1860	148
1860	1863	8
1860	1866	2
1861	1859	22
1861	1860	88
1861	1863	40
1861	1867	10
1862	1860	62
1862	1863	88
1862	1866	10
1863	1859	10
1863	1860	8
1863	1863	112
1863	1866	8
1863	1867	22
1864	1860	10
1864	1863	88
1864	1866	62
1865	1859	2
1865	1863	40
1865	1866	88
1865	1867	30
1866	1860	2
1866	1863	8
1866	1866	140
1866	1869	8
1866	1872	2
1867	1866	88
1867	1867	30
1867	1869	40
1867	1873	2
1868	1866	62
1868	1869	88
1868	1872	10
1869	1866	8
1869	1867	22
1869	1869	112
1869	1873	18
1870	1866	10
1870	1869	88
1870	1872	22
1870	1873	40
1871	1867	10
1871	1869	40
1871	1873	110
1872	1866	2
1872	1869	8
1872	1872	28
1872	1873	120
1872	1880	2
1873	1867	2
1873	1873	148
1873	1876	8
1873	1879	2
1874	1872	22
1874	1873	88
1874	1876	40
1874	1880	10
1875	1873	62
1875	1876	88
1875	1879	10
1876	1872	10
1876	1873	8
1876	1876	112
1876	1879	8
1876	1880	22
1877	1873	10
1877	1876	88
1877	1879	62
1878	1872	2
1878	1876	40
1878	1879	88
1878	1880	30
1879	1873	2
1879	1876	8
1879	1879	140
1879	1882	8
1879	1885	2
1880	1879	88
1880	1880	30
1880	1882	40
1880	1886	2
1881	1879	62
1881	1882	88
1881	1885	10
1882	1879	8
1882	1880	22
1882	1882	112
1882	1886	18
1883	1879	10
1883	1882	88
1883	1885	22
1883	1886	40
1884	1880	10
1884	1882	40
1884	1886	110
1885	1879	2
1885	1882	8
1885	1885	28
1885	1886	120
1885	1893	2
1886	1880	2
1886	1886	148
1886	1889	8
1886	1892	2
1887	1885	22
1887	1886	88
1887	1889	40
1887	1893	10
1888	1886	62
1888	1889	88
1888	1892	10
1889	1885	10
1889	1886	8
1889	1889	112
1889	1892	8
1889	1893	22
1890	1886	10
1890	1889	88
1890	1892	62
1891	1885	2
1891	1889	40
1891	1892	88
1891	1893	30
1892	1886	2
1892	1889	8
1892	1892	140
1892	1895	8
1892	1898	2
1893	1892	88
1893	1893	30
1893	1895	40
1893	1899	2
1894	1892	62
1894	1895	88
1894	1898	10
1895	1892	8
1895	1893	22
1895	1895	112
1895	1899	18
1896	1892	10
1896	1895	88
1896	1898	22
1896	1899	40
1897	1893	10
1897	1895	40
1897	1899	110
1898	1892	2
1898	1895	8
1898	1898	28
1898	1899	120
1898	1906	2
1899	1893	2
1899	1899	148
1899	1902	8
1899	1905	2
1900	1898	22
1900	1899	88
1900	1902	40
1900	1906	10
1901	1899	62
1901	1902	88
1901	1905	10
1902	1898	10
1902	1899	8
1902	1902	112
1902	1905	8
1902	1906	22
1903	1899	10
1903	1902	88
1903	1905	62
1904	1898	2
1904	1902	40
1904	1905	88
1904	1906	30
1905	1899	2
1905	1902	8
1905	1905	140
1905	1908	8
1905	1911	2
1906	1905	88
1906	1906	30
1906	1908	40
1906	1912	2
1907	1905	62
1907	1908	88
1907	1911	10
1908	1905	8
1908	1906	22
1908	1908	112
1908	1912	18
1909	1905	10
1909	1908	88
1909	1911	22
1909	1912	40
1910	1906	10
1910	1908	40
1910	1912	110
1911	1905	2
1911	1908	8
1911	1911	28
1911	1912	120
1911	1919	2
1912	1906	2
1912	1912	148
1912	1915	8
1912	1918	2
1913	1911	22
1913	1912	88
1913	1915	40
1913	1919	10
1914	1912	62
1914	1915	88
1914	1918	10
1915	1911	10
1915	1912	8
1915	1915	112
1915	1918	8
1915	1919	22
1916	1912	10
1916	1915	88
1916	1918	62
1917	1911	2
1917	1915	40
1917	1918	88
1917	1919	30
1918	1912	2
1918	1915	8
1918	1918	140
1918	1921	8
1918	1924	2
1919	1918	88
1919	1919	30
1919	1921	40
1919	1925	2
1920	1918	62
1920	1921	88
1920	1924	10
1921	1918	8
1921	1919	22
1921	1921	112
1921	1925	18
1922	1918	10
1922	1921	88
1922	1924	22
1922	1925	40
1923	1919	10
1923	1921	40
1923	1925	110
1924	1918	2
1924	1921	8
1924	1924	28
1924	1925	120
1924	1932	2
1925	1919	2
1925	1925	148
1925	1928	8
1925	1931	2
1926	1924	22
1926	1925	88
1926	1928	40
1926	1932	10
1927	1925	62
1927	1928	88
1927	1931	10
1928	1924	10
1928	1925	8
1928	1928	112
1928	1931	8
1928	1932	22
1929	1925	10
1929	1928	88
1929	1931	62
1930	1924	2
1930	1928	40
1930	1931	88
1930	1932	30
1931	1925	2
1931	1928	8
1931	1931	140
1931	1934	8
1931	1937	2
1932	1931	88
1932	1932	30
1932	1934	40
1932	1938	2
1933	1931	62
1933	1934	88
1933	1937	10
1934	1931	8
1934	1932	22
1934	1934	112
1934	1938	18
1935	1931	10
1935	1934	88
1935	1937	22
1935	1938	40
1936	1932	10
1936	1934	40
1936	1938	110
1937	1931	2
1937	1934	8
1937	1937	28
1937	1938	120
1937	1945	2
1938	1932	2
1938	1938	148
1938	1941	8
1938	1944	2
1939	1937	22
1939	1938	88
1939	1941	40
1939	1945	10
1940	1938	62
1940	1941	88
1940	1944	10
1941	1937	10
1941	1938	8
1941	1941	112
1941	1944	8
1941	1945	22
1942	1938	10
1942	1941	88
1942	1944	62
1943	1937	2
1943	1941	40
1943	1944	88
1943	1945	30
1944	1938	2
1944	1941	8
1944	1944	140
1944	1947	8
1944	1950	2
1945	1944	88
1945	1945	30
1945	1947	40
1945	1951	2
1946	1944	62
1946	1947	88
1946	1950	10
1947	1944	8
1947	1945	22
1947	1947	112
1947	1951	18
1948	1944	10
1948	1947	88
1948	1950	22
1948	1951	40
1949	1945	10
1949	1947	40
1949	1951	110
1950	1944	2
1950	1947	8
1950	1950	28
1950	1951	120
1950	1958	2
1951	1945	2
1951	1951	148
1951	1954	8
1951	1957	2
1952	1950	22
1952	1951	88
1952	1954	40
1952	1958	10
1953	1951	62
1953	1954	88
1953	1957	10
1954	1950	10
1954	1951	8
1954	1954	112
1954	1957	8
1954	1958	22
1955	1951	10
1955	1954	88
1955	1957	62
1956	1950	2
1956	1954	40
1956	1957	88
1956	1958	30
1957	1951	2
1957	1954	8
1957	1957	140
1957	1960	8
1957	1963	2
1958	1957	88
1958	1958	30
1958	1960	40
1958	1964	2
1959	1957	62
1959	1960	88
1959	1963	10
1960	1957	8
1960	1958	22
1960	1960	112
1960	1964	18
1961	1957	10
1961	1960	88
1961	1963	22
1961	1964	40
1962	1958	10
1962	1960	40
1962	1964	110
1963	1957	2
1963	1960	8
1963	1963	28
1963	1964	120
1963	1971	2
1964	1958	2
1964	1964	148
1964	1967	8
1964	1970	2
1965	1963	22
1965	1964	88
1965	1967	40
1965	1971	10
1966	1964	62
1966	1967	88
1966	1970	10
1967	1963	10
1967	1964	8
1967	1967	112
1967	1970	8
1967	1971	22
1968	1964	10
1968	1967	88
1968	1970	62
1969	1963	2
1969	1967	40
1969	1970	88
1969	1971	30
1970	1964	2
1970	1967	8
1970	1970	140
1970	1973	8
1970	1976	2
1971	1970	88
1971	1971	30
1971	1973	40
1971	1977	2
1972	1970	62
1972	1973	88
1972	1976	10
1973	1970	8
1973	1971	22
1973	1973	112
1973	1977	18
1974	1970	10
1974	1973	88
1974	1976	22
1974	1977	40
1975	1971	10
1975	1973	40
1975	1977	110
1976	1970	2
1976	1973	8
1976	1976	28
1976	1977	120
1976	1984	2
1977	1971	2
1977	1977	148
1977	1980	8
1977	1983	2
1978	1976	22
1978	1977	88
1978	1980	40
1978	1984	10
1979	1977	62
1979	1980	88
1979	1983	10
1980	1976	10
1980	1977	8
1980	1980	112
1980	1983	8
1980	1984	22
1981	1977	10
1981	1980	88
1981	1983	62
1982	1976	2
1982	1980	40
1982	1983	88
1982	1984	30
1983	1977	2
1983	1980	8
1983	1983	140
1983	1986	8
1983	1989	2
1984	1983	88
1984	1984	30
1984	1986	40
1984	1990	2
1985	1983	62
1985	1986	88
1985	1989	10
1986	1983	8
1986	1984	22
1986	1986	112
1986	1990	18
1987	1983	10
1987	1986	88
1987	1989	22
1987	1990	40
1988	1984	10
1988	1986	40
1988	1990	110
1989	1983	2
1989	1986	8
1989	1989	28
1989	1990	120
1989	1997	2
1990	1984	2
1990	1990	148
1990	1993	8
1990	1996	2
1991	1989	22
1991	1990	88
1991	1993	40
1991	1997	10
1992	1990	62
1992	1993	88
1992	1996	10
1993	1989	10
1993	1990	8
1993	1993	112
1993	1996	8
1993	1997	22
1994	1990	10
1994	1993	88
1994	1996	62
1995	1989	2
1995	1993	40
1995	1996	88
1995	1997	30
1996	1990	2
1996	1993	8
1996	1996	140
1996	1999	8
1996	2002	2
1997	1996	88
1997	1997	30
1997	1999	40
1997	2003	2
1998	1996	62
1998	1999	88
1998	2002	10
1999	1996	8
1999	1997	22
1999	1999	112
1999	2003	18
2000	1996	10
2000	1999	88
2000	2002	22
2000	2003	40
2001	1997	10
2001	1999	40
2001	2003	110
2002	1996	2
2002	1999	8
2002	2002	28
2002	2003	120
2002	2010	2
2003	1997	2
2003	2003	148
2003	2006	8
2003	2009	2
2004	2002	22
2004	2003	88
2004	2006	40
2004	2010	10
2005	2003	62
2005	2006	88
2005	2009	10
2006	2002	10
2006	2003	8
2006	2006	112
2006	2009	8
2006	2010	22
2007	2003	10
2007	2006	88
2007	2009	62
2008	2002	2
2008	2006	40
2008	2009	88
2008	2010	30
2009	2003	2
2009	2006	8
2009	2009	140
2009	2012	8
2009	2015	2
2010	2009	88
2010	2010	30
2010	2012	40
2010	2016	2
2011	2009	62
2011	2012	88
2011	2015	10
2012	2009	8
2012	2010	22
2012	2012	112
2012	2016	18
2013	2009	10
2013	2012	88
2013	2015	22
2013	2016	40
2014	2010	10
2014	2012	40
2014	2016	110
2015	2009	2
2015	2012	8
2015	2015	28
2015	2016	120
2015	2023	2
2016	2010	2
2016	2016	148
2016	2019	8
2016	2022	2
2017	2015	22
2017	2016	88
2017	2019	40
2017	2023	10
2018	2016	62
2018	2019	88
2018	2022	10
2019	2015	10
2019	2016	8
2019	2019	112
2019	2022	8
2019	2023	22
2020	2016	10
2020	2019	88
2020	2022	62
2021	2015	2
2021	2019	40
2021	2022	88
2021	2023	30
2022	2016	2
2022	2019	8
2022	2022	140
2022	2025	8
2022	2028	2
2023	2022	88
2023	2023	30
2023	2025	40
2023	2029	2
2024	2022	62
2024	2025	88
2024	2028	10
2025	2022	8
2025	2023	22
2025	2025	112
2025	2029	18
2026	2022	10
2026	2025	88
2026	2028	22
2026	2029	40
2027	2023	10
2027	2025	40
2027	2029	110
2028	2022	2
2028	2025	8
2028	2028	28
2028	2029	120
2028	2036	2
2029	2023	2
2029	2029	148
2029	2032	8
2029	2035	2
2030	2028	22
2030	2029	88
2030	2032	40
2030	2036	10
2031	2029	62
2031	2032	88
2031	2035	10
2032	2028	10
2032	2029	8
2032	2032	112
2032	2035	8
2032	2036	22
2033	2029	10
2033	2032	88
2033	2035	62
2034	2028	2
2034	2032	40
2034	2035	88
2034	2036	30
2035	2029	2
2035	2032	8
2035	2035	140
2035	2038	8
2035	2041	2
2036	2035	88
2036	2036	30
2036	2038	40
2036	2042	2
2037	2035	62
2037	2038	88
2037	2041	10
2038	2035	8
2038	2036	22
2038	2038	112
2038	2042	18
2039	2035	10
2039	2038	88
2039	2041	22
2039	2042	40
2040	2036	10
2040	2038	40
2040	2042	110
2041	2035	2
2041	2038	8
2041	2041	28
2041	2042	120
2041	2049	2
2042	2036	2
2042	2042	148
2042	2045	8
2042	2048	2
2043	2041	22
2043	2042	88
2043	2045	40
2043	2049	10
2044	2042	62
2044	2045	88
2044	2048	10
2045	2041	10
2045	2042	8
2045	2045	112
2045	2048	8
2045	2049	22
2046	2042	10
2046	2045	88
2046	2048	62
2047	2041	2
2047	2045	40
2047	2048	88
2047	2049	30
2048	2042	2
2048	2045	8
2048	2048	140
2048	2051	8
2048	2054	2
2049	2048	88
2049	2049	30
2049	2051	40
2049	2055	2
2050	2048	62
2050	2051	88
2050	2054	10
2051	2048	8
2051	2049	22
2051	2051	112
2051	2055	18
2052	2048	10
2052	2051	88
2052	2054	22
2052	2055	40
2053	2049	10
2053	2051	40
2053	2055	110
2054	2048	2
2054	2051	8
2054	2054	28
2054	2055	120
2054	2062	2
2055	2049	2
2055	2055	148
2055	2058	8
2055	2061	2
2056	2054	22
2056	2055	88
2056	2058	40
2056	2062	10
2057	2055	62
2057	2058	88
2057	2061	10
2058	2054	10
2058	2055	8
2058	2058	112
2058	2061	8
2058	2062	22
2059	2055	10
2059	2058	88
2059	2061	62
2060	2054	2
2060	2058	40
2060	2061	88
2060	2062	30
2061	2055	2
2061	2058	8
2061	2061	140
2061	2064	8
2061	2067	2
2062	2061	88
2062	2062	30
2062	2064	40
2062	2068	2
2063	2061	62
2063	2064	88
2063	2067	10
2064	2061	8
2064	2062	22
2064	2064	112
2064	2068	18
2065	2061	10
2065	2064	88
2065	2067	22
2065	2068	40
2066	2062	10
2066	2064	40
2066	2068	110
2067	2061	2
2067	2064	8
2067	2067	28
2067	2068	120
2067	2075	2
2068	2062	2
2068	2068	148
2068	2071	8
2068	2074	2
2069	2067	22
2069	2068	88
2069	2071	40
2069	2075	10
2070	2068	62
2070	2071	88
2070	2074	10
2071	2067	10
2071	2068	8
2071	2071	112
2071	2074	8
2071	2075	22
2072	2068	10
2072	2071	88
2072	2074	62
2073	2067	2
2073	2071	40
2073	2074	88
2073	2075	30
2074	2068	2
2074	2071	8
2074	2074	140
2074	2077	8
2074	2080	2
2075	2074	88
2075	2075	30
2075	2077	40
2075	2081	2
2076	2074	62
2076	2077	88
2076	2080	10
2077	2074	8
2077	2075	22
2077	2077	112
2077	2081	18
2078	2074	10
2078	2077	88
2078	2080	22
2078	2081	40
2079	2075	10
2079	2077	40
2079	2081	110
2080	2074	2
2080	2077	8
2080	2080	28
2080	2081	120
2080	2088	2
2081	2075	2
2081	2081	148
2081	2084	8
2081	2087	2
2082	2080	22
2082	2081	88
2082	2084	40
2082	2088	10
2083	2081	62
2083	2084	88
2083	2087	10
2084	2080	10
2084	2081	8
2084	2084	112
2084	2087	8
2084	2088	22
2085	2081	10
2085	2084	88
2085	2087	62
2086	2080	2
2086	2084	40
2086	2087	88
2086	2088	30
2087	2081	2
2087	2084	8
2087	2087	140
2087	2090	8
2087	2093	2
2088	2087	88
2088	2088	30
2088	2090	40
2088	2094	2
2089	2087	62
2089	2090	88
2089	2093	10
2090	2087	8
2090	2088	22
2090	2090	120
2090	2094	10
2091	2087	10
2091	2090	120
2091	2093	22
2091	2094	8
2092	2088	10
2092	2090	88
2092	2094	62
2093	2087	2
2093	2090	40
2093	2093	28
2093	2094	88
2093	2101	2
2094	2088	2
2094	2090	8
2094	2094	140
2094	2097	8
2094	2100	2
2095	2093	22
2095	2094	88
2095	2097	40
2095	2101	10
2096	2094	62
2096	2097	88
2096	2100	10
2097	2093	10
2097	2094	8
2097	2097	112
2097	2100	8
2097	2101	22
2098	2094	10
2098	2097	88
2098	2100	62
2099	2093	2
2099	2097	40
2099	2100	88
2099	2101	30
2100	2094	2
2100	2097	8
2100	2100	140
2100	2103	8
2100	2106	2
2101	2100	88
2101	2101	30
2101	2103	40
2101	2107	2
2102	2100	62
2102	2103	88
2102	2106	10
2103	2100	8
2103	2101	22
2103	2103	120
2103	2107	10
2104	2100	10
2104	2103	120
2104	2106	22
2104	2107	8
2105	2101	10
2105	2103	88
2105	2107	62
2106	2100	2
2106	2103	40
2106	2106	28
2106	2107	88
2106	2114	2
2107	2101	2
2107	2103	8
2107	2107	140
2107	2110	8
2107	2113	2
2108	2106	22
2108	2107	88
2108	2110	40
2108	2114	10
2109	2107	62
2109	2110	88
2109	2113	10
2110	2106	10
2110	2107	8
2110	2110	112
2110	2113	8
2110	2114	22
2111	2107	10
2111	2110	88
2111	2113	62
2112	2106	2
2112	2110	40
2112	2113	88
2112	2114	30
2113	2107	2
2113	2110	8
2113	2113	140
2113	2116	8
2113	2119	2
2114	2113	88
2114	2114	30
2114	2116	40
2114	2120	2
2115	2113	62
2115	2116	88
2115	2119	10
2116	2113	8
2116	2114	22
2116	2116	120
2116	2120	10
2117	2113	10
2117	2116	120
2117	2119	22
2117	2120	8
2118	2114	10
2118	2116	88
2118	2120	62
2119	2113	2
2119	2116	40
2119	2119	28
2119	2120	88
2119	2127	2
2120	2114	2
2120	2116	8
2120	2120	140
2120	2123	8
2120	2126	2
2121	2119	22
2121	2120	88
2121	2123	40
2121	2127	10
2122	2120	62
2122	2123	88
2122	2126	10
2123	2119	10
2123	2120	8
2123	2123	112
2123	2126	8
2123	2127	22
2124	2120	10
2124	2123	88
2124	2126	62
2125	2119	2
2125	2123	40
2125	2126	88
2125	2127	30
2126	2120	2
2126	2123	8
2126	2126	140
2126	2129	8
2126	2132	2
2127	2126	88
2127	2127	30
2127	2129	40
2127	2133	2
2128	2126	62
2128	2129	88
2128	2132	10
2129	2126	8
2129	2127	22
2129	2129	120
2129	2133	10
2130	2126	10
2130	2129	120
2130	2132	22
2130	2133	8
2131	2127	10
2131	2129	88
2131	2133	62
2132	2126	2
2132	2129	40
2132	2132	28
2132	2133	88
2132	2140	2
2133	2127	2
2133	2129	8
2133	2133	140
2133	2136	8
2133	2139	2
2134	2132	22
2134	2133	88
2134	2136	40
2134	2140	10
2135	2133	62
2135	2136	88
2135	2139	10
2136	2132	10
2136	2133	8
2136	2136	112
2136	2139	8
2136	2140	22
2137	2133	10
2137	2136	88
2137	2139	62
2138	2132	2
2138	2136	40
2138	2139	88
2138	2140	30
2139	2133	2
2139	2136	8
2139	2139	140
2139	2142	8
2139	2145	2
2140	2139	88
2140	2140	30
2140	2142	40
2140	2146	2
2141	2139	62
2141	2142	88
2141	2145	10
2142	2139	8
2142	2140	22
2142	2142	120
2142	2146	10
2143	2139	10
2143	2142	120
2143	2145	22
2143	2146	8
2144	2140	10
2144	2142	88
2144	2146	62
2145	2139	2
2145	2142	40
2145	2145	28
2145	2146	88
2145	2153	2
2146	2140	2
2146	2142	8
2146	2146	140
2146	2149	8
2146	2152	2
2147	2145	22
2147	2146	88
2147	2149	40
2147	2153	10
2148	2146	62
2148	2149	88
2148	2152	10
2149	2145	10
2149	2146	8
2149	2149	112
2149	2152	8
2149	2153	22
2150	2146	10
2150	2149	88
2150	2152	62
2151	2145	2
2151	2149	40
2151	2152	88
2151	2153	30
2152	2146	2
2152	2149	8
2152	2152	140
2152	2155	8
2152	2158	2
2153	2152	88
2153	2153	30
2153	2155	40
2153	2159	2
2154	2152	62
2154	2155	88
2154	2158	10
2155	2152	8
2155	2153	22
2155	2155	120
2155	2159	10
2156	2152	10
2156	2155	120
2156	2158	22
2156	2159	8
2157	2153	10
2157	2155	88
2157	2159	62
2158	2152	2
2158	2155	40
2158	2158	28
2158	2159	88
2158	2166	2
2159	2153	2
2159	2155	8
2159	2159	140
2159	2162	8
2159	2165	2
2160	2158	22
2160	2159	88
2160	2162	40
2160	2166	10
2161	2159	62
2161	2162	88
2161	2165	10
2162	2158	10
2162	2159	8
2162	2162	112
2162	2165	8
2162	2166	22
2163	2159	10
2163	2162	88
2163	2165	62
2164	2158	2
2164	2162	40
2164	2165	88
2164	2166	30
2165	2159	2
2165	2162	8
2165	2165	140
2165	2168	8
2165	2171	2
2166	2165	88
2166	2166	30
2166	2168	40
2166	2172	2
2167	2165	62
2167	2168	88
2167	2171	10
2168	2165	8
2168	2166	22
2168	2168	120
2168	2172	10
2169	2165	10
2169	2168	120
2169	2171	22
2169	2172	8
2170	2166	10
2170	2168	88
2170	2172	62
2171	2165	2
2171	2168	40
2171	2171	28
2171	2172	88
2171	2179	2
2172	2166	2
2172	2168	8
2172	2172	140
2172	2175	8
2172	2178	2
2173	2171	22
2173	2172	88
2173	2175	40
2173	2179	10
2174	2172	62
2174	2175	88
2174	2178	10
2175	2171	10
2175	2172	8
2175	2175	112
2175	2178	8
2175	2179	22
2176	2172	10
2176	2175	88
2176	2178	62
2177	2171	2
2177	2175	40
2177	2178	88
2177	2179	30
2178	2172	2
2178	2175	8
2178	2178	140
2178	2181	8
2178	2184	2
2179	2178	88
2179	2179	30
2179	2181	40
2179	2185	2
2180	2178	62
2180	2181	88
2180	2184	10
2181	2178	8
2181	2179	22
2181	2181	120
2181	2185	10
2182	2178	10
2182	2181	120
2182	2184	22
2182	2185	8
2183	2179	10
2183	2181	88
2183	2185	62
2184	2178	2
2184	2181	40
2184	2184	28
2184	2185	88
2184	2192	2
2185	2179	2
2185	2181	8
2185	2185	140
2185	2188	8
2185	2191	2
2186	2184	22
2186	2185	88
2186	2188	40
2186	2192	10
2187	2185	62
2187	2188	88
2187	2191	10
2188	2184	10
2188	2185	8
2188	2188	112
2188	2191	8
2188	2192	22
2189	2185	10
2189	2188	88
2189	2191	62
2190	2184	2
2190	2188	40
2190	2191	88
2190	2192	30
2191	2185	2
2191	2188	8
2191	2191	140
2191	2194	8
2191	2197	2
2192	2191	88
2192	2192	30
2192	2194	40
2192	2198	2
2193	2191	62
2193	2194	88
2193	2197	10
2194	2191	8
2194	2192	22
2194	2194	120
2194	2198	10
2195	2191	10
2195	2194	120
2195	2197	22
2195	2198	8
2196	2192	10
2196	2194	88
2196	2198	62
2197	2191	2
2197	2194	40
2197	2197	28
2197	2198	88
2197	2205	2
2198	2192	2
2198	2194	8
2198	2198	140
2198	2201	8
2198	2204	2
2199	2197	22
2199	2198	88
2199	2201	40
2199	2205	10
2200	2198	62
2200	2201	88
2200	2204	10
2201	2197	10
2201	2198	8
2201	2201	112
2201	2204	8
2201	2205	22
2202	2198	10
2202	2201	88
2202	2204	62
2203	2197	2
2203	2201	40
2203	2204	88
2203	2205	30
2204	2198	2
2204	2201	8
2204	2204	140
2204	2207	8
2204	2210	2
2205	2204	88
2205	2205	30
2205	2207	40
2205	2211	2
2206	2204	62
2206	2207	88
2206	2210	10
2207	2204	8
2207	2205	22
2207	2207	120
2207	2211	10
2208	2204	10
2208	2207	120
2208	2210	22
2208	2211	8
2209	2205	10
2209	2207	88
2209	2211	62
2210	2204	2
2210	2207	40
2210	2210	28
2210	2211	88
2210	2218	2
2211	2205	2
2211	2207	8
2211	2211	140
2211	2214	8
2211	2217	2
2212	2210	22
2212	2211	88
2212	2214	40
2212	2218	10
2213	2211	62
2213	2214	88
2213	2217	10
2214	2210	10
2214	2211	8
2214	2214	112
2214	2217	8
2214	2218	22
2215	2211	10
2215	2214	88
2215	2217	62
2216	2210	2
2216	2214	40
2216	2217	88
2216	2218	30
2217	2211	2
2217	2214	8
2217	2217	140
2217	2220	8
2217	2223	2
2218	2217	88
2218	2218	30
2218	2220	40
2218	2224	2
2219	2217	62
2219	2220	88
2219	2223	10
2220	2217	8
2220	2218	22
2220	2220	120
2220	2224	10
2221	2217	10
2221	2220	120
2221	2223	22
2221	2224	8
2222	2218	10
2222	2220	88
2222	2224	62
2223	2217	2
2223	2220	40
2223	2223	28
2223	2224	88
2223	2231	2
2224	2218	2
2224	2220	8
2224	2224	140
2224	2227	8
2224	2230	2
2225	2223	22
2225	2224	88
2225	2227	40
2225	2231	10
2226	2224	62
2226	2227	88
2226	2230	10
2227	2223	10
2227	2224	8
2227	2227	112
2227	2230	8
2227	2231	22
2228	2224	10
2228	2227	88
2228	2230	62
2229	2223	2
2229	2227	40
2229	2230	88
2229	2231	30
2230	2224	2
2230	2227	8
2230	2230	140
2230	2233	8
2230	2236	2
2231	2230	88
2231	2231	30
2231	2233	40
2231	2237	2
2232	2230	62
2232	2233	88
2232	2236	10
2233	2230	8
2233	2231	22
2233	2233	120
2233	2237	10
2234	2230	10
2234	2233	120
2234	2236	22
2234	2237	8
2235	2231	10
2235	2233	88
2235	2237	62
2236	2230	2
2236	2233	40
2236	2236	28
2236	2237	88
2236	2244	2
2237	2231	2
2237	2233	8
2237	2237	140
2237	2240	8
2237	2243	2
2238	2236	22
2238	2237	88
2238	2240	40
2238	2244	10
2239	2237	62
2239	2240	88
2239	2243	10
2240	2236	10
2240	2237	8
2240	2240	112
2240	2243	8
2240	2244	22
2241	2237	10
2241	2240	88
2241	2243	62
2242	2236	2
2242	2240	40
2242	2243	88
2242	2244	30
2243	2237	2
2243	2240	8
2243	2243	140
2243	2246	8
2243	2249	2
2244	2243	88
2244	2244	30
2244	2246	40
2244	2250	2
2245	2243	62
2245	2246	88
2245	2249	10
2246	2243	8
2246	2244	22
2246	2246	120
2246	2250	10
2247	2243	10
2247	2246	120
2247	2249	22
2247	2250	8
2248	2244	10
2248	2246	88
2248	2250	62
2249	2243	2
2249	2246	40
2249	2249	28
2249	2250	88
2249	2257	2
2250	2244	2
2250	2246	8
2250	2250	140
2250	2253	8
2250	2256	2
2251	2249	22
2251	2250	88
2251	2253	40
2251	2257	10
2252	2250	62
2252	2253	88
2252	2256	10
2253	2249	10
2253	2250	8
2253	2253	112
2253	2256	8
2253	2257	22
2254	2250	10
2254	2253	88
2254	2256	62
2255	2249	2
2255	2253	40
2255	2256	88
2255	2257	30
2256	2250	2
2256	2253	8
2256	2256	140
2256	2259	8
2256	2262	2
2257	2256	88
2257	2257	30
2257	2259	40
2257	2263	2
2258	2256	62
2258	2259	88
2258	2262	10
2259	2256	8
2259	2257	22
2259	2259	120
2259	2263	10
2260	2256	10
2260	2259	120
2260	2262	22
2260	2263	8
2261	2257	10
2261	2259	88
2261	2263	62
2262	2256	2
2262	2259	40
2262	2262	28
2262	2263	88
2262	2270	2
2263	2257	2
2263	2259	8
2263	2263	140
2263	2266	8
2263	2269	2
2264	2262	22
2264	2263	88
2264	2266	40
2264	2270	10
2265	2263	62
2265	2266	88
2265	2269	10
2266	2262	10
2266	2263	8
2266	2266	112
2266	2269	8
2266	2270	22
2267	2263	10
2267	2266	88
2267	2269	62
2268	2262	2
2268	2266	40
2268	2269	88
2268	2270	30
2269	2263	2
2269	2266	8
2269	2269	140
2269	2272	8
2269	2275	2
2270	2269	88
2270	2270	30
2270	2272	40
2270	2276	2
2271	2269	62
2271	2272	88
2271	2275	10
2272	2269	8
2272	2270	22
2272	2272	120
2272	2276	10
2273	2269	10
2273	2272	120
2273	2275	22
2273	2276	8
2274	2270	10
2274	2272	88
2274	2276	62
2275	2269	2
2275	2272	40
2275	2275	28
2275	2276	88
2275	2283	2
2276	2270	2
2276	2272	8
2276	2276	140
2276	2279	8
2276	2282	2
2277	2275	22
2277	2276	88
2277	2279	40
2277	2283	10
2278	2276	62
2278	2279	88
2278	2282	10
2279	2275	10
2279	2276	8
2279	2279	112
2279	2282	8
2279	2283	22
2280	2276	10
2280	2279	88
2280	2282	62
2281	2275	2
2281	2279	40
2281	2282	88
2281	2283	30
2282	2276	2
2282	2279	8
2282	2282	140
2282	2285	8
2282	2288	2
2283	2282	88
2283	2283	30
2283	2285	40
2283	2289	2
2284	2282	62
2284	2285	88
2284	2288	10
2285	2282	8
2285	2283	22
2285	2285	120
2285	2289	10
2286	2282	10
2286	2285	120
2286	2288	22
2286	2289	8
2287	2283	10
2287	2285	88
2287	2289	62
2288	2282	2
2288	2285	40
2288	2288	28
2288	2289	88
2288	2296	2
2289	2283	2
2289	2285	8
2289	2289	140
2289	2292	8
2289	2295	2
2290	2288	22
2290	2289	88
2290	2292	40
2290	2296	10
2291	2289	62
2291	2292	88
2291	2295	10
2292	2288	10
2292	2289	8
2292	2292	112
2292	2295	8
2292	2296	22
2293	2289	10
2293	2292	88
2293	2295	62
2294	2288	2
2294	2292	40
2294	2295	88
2294	2296	30
2295	2289	2
2295	2292	8
2295	2295	140
2295	2298	8
2295	2301	2
2296	2295	88
2296	2296	30
2296	2298	40
2296	2302	2
2297	2295	62
2297	2298	88
2297	2301	10
2298	2295	8
2298	2296	22
2298	2298	120
2298	2302	10
2299	2295	10
2299	2298	120
2299	2301	22
2299	2302	8
2300	2296	10
2300	2298	88
2300	2302	62
2301	2295	2
2301	2298	40
2301	2301	28
2301	2302	88
2301	2309	2
2302	2296	2
2302	2298	8
2302	2302	140
2302	2305	8
2302	2308	2
2303	2301	22
2303	2302	88
2303	2305	40
2303	2309	10
2304	2302	62
2304	2305	88
2304	2308	10
2305	2301	10
2305	2302	8
2305	2305	112
2305	2308	8
2305	2309	22
2306	2302	10
2306	2305	88
2306	2308	62
2307	2301	2
2307	2305	40
2307	2308	88
2307	2309	30
2308	2302	2
2308	2305	8
2308	2308	140
2308	2311	8
2308	2314	2
2309	2308	88
2309	2309	30
2309	2311	40
2309	2315	2
2310	2308	62
2310	2311	88
2310	2314	10
2311	2308	8
2311	2309	22
2311	2311	120
2311	2315	10
2312	2308	10
2312	2311	120
2312	2314	22
2312	2315	8
2313	2309	10
2313	2311	88
2313	2315	62
2314	2308	2
2314	2311	40
2314	2314	28
2314	2315	88
2314	2322	2
2315	2309	2
2315	2311	8
2315	2315	140
2315	2318	8
2315	2321	2
2316	2314	22
2316	2315	88
2316	2318	40
2316	2322	10
2317	2315	62
2317	2318	88
2317	2321	10
2318	2314	10
2318	2315	8
2318	2318	112
2318	2321	8
2318	2322	22
2319	2315	10
2319	2318	88
2319	2321	62
2320	2314	2
2320	2318	40
2320	2321	88
2320	2322	30
2321	2315	2
2321	2318	8
2321	2321	140
2321	2324	8
2321	2327	2
2322	2321	88
2322	2322	30
2322	2324	40
2322	2328	2
2323	2321	62
2323	2324	88
2323	2327	10
2324	2321	8
2324	2322	22
2324	2324	120
2324	2328	10
2325	2321	10
2325	2324	120
2325	2327	22
2325	2328	8
2326	2322	10
2326	2324	88
2326	2328	62
2327	2321	2
2327	2324	40
2327	2327	28
2327	2328	88
2327	2335	2
2328	2322	2
2328	2324	8
2328	2328	140
2328	2331	8
2328	2334	2
2329	2327	22
2329	2328	88
2329	2331	40
2329	2335	10
2330	2328	62
2330	2331	88
2330	2334	10
2331	2327	10
2331	2328	8
2331	2331	112
2331	2334	8
2331	2335	22
2332	2328	10
2332	2331	88
2332	2334	62
2333	2327	2
2333	2331	40
2333	2334	88
2333	2335	30
2334	2328	2
2334	2331	8
2334	2334	140
2334	2337	8
2334	2340	2
2335	2334	88
2335	2335	30
2335	2337	40
2335	2341	2
2336	2334	62
2336	2337	88
2336	2340	10
2337	2334	8
2337	2335	22
2337	2337	120
2337	2341	10
2338	2334	10
2338	2337	120
2338	2340	22
2338	2341	8
2339	2335	10
2339	2337	88
2339	2341	62
2340	2334	2
2340	2337	40
2340	2340	28
2340	2341	88
2340	2348	2
2341	2335	2
2341	2337	8
2341	2341	140
2341	2344	8
2341	2347	2
2342	2340	22
2342	2341	88
2342	2344	40
2342	2348	10
2343	2341	62
2343	2344	88
2343	2347	10
2344	2340	10
2344	2341	8
2344	2344	112
2344	2347	8
2344	2348	22
2345	2341	10
2345	2344	88
2345	2347	62
2346	2340	2
2346	2344	40
2346	2347	88
2346	2348	30
2347	2341	2
2347	2344	8
2347	2347	140
2347	2350	8
2347	2353	2
2348	2347	88
2348	2348	30
2348	2350	40
2348	2354	2
2349	2347	62
2349	2350	88
2349	2353	10
2350	2347	8
2350	2348	22
2350	2350	120
2350	2354	10
2351	2347	10
2351	2350	120
2351	2353	22
2351	2354	8
2352	2348	10
2352	2350	88
2352	2354	62
2353	2347	2
2353	2350	40
2353	2353	28
2353	2354	88
2353	2361	2
2354	2348	2
2354	2350	8
2354	2354	140
2354	2357	8
2354	2360	2
2355	2353	22
2355	2354	88
2355	2357	40
2355	2361	10
2356	2354	62
2356	2357	88
2356	2360	10
2357	2353	10
2357	2354	8
2357	2357	112
2357	2360	8
2357	2361	22
2358	2354	10
2358	2357	88
2358	2360	62
2359	2353	2
2359	2357	40
2359	2360	88
2359	2361	30
2360	2354	2
2360	2357	8
2360	2360	140
2360	2363	8
2360	2366	2
2361	2360	88
2361	2361	30
2361	2363	40
2361	2367	2
2362	2360	62
2362	2363	88
2362	2366	10
2363	2360	8
2363	2361	22
2363	2363	120
2363	2367	10
2364	2360	10
2364	2363	120
2364	2366	22
2364	2367	8
2365	2361	10
2365	2363	88
2365	2367	62
2366	2360	2
2366	2363	40
2366	2366	28
2366	2367	88
2366	2374	2
2367	2361	2
2367	2363	8
2367	2367	140
2367	2370	8
2367	2373	2
2368	2366	22
2368	2367	88
2368	2370	40
2368	2374	10
2369	2367	62
2369	2370	88
2369	2373	10
2370	2366	10
2370	2367	8
2370	2370	112
2370	2373	8
2370	2374	22
2371	2367	10
2371	2370	88
2371	2373	62
2372	2366	2
2372	2370	40
2372	2373	88
2372	2374	30
2373	2367	2
2373	2370	8
2373	2373	140
2373	2376	8
2373	2379	2
2374	2373	88
2374	2374	30
2374	2376	40
2374	2380	2
2375	2373	62
2375	2376	88
2375	2379	10
2376	2373	8
2376	2374	22
2376	2376	120
2376	2380	10
2377	2373	10
2377	2376	120
2377	2379	22
2377	2380	8
2378	2374	10
2378	2376	88
2378	2380	62
2379	2373	2
2379	2376	40
2379	2379	28
2379	2380	88
2379	2387	2
2380	2374	2
2380	2376	8
2380	2380	140
2380	2383	8
2380	2386	2
2381	2379	22
2381	2380	88
2381	2383	40
2381	2387	10
2382	2380	62
2382	2383	88
2382	2386	10
2383	2379	10
2383	2380	8
2383	2383	112
2383	2386	8
2383	2387	22
2384	2380	10
2384	2383	88
2384	2386	62
2385	2379	2
2385	2383	40
2385	2386	88
2385	2387	30
2386	2380	2
2386	2383	8
2386	2386	140
2386	2389	8
2386	2392	2
2387	2386	88
2387	2387	30
2387	2389	40
2387	2393	2
2388	2386	62
2388	2389	88
2388	2392	10
2389	2386	8
2389	2387	22
2389	2389	120
2389	2393	10
2390	2386	10
2390	2389	120
2390	2392	22
2390	2393	8
2391	2387	10
2391	2389	88
2391	2393	62
2392	2386	2
2392	2389	40
2392	2392	28
2392	2393	88
2392	2400	2
2393	2387	2
2393	2389	8
2393	2393	140
2393	2396	8
2393	2399	2
2394	2392	22
2394	2393	88
2394	2396	40
2394	2400	10
2395	2393	62
2395	2396	88
2395	2399	10
2396	2392	10
2396	2393	8
2396	2396	112
2396	2399	8
2396	2400	22
2397	2393	10
2397	2396	88
2397	2399	62
2398	2392	2
2398	2396	40
2398	2399	88
2398	2400	30
2399	2393	2
2399	2396	8
2399	2399	140
2399	2402	8
2399	2405	2
2400	2399	88
2400	2400	30
2400	2402	40
2400	2406	2
2401	2399	62
2401	2402	88
2401	2405	10
2402	2399	8
2402	2400	22
2402	2402	120
2402	2406	10
2403	2399	10
2403	2402	120
2403	2405	22
2403	2406	8
2404	2400	10
2404	2402	88
2404	2406	62
2405	2399	2
2405	2402	40
2405	2405	28
2405	2406	88
2405	2413	2
2406	2400	2
2406	2402	8
2406	2406	140
2406	2409	8
2406	2412	2
2407	2405	22
2407	2406	88
2407	2409	40
2407	2413	10
2408	2406	62
2408	2409	88
2408	2412	10
2409	2405	10
2409	2406	8
2409	2409	112
2409	2412	8
2409	2413	22
2410	2406	10
2410	2409	88
2410	2412	62
2411	2405	2
2411	2409	40
2411	2412	88
2411	2413	30
2412	2406	2
2412	2409	8
2412	2412	140
2412	2415	8
2412	2418	2
2413	2412	88
2413	2413	30
2413	2415	40
2413	2419	2
2414	2412	62
2414	2415	88
2414	2418	10
2415	2412	8
2415	2413	22
2415	2415	120
2415	2419	10
2416	2412	10
2416	2415	120
2416	2418	22
2416	2419	8
2417	2413	10
2417	2415	88
2417	2419	62
2418	2412	2
2418	2415	40
2418	2418	28
2418	2419	88
2418	2426	2
2419	2413	2
2419	2415	8
2419	2419	140
2419	2422	8
2419	2425	2
2420	2418	22
2420	2419	88
2420	2422	40
2420	2426	10
2421	2419	62
2421	2422	88
2421	2425	10
2422	2418	10
2422	2419	8
2422	2422	112
2422	2425	8
2422	2426	22
2423	2419	10
2423	2422	88
2423	2425	62
2424	2418	2
2424	2422	40
2424	2425	88
2424	2426	30
2425	2419	2
2425	2422	8
2425	2425	140
2425	2428	8
2425	2431	2
2426	2425	88
2426	2426	30
2426	2428	40
2426	2432	2
2427	2425	62
2427	2428	88
2427	2431	10
2428	2425	8
2428	2426	22
2428	2428	120
2428	2432	10
2429	2425	10
2429	2428	120
2429	2431	22
2429	2432	8
2430	2426	10
2430	2428	88
2430	2432	62
2431	2425	2
2431	2428	40
2431	2431	28
2431	2432	88
2431	2439	2
2432	2426	2
2432	2428	8
2432	2432	140
2432	2435	8
2432	2438	2
2433	2431	22
2433	2432	88
2433	2435	40
2433	2439	10
2434	2432	62
2434	2435	88
2434	2438	10
2435	2431	10
2435	2432	8
2435	2435	112
2435	2438	8
2435	2439	22
2436	2432	10
2436	2435	88
2436	2438	62
2437	2431	2
2437	2435	40
2437	2438	88
2437	2439	30
2438	2432	2
2438	2435	8
2438	2438	140
2438	2441	8
2438	2444	2
2439	2438	88
2439	2439	30
2439	2441	40
2439	2445	2
2440	2438	62
2440	2441	88
2440	2444	10
2441	2438	8
2441	2439	22
2441	2441	120
2441	2445	10
2442	2438	10
2442	2441	120
2442	2444	22
2442	2445	8
2443	2439	10
2443	2441	88
2443	2445	62
2444	2438	2
2444	2441	40
2444	2444	28
2444	2445	88
2444	2452	2
2445	2439	2
2445	2441	8
2445	2445	140
2445	2448	8
2445	2451	2
2446	2444	22
2446	2445	88
2446	2448	40
2446	2452	10
2447	2445	62
2447	2448	88
2447	2451	10
2448	2444	10
2448	2445	8
2448	2448	112
2448	2451	8
2448	2452	22
2449	2445	10
2449	2448	88
2449	2451	62
2450	2444	2
2450	2448	40
2450	2451	88
2450	2452	30
2451	2445	2
2451	2448	8
2451	2451	140
2451	2454	8
2451	2457	2
2452	2451	88
2452	2452	30
2452	2454	40
2452	2458	2
2453	2451	62
2453	2454	88
2453	2457	10
2454	2451	8
2454	2452	22
2454	2454	120
2454	2458	10
2455	2451	10
2455	2454	120
2455	2457	22
2455	2458	8
2456	2452	10
2456	2454	88
2456	2458	62
2457	2451	2
2457	2454	40
2457	2457	28
2457	2458	88
2457	2465	2
2458	2452	2
2458	2454	8
2458	2458	140
2458	2461	8
2458	2464	2
2459	2457	22
2459	2458	88
2459	2461	40
2459	2465	10
2460	2458	62
2460	2461	88
2460	2464	10
2461	2457	10
2461	2458	8
2461	2461	112
2461	2464	8
2461	2465	22
2462	2458	10
2462	2461	88
2462	2464	62
2463	2457	2
2463	2461	40
2463	2464	88
2463	2465	30
2464	2458	2
2464	2461	8
2464	2464	140
2464	2467	8
2464	2470	2
2465	2464	88
2465	2465	30
2465	2467	40
2465	2471	2
2466	2464	62
2466	2467	88
2466	2470	10
2467	2464	8
2467	2465	22
2467	2467	120
2467	2471	10
2468	2464	10
2468	2467	120
2468	2470	22
2468	2471	8
2469	2465	10
2469	2467	88
2469	2471	62
2470	2464	2
2470	2467	40
2470	2470	28
2470	2471	88
2470	2478	2
2471	2465	2
2471	2467	8
2471	2471	140
2471	2474	8
2471	2477	2
2472	2470	22
2472	2471	88
2472	2474	40
2472	2478	10
2473	2471	62
2473	2474	88
2473	2477	10
2474	2470	10
2474	2471	8
2474	2474	112
2474	2477	8
2474	2478	22
2475	2471	10
2475	2474	88
2475	2477	62
2476	2470	2
2476	2474	40
2476	2477	88
2476	2478	30
2477	2471	2
2477	2474	8
2477	2477	140
2477	2480	8
2477	2483	2
2478	2477	88
2478	2478	30
2478	2480	40
2478	2484	2
2479	2477	62
2479	2480	88
2479	2483	10
2480	2477	8
2480	2478	22
2480	2480	120
2480	2484	10
2481	2477	10
2481	2480	120
2481	2483	22
2481	2484	8
2482	2478	10
2482	2480	88
2482	2484	62
2483	2477	2
2483	2480	40
2483	2483	28
2483	2484	88
2483	2491	2
2484	2478	2
2484	2480	8
2484	2484	140
2484	2487	8
2484	2490	2
2485	2483	22
2485	2484	88
2485	2487	40
2485	2491	10
2486	2484	62
2486	2487	88
2486	2490	10
2487	2483	10
2487	2484	8
2487	2487	112
2487	2490	8
2487	2491	22
2488	2484	10
2488	2487	88
2488	2490	62
2489	2483	2
2489	2487	40
2489	2490	88
2489	2491	30
2490	2484	2
2490	2487	8
2490	2490	140
2490	2493	8
2490	2496	2
2491	2490	88
2491	2491	30
2491	2493	40
2491	2497	2
2492	2490	62
2492	2493	88
2492	2496	10
2493	2490	8
2493	2491	22
2493	2493	120
2493	2497	10
2494	2490	10
2494	2493	120
2494	2496	22
2494	2497	8
2495	2491	10
2495	2493	88
2495	2497	62
2496	2490	2
2496	2493	40
2496	2496	30
2496	2497	88
2497	2491	2
2497	2493	8
2497	2497	140
2497	2500	8
2497	2503	2
2498	2496	30
2498	2497	88
2498	2500	40
2498	2504	2
2499	2497	62
2499	2500	88
2499	2503	10
2500	2496	22
2500	2497	8
2500	2500	112
2500	2503	8
2500	2504	10
2501	2497	10
2501	2500	88
2501	2503	62
2502	2496	10
2502	2500	40
2502	2503	88
2502	2504	22
2503	2497	2
2503	2500	8
2503	2503	140
2503	2507	8
2503	2509	2
2504	2496	2
2504	2503	88
2504	2504	28
2504	2507	40
2504	2510	2
2505	2503	62
2505	2507	88
2505	2509	10
2506	2503	8
2506	2504	22
2506	2507	120
2506	2510	10
2507	2503	10
2507	2507	120
2507	2509	22
2507	2510	8
2508	2504	10
2508	2507	88
2508	2510	62
2509	2503	2
2509	2507	40
2509	2509	30
2509	2510	88
2510	2504	2
2510	2507	8
2510	2510	140
2510	2513	8
2510	2516	2
2511	2509	30
2511	2510	88
2511	2513	40
2511	2517	2
2512	2510	62
2512	2513	88
2512	2516	10
2513	2509	22
2513	2510	8
2513	2513	112
2513	2516	8
2513	2517	10
2514	2510	10
2514	2513	88
2514	2516	62
2515	2509	10
2515	2513	40
2515	2516	88
2515	2517	22
2516	2510	2
2516	2513	8
2516	2516	140
2516	2520	8
2516	2522	2
2517	2509	2
2517	2516	88
2517	2517	28
2517	2520	40
2517	2523	2
2518	2516	62
2518	2520	88
2518	2522	10
2519	2516	8
2519	2517	22
2519	2520	120
2519	2523	10
2520	2516	10
2520	2520	120
2520	2522	22
2520	2523	8
2521	2517	10
2521	2520	88
2521	2523	62
2522	2516	2
2522	2520	40
2522	2522	30
2522	2523	88
2523	2517	2
2523	2520	8
2523	2523	140
2523	2526	8
2523	2529	2
2524	2522	30
2524	2523	88
2524	2526	40
2524	2530	2
2525	2523	62
2525	2526	88
2525	2529	10
2526	2522	22
2526	2523	8
2526	2526	112
2526	2529	8
2526	2530	10
2527	2523	10
2527	2526	88
2527	2529	62
2528	2522	10
2528	2526	40
2528	2529	88
2528	2530	22
2529	2523	2
2529	2526	8
2529	2529	140
2529	2533	8
2529	2535	2
2530	2522	2
2530	2529	88
2530	2530	28
2530	2533	40
2530	2536	2
2531	2529	62
2531	2533	88
2531	2535	10
2532	2529	8
2532	2530	22
2532	2533	120
2532	2536	10
2533	2529	10
2533	2533	120
2533	2535	22
2533	2536	8
2534	2530	10
2534	2533	88
2534	2536	62
2535	2529	2
2535	2533	40
2535	2535	30
2535	2536	88
2536	2530	2
2536	2533	8
2536	2536	140
2536	2539	8
2536	2542	2
2537	2535	30
2537	2536	88
2537	2539	40
2537	2543	2
2538	2536	62
2538	2539	88
2538	2542	10
2539	2535	22
2539	2536	8
2539	2539	112
2539	2542	8
2539	2543	10
2540	2536	10
2540	2539	88
2540	2542	62
2541	2535	10
2541	2539	40
2541	2542	88
2541	2543	22
2542	2536	2
2542	2539	8
2542	2542	140
2542	2546	8
2542	2548	2
2543	2535	2
2543	2542	88
2543	2543	28
2543	2546	40
2543	2549	2
2544	2542	62
2544	2546	88
2544	2548	10
2545	2542	8
2545	2543	22
2545	2546	120
2545	2549	10
2546	2542	10
2546	2546	120
2546	2548	22
2546	2549	8
2547	2543	10
2547	2546	88
2547	2549	62
2548	2542	2
2548	2546	40
2548	2548	30
2548	2549	88
2549	2543	2
2549	2546	8
2549	2549	140
2549	2552	8
2549	2555	2
2550	2548	30
2550	2549	88
2550	2552	40
2550	2556	2
2551	2549	62
2551	2552	88
2551	2555	10
2552	2548	22
2552	2549	8
2552	2552	112
2552	2555	8
2552	2556	10
2553	2549	10
2553	2552	88
2553	2555	62
2554	2548	10
2554	2552	40
2554	2555	88
2554	2556	22
2555	2549	2
2555	2552	8
2555	2555	140
2555	2559	8
2555	2561	2
2556	2548	2
2556	2555	88
2556	2556	28
2556	2559	40
2556	2562	2
2557	2555	62
2557	2559	88
2557	2561	10
2558	2555	8
2558	2556	22
2558	2559	120
2558	2562	10
2559	2555	10
2559	2559	120
2559	2561	22
2559	2562	8
2560	2556	10
2560	2559	88
2560	2562	62
2561	2555	2
2561	2559	40
2561	2561	30
2561	2562	88
2562	2556	2
2562	2559	8
2562	2562	140
2562	2565	8
2562	2568	2
2563	2561	30
2563	2562	88
2563	2565	40
2563	2569	2
2564	2562	62
2564	2565	88
2564	2568	10
2565	2561	22
2565	2562	8
2565	2565	112
2565	2568	8
2565	2569	10
2566	2562	10
2566	2565	88
2566	2568	62
2567	2561	10
2567	2565	40
2567	2568	88
2567	2569	22
2568	2562	2
2568	2565	8
2568	2568	140
2568	2572	8
2568	2574	2
2569	2561	2
2569	2568	88
2569	2569	28
2569	2572	40
2569	2575	2
2570	2568	62
2570	2572	88
2570	2574	10
2571	2568	8
2571	2569	22
2571	2572	120
2571	2575	10
2572	2568	10
2572	2572	120
2572	2574	22
2572	2575	8
2573	2569	10
2573	2572	88
2573	2575	62
2574	2568	2
2574	2572	40
2574	2574	30
2574	2575	88
2575	2569	2
2575	2572	8
2575	2575	140
2575	2578	8
2575	2581	2
2576	2574	30
2576	2575	88
2576	2578	40
2576	2582	2
2577	2575	62
2577	2578	88
2577	2581	10
2578	2574	22
2578	2575	8
2578	2578	112
2578	2581	8
2578	2582	10
2579	2575	10
2579	2578	88
2579	2581	62
2580	2574	10
2580	2578	40
2580	2581	88
2580	2582	22
2581	2575	2
2581	2578	8
2581	2581	140
2581	2585	8
2581	2587	2
2582	2574	2
2582	2581	88
2582	2582	28
2582	2585	40
2582	2588	2
2583	2581	62
2583	2585	88
2583	2587	10
2584	2581	8
2584	2582	22
2584	2585	120
2584	2588	10
2585	2581	10
2585	2585	120
2585	2587	22
2585	2588	8
2586	2582	10
2586	2585	88
2586	2588	62
2587	2581	2
2587	2585	40
2587	2587	30
2587	2588	88
2588	2582	2
2588	2585	8
2588	2588	140
2588	2591	8
2588	2594	2
2589	2587	30
2589	2588	88
2589	2591	40
2589	2595	2
2590	2588	62
2590	2591	88
2590	2594	10
2591	2587	22
2591	2588	8
2591	2591	112
2591	2594	8
2591	2595	10
2592	2588	10
2592	2591	88
2592	2594	62
2593	2587	10
2593	2591	40
2593	2594	88
2593	2595	22
2594	2588	2
2594	2591	8
2594	2594	140
2594	2598	8
2594	2600	2
2595	2587	2
2595	2594	88
2595	2595	28
2595	2598	40
2595	2601	2
2596	2594	62
2596	2598	88
2596	2600	10
2597	2594	8
2597	2595	22
2597	2598	120
2597	2601	10
2598	2594	10
2598	2598	120
2598	2600	22
2598	2601	8
2599	2595	10
2599	2598	88
2599	2601	62
2600	2594	2
2600	2598	40
2600	2600	30
2600	2601	88
2601	2595	2
2601	2598	8
2601	2601	140
2601	2604	8
2601	2607	2
2602	2600	30
2602	2601	88
2602	2604	40
2602	2608	2
2603	2601	62
2603	2604	88
2603	2607	10
2604	2600	22
2604	2601	8
2604	2604	112
2604	2607	8
2604	2608	10
2605	2601	10
2605	2604	88
2605	2607	62
2606	2600	10
2606	2604	40
2606	2607	88
2606	2608	22
2607	2601	2
2607	2604	8
2607	2607	140
2607	2611	8
2607	2613	2
2608	2600	2
2608	2607	88
2608	2608	28
2608	2611	40
2608	2614	2
2609	2607	62
2609	2611	88
2609	2613	10
2610	2607	8
2610	2608	22
2610	2611	120
2610	2614	10
2611	2607	10
2611	2611	120
2611	2613	22
2611	2614	8
2612	2608	10
2612	2611	88
2612	2614	62
2613	2607	2
2613	2611	40
2613	2613	30
2613	2614	88
2614	2608	2
2614	2611	8
2614	2614	140
2614	2617	8
2614	2620	2
2615	2613	30
2615	2614	88
2615	2617	40
2615	2621	2
2616	2614	62
2616	2617	88
2616	2620	10
2617	2613	22
2617	2614	8
2617	2617	112
2617	2620	8
2617	2621	10
2618	2614	10
2618	2617	88
2618	2620	62
2619	2613	10
2619	2617	40
2619	2620	88
2619	2621	22
2620	2614	2
2620	2617	8
2620	2620	140
2620	2624	8
2620	2626	2
2621	2613	2
2621	2620	88
2621	2621	28
2621	2624	40
2621	2627	2
2622	2620	62
2622	2624	88
2622	2626	10
2623	2620	8
2623	2621	22
2623	2624	120
2623	2627	10
2624	2620	10
2624	2624	120
2624	2626	22
2624	2627	8
2625	2621	10
2625	2624	88
2625	2627	62
2626	2620	2
2626	2624	40
2626	2626	30
2626	2627	88
2627	2621	2
2627	2624	8
2627	2627	140
2627	2630	8
2627	2633	2
2628	2626	30
2628	2627	88
2628	2630	40
2628	2634	2
2629	2627	62
2629	2630	88
2629	2633	10
2630	2626	22
2630	2627	8
2630	2630	112
2630	2633	8
2630	2634	10
2631	2627	10
2631	2630	88
2631	2633	62
2632	2626	10
2632	2630	40
2632	2633	88
2632	2634	22
2633	2627	2
2633	2630	8
2633	2633	140
2633	2637	8
2633	2639	2
2634	2626	2
2634	2633	88
2634	2634	28
2634	2637	40
2634	2640	2
2635	2633	62
2635	2637	88
2635	2639	10
2636	2633	8
2636	2634	22
2636	2637	120
2636	2640	10
2637	2633	10
2637	2637	120
2637	2639	22
2637	2640	8
2638	2634	10
2638	2637	88
2638	2640	62
2639	2633	2
2639	2637	40
2639	2639	30
2639	2640	88
2640	2634	2
2640	2637	8
2640	2640	140
2640	2643	8
2640	2646	2
2641	2639	30
2641	2640	88
2641	2643	40
2641	2647	2
2642	2640	62
2642	2643	88
2642	2646	10
2643	2639	22
2643	2640	8
2643	2643	112
2643	2646	8
2643	2647	10
2644	2640	10
2644	2643	88
2644	2646	62
2645	2639	10
2645	2643	40
2645	2646	88
2645	2647	22
2646	2640	2
2646	2643	8
2646	2646	140
2646	2650	8
2646	2652	2
2647	2639	2
2647	2646	88
2647	2647	28
2647	2650	40
2647	2653	2
2648	2646	62
2648	2650	88
2648	2652	10
2649	2646	8
2649	2647	22
2649	2650	120
2649	2653	10
2650	2646	10
2650	2650	120
2650	2652	22
2650	2653	8
2651	2647	10
2651	2650	88
2651	2653	62
2652	2646	2
2652	2650	40
2652	2652	30
2652	2653	88
2653	2647	2
2653	2650	8
2653	2653	140
2653	2656	8
2653	2659	2
2654	2652	30
2654	2653	88
2654	2656	40
2654	2660	2
2655	2653	62
2655	2656	88
2655	2659	10
2656	2652	22
2656	2653	8
2656	2656	112
2656	2659	8
2656	2660	10
2657	2653	10
2657	2656	88
2657	2659	62
2658	2652	10
2658	2656	40
2658	2659	88
2658	2660	22
2659	2653	2
2659	2656	8
2659	2659	140
2659	2663	8
2659	2665	2
2660	2652	2
2660	2659	88
2660	2660	28
2660	2663	40
2660	2666	2
2661	2659	62
2661	2663	88
2661	2665	10
2662	2659	8
2662	2660	22
2662	2663	120
2662	2666	10
2663	2659	10
2663	2663	120
2663	2665	22
2663	2666	8
2664	2660	10
2664	2663	88
2664	2666	62
2665	2659	2
2665	2663	40
2665	2665	30
2665	2666	88
2666	2660	2
2666	2663	8
2666	2666	140
2666	2669	8
2666	2672	2
2667	2665	30
2667	2666	88
2667	2669	40
2667	2673	2
2668	2666	62
2668	2669	88
2668	2672	10
2669	2665	22
2669	2666	8
2669	2669	112
2669	2672	8
2669	2673	10
2670	2666	10
2670	2669	88
2670	2672	62
2671	2665	10
2671	2669	40
2671	2672	88
2671	2673	22
2672	2666	2
2672	2669	8
2672	2672	140
2672	2676	8
2672	2678	2
2673	2665	2
2673	2672	88
2673	2673	28
2673	2676	40
2673	2679	2
2674	2672	62
2674	2676	88
2674	2678	10
2675	2672	8
2675	2673	22
2675	2676	120
2675	2679	10
2676	2672	10
2676	2676	120
2676	2678	22
2676	2679	8
2677	2673	10
2677	2676	88
2677	2679	62
2678	2672	2
2678	2676	40
2678	2678	30
2678	2679	88
2679	2673	2
2679	2676	8
2679	2679	140
2679	2682	8
2679	2685	2
2680	2678	30
2680	2679	88
2680	2682	40
2680	2686	2
2681	2679	62
2681	2682	88
2681	2685	10
2682	2678	22
2682	2679	8
2682	2682	112
2682	2685	8
2682	2686	10
2683	2679	10
2683	2682	88
2683	2685	62
2684	2678	10
2684	2682	40
2684	2685	88
2684	2686	22
2685	2679	2
2685	2682	8
2685	2685	140
2685	2689	8
2685	2691	2
2686	2678	2
2686	2685	88
2686	2686	28
2686	2689	40
2686	2692	2
2687	2685	62
2687	2689	88
2687	2691	10
2688	2685	8
2688	2686	22
2688	2689	120
2688	2692	10
2689	2685	10
2689	2689	120
2689	2691	22
2689	2692	8
2690	2686	10
2690	2689	88
2690	2692	62
2691	2685	2
2691	2689	40
2691	2691	30
2691	2692	88
2692	2686	2
2692	2689	8
2692	2692	140
2692	2695	8
2692	2698	2
2693	2691	30
2693	2692	88
2693	2695	40
2693	2699	2
2694	2692	62
2694	2695	88
2694	2698	10
2695	2691	22
2695	2692	8
2695	2695	112
2695	2698	8
2695	2699	10
2696	2692	10
2696	2695	88
2696	2698	62
2697	2691	10
2697	2695	40
2697	2698	88
2697	2699	22
2698	2692	2
2698	2695	8
2698	2698	140
2698	2702	8
2698	2704	2
2699	2691	2
2699	2698	88
2699	2699	28
2699	2702	40
2699	2705	2
2700	2698	62
2700	2702	88
2700	2704	10
2701	2698	8
2701	2699	22
2701	2702	120
2701	2705	10
2702	2698	10
2702	2702	120
2702	2704	22
2702	2705	8
2703	2699	10
2703	2702	88
2703	2705	62
2704	2698	2
2704	2702	40
2704	2704	30
2704	2705	88
2705	2699	2
2705	2702	8
2705	2705	140
2705	2708	8
2705	2711	2
2706	2704	30
2706	2705	88
2706	2708	40
2706	2712	2
2707	2705	62
2707	2708	88
2707	2711	10
2708	2704	22
2708	2705	8
2708	2708	112
2708	2711	8
2708	2712	10
2709	2705	10
2709	2708	88
2709	2711	62
2710	2704	10
2710	2708	40
2710	2711	88
2710	2712	22
2711	2705	2
2711	2708	8
2711	2711	140
2711	2715	8
2711	2717	2
2712	2704	2
2712	2711	88
2712	2712	28
2712	2715	40
2712	2718	2
2713	2711	62
2713	2715	88
2713	2717	10
2714	2711	8
2714	2712	22
2714	2715	120
2714	2718	10
2715	2711	10
2715	2715	120
2715	2717	22
2715	2718	8
2716	2712	10
2716	2715	88
2716	2718	62
2717	2711	2
2717	2715	40
2717	2717	30
2717	2718	88
2718	2712	2
2718	2715	8
2718	2718	140
2718	2721	8
2718	2724	2
2719	2717	30
2719	2718	88
2719	2721	40
2719	2725	2
2720	2718	62
2720	2721	88
2720	2724	10
2721	2717	22
2721	2718	8
2721	2721	112
2721	2724	8
2721	2725	10
2722	2718	10
2722	2721	88
2722	2724	62
2723	2717	10
2723	2721	40
2723	2724	88
2723	2725	22
2724	2718	2
2724	2721	8
2724	2724	140
2724	2728	8
2724	2730	2
2725	2717	2
2725	2724	88
2725	2725	28
2725	2728	40
2725	2731	2
2726	2724	62
2726	2728	88
2726	2730	10
2727	2724	8
2727	2725	22
2727	2728	120
2727	2731	10
2728	2724	10
2728	2728	120
2728	2730	22
2728	2731	8
2729	2725	10
2729	2728	88
2729	2731	62
2730	2724	2
2730	2728	40
2730	2730	30
2730	2731	88
2731	2725	2
2731	2728	8
2731	2731	140
2731	2734	8
2731	2737	2
2732	2730	30
2732	2731	88
2732	2734	40
2732	2738	2
2733	2731	62
2733	2734	88
2733	2737	10
2734	2730	22
2734	2731	8
2734	2734	112
2734	2737	8
2734	2738	10
2735	2731	10
2735	2734	88
2735	2737	62
2736	2730	10
2736	2734	40
2736	2737	88
2736	2738	22
2737	2731	2
2737	2734	8
2737	2737	140
2737	2741	8
2737	2743	2
2738	2730	2
2738	2737	88
2738	2738	28
2738	2741	40
2738	2744	2
2739	2737	62
2739	2741	88
2739	2743	10
2740	2737	8
2740	2738	22
2740	2741	120
2740	2744	10
2741	2737	10
2741	2741	120
2741	2743	22
2741	2744	8
2742	2738	10
2742	2741	88
2742	2744	62
2743	2737	2
2743	2741	40
2743	2743	30
2743	2744	88
2744	2738	2
2744	2741	8
2744	2744	140
2744	2747	8
2744	2750	2
2745	2743	30
2745	2744	88
2745	2747	40
2745	2751	2
2746	2744	62
2746	2747	88
2746	2750	10
2747	2743	22
2747	2744	8
2747	2747	112
2747	2750	8
2747	2751	10
2748	2744	10
2748	2747	88
2748	2750	62
2749	2743	10
2749	2747	40
2749	2750	88
2749	2751	22
2750	2744	2
2750	2747	8
2750	2750	140
2750	2754	8
2750	2756	2
2751	2743	2
2751	2750	88
2751	2751	28
2751	2754	40
2751	2757	2
2752	2750	62
2752	2754	88
2752	2756	10
2753	2750	8
2753	2751	22
2753	2754	120
2753	2757	10
2754	2750	10
2754	2754	120
2754	2756	22
2754	2757	8
2755	2751	10
2755	2754	88
2755	2757	62
2756	2750	2
2756	2754	40
2756	2756	30
2756	2757	88
2757	2751	2
2757	2754	8
2757	2757	140
2757	2760	8
2757	2763	2
2758	2756	30
2758	2757	88
2758	2760	40
2758	2764	2
2759	2757	62
2759	2760	88
2759	2763	10
2760	2756	22
2760	2757	8
2760	2760	112
2760	2763	8
2760	2764	10
2761	2757	10
2761	2760	88
2761	2763	62
2762	2756	10
2762	2760	40
2762	2763	88
2762	2764	22
2763	2757	2
2763	2760	8
2763	2763	140
2763	2767	8
2763	2769	2
2764	2756	2
2764	2763	88
2764	2764	28
2764	2767	40
2764	2770	2
2765	2763	62
2765	2767	88
2765	2769	10
2766	2763	8
2766	2764	22
2766	2767	120
2766	2770	10
2767	2763	10
2767	2767	120
2767	2769	22
2767	2770	8
2768	2764	10
2768	2767	88
2768	2770	62
2769	2763	2
2769	2767	40
2769	2769	30
2769	2770	88
2770	2764	2
2770	2767	8
2770	2770	140
2770	2773	8
2770	2776	2
2771	2769	30
2771	2770	88
2771	2773	40
2771	2777	2
2772	2770	62
2772	2773	88
2772	2776	10
2773	2769	22
2773	2770	8
2773	2773	112
2773	2776	8
2773	2777	10
2774	2770	10
2774	2773	88
2774	2776	62
2775	2769	10
2775	2773	40
2775	2776	88
2775	2777	22
2776	2770	2
2776	2773	8
2776	2776	140
2776	2780	8
2776	2782	2
2777	2769	2
2777	2776	88
2777	2777	28
2777	2780	40
2777	2783	2
2778	2776	62
2778	2780	88
2778	2782	10
2779	2776	8
2779	2777	22
2779	2780	120
2779	2783	10
2780	2776	10
2780	2780	120
2780	2782	22
2780	2783	8
2781	2777	10
2781	2780	88
2781	2783	62
2782	2776	2
2782	2780	40
2782	2782	30
2782	2783	88
2783	2777	2
2783	2780	8
2783	2783	140
2783	2786	8
2783	2789	2
2784	2782	30
2784	2783	88
2784	2786	40
2784	2790	2
2785	2783	62
2785	2786	88
2785	2789	10
2786	2782	22
2786	2783	8
2786	2786	112
2786	2789	8
2786	2790	10
2787	2783	10
2787	2786	88
2787	2789	62
2788	2782	10
2788	2786	40
2788	2789	88
2788	2790	22
2789	2783	2
2789	2786	8
2789	2789	140
2789	2793	8
2789	2795	2
2790	2782	2
2790	2789	88
2790	2790	28
2790	2793	40
2790	2796	2
2791	2789	62
2791	2793	88
2791	2795	10
2792	2789	8
2792	2790	22
2792	2793	120
2792	2796	10
2793	2789	10
2793	2793	120
2793	2795	22
2793	2796	8
2794	2790	10
2794	2793	88
2794	2796	62
2795	2789	2
2795	2793	40
2795	2795	30
2795	2796	88
2796	2790	2
2796	2793	8
2796	2796	140
2796	2799	8
2796	2802	2
2797	2795	30
2797	2796	88
2797	2799	40
2797	2803	2
2798	2796	62
2798	2799	88
2798	2802	10
2799	2795	22
2799	2796	8
2799	2799	112
2799	2802	8
2799	2803	10
2800	2796	10
2800	2799	88
2800	2802	62
2801	2795	10
2801	2799	40
2801	2802	88
2801	2803	22
2802	2796	2
2802	2799	8
2802	2802	140
2802	2806	8
2802	2808	2
2803	2795	2
2803	2802	88
2803	2803	28
2803	2806	40
2803	2809	2
2804	2802	62
2804	2806	88
2804	2808	10
2805	2802	8
2805	2803	22
2805	2806	120
2805	2809	10
2806	2802	10
2806	2806	120
2806	2808	22
2806	2809	8
2807	2803	10
2807	2806	88
2807	2809	62
2808	2802	2
2808	2806	40
2808	2808	30
2808	2809	88
2809	2803	2
2809	2806	8
2809	2809	140
2809	2812	8
2809	2815	2
2810	2808	30
2810	2809	88
2810	2812	40
2810	2816	2
2811	2809	62
2811	2812	88
2811	2815	10
2812	2808	22
2812	2809	8
2812	2812	112
2812	2815	8
2812	2816	10
2813	2809	10
2813	2812	88
2813	2815	62
2814	2808	10
2814	2812	40
2814	2815	88
2814	2816	22
2815	2809	2
2815	2812	8
2815	2815	140
2815	2819	8
2815	2821	2
2816	2808	2
2816	2815	88
2816	2816	28
2816	2819	40
2816	2822	2
2817	2815	62
2817	2819	88
2817	2821	10
2818	2815	8
2818	2816	22
2818	2819	120
2818	2822	10
2819	2815	10
2819	2819	120
2819	2821	22
2819	2822	8
2820	2816	10
2820	2819	88
2820	2822	62
2821	2815	2
2821	2819	40
2821	2821	30
2821	2822	88
2822	2816	2
2822	2819	8
2822	2822	140
2822	2825	8
2822	2828	2
2823	2821	30
2823	2822	88
2823	2825	40
2823	2829	2
2824	2822	62
2824	2825	88
2824	2828	10
2825	2821	22
2825	2822	8
2825	2825	112
2825	2828	8
2825	2829	10
2826	2822	10
2826	2825	88
2826	2828	62
2827	2821	10
2827	2825	40
2827	2828	88
2827	2829	22
2828	2822	2
2828	2825	8
2828	2828	140
2828	2832	8
2828	2834	2
2829	2821	2
2829	2828	88
2829	2829	28
2829	2832	40
2829	2835	2
2830	2828	62
2830	2832	88
2830	2834	10
2831	2828	8
2831	2829	22
2831	2832	120
2831	2835	10
2832	2828	10
2832	2832	120
2832	2834	22
2832	2835	8
2833	2829	10
2833	2832	88
2833	2835	62
2834	2828	2
2834	2832	40
2834	2834	30
2834	2835	88
2835	2829	2
2835	2832	8
2835	2835	140
2835	2838	8
2835	2841	2
2836	2834	30
2836	2835	88
2836	2838	40
2836	2842	2
2837	2835	62
2837	2838	88
2837	2841	10
2838	2834	22
2838	2835	8
2838	2838	112
2838	2841	8
2838	2842	10
2839	2835	10
2839	2838	88
2839	2841	62
2840	2834	10
2840	2838	40
2840	2841	88
2840	2842	22
2841	2835	2
2841	2838	8
2841	2841	140
2841	2845	8
2841	2847	2
2842	2834	2
2842	2841	88
2842	2842	28
2842	2845	40
2842	2848	2
2843	2841	62
2843	2845	88
2843	2847	10
2844	2841	8
2844	2842	22
2844	2845	120
2844	2848	10
2845	2841	10
2845	2845	120
2845	2847	22
2845	2848	8
2846	2842	10
2846	2845	88
2846	2848	62
2847	2841	2
2847	2845	40
2847	2847	30
2847	2848	88
2848	2842	2
2848	2845	8
2848	2848	140
2848	2851	8
2848	2854	2
2849	2847	30
2849	2848	88
2849	2851	40
2849	2855	2
2850	2848	62
2850	2851	88
2850	2854	10
2851	2847	22
2851	2848	8
2851	2851	112
2851	2854	8
2851	2855	10
2852	2848	10
2852	2851	88
2852	2854	62
2853	2847	10
2853	2851	40
2853	2854	88
2853	2855	22
2854	2848	2
2854	2851	8
2854	2854	140
2854	2858	8
2854	2860	2
2855	2847	2
2855	2854	88
2855	2855	28
2855	2858	40
2855	2861	2
2856	2854	62
2856	2858	88
2856	2860	10
2857	2854	8
2857	2855	22
2857	2858	120
2857	2861	10
2858	2854	10
2858	2858	120
2858	2860	22
2858	2861	8
2859	2855	10
2859	2858	88
2859	2861	62
2860	2854	2
2860	2858	40
2860	2860	30
2860	2861	88
2861	2855	2
2861	2858	8
2861	2861	140
2861	2864	8
2861	2867	2
2862	2860	30
2862	2861	88
2862	2864	40
2862	2868	2
2863	2861	62
2863	2864	88
2863	2867	10
2864	2860	22
2864	2861	8
2864	2864	112
2864	2867	8
2864	2868	10
2865	2861	10
2865	2864	88
2865	2867	62
2866	2860	10
2866	2864	40
2866	2867	88
2866	2868	22
2867	2861	2
2867	2864	8
2867	2867	140
2867	2871	8
2867	2873	2
2868	2860	2
2868	2867	88
2868	2868	28
2868	2871	40
2868	2874	2
2869	2867	62
2869	2871	88
2869	2873	10
2870	2867	8
2870	2868	22
2870	2871	120
2870	2874	10
2871	2867	10
2871	2871	120
2871	2873	22
2871	2874	8
2872	2868	10
2872	2871	88
2872	2874	62
2873	2867	2
2873	2871	40
2873	2873	30
2873	2874	88
2874	2868	2
2874	2871	8
2874	2874	140
2874	2877	8
2874	2880	2
2875	2873	30
2875	2874	88
2875	2877	40
2875	2881	2
2876	2874	62
2876	2877	88
2876	2880	10
2877	2873	22
2877	2874	8
2877	2877	112
2877	2880	8
2877	2881	10
2878	2874	10
2878	2877	88
2878	2880	62
2879	2873	10
2879	2877	40
2879	2880	88
2879	2881	22
2880	2874	2
2880	2877	8
2880	2880	140
2880	2884	8
2880	2886	2
2881	2873	2
2881	2880	88
2881	2881	28
2881	2884	40
2881	2887	2
2882	2880	62
2882	2884	88
2882	2886	10
2883	2880	8
2883	2881	22
2883	2884	120
2883	2887	10
2884	2880	10
2884	2884	120
2884	2886	22
2884	2887	8
2885	2881	10
2885	2884	88
2885	2887	62
2886	2880	2
2886	2884	40
2886	2886	30
2886	2887	88
2887	2881	2
2887	2884	8
2887	2887	140
2887	2890	8
2887	2893	2
2888	2886	30
2888	2887	88
2888	2890	40
2888	2894	2
2889	2887	62
2889	2890	88
2889	2893	10
2890	2886	22
2890	2887	8
2890	2890	112
2890	2893	8
2890	2894	10
2891	2887	10
2891	2890	88
2891	2893	62
2892	2886	10
2892	2890	40
2892	2893	88
2892	2894	22
2893	2887	2
2893	2890	8
2893	2893	140
2893	2897	8
2893	2899	2
2894	2886	2
2894	2893	88
2894	2894	28
2894	2897	40
2894	2900	2
2895	2893	62
2895	2897	88
2895	2899	10
2896	2893	8
2896	2894	22
2896	2897	120
2896	2900	10
2897	2893	10
2897	2897	120
2897	2899	22
2897	2900	8
2898	2894	10
2898	2897	88
2898	2900	62
2899	2893	2
2899	2897	40
2899	2899	30
2899	2900	88
2900	2894	2
2900	2897	8
2900	2900	140
2900	2903	8
2900	2906	2
2901	2899	30
2901	2900	88
2901	2903	40
2901	2907	2
2902	2900	62
2902	2903	88
2902	2906	10
2903	2899	22
2903	2900	8
2903	2903	112
2903	2906	8
2903	2907	10
2904	2900	10
2904	2903	88
2904	2906	62
2905	2899	10
2905	2903	40
2905	2906	88
2905	2907	22
2906	2900	2
2906	2903	8
2906	2906	140
2906	2910	8
2906	2912	2
2907	2899	2
2907	2906	88
2907	2907	28
2907	2910	40
2907	2913	2
2908	2906	62
2908	2910	88
2908	2912	10
2909	2906	8
2909	2907	22
2909	2910	120
2909	2913	10
2910	2906	10
2910	2910	120
2910	2912	22
2910	2913	8
2911	2907	10
2911	2910	88
2911	2913	62
2912	2906	2
2912	2910	40
2912	2912	30
2912	2913	88
2913	2907	2
2913	2910	8
2913	2913	140
2913	2916	8
2913	2919	2
2914	2912	30
2914	2913	88
2914	2916	40
2914	2920	2
2915	2913	62
2915	2916	88
2915	2919	10
2916	2912	22
2916	2913	8
2916	2916	112
2916	2919	8
2916	2920	10
2917	2913	10
2917	2916	88
2917	2919	62
2918	2912	10
2918	2916	40
2918	2919	88
2918	2920	22
2919	2913	2
2919	2916	8
2919	2919	148
2919	2925	2
2920	2912	2
2920	2919	120
2920	2920	28
2920	2923	8
2920	2926	2
2921	2919	110
2921	2923	40
2921	2925	10
2922	2919	40
2922	2920	22
2922	2923	88
2922	2926	10
2923	2919	18
2923	2923	112
2923	2925	22
2923	2926	8
2924	2920	10
2924	2923	88
2924	2926	62
2925	2919	2
2925	2923	40
2925	2925	30
2925	2926	88
2926	2920	2
2926	2923	8
2926	2926	140
2926	2929	8
2926	2932	2
2927	2925	30
2927	2926	88
2927	2929	40
2927	2933	2
2928	2926	62
2928	2929	88
2928	2932	10
2929	2925	22
2929	2926	8
2929	2929	112
2929	2932	8
2929	2933	10
2930	2926	10
2930	2929	88
2930	2932	62
2931	2925	10
2931	2929	40
2931	2932	88
2931	2933	22
2932	2926	2
2932	2929	8
2932	2932	148
2932	2938	2
2933	2925	2
2933	2932	120
2933	2933	28
2933	2936	8
2933	2939	2
2934	2932	110
2934	2936	40
2934	2938	10
2935	2932	40
2935	2933	22
2935	2936	88
2935	2939	10
2936	2932	18
2936	2936	112
2936	2938	22
2936	2939	8
2937	2933	10
2937	2936	88
2937	2939	62
2938	2932	2
2938	2936	40
2938	2938	30
2938	2939	88
2939	2933	2
2939	2936	8
2939	2939	140
2939	2942	8
2939	2945	2
2940	2938	30
2940	2939	88
2940	2942	40
2940	2946	2
2941	2939	62
2941	2942	88
2941	2945	10
2942	2938	22
2942	2939	8
2942	2942	112
2942	2945	8
2942	2946	10
2943	2939	10
2943	2942	88
2943	2945	62
2944	2938	10
2944	2942	40
2944	2945	88
2944	2946	22
2945	2939	2
2945	2942	8
2945	2945	148
2945	2951	2
2946	2938	2
2946	2945	120
2946	2946	28
2946	2949	8
2946	2952	2
2947	2945	110
2947	2949	40
2947	2951	10
2948	2945	40
2948	2946	22
2948	2949	88
2948	2952	10
2949	2945	18
2949	2949	112
2949	2951	22
2949	2952	8
2950	2946	10
2950	2949	88
2950	2952	62
2951	2945	2
2951	2949	40
2951	2951	30
2951	2952	88
2952	2946	2
2952	2949	8
2952	2952	140
2952	2955	8
2952	2958	2
2953	2951	30
2953	2952	88
2953	2955	40
2953	2959	2
2954	2952	62
2954	2955	88
2954	2958	10
2955	2951	22
2955	2952	8
2955	2955	112
2955	2958	8
2955	2959	10
2956	2952	10
2956	2955	88
2956	2958	62
2957	2951	10
2957	2955	40
2957	2958	88
2957	2959	22
2958	2952	2
2958	2955	8
2958	2958	148
2958	2964	2
2959	2951	2
2959	2958	120
2959	2959	28
2959	2962	8
2959	2965	2
2960	2958	110
2960	2962	40
2960	2964	10
2961	2958	40
2961	2959	22
2961	2962	88
2961	2965	10
2962	2958	18
2962	2962	112
2962	2964	22
2962	2965	8
2963	2959	10
2963	2962	88
2963	2965	62
2964	2958	2
2964	2962	40
2964	2964	30
2964	2965	88
2965	2959	2
2965	2962	8
2965	2965	140
2965	2968	8
2965	2971	2
2966	2964	30
2966	2965	88
2966	2968	40
2966	2972	2
2967	2965	62
2967	2968	88
2967	2971	10
2968	2964	22
2968	2965	8
2968	2968	112
2968	2971	8
2968	2972	10
2969	2965	10
2969	2968	88
2969	2971	62
2970	2964	10
2970	2968	40
2970	2971	88
2970	2972	22
2971	2965	2
2971	2968	8
2971	2971	148
2971	2977	2
2972	2964	2
2972	2971	120
2972	2972	28
2972	2975	8
2972	2978	2
2973	2971	110
2973	2975	40
2973	2977	10
2974	2971	40
2974	2972	22
2974	2975	88
2974	2978	10
2975	2971	18
2975	2975	112
2975	2977	22
2975	2978	8
2976	2972	10
2976	2975	88
2976	2978	62
2977	2971	2
2977	2975	40
2977	2977	30
2977	2978	88
2978	2972	2
2978	2975	8
2978	2978	140
2978	2981	8
2978	2984	2
2979	2977	30
2979	2978	88
2979	2981	40
2979	2985	2
2980	2978	62
2980	2981	88
2980	2984	10
2981	2977	22
2981	2978	8
2981	2981	112
2981	2984	8
2981	2985	10
2982	2978	10
2982	2981	88
2982	2984	62
2983	2977	10
2983	2981	40
2983	2984	88
2983	2985	22
2984	2978	2
2984	2981	8
2984	2984	148
2984	2990	2
2985	2977	2
2985	2984	120
2985	2985	28
2985	2988	8
2985	2991	2
2986	2984	110
2986	2988	40
2986	2990	10
2987	2984	40
2987	2985	22
2987	2988	88
2987	2991	10
2988	2984	18
2988	2988	112
2988	2990	22
2988	2991	8
2989	2985	10
2989	2988	88
2989	2991	62
2990	2984	2
2990	2988	40
2990	2990	30
2990	2991	88
2991	2985	2
2991	2988	8
2991	2991	140
2991	2994	8
2991	2997	2
2992	2990	30
2992	2991	88
2992	2994	40
2992	2998	2
2993	2991	62
2993	2994	88
2993	2997	10
2994	2990	22
2994	2991	8
2994	2994	112
2994	2997	8
2994	2998	10
2995	2991	10
2995	2994	88
2995	2997	62
2996	2990	10
2996	2994	40
2996	2997	88
2996	2998	22
2997	2991	2
2997	2994	8
2997	2997	148
2997	3003	2
2998	2990	2
2998	2997	120
2998	2998	28
2998	3001	8
2998	3004	2
2999	2997	110
2999	3001	40
2999	3003	10
3000	2997	40
3000	2998	22
3000	3001	88
3000	3004	10
3001	2997	18
3001	3001	112
3001	3003	22
3001	3004	8
3002	2998	10
3002	3001	88
3002	3004	62
3003	2997	2
3003	3001	40
3003	3003	30
3003	3004	88
3004	2998	2
3004	3001	8
3004	3004	140
3004	3007	8
3004	3010	2
3005	3003	30
3005	3004	88
3005	3007	40
3005	3011	2
3006	3004	62
3006	3007	88
3006	3010	10
3007	3003	22
3007	3004	8
3007	3007	112
3007	3010	8
3007	3011	10
3008	3004	10
3008	3007	88
3008	3010	62
3009	3003	10
3009	3007	40
3009	3010	88
3009	3011	22
3010	3004	2
3010	3007	8
3010	3010	148
3010	3016	2
3011	3003	2
3011	3010	120
3011	3011	28
3011	3014	8
3011	3017	2
3012	3010	110
3012	3014	40
3012	3016	10
3013	3010	40
3013	3011	22
3013	3014	88
3013	3017	10
3014	3010	18
3014	3014	112
3014	3016	22
3014	3017	8
3015	3011	10
3015	3014	88
3015	3017	62
3016	3010	2
3016	3014	40
3016	3016	30
3016	3017	88
3017	3011	2
3017	3014	8
3017	3017	140
3017	3020	8
3017	3023	2
3018	3016	30
3018	3017	88
3018	3020	40
3018	3024	2
3019	3017	62
3019	3020	88
3019	3023	10
3020	3016	22
3020	3017	8
3020	3020	112
3020	3023	8
3020	3024	10
3021	3017	10
3021	3020	88
3021	3023	62
3022	3016	10
3022	3020	40
3022	3023	88
3022	3024	22
3023	3017	2
3023	3020	8
3023	3023	148
3023	3029	2
3024	3016	2
3024	3023	120
3024	3024	28
3024	3027	8
3024	3030	2
3025	3023	110
3025	3027	40
3025	3029	10
3026	3023	40
3026	3024	22
3026	3027	88
3026	3030	10
3027	3023	18
3027	3027	112
3027	3029	22
3027	3030	8
3028	3024	10
3028	3027	88
3028	3030	62
3029	3023	2
3029	3027	40
3029	3029	30
3029	3030	88
3030	3024	2
3030	3027	8
3030	3030	140
3030	3033	8
3030	3036	2
3031	3029	30
3031	3030	88
3031	3033	40
3031	3037	2
3032	3030	62
3032	3033	88
3032	3036	10
3033	3029	22
3033	3030	8
3033	3033	112
3033	3036	8
3033	3037	10
3034	3030	10
3034	3033	88
3034	3036	62
3035	3029	10
3035	3033	40
3035	3036	88
3035	3037	22
3036	3030	2
3036	3033	8
3036	3036	148
3036	3042	2
3037	3029	2
3037	3036	120
3037	3037	28
3037	3040	8
3037	3043	2
3038	3036	110
3038	3040	40
3038	3042	10
3039	3036	40
3039	3037	22
3039	3040	88
3039	3043	10
3040	3036	18
3040	3040	112
3040	3042	22
3040	3043	8
3041	3037	10
3041	3040	88
3041	3043	62
3042	3036	2
3042	3040	40
3042	3042	30
3042	3043	88
3043	3037	2
3043	3040	8
3043	3043	140
3043	3046	8
3043	3049	2
3044	3042	30
3044	3043	88
3044	3046	40
3044	3050	2
3045	3043	62
3045	3046	88
3045	3049	10
3046	3042	22
3046	3043	8
3046	3046	112
3046	3049	8
3046	3050	10
3047	3043	10
3047	3046	88
3047	3049	62
3048	3042	10
3048	3046	40
3048	3049	88
3048	3050	22
3049	3043	2
3049	3046	8
3049	3049	148
3049	3055	2
3050	3042	2
3050	3049	120
3050	3050	28
3050	3053	8
3050	3056	2
3051	3049	110
3051	3053	40
3051	3055	10
3052	3049	40
3052	3050	22
3052	3053	88
3052	3056	10
3053	3049	18
3053	3053	112
3053	3055	22
3053	3056	8
3054	3050	10
3054	3053	88
3054	3056	62
3055	3049	2
3055	3053	40
3055	3055	30
3055	3056	88
3056	3050	2
3056	3053	8
3056	3056	140
3056	3059	8
3056	3062	2
3057	3055	30
3057	3056	88
3057	3059	40
3057	3063	2
3058	3056	62
3058	3059	88
3058	3062	10
3059	3055	22
3059	3056	8
3059	3059	112
3059	3062	8
3059	3063	10
3060	3056	10
3060	3059	88
3060	3062	62
3061	3055	10
3061	3059	40
3061	3062	88
3061	3063	22
3062	3056	2
3062	3059	8
3062	3062	148
3062	3068	2
3063	3055	2
3063	3062	120
3063	3063	28
3063	3066	8
3063	3069	2
3064	3062	110
3064	3066	40
3064	3068	10
3065	3062	40
3065	3063	22
3065	3066	88
3065	3069	10
3066	3062	18
3066	3066	112
3066	3068	22
3066	3069	8
3067	3063	10
3067	3066	88
3067	3069	62
3068	3062	2
3068	3066	40
3068	3068	30
3068	3069	88
3069	3063	2
3069	3066	8
3069	3069	140
3069	3072	8
3069	3075	2
3070	3068	30
3070	3069	88
3070	3072	40
3070	3076	2
3071	3069	62
3071	3072	88
3071	3075	10
3072	3068	22
3072	3069	8
3072	3072	112
3072	3075	8
3072	3076	10
3073	3069	10
3073	3072	88
3073	3075	62
3074	3068	10
3074	3072	40
3074	3075	88
3074	3076	22
3075	3069	2
3075	3072	8
3075	3075	148
3075	3081	2
3076	3068	2
3076	3075	120
3076	3076	28
3076	3079	8
3076	3082	2
3077	3075	110
3077	3079	40
3077	3081	10
3078	3075	40
3078	3076	22
3078	3079	88
3078	3082	10
3079	3075	18
3079	3079	112
3079	3081	22
3079	3082	8
3080	3076	10
3080	3079	88
3080	3082	62
3081	3075	2
3081	3079	40
3081	3081	30
3081	3082	88
3082	3076	2
3082	3079	8
3082	3082	140
3082	3085	8
3082	3088	2
3083	3081	30
3083	3082	88
3083	3085	40
3083	3089	2
3084	3082	62
3084	3085	88
3084	3088	10
3085	3081	22
3085	3082	8
3085	3085	112
3085	3088	8
3085	3089	10
3086	3082	10
3086	3085	88
3086	3088	62
3087	3081	10
3087	3085	40
3087	3088	88
3087	3089	22
3088	3082	2
3088	3085	8
3088	3088	148
3088	3094	2
3089	3081	2
3089	3088	120
3089	3089	28
3089	3092	8
3089	3095	2
3090	3088	110
3090	3092	40
3090	3094	10
3091	3088	40
3091	3089	22
3091	3092	88
3091	3095	10
3092	3088	18
3092	3092	112
3092	3094	22
3092	3095	8
3093	3089	10
3093	3092	88
3093	3095	62
3094	3088	2
3094	3092	40
3094	3094	30
3094	3095	88
3095	3089	2
3095	3092	8
3095	3095	140
3095	3098	8
3095	3101	2
3096	3094	30
3096	3095	88
3096	3098	40
3096	3102	2
3097	3095	62
3097	3098	88
3097	3101	10
3098	3094	22
3098	3095	8
3098	3098	112
3098	3101	8
3098	3102	10
3099	3095	10
3099	3098	88
3099	3101	62
3100	3094	10
3100	3098	40
3100	3101	88
3100	3102	22
3101	3095	2
3101	3098	8
3101	3101	148
3101	3107	2
3102	3094	2
3102	3101	120
3102	3102	28
3102	3105	8
3102	3108	2
3103	3101	110
3103	3105	40
3103	3107	10
3104	3101	40
3104	3102	22
3104	3105	88
3104	3108	10
3105	3101	18
3105	3105	112
3105	3107	22
3105	3108	8
3106	3102	10
3106	3105	88
3106	3108	62
3107	3101	2
3107	3105	40
3107	3107	30
3107	3108	88
3108	3102	2
3108	3105	8
3108	3108	140
3108	3111	8
3108	3114	2
3109	3107	30
3109	3108	88
3109	3111	40
3109	3115	2
3110	3108	62
3110	3111	88
3110	3114	10
3111	3107	22
3111	3108	8
3111	3111	112
3111	3114	8
3111	3115	10
3112	3108	10
3112	3111	88
3112	3114	62
3113	3107	10
3113	3111	40
3113	3114	88
3113	3115	22
3114	3108	2
3114	3111	8
3114	3114	148
3114	3120	2
3115	3107	2
3115	3114	120
3115	3115	28
3115	3118	8
3115	3121	2
3116	3114	110
3116	3118	40
3116	3120	10
3117	3114	40
3117	3115	22
3117	3118	88
3117	3121	10
3118	3114	18
3118	3118	112
3118	3120	22
3118	3121	8
3119	3115	10
3119	3118	88
3119	3121	62
3120	3114	2
3120	3118	40
3120	3120	30
3120	3121	88
3121	3115	2
3121	3118	8
3121	3121	140
3121	3124	8
3121	3127	2
3122	3120	30
3122	3121	88
3122	3124	40
3122	3128	2
3123	3121	62
3123	3124	88
3123	3127	10
3124	3120	22
3124	3121	8
3124	3124	112
3124	3127	8
3124	3128	10
3125	3121	10
3125	3124	88
3125	3127	62
3126	3120	10
3126	3124	40
3126	3127	88
3126	3128	22
3127	3121	2
3127	3124	8
3127	3127	148
3127	3133	2
3128	3120	2
3128	3127	120
3128	3128	28
3128	3131	8
3128	3134	2
3129	3127	110
3129	3131	40
3129	3133	10
3130	3127	40
3130	3128	22
3130	3131	88
3130	3134	10
3131	3127	18
3131	3131	112
3131	3133	22
3131	3134	8
3132	3128	10
3132	3131	88
3132	3134	62
3133	3127	2
3133	3131	40
3133	3133	30
3133	3134	88
3134	3128	2
3134	3131	8
3134	3134	140
3134	3137	8
3134	3140	2
3135	3133	30
3135	3134	88
3135	3137	40
3135	3141	2
3136	3134	62
3136	3137	88
3136	3140	10
3137	3133	22
3137	3134	8
3137	3137	112
3137	3140	8
3137	3141	10
3138	3134	10
3138	3137	88
3138	3140	62
3139	3133	10
3139	3137	40
3139	3140	88
3139	3141	22
3140	3134	2
3140	3137	8
3140	3140	148
3140	3146	2
3141	3133	2
3141	3140	120
3141	3141	28
3141	3144	8
3141	3147	2
3142	3140	110
3142	3144	40
3142	3146	10
3143	3140	40
3143	3141	22
3143	3144	88
3143	3147	10
3144	3140	18
3144	3144	112
3144	3146	22
3144	3147	8
3145	3141	10
3145	3144	88
3145	3147	62
3146	3140	2
3146	3144	40
3146	3146	30
3146	3147	88
3147	3141	2
3147	3144	8
3147	3147	140
3147	3150	8
3147	3153	2
3148	3146	30
3148	3147	88
3148	3150	40
3148	3154	2
3149	3147	62
3149	3150	88
3149	3153	10
3150	3146	22
3150	3147	8
3150	3150	112
3150	3153	8
3150	3154	10
3151	3147	10
3151	3150	88
3151	3153	62
3152	3146	10
3152	3150	40
3152	3153	88
3152	3154	22
3153	3147	2
3153	3150	8
3153	3153	148
3153	3159	2
3154	3146	2
3154	3153	120
3154	3154	28
3154	3157	8
3154	3160	2
3155	3153	110
3155	3157	40
3155	3159	10
3156	3153	40
3156	3154	22
3156	3157	88
3156	3160	10
3157	3153	18
3157	3157	112
3157	3159	22
3157	3160	8
3158	3154	10
3158	3157	88
3158	3160	62
3159	3153	2
3159	3157	40
3159	3159	30
3159	3160	88
3160	3154	2
3160	3157	8
3160	3160	140
3160	3163	8
3160	3166	2
3161	3159	30
3161	3160	88
3161	3163	40
3161	3167	2
3162	3160	62
3162	3163	88
3162	3166	10
3163	3159	22
3163	3160	8
3163	3163	112
3163	3166	8
3163	3167	10
3164	3160	10
3164	3163	88
3164	3166	62
3165	3159	10
3165	3163	40
3165	3166	88
3165	3167	22
3166	3160	2
3166	3163	8
3166	3166	148
3166	3172	2
3167	3159	2
3167	3166	120
3167	3167	28
3167	3170	8
3167	3173	2
3168	3166	110
3168	3170	40
3168	3172	10
3169	3166	40
3169	3167	22
3169	3170	88
3169	3173	10
3170	3166	18
3170	3170	112
3170	3172	22
3170	3173	8
3171	3167	10
3171	3170	88
3171	3173	62
3172	3166	2
3172	3170	40
3172	3172	30
3172	3173	88
3173	3167	2
3173	3170	8
3173	3173	140
3173	3176	8
3173	3179	2
3174	3172	30
3174	3173	88
3174	3176	40
3174	3180	2
3175	3173	62
3175	3176	88
3175	3179	10
3176	3172	22
3176	3173	8
3176	3176	112
3176	3179	8
3176	3180	10
3177	3173	10
3177	3176	88
3177	3179	62
3178	3172	10
3178	3176	40
3178	3179	88
3178	3180	22
3179	3173	2
3179	3176	8
3179	3179	148
3179	3185	2
3180	3172	2
3180	3179	120
3180	3180	28
3180	3183	8
3180	3186	2
3181	3179	110
3181	3183	40
3181	3185	10
3182	3179	40
3182	3180	22
3182	3183	88
3182	3186	10
3183	3179	18
3183	3183	112
3183	3185	22
3183	3186	8
3184	3180	10
3184	3183	88
3184	3186	62
3185	3179	2
3185	3183	40
3185	3185	30
3185	3186	88
3186	3180	2
3186	3183	8
3186	3186	140
3186	3189	8
3186	3192	2
3187	3185	30
3187	3186	88
3187	3189	40
3187	3193	2
3188	3186	62
3188	3189	88
3188	3192	10
3189	3185	22
3189	3186	8
3189	3189	112
3189	3192	8
3189	3193	10
3190	3186	10
3190	3189	88
3190	3192	62
3191	3185	10
3191	3189	40
3191	3192	88
3191	3193	22
3192	3186	2
3192	3189	8
3192	3192	148
3192	3198	2
3193	3185	2
3193	3192	120
3193	3193	28
3193	3196	8
3193	3199	2
3194	3192	110
3194	3196	40
3194	3198	10
3195	3192	40
3195	3193	22
3195	3196	88
3195	3199	10
3196	3192	18
3196	3196	112
3196	3198	22
3196	3199	8
3197	3193	10
3197	3196	88
3197	3199	62
3198	3192	2
3198	3196	40
3198	3198	30
3198	3199	88
3199	3193	2
3199	3196	8
3199	3199	140
3199	3202	8
3199	3205	2
3200	3198	30
3200	3199	88
3200	3202	40
3200	3206	2
3201	3199	62
3201	3202	88
3201	3205	10
3202	3198	22
3202	3199	8
3202	3202	112
3202	3205	8
3202	3206	10
3203	3199	10
3203	3202	88
3203	3205	62
3204	3198	10
3204	3202	40
3204	3205	88
3204	3206	22
3205	3199	2
3205	3202	8
3205	3205	148
3205	3211	2
3206	3198	2
3206	3205	120
3206	3206	28
3206	3209	8
3206	3212	2
3207	3205	110
3207	3209	40
3207	3211	10
3208	3205	40
3208	3206	22
3208	3209	88
3208	3212	10
3209	3205	18
3209	3209	112
3209	3211	22
3209	3212	8
3210	3206	10
3210	3209	88
3210	3212	62
3211	3205	2
3211	3209	40
3211	3211	30
3211	3212	88
3212	3206	2
3212	3209	8
3212	3212	140
3212	3215	8
3212	3218	2
3213	3211	30
3213	3212	88
3213	3215	40
3213	3219	2
3214	3212	62
3214	3215	88
3214	3218	10
3215	3211	22
3215	3212	8
3215	3215	112
3215	3218	8
3215	3219	10
3216	3212	10
3216	3215	88
3216	3218	62
3217	3211	10
3217	3215	40
3217	3218	88
3217	3219	22
3218	3212	2
3218	3215	8
3218	3218	148
3218	3224	2
3219	3211	2
3219	3218	120
3219	3219	28
3219	3222	8
3219	3225	2
3220	3218	110
3220	3222	40
3220	3224	10
3221	3218	40
3221	3219	22
3221	3222	88
3221	3225	10
3222	3218	18
3222	3222	112
3222	3224	22
3222	3225	8
3223	3219	10
3223	3222	88
3223	3225	62
3224	3218	2
3224	3222	40
3224	3224	30
3224	3225	88
3225	3219	2
3225	3222	8
3225	3225	140
3225	3228	8
3225	3231	2
3226	3224	30
3226	3225	88
3226	3228	40
3226	3232	2
3227	3225	62
3227	3228	88
3227	3231	10
3228	3224	22
3228	3225	8
3228	3228	112
3228	3231	8
3228	3232	10
3229	3225	10
3229	3228	88
3229	3231	62
3230	3224	10
3230	3228	40
3230	3231	88
3230	3232	22
3231	3225	2
3231	3228	8
3231	3231	148
3231	3237	2
3232	3224	2
3232	3231	120
3232	3232	28
3232	3235	8
3232	3238	2
3233	3231	110
3233	3235	40
3233	3237	10
3234	3231	40
3234	3232	22
3234	3235	88
3234	3238	10
3235	3231	18
3235	3235	112
3235	3237	22
3235	3238	8
3236	3232	10
3236	3235	88
3236	3238	62
3237	3231	2
3237	3235	40
3237	3237	30
3237	3238	88
3238	3232	2
3238	3235	8
3238	3238	140
3238	3241	8
3238	3244	2
3239	3237	30
3239	3238	88
3239	3241	40
3239	3245	2
3240	3238	62
3240	3241	88
3240	3244	10
3241	3237	22
3241	3238	8
3241	3241	112
3241	3244	8
3241	3245	10
3242	3238	10
3242	3241	88
3242	3244	62
3243	3237	10
3243	3241	40
3243	3244	88
3243	3245	22
3244	3238	2
3244	3241	8
3244	3244	148
3244	3250	2
3245	3237	2
3245	3244	120
3245	3245	28
3245	3248	8
3245	3251	2
3246	3244	110
3246	3248	40
3246	3250	10
3247	3244	40
3247	3245	22
3247	3248	88
3247	3251	10
3248	3244	18
3248	3248	112
3248	3250	22
3248	3251	8
3249	3245	10
3249	3248	88
3249	3251	62
3250	3244	2
3250	3248	40
3250	3250	30
3250	3251	88
3251	3245	2
3251	3248	8
3251	3251	140
3251	3254	8
3251	3257	2
3252	3250	30
3252	3251	88
3252	3254	40
3252	3258	2
3253	3251	62
3253	3254	88
3253	3257	10
3254	3250	22
3254	3251	8
3254	3254	112
3254	3257	8
3254	3258	10
3255	3251	10
3255	3254	88
3255	3257	62
3256	3250	10
3256	3254	40
3256	3257	88
3256	3258	22
3257	3251	2
3257	3254	8
3257	3257	148
3257	3263	2
3258	3250	2
3258	3257	120
3258	3258	28
3258	3261	8
3258	3264	2
3259	3257	110
3259	3261	40
3259	3263	10
3260	3257	40
3260	3258	22
3260	3261	88
3260	3264	10
3261	3257	18
3261	3261	112
3261	3263	22
3261	3264	8
3262	3258	10
3262	3261	88
3262	3264	62
3263	3257	2
3263	3261	40
3263	3263	30
3263	3264	88
3264	3258	2
3264	3261	8
3264	3264	140
3264	3267	8
3264	3270	2
3265	3263	30
3265	3264	88
3265	3267	40
3265	3271	2
3266	3264	62
3266	3267	88
3266	3270	10
3267	3263	22
3267	3264	8
3267	3267	112
3267	3270	8
3267	3271	10
3268	3264	10
3268	3267	88
3268	3270	62
3269	3263	10
3269	3267	40
3269	3270	88
3269	3271	22
3270	3264	2
3270	3267	8
3270	3270	148
3270	3276	2
3271	3263	2
3271	3270	120
3271	3271	28
3271	3274	8
3271	3277	2
3272	3270	110
3272	3274	40
3272	3276	10
3273	3270	40
3273	3271	22
3273	3274	88
3273	3277	10
3274	3270	18
3274	3274	112
3274	3276	22
3274	3277	8
3275	3271	10
3275	3274	88
3275	3277	62
3276	3270	2
3276	3274	40
3276	3276	30
3276	3277	88
3277	3271	2
3277	3274	8
3277	3277	140
3277	3280	8
3277	3283	2
3278	3276	30
3278	3277	88
3278	3280	40
3278	3284	2
3279	3277	62
3279	3280	88
3279	3283	10
3280	3276	22
3280	3277	8
3280	3280	112
3280	3283	8
3280	3284	10
3281	3277	10
3281	3280	88
3281	3283	62
3282	3276	10
3282	3280	40
3282	3283	88
3282	3284	22
3283	3277	2
3283	3280	8
3283	3283	148
3283	3289	2
3284	3276	2
3284	3283	120
3284	3284	28
3284	3287	8
3284	3290	2
3285	3283	110
3285	3287	40
3285	3289	10
3286	3283	40
3286	3284	22
3286	3287	88
3286	3290	10
3287	3283	18
3287	3287	112
3287	3289	22
3287	3290	8
3288	3284	10
3288	3287	88
3288	3290	62
3289	3283	2
3289	3287	40
3289	3289	30
3289	3290	88
3290	3284	2
3290	3287	8
3290	3290	140
3290	3293	8
3290	3296	2
3291	3289	30
3291	3290	88
3291	3293	40
3291	3297	2
3292	3290	62
3292	3293	88
3292	3296	10
3293	3289	22
3293	3290	8
3293	3293	112
3293	3296	8
3293	3297	10
3294	3290	10
3294	3293	88
3294	3296	62
3295	3289	10
3295	3293	40
3295	3296	88
3295	3297	22
3296	3290	2
3296	3293	8
3296	3296	148
3296	3302	2
3297	3289	2
3297	3296	120
3297	3297	28
3297	3300	8
3297	3303	2
3298	3296	110
3298	3300	40
3298	3302	10
3299	3296	40
3299	3297	22
3299	3300	88
3299	3303	10
3300	3296	18
3300	3300	112
3300	3302	22
3300	3303	8
3301	3297	10
3301	3300	88
3301	3303	62
3302	3296	2
3302	3300	40
3302	3302	30
3302	3303	88
3303	3297	2
3303	3300	8
3303	3303	140
3303	3306	8
3303	3309	2
3304	3302	30
3304	3303	88
3304	3306	40
3304	3310	2
3305	3303	62
3305	3306	88
3305	3309	10
3306	3302	22
3306	3303	8
3306	3306	112
3306	3309	8
3306	3310	10
3307	3303	10
3307	3306	88
3307	3309	62
3308	3302	10
3308	3306	40
3308	3309	88
3308	3310	22
3309	3303	2
3309	3306	8
3309	3309	148
3309	3315	2
3310	3302	2
3310	3309	120
3310	3310	28
3310	3313	8
3310	3316	2
3311	3309	110
3311	3313	40
3311	3315	10
3312	3309	40
3312	3310	22
3312	3313	88
3312	3316	10
3313	3309	18
3313	3313	112
3313	3315	22
3313	3316	8
3314	3310	10
3314	3313	88
3314	3316	62
3315	3309	2
3315	3313	40
3315	3315	30
3315	3316	88
3316	3310	2
3316	3313	8
3316	3316	140
3316	3319	8
3316	3322	2
3317	3315	30
3317	3316	88
3317	3319	40
3317	3323	2
3318	3316	62
3318	3319	88
3318	3322	10
3319	3315	22
3319	3316	8
3319	3319	112
3319	3322	8
3319	3323	10
3320	3316	10
3320	3319	88
3320	3322	62
3321	3315	10
3321	3319	40
3321	3322	88
3321	3323	22
3322	1	1
3322	3316	2
3322	3319	8
3322	3322	148
3322	3328	1
3323	0	2
3323	3315	2
3323	3322	120
3323	3323	28
3323	3326	8
3324	1	5
3324	3322	110
3324	3326	40
3324	3328	5
3325	0	10
3325	3322	40
3325	3323	22
3325	3326	88
3326	0	8
3326	1	11
3326	3322	18
3326	3326	112
3326	3328	11
3327	0	62
3327	3323	10
3327	3326	88
3328	0	88
3328	1	15
3328	3322	2
3328	3326	40
3328	3328	15


==> anc/results/r1dc11c/primary_result.json <==
{
  "C11B_margin": {
    "affine_correction_strictly_below_margin": true,
    "full_ideal_CCS_upper": {
      "denominator": "349549390675576084995808895814698388380780024212705791301698402545845136319174080455215029949674310481953379364459729446154818429946998407804893556258600597901429033283557003576003713504190734214987261053301093940338444824822846242957181954555910981873101590381303980297582629701425158900588117645478043934041389391277149573051273053465028752465076385569240083742937969188158996150139973402508225228026605124172278929152694547631338442481583903863286873976423272972880124526626911484021406021035033449491556692822168838392131705396946134124595108213773864640447619368090914493830302697236661366841173019553656923277679876048201626792245549733027908603179067616013097242682668720637306470347110104610443343293068677465461846035640693687765935960109325460479597373661994674379544232504083907187763788228748615289486966459157035849137276067276360740464268721169806716077079917174999140781891114163732750523794454339925683413333809693598696577138760189535234190516399195425807725757308707668970069833647184476337080413220815491818391128954170717201664048408275396727911425726130766245525206124698460765156494612858846356960424485590616123675959435669061408146005785851618332268096322738564036207328277524201743853819695060059910033601039931683696979510633972963825717580028244262477886895791111143781848223219829275449804370315068298078977484387209253317975268064980513358106926234784189469255656055827423192264672706473295550226802304963208219634245415144504968276277353032543188044655968658889423002415088197965101371629679650395335434394033509537743091250742454259611109641004088530425333038308684990091048081011003616360469487029400743913851793017252340974324273425429717038600864535042879103365987171099521926928881580724775104827010256452355470943428700081397775859963136053492897146941130145600064445223055402680156195305614268910943150620400762946452263928988727318086851948325764341487994697431173789990677015084142735112617615882106480973895665837491605504395468492753893317085161475785733877665751186340361436155482120767336217180207378094385485398960068637963371452553366925743582079247151104823885903253321396384732885816726836284625414543016163426098845202271298791171942946726180763940428808132948508869700462461424957786085757807158813500068677550353045022281280574595844027370502520161121394574149073781218005824604446756899058014162163867901830924352008721188656684354507193098148914094705676995691304921585476255159966961640706984374981447878322450559656772499717995640126575283784777752256512729239981164446838223272909833088343999372139876105056312685416318702861337883685979217892974170067991504228969272806726299986379022309753359505026881532286771230594225802584636115905017651710818502166722421676665162432061795933412042971436068168001060962517071337935027551890061376108661038060325952187560838201902401929784642999456996021235864319990281549524969547898144392761074616312655867983205227662112875566345026702018378018392445429104415994655850225224769389739293193539459371903900806128586601381026031033937391893044990744603555496545749025608827858984632224663764364353325907108587623531272233345456334800732468463906920644237357478127558239538354611714357215143158685340104613405889387015145389793952950481439102524388251181466932513188681781627592233184025866183633480425209241364027050337723473157437611969236567096002583122339071601511538357967037826285280142577470928390052496451968933803156060195377574531513627799487994995274663992804162631618106365800858552048897839647379557938129814737374328924641902742087193623542947540012982856872832301099949426635390963609847925512396465280403097468486319501528119075561027712533754207490856282587089381883531979996733215270195842515836218948042318308061417329577121331685018676950021523851392421394921929159064712765651546807437550289512117162307252551675941399299604001770063679005945309755279542340497669674534830398328999009035315296266205586614415894890676947094322313898718634918001229051465187547972018395691475153612690364710995594495066943918931571606318747558757508395294878597417950807401128201301263457526327533816587160317407967494662117057597544001375382925818643866410208262646244336128091855888989237824271899272049447711063188860169164476421242202821686795395013781442864058774899046005752472774931249514734810504956263426943289905437176562212985993603139092112326051772625528160589180672739764673870973606891025782054691463762638918237427731650545251691121391238270157324888182825489128142835832135817872805075170737651549198073874425926545207719653683636823858670039655608944714878872121532298658462532769480637143962519534175218936234038271518075262864917022888642929919993511752898900367240093483415855311898891985726010805413771026431243894279138187647779950603337708113725992493609473814648360821381469698592508598398090189868802582126765432802002210783041996476460042412847289836339015463167631758257573108593646251270473746171994646088884457064146338826237293956260019492044400621453583515861490823345844929841417767599658024926933553067142166707100813452582894563939750778736684490945086965089582283616531574925746700810620703346210837937672613217136318514687244509149628662241097105192110430657110380209331766558746945211434776189500494573148714786197169774285082710861431844117024495167653530233053596355301038373190708908182399947186730072106288099752057427754614291596217369519578326079404930747957055090092143210064199198126071339203940324506427240521163804277949246726049800126464000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "numerator": "9349175238597165177111556881347060635335947210444836569523767420375853304534756829311144021961430249972850986148958379130722916837336122205588689210226335392440629287580461316693838549901589052851433338534800133405185981563216738064235472675993912320506147625328896594069852370172071010184147899541006836926475941598269370502336365221930087014011796643757401446388310546998395139288169912663647676226434598226147783100681157721389986245523858291359610544254597681168879951586433330334597301696259082668223235857701983311322372414737775812959107459876530906767943946288209603383467075827220458587343163890887727784532603216860932489197310617732757916982409404620129681537210791455544470933670242013352153398692136382705376374108533170673677543841431879884399084515848667495981972463784198236355985612405066541163766901947936556172062372148848051027199631718792863083083143382059615044249257235016434675354892041681832430569555362889074254329555622145304200806772630900319512718281009433460210935419508090474261465991687936699387584332453642905610616114258251339964838713469658192706369476984752705781489450334177298400112658050047912350566021278485496925354417064537139940647889260259310133716839965510555188021881467797149882950330407538936028353343846200590788230424350727326975192132151311679080692187756767466679748193871313174981199564288765848768203518315335568810063956512761970074780894000152185658507958720654579855904227509498764111996324884580019693809514152976287243658969537999827454251305288798583664493188479368197034890089926839767786409549194682199167591059078502963795315448125832363642400871571852635735935049790612006329390214847751955928418913086484621519005056153039295089217208827460526550154209205882986057192237714030637578071488562018203275860439324414096224264554671573887784410975812779586784557679950730636160082337050796033064303173772617301024530823140879933594750797076987688481050173979312265979280457206452966416372559957880389325193935710118385680937575154078504911285536464384346535053083917844833633804434517957577592565336632040371889496354015959350486476647702229124211458747221314519697928659945095260875195340878110694170478094956215277382594278593111112085784148221984058099491245025768067443740737264038039410666106634526579270780527461299335855054941459926279802197761876815174748304995516921756375615988381401006425727514978585392695285582561570378857332810418110620174076680605805805912707051792287350556587299523534299402153330778836935355694132632102693892281356404663123591840180624301738762366248817116352753522863991144444394092555816751336784820290581094986658525713047568122783162527958756774400708367529520182899613935502156926395135727748521704392325201829800937553733035952418981233887382208313390986178467825220950921368338377091869114999372934699681973141054906543969767709706937879900422153486896784801003284358394257592236227445992014737528463861177491162322442915041799807871861902480233364467901662247415010891153479049148153948315479678599781041135390046206587997865656912854178036528181545893528578349002252671561699769842401381991409423365298201969152346954120040639129052291489120785243157472423220256163750167362186911856921209687288748980628604310083971183621263871411203560143624738187052089994214675507568866118373796551107673742846163569028777363632262842272447227180329207563758664454347415001652896594310536009095876767263758964546182505173754474612405630152566894023386273485106162931728124315834152154303586719027071029268121166568963937270343390819805911852474439028939314973775919969536510516318165641545263313714979893656372689314236722106162457220735964384263595460057352845111617028971970693774951879027838922156556875385449693120564640393214435579770063748197002897833133140970768624048441099922861664999127088647521202786488034331031831564149688682536169414776591688445784019183157105820637050184089405619131973058086571385422213176704668040379253677165198464392671887325011892216431585324243030697853858427994331145112707390671830223654601837974790151858598018487189332626072085175640955583477207955988698867536213839333056041012149250462219377419963909811700529765048961127569660727611296969087474189982101989219609208267070192323673880467401779439876330172657438871461216602847244297086481237973809813996945873923287398419218338122150833774882823674147853909177741723689592221203409646957704790546684253819574667305998951813045485391341693429638618212127122197100521337347846960228211064041641720235779724217393529600580985369619557988935100416237847759296651760863310549717150531571294941721911478598544251828996815052011260171067849045647672385054628371120813753436695125429309829775006639619164227892706537844381791664415374382196123081117720901937614041566970612453980514228887682521775326507375873327240916257617276755877175818729360096282392497683112910061761244885596838008278371954192171628935424803714079810512212721950365005095348848887102292650864188199780746671328762387959632558542413717091073299629692348719162323758735726102808643306362602037337915157723617889015650511638031382203442275948377098629757086240418788921058351637167893518765779035376123206365605741806993181661011589160508357685591730083089448612056418316596339514131753499694466075636240040047629674475656461526999944252663367298590436222376759340747614402689944482279095609789946404373152032601928439394205923487323577993917342938168668772787671555026621171100096163784287665391897276193231287355926136301559975442778747394484022305044972074136412057815809011090035251616935278521289076202033515018664421730555883468693172862052358847680973326520467320584064094738690263165055159631159250792207586424220513446583445913227134630070016050259455829085116862908757506118068654421843370578078887764946448962669874232468114631382055548109270050780740990357162403839388020991630584279730494620645715545907666411531182311006452515316050335350870622927359079336548188575605787520709577158638833490492999779697930872992036550276910164404121560612777957207375393235283720258960184988153380640263285285650434755706766883884394750125089597677790715012935629992327168614398203596687160422434217472558737386682716817012024050068675690372784127981773380847844270976966657310106263507724778078711631174076225407484168616034302823106635516384609368933676088008103359616446667503902823788446572300114234377547335087382486036155750538073476201547496973375793274342419711916021857787448927489589598865714538582492139898392943009897477678977467211615564284742954966024846409503167661912860449346938348802477929493814161477409813685694848997036154773351861123287512750444389260864834739880010619638810509271706425905908286712485413544586081945203006048859054107920486846804139964069124048904184299089624625469827934006255111831148585357260105080591801918237947947473577302468634098998580350941178492975000032098886639920380616442741984943540918056446745810705029844525683795929944288541598712731516610890942070711020446795153786714210781248360724966136183852666923172141954411972286068356301795693606339278373325899625705349612208826684299598229267843945121710443011905360984487038309170807175487756681995214433603873679041945200056074613356750522368591533456197346300601350825772463925057724781729467180733899611017338357225318526995946340778778624257686173604802783168457432061680548088908984136871589114757257411853070889018844886587949026601130611167314225025643829776322524520900427341287550778580825463927656677749652653799093365457631889477055416114226681419164700332256356404666424254818586130665258893117691172819687020270719769514666723973514492966385024680429272378129361241670113406141806867824129446333574080299188249593317323507621719012010167036866870112112776669109780679113649"
    },
    "full_ideal_CCS_upper_neglog2": "164.677061964903611530856574943649181344513609720285129417965393807964141436598627670793369",
    "margin_neglog2": "165.416722305652584188314627349313981405780155059276840010946784073662448639740770890033695",
    "margin_to_2m164": {
      "denominator": "349549390675576084995808895814698388380780024212705791301698402545845136319174080455215029949674310481953379364459729446154818429946998407804893556258600597901429033283557003576003713504190734214987261053301093940338444824822846242957181954555910981873101590381303980297582629701425158900588117645478043934041389391277149573051273053465028752465076385569240083742937969188158996150139973402508225228026605124172278929152694547631338442481583903863286873976423272972880124526626911484021406021035033449491556692822168838392131705396946134124595108213773864640447619368090914493830302697236661366841173019553656923277679876048201626792245549733027908603179067616013097242682668720637306470347110104610443343293068677465461846035640693687765935960109325460479597373661994674379544232504083907187763788228748615289486966459157035849137276067276360740464268721169806716077079917174999140781891114163732750523794454339925683413333809693598696577138760189535234190516399195425807725757308707668970069833647184476337080413220815491818391128954170717201664048408275396727911425726130766245525206124698460765156494612858846356960424485590616123675959435669061408146005785851618332268096322738564036207328277524201743853819695060059910033601039931683696979510633972963825717580028244262477886895791111143781848223219829275449804370315068298078977484387209253317975268064980513358106926234784189469255656055827423192264672706473295550226802304963208219634245415144504968276277353032543188044655968658889423002415088197965101371629679650395335434394033509537743091250742454259611109641004088530425333038308684990091048081011003616360469487029400743913851793017252340974324273425429717038600864535042879103365987171099521926928881580724775104827010256452355470943428700081397775859963136053492897146941130145600064445223055402680156195305614268910943150620400762946452263928988727318086851948325764341487994697431173789990677015084142735112617615882106480973895665837491605504395468492753893317085161475785733877665751186340361436155482120767336217180207378094385485398960068637963371452553366925743582079247151104823885903253321396384732885816726836284625414543016163426098845202271298791171942946726180763940428808132948508869700462461424957786085757807158813500068677550353045022281280574595844027370502520161121394574149073781218005824604446756899058014162163867901830924352008721188656684354507193098148914094705676995691304921585476255159966961640706984374981447878322450559656772499717995640126575283784777752256512729239981164446838223272909833088343999372139876105056312685416318702861337883685979217892974170067991504228969272806726299986379022309753359505026881532286771230594225802584636115905017651710818502166722421676665162432061795933412042971436068168001060962517071337935027551890061376108661038060325952187560838201902401929784642999456996021235864319990281549524969547898144392761074616312655867983205227662112875566345026702018378018392445429104415994655850225224769389739293193539459371903900806128586601381026031033937391893044990744603555496545749025608827858984632224663764364353325907108587623531272233345456334800732468463906920644237357478127558239538354611714357215143158685340104613405889387015145389793952950481439102524388251181466932513188681781627592233184025866183633480425209241364027050337723473157437611969236567096002583122339071601511538357967037826285280142577470928390052496451968933803156060195377574531513627799487994995274663992804162631618106365800858552048897839647379557938129814737374328924641902742087193623542947540012982856872832301099949426635390963609847925512396465280403097468486319501528119075561027712533754207490856282587089381883531979996733215270195842515836218948042318308061417329577121331685018676950021523851392421394921929159064712765651546807437550289512117162307252551675941399299604001770063679005945309755279542340497669674534830398328999009035315296266205586614415894890676947094322313898718634918001229051465187547972018395691475153612690364710995594495066943918931571606318747558757508395294878597417950807401128201301263457526327533816587160317407967494662117057597544001375382925818643866410208262646244336128091855888989237824271899272049447711063188860169164476421242202821686795395013781442864058774899046005752472774931249514734810504956263426943289905437176562212985993603139092112326051772625528160589180672739764673870973606891025782054691463762638918237427731650545251691121391238270157324888182825489128142835832135817872805075170737651549198073874425926545207719653683636823858670039655608944714878872121532298658462532769480637143962519534175218936234038271518075262864917022888642929919993511752898900367240093483415855311898891985726010805413771026431243894279138187647779950603337708113725992493609473814648360821381469698592508598398090189868802582126765432802002210783041996476460042412847289836339015463167631758257573108593646251270473746171994646088884457064146338826237293956260019492044400621453583515861490823345844929841417767599658024926933553067142166707100813452582894563939750778736684490945086965089582283616531574925746700810620703346210837937672613217136318514687244509149628662241097105192110430657110380209331766558746945211434776189500494573148714786197169774285082710861431844117024495167653530233053596355301038373190708908182399947186730072106288099752057427754614291596217369519578326079404930747957055090092143210064199198126071339203940324506427240521163804277949246726049800126464000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "numerator": "5599037174713390836138428153475830001679283574098562755528906804546540608828255524467880907909249751096630545861912940798943451125114296282538856120838266760070140717637047396735453956509843558530780133767446482370002573526219678627557838450052314651328310000587477955679641050929491731564075770342749118170684881059319627344225676963136866919067070974408247987418001916246324576747886624726678837045183652596989699304486584966253670656778245773128953386400635181746414471626130700367057430948467474571910812185397742924380595856063245780058311842881848350311834751108317288605101625478421079693213508518973758405933611956592566284705668983528288725548452546271818008287325313200548168469382335381195236389520903022682514395600815203405455178744780778237523568689229697942525873925981803435889859810557532490904802496940835688174018823864772373324913087018546744224938691868733641564338468659469701102664519196272064109080289727221719536937025636414627018399578786056445759627585485887313477556131409913079694174351607988710029916514336862266947386565866260469972490823468689201192859896809112700254841469963603780900156524427656000114034545220337957790188694158754397577758473761841902351895527100253767195721807116580755922964939934300336016252479053224866544878686696665339629041343428418131630627317674344950066682057179744751544447893483996126707931998207049839510860762248735678422121277460425252669398846639071465853970283496346128886599313747502156531468826349092111110250270978619741281086417338538483264627351078490589001188054409684926244709274864741983253183047134133756834325872145204776066546806391391260921459805200709076166565738618227970132251076793924962709279292503137090077982682544801756150488468158427777656698489744518658482208899446110658943766535319380305252246432017802018237276323186868925388866954785922307840529784778825517176629501952826350188806961265861679791052395732407373418070146229793718807309290957072786467543058709414904875363373930698271562629351590344179407403768007530636214931823320625116880899601202432487721242390295529004389510315317306037854132125739413283903493089569170877984972760656134812119141441980958228372678501910871433178290907281300582094788898820685768321173058760132760504244925719773298199070146190865878103463587903705799825962253502583750648053360649121566813926793153743679359721962546450511794929651174839879152980394727092136868774621002576658867316493949844055357809840804224752585287937617642557624665828181005723815656616004325803459614413665600402928154750625347340884657674098334692295330227362358174317063394354799472466477932196089689924521651275098357735056847758226031714044901180996715919428816910706311878107329183686918587982635592139396965113525310694636422601366413953790313675842152452277324595647092440190086071541836168310238221664215415698823004790699919712675146843109706051386815893862194086124068893242712461191801247615748876103359778880658806823476105425963520037011874121577564532731302879789492776390515890029177065219968529722335022267823718331197207756081899511866913513027621484456424457483505372983894819541216348352870200395957280993630434977141869349074942924959430885868502736080723649883879888318233199368969361754944789013545110585724604417040013695102297598237776383832046372527469147762425253297041130932304165960161696401317162789011069548047089349373814955500212452228989760940584229607461704097232806192409702214566149655502123452335489384522312983508269614121801753700691012018480758609155930287784834273178472677055321586195683414453654758578650373332517971885536760348562312083952107629406545134138053594704614125373788756512275689275391589446626907998796219217750337012419870902052042067004423029345932187639412747603246558677622568678381184114477475497616813932578168429139135093624653974541741347486837072731770214278690227166789031976894041428960037043226755502445059193543571434990075631763434735356249357979140621343317981602526102102441698556844795854000384795981578734842474782385191283481642629095222451793982777420788785937297313925254661488099258687717448934824420110394073558126428689789358169068828391083384509325505119476059796038100642999738726281389020605211132414901118585305949603129611619908549946682391298701861929331689535742832673045003892669649572885150590798570719084418543376632509805925371880053104708181868306235777588661350999864053289134994652263274906935611155062284209770274088460823724138236635312979969787278337610758611998094059902007486288833643781449063458853960851905861660694742315918841495466902532613583167158134330905341805041656443472840718307243069449526251812985578634949981827217605456406714383638773361658950005800362885872832031603889576538685387115121008651241252606436045944656836208838042291937330419998434246273835135026144164389541141473678038876565777580384238602076251183844469383157054723844284394425669293397151783076666885981448129253510247091669817500432824031482368032215099723207666156035241804557229039240111452345227224944906604647047981872442048480059393183623138970478887945468085846368614944084926219543077845913596242968767583240753490486790822525624416622575978453111914257322822380158032889679513627603359611334051405332720058074541267186732154392488268408053206324517794152617976537264071644306148672939908616349789592373300710162203342176399644757082864045766880214366944293186822070641143767365602985060684731616857539525584548121751377682524101077340215712334608102723806768712644073863698440024557221252605515977694955027925863587942184190988909964748383064721478710923797966484981335578269444116531306827137947641152319026673479532679415935905261309736834944840368840749207792413575779486553416554086772865369929983949740544170914883137091242493881931345578156629421921112235053551037330125767531885368617944451890729949219259009642837596160611979008369415720269505379354284454092333588468817688993547484683949664649129377072640920663451811424394212479290422841361166509507000220302069127007963449723089835595878439387222042792624606764716279741039815011846619359736714714349565244293233116115605249874910402322209284987064370007672831385601796403312839577565782527441262613317283182987975949931324309627215872018226619152155729023033342689893736492275221921288368825923774592515831383965697176893364483615390631066323911991896640383553332496097176211553427699885765622452664912617513963844249461926523798452503026624206725657580288083978142212551072510410401134285461417507860101607056990102522321022532788384435715257045033975153590496832338087139550653061651197522070506185838522590186314305151002963845226648138876712487249555610739135165260119989380361189490728293574094091713287514586455413918054796993951140945892079513153195860035930875951095815700910375374530172065993744888168851414642739894919408198081762052052526422697531365901001419649058821507024999967901113360079619383557258015056459081943553254189294970155474316204070055711458401287268483389109057929288979553204846213285789218751639275033863816147333076827858045588027713931643698204306393660721626674100374294650387791173315700401770732156054878289556988094639015512961690829192824512243318004785566396126320958054799943925386643249477631408466543802653699398649174227536074942275218270532819266100388982661642774681473004053659221221375742313826395197216831542567938319451911091015863128410885242742588146929110981155113412050973398869388832685774974356170223677475479099572658712449221419174536072343322250347346200906634542368110522944583885773318580835299667743643595333575745181413869334741106882308827180312979729280230485333276026485507033614975319570727621870638758329886593858193132175870553666425919700811750406682676492378280987989832963133129887887223330890219320886351"
    }
  },
  "affine_transport": {
    "global_256_additive_neglog2": "169.807117306151463888493702290990019734825881158018782821429460960663096702036322440760644",
    "global_256_additive_upper": {
      "denominator": "36697730516754390104705595734553730374985047626970913440169112461677027860986948956790575828295963978278488433643025556569033058890521012993618686930746373714861119858360036412411301397566104484848862126522920338352368036627446866581148261365919694648078669465290837927455286620584964195890621103072387713242988343590027070799914777829350161487555177150946299561354938602860339352855611581277161731535974085590507997031803795819486277431186785988447952223072625237985540730684933880815072161299718090523032062680809696672937535665832175969251916126792574499662692849314543832712715906441709044383423127608351048706589175708275584351158048904413030484083389095877334872512712609597803215604783513600000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "numerator": "28028730048801961026185648874784011479979952610119286235214943658683006634098985071122438000504686336004619093993994333769176808515791246790965215316665938327964727447258120925315566803275433861117263525392784968049900063248843622432366624850493503693004519778822368752297402778860192387631716704504975076394863089618549648402600330311754911579912614642113999796645799966545336176086678169039362547399249129544778981015213660767880307832072633525764641061867149654077464680467462307037262379836268437231316382130881841938163492370641547395960868562854031121992082612626947721358082269617918905717024514424082181514529300866790836926650590878586622527265619987629712736022635534030925502768145240744123377752590546648154808250499252257724679933054269359461633898237954980893831838058614938190469659736837943488814557214304273625839703416614176988309509096612829972916063781860701861414640573590317592667426755750388898627153980763575960800977752940508080468152723949229272734231000706099749770150743129348631281731330754698082150682441812687291755346848413568710194475540359817154396382788125652505227270954775536225610232261363201784618354701975957405650474805462343192370825986908669622433989955487646252838952806042522545710326810548248794413671953420954931779521194569825539814161293053368585414788160698033220933505424038029112830690245954981109370583946670318701798015463328938612338317082279494524763269707"
    },
    "one_coordinate_TV_neglog2": "177.807117306151463888493702290990019734825881158018782821429460960663096702036322440760634",
    "one_coordinate_TV_upper": {
      "denominator": "9394619012289123866804632508045754975996172192504553840683292790189319132412658932938387412043766778439293039012614542481672463075973379326366383854271071671004446683740169321577293157776922748121308704389867606618206217376626397844773954909675441829908139383114454509428553374869750834147999002386531254590205015959046930124778183124313641340814125350642252687706864282332246874331036564806953403273209365911170047240141771729788487022383817213042675769106592060924298427055343073488658473292727831173896208046287282348272009130453037048128490528458899071913649369424523221174455272049077515362156320667737868468886828981318549593896460519529735803925347608544597727363254428057037623194824579481600000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "numerator": "28028730048801961026185648874784011479979952610119286235214943658683006634098985071122438000504686336004619093993994333769176808515791246790965215316665938327964727447258120925315566803275433861117263525392784968049900063248843622432366624850493503693004519778822368752297402778860192387631716704504975076394863089618549648402600330311754911579912614642113999796645799966545336176086678169039362547399249129544778981015213660767880307832072633525764641061867149654077464680467462307037262379836268437231316382130881841938163492370641547395960868562854031121992082612626947721358082269617918905717024514424082181514529300866790836926650590878586622527265619987629712736022635534030925502768145240744123377752590546648154808250499252257724679933054269359461633898237954980893831838058614938190469659736837943488814557214304273625839703416614176988309509096612829972916063781860701861414640573590317592667426755750388898627153980763575960800977752940508080468152723949229272734231000706099749770150743129348631281731330754698082150682441812687291755346848413568710194475540359817154396382788125652505227270954775536225610232261363201784618354701975957405650474805462343192370825986908669622433989955487646252838952806042522545710326810548248794413671953420954931779521194569825539814161293053368585414788160698033220933505424038029112830690245954981109370583946670318701798015463328938612338317082279494524763269707"
    }
  },
  "branches": {
    "J_zero_nonzero_r_s": {
      "criterion": "I(r)I(s)=0 iff active CRT supports of r and s are disjoint",
      "handling": "included exactly inside G_w and its Fourier/TV bound; no raw Pr[J=0] is added"
    },
    "ge3_inactive_nonzero_r": {
      "C10C_one_polynomial_three_factor_upper": {
        "denominator": "1532436734853303498795276873030959104",
        "numerator": "31565511365591025"
      },
      "conditional_TV_upper": "1",
      "union_probability_neglog2": "177.807118758940241851260207936552365278954224555896650357462509676979123324540539188858815",
      "union_probability_upper": {
        "denominator": "73713724131670955251959319526557299120121871709196801822912620598538539678828753981674949723303996463956459049366659362141737768280308804570486195448979944996882446448335594071414706622234678934603757907005225619005986064982411824697127718976501225791753442088092914938720607817638186244348702307837161578044684180177731302491188503619587134947735742952040941771067418927044819187746561909138076743604877040919851456994759076531134545687878916847427520784462854749257372696154166678178222464010616328329340393111839108306180272634094776082314418540964200349882938170106474067376420131652673237111531127707476724930174733490518310076372041382632780525056682446343229305647672897642533836141698485826908533044069601619990394382530634330635591097890365243392",
        "numerator": "219923766074962292576118230502468724742227645061598648177044355305846793354423543607282597612031178380897534039728059467638740841769119133458594783077856563002667195007554141878235612584499056552663104839266263315821940684221782152689354721689551317866145153067433509226397486275954281315056950865370114260058202619727568413516289817617985926845618962042880960602114067175423128950876008434672811958689893785586325920916837670278773818358579824774466887578028818921877410089891405152433046273300602957682058527411393245126107671655767410736539523007490690394957849592248483796240912151834959038630835343349526445112144694624497789122074105915858527736647615154959919592554764564224252840718118678246293"
      },
      "weighted_TV_neglog2": "177.807118758940241851260207936552365278954224555896650357462509676979123324540539188858815"
    },
    "one_inactive": {
      "conditional_TV_upper": {
        "denominator": "644114876959713330822703650336885250520481331443965633584307570993229323626932756036964628972522561260668856218084914667149474722719046257464573459045222137454532953759080605088049278870725910028634380270567174784034802342593206960279969607058553576679307732915217675557931021411215816397236838071898745173884690323577135426648799114768526685244835066509405979977223259685362507168686533456482953943779752922755991991988237792160551359607713702272919367243410144597503677298931451300659543763292048945690027039745473302900791168212890625",
        "numerator": "7446407386030286412501699770958193143236669180216784200943264265909509644036507841160871437411414199657252962021834563199314962623600167897233667213648149329751339822285466453022731501973636919856377240298520575655014831877727452709094354461641445738051013043467442233521411021066681750874521184600839577010488329902668658845762795626451306875100763138316891384998488418492037339007230397478385875763903241140997223894628373093323272617685829872604722778693233672969278204851774861252493312"
      },
      "dual_enumerator_at_delta": {
        "denominator": "86361685550944446253863518628003995711160003644362813850237034701685918031624270579715075034722882265605472939461496635969950989468319466936530037770580747746862471103668212890625",
        "numerator": "86361685550944446253863518628003995711160003645028413850237034701685918031624270579715075034724164730616356330918470811994377453121532618326373051751407139532979169635698213813249"
      },
      "fixed_factor_probability_exact": {
        "denominator": "322497917003003901229546553547621011197975303484036537585793244636134454228332825483767989623480243868776437974054156345937201510717387393881887862178538672943257183939682636244719585227272530669764536759682827659885799883589202742716161263457714930134101959327262426221640021036689393006336518653305617883758251913636982123118411934790220618754357926796680358234331834042917664059159573640755423604241310617038775452681038380435254649517174883423672753840921940839494238473216603340661177130876260797324147678034184661390815870893253870360393205886925569315441697229918844226190717814256851838473582149929204573594115116547024855378894274890257891616713404628138746621471532179948676469621357608437921991146823247098103878233094149023268163740531972771320609874292338906670734683836548628348142136983729078632375647932515831664948208796558921724657699434499715864744404265602226526321948365689514882334982144",
        "numerator": "236943141894455505094042125759613587934964739039913748314600947411897719325369948228055272620413496472558974801338423804156834565070252737980017899496316948702207914056983792774757217663402523600991237498472198976834665348464637477273067205460771313945672260051626153861646087128586639179485912298012929876745936476412294848483701157142709321861283141253019829871001146532660635743615821797284858534628506708237737503316633649346355890639931961513589551118197909398973430620944331723735258149828873263697682786945173716317003440125948393625455272924607838971368397047588504005689043225039921824745955707340071275975180043326965660623649846531189593379962768849565552242455063586029403978217054335387271971911680808553850717488606624144532354866038866022348643123622660084287942809308744549609435709139632676323078499427656537097429403984001839509602535466157854388027417781159244665779249"
      },
      "union_probability_neglog2": "63.2052389308415788719956007516272347576733369307861536436371796776426497397038426628043025",
      "union_probability_upper": {
        "denominator": "2519514976585967978355832449590789149984182058469035449889009723719800423658850199091937418933439405224815921672298096452634386802479589014702248923269833382369196749528770595661871759588066645857535443435022091092857811590540646427470009870763397891672671557244237704856562664349135882862004051978950139716861343075288922836862593240548598584018421303099065298705717453460294250462184169068401746908135239195615433224070612347150426949352928776747443389382202662808548738072004713598915446334970787479094903734642067667115748991353545862190571920991606010276888259608740970517114982923881654988074860546321910731204024348023631682647611522580139778255573473657333957980246345155849034918916856315921265555834556617953936548696048039244282529222906037275942264642908897708365114717473036158969860445185383426815434749472779934882407881223116575973888276832029030193315658325017394736890221606949335018242048",
        "numerator": "236943141894455505094042125759613587934964739039913748314600947411897719325369948228055272620413496472558974801338423804156834565070252737980017899496316948702207914056983792774757217663402523600991237498472198976834665348464637477273067205460771313945672260051626153861646087128586639179485912298012929876745936476412294848483701157142709321861283141253019829871001146532660635743615821797284858534628506708237737503316633649346355890639931961513589551118197909398973430620944331723735258149828873263697682786945173716317003440125948393625455272924607838971368397047588504005689043225039921824745955707340071275975180043326965660623649846531189593379962768849565552242455063586029403978217054335387271971911680808553850717488606624144532354866038866022348643123622660084287942809308744549609435709139632676323078499427656537097429403984001839509602535466157854388027417781159244665779249"
      },
      "weighted_TV_contribution": {
        "denominator": "18629485632062247598321950521514323165287608583579783212281035219807917680156830881178830235999290484631728844743536095536060813300998229670111452021986998761399444277647457988686105371371540172615021298208831968515187451700695448318912133436939322839005181694329013509529951828639771103787497611763629023318563750949630869176709592541026649626492528582516249169974443381961125544520775663468175505065992592917849758715903466907223345173616828338570460266160150398649705724411711316104307115555346018533642467557935506374052839357918769328042836437558384913042004658488711519699901901202450161920840603804614946585425421277489296048128000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "numerator": "20254033549919995408834124976224534762472898193714961734369203541267832782620713219504399261397347509178483035821566548110045434099853414086337140158704645192966781306159471943459965333373289867546161536369521858171907668827058825184050609305787218194832700057215801658165507771362882286390923291946311416071829807651967350979650858445434469538810721707493384269979534447540587582084381328354355276288820928679715751656389343404769615888150258807425004122435709494996631320744574022794562730959592616994169040726080506665185984662277061753962381027393189398067740451474694607955010644033885437846510299479171226415343403205518288752708742570989529653481323287537849381964363549009499968557228081022510815231058593827156226440256375216998776948038288359620372845680684741147637725969288489297981135978129361263171072840969874174866243667747944331347021565599262022982138084276399752074165191345925307566265493782831185494040543622165646288738475653342189794700305527292005533340700856131812485605324396864050217584329636723208993862461594098994207896589193171906585931911575611812572399237421087051040058840484262146322387634991889081020042422620768973814093175757396923771355363594234683534472719963081177187301430384144359834829826003808459924928793941635993957680343202546890956226860971564467095617683982719270084300232078743927672183"
      },
      "weighted_TV_neglog2": "219.126632857561711057545936128064666025983504428435054774265100375796531327050590634291175"
    },
    "proper_nonzero_product_ideal": {
      "handling": "included exactly inside the same bivariate observable; C11A marginal uniformity is compatible but not used as an independence assumption"
    },
    "r_zero": {
      "conditional_TV_upper": "1",
      "handling": "explicit separate branch; no neglect",
      "probability_exact": {
        "denominator": "3742053650892133432367999773538322459225928823527575869347258443714776254479140165467924450143929014376701328043796892084250680644651644268919891406030558009514559848402392186697349032657288467726728117428485865736692545611669179323917560467904459270003565249200768855069969069462910188335948939853235385655600614050799627402904169955617680686939217306230732743306013312855692685442723231659949822010462888578091073832552856131420378840703853686445535243055462767679945780563431553986820134725467051353840270015201262955847832589866641019681571016376279703475133297517542073557917754709550486937454822846451632280550418910946262563991699255138480187856382366661603621981981643212128456085078016",
        "numerator": "2686108954928641314190633784939906982710931137238560964988969297962497210286689594799252661955029524708752334042198022343386050625922569572620709103866970725564702215737507613647292672550965289435823970081306760131201844102295514642549634754814325608060487429787897405791814012846032665556104802181654156615592575768923243012002494767899457088698234772347258423925761"
      },
      "probability_neglog2": "1086.74879944615205264352849104807692127246253489217454556998196131243656105393262398288860"
    },
    "s_zero": {
      "affine_correction_exact": "0",
      "probability_exact": {
        "denominator": "3742053650892133432367999773538322459225928823527575869347258443714776254479140165467924450143929014376701328043796892084250680644651644268919891406030558009514559848402392186697349032657288467726728117428485865736692545611669179323917560467904459270003565249200768855069969069462910188335948939853235385655600614050799627402904169955617680686939217306230732743306013312855692685442723231659949822010462888578091073832552856131420378840703853686445535243055462767679945780563431553986820134725467051353840270015201262955847832589866641019681571016376279703475133297517542073557917754709550486937454822846451632280550418910946262563991699255138480187856382366661603621981981643212128456085078016",
        "numerator": "2686108954928641314190633784939906982710931137238560964988969297962497210286689594799252661955029524708752334042198022343386050625922569572620709103866970725564702215737507613647292672550965289435823970081306760131201844102295514642549634754814325608060487429787897405791814012846032665556104802181654156615592575768923243012002494767899457088698234772347258423925761"
      },
      "reason": "if s=0, both A=-s*(e1+c_u) and q=s*X vanish; actual and full-ideal graph parts coincide before the common h translation"
    },
    "two_inactive": {
      "conditional_TV_upper": {
        "denominator": "644114876959713330822703650336885250520481331443965633584307570993229323626932756036964628972522561260668856218084914667149474722719046257464573459045222137454532953759080605088049278870725910028634380270567174784034802342593206960279969607058553576679307732915217675557931021411215816397236838071898745173884690323577135426648799114768526685244835066509405979977223259685362507168686533456482953943779752922755991991988237792160551359607713702272919367243410144597503677298931451300659543763292048945690027039745473302900791168212890625",
        "numerator": "437660490809997918978090357715526804584708850761058323946639744281272676569542869014419020899775201924685250767515109005509202628000319557759092642021055877238565813138142441670418270310282318749429508680827533262493569697508305397355984449901409506521415009623724169669677510572692461404339887897783140476537366772433390122068460172212252733236160557493491215249895544497031444639122564627492199331287982270179052836803677935939748820275765745021250644870917676328144201845711656560408475527684107206930645173403648"
      },
      "derivation": "C10C B_T(lambda)<2^-33 with third lambda=0 => q^-2[1+(q^2-1)2^-33]",
      "full_dual_enumerator_at_delta": {
        "denominator": "86361685550944446253863518628003995711160003644362813850237034701685918031624270579715075034722882265605472939461496635969950989468319466936530037770580747746862471103668212890625",
        "numerator": "86361685550944446253902639079999361439425209841671970186394839891916999213280080853889643649147377216175522632602365957319965098596442389984687854862224793275256646069406812503041"
      },
      "pair_half_probability_neglog2": "23.3998862276695744606900918047371037289939376307095208414197109960795259551474703344966716",
      "pair_half_probability_upper": {
        "denominator": "185929151021056",
        "numerator": "16798861"
      },
      "union_probability_neglog2": "127.410632679245280910860546936120919604282061137305938515574163929351329426002805594071983",
      "union_probability_upper": {
        "denominator": "645512926504701354768724809510811823656004629928122110250704862620453539484799074304",
        "numerator": "2854189082074662174046727783785155609822709447"
      },
      "weighted_TV_contribution": {
        "denominator": "44022894108254386536644986450827912129082808319913196774345387206464591104069851730256940416114895155268878326129607544623793069334280021528409469622698905074580418157433280913132302006212882569906655112873739375404367827686286561503071495624791994623970320239026852267895788543688996923667094611499804651261269527414078714434985705133785379069271195133444683851972608534376088671178966509961062982884783939823042642388193058961318037176990877810418947263316577130398253882438947028194903287896116994559747581661213189363479614257812500000000000000000000000000000000000000000000000000000000000000000",
        "numerator": "132260573068256684686211891999569650882062570396622748369219844824327334750330817019911511583140621980325073912518766855726853355429531052053544364191996634852430557326494499120526844749441552723189280003508260566360346968846878769686135530877150116762661463499631234453328437503457444460333877101640330944253503434287411416660113580325549932108534196231267093227955217199734269190431326504360330742677187680145202035881738764985443721531138218006412232145028844398721177318033183114566436638974390980573610057543711213201505395400761978193"
      },
      "weighted_TV_neglog2": "197.728628533174222832709540238527542716009077267583364203996934973544907108012144247013547",
      "worst_d": "2"
    }
  },
  "counter_audit_verdict": "PASS_COUNTER_AUDIT_R1DC11C_BIVARIATE_AFFINE_TRANSPORT_AND_FULL_DFR",
  "final_DFR_bound": {
    "margin_bits_beyond_164": "0.6364414282771892619912681043",
    "neglog2": "164.636441428277189261991268104280944164707949925719172222525012027111618541055895630367675",
    "strictly_le_2m164": true,
    "upper": {
      "denominator": "349549390675576084995808895814698388380780024212705791301698402545845136319174080455215029949674310481953379364459729446154818429946998407804893556258600597901429033283557003576003713504190734214987261053301093940338444824822846242957181954555910981873101590381303980297582629701425158900588117645478043934041389391277149573051273053465028752465076385569240083742937969188158996150139973402508225228026605124172278929152694547631338442481583903863286873976423272972880124526626911484021406021035033449491556692822168838392131705396946134124595108213773864640447619368090914493830302697236661366841173019553656923277679876048201626792245549733027908603179067616013097242682668720637306470347110104610443343293068677465461846035640693687765935960109325460479597373661994674379544232504083907187763788228748615289486966459157035849137276067276360740464268721169806716077079917174999140781891114163732750523794454339925683413333809693598696577138760189535234190516399195425807725757308707668970069833647184476337080413220815491818391128954170717201664048408275396727911425726130766245525206124698460765156494612858846356960424485590616123675959435669061408146005785851618332268096322738564036207328277524201743853819695060059910033601039931683696979510633972963825717580028244262477886895791111143781848223219829275449804370315068298078977484387209253317975268064980513358106926234784189469255656055827423192264672706473295550226802304963208219634245415144504968276277353032543188044655968658889423002415088197965101371629679650395335434394033509537743091250742454259611109641004088530425333038308684990091048081011003616360469487029400743913851793017252340974324273425429717038600864535042879103365987171099521926928881580724775104827010256452355470943428700081397775859963136053492897146941130145600064445223055402680156195305614268910943150620400762946452263928988727318086851948325764341487994697431173789990677015084142735112617615882106480973895665837491605504395468492753893317085161475785733877665751186340361436155482120767336217180207378094385485398960068637963371452553366925743582079247151104823885903253321396384732885816726836284625414543016163426098845202271298791171942946726180763940428808132948508869700462461424957786085757807158813500068677550353045022281280574595844027370502520161121394574149073781218005824604446756899058014162163867901830924352008721188656684354507193098148914094705676995691304921585476255159966961640706984374981447878322450559656772499717995640126575283784777752256512729239981164446838223272909833088343999372139876105056312685416318702861337883685979217892974170067991504228969272806726299986379022309753359505026881532286771230594225802584636115905017651710818502166722421676665162432061795933412042971436068168001060962517071337935027551890061376108661038060325952187560838201902401929784642999456996021235864319990281549524969547898144392761074616312655867983205227662112875566345026702018378018392445429104415994655850225224769389739293193539459371903900806128586601381026031033937391893044990744603555496545749025608827858984632224663764364353325907108587623531272233345456334800732468463906920644237357478127558239538354611714357215143158685340104613405889387015145389793952950481439102524388251181466932513188681781627592233184025866183633480425209241364027050337723473157437611969236567096002583122339071601511538357967037826285280142577470928390052496451968933803156060195377574531513627799487994995274663992804162631618106365800858552048897839647379557938129814737374328924641902742087193623542947540012982856872832301099949426635390963609847925512396465280403097468486319501528119075561027712533754207490856282587089381883531979996733215270195842515836218948042318308061417329577121331685018676950021523851392421394921929159064712765651546807437550289512117162307252551675941399299604001770063679005945309755279542340497669674534830398328999009035315296266205586614415894890676947094322313898718634918001229051465187547972018395691475153612690364710995594495066943918931571606318747558757508395294878597417950807401128201301263457526327533816587160317407967494662117057597544001375382925818643866410208262646244336128091855888989237824271899272049447711063188860169164476421242202821686795395013781442864058774899046005752472774931249514734810504956263426943289905437176562212985993603139092112326051772625528160589180672739764673870973606891025782054691463762638918237427731650545251691121391238270157324888182825489128142835832135817872805075170737651549198073874425926545207719653683636823858670039655608944714878872121532298658462532769480637143962519534175218936234038271518075262864917022888642929919993511752898900367240093483415855311898891985726010805413771026431243894279138187647779950603337708113725992493609473814648360821381469698592508598398090189868802582126765432802002210783041996476460042412847289836339015463167631758257573108593646251270473746171994646088884457064146338826237293956260019492044400621453583515861490823345844929841417767599658024926933553067142166707100813452582894563939750778736684490945086965089582283616531574925746700810620703346210837937672613217136318514687244509149628662241097105192110430657110380209331766558746945211434776189500494573148714786197169774285082710861431844117024495167653530233053596355301038373190708908182399947186730072106288099752057427754614291596217369519578326079404930747957055090092143210064199198126071339203940324506427240521163804277949246726049800126464000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "numerator": "9616151571247924324065522209861139343458920945464152770513543586804711737384630974760303836564974204051841794636738774696879301596865296665866345581077940606533404064132379669457310968807831665746793326190868130175852389714307529035728086506372475983963960681498506599459609113711124003198089580018300189348915948483482498298436236388848417132154917464338830584382591850704816669244256523499447095213774651091911907471253040719762964382883368830638972485493170246071249502903468345714312437475928639121026249390351620985046315298599818769980070567525375588538719235883357423521243327077756029848925494054220387794466657424127646706622260005714708838434248422852253705775421890893731738887282097152591658231709654365047438593600567731892769251205475573855274549134049221414594015692539917251801454459842972989869812892120467711555690534038864889238721564080104916016105847763551300492916664657885170688094490178787706794285024036314511161855117085308293341275198962657213640352350177647933650410223956012315174390049063620607287003174201365397969664961311034208384783569127801132225677186009729150378903159665909256879354977302290146775638452445360890533963072023929198876032509325770488150150809949942105314744111817656825955216095222185080097310844285334222222244318413825669329678508722643496190900106551090325532301118894012586967777015061490184595886190890886473238172546675736935170647257313709153498783262616172939562894679369551583755259412847571790640675020019886760775281226328378712171287315579968773245296331435650792158423379923953509292373078792372813768332237519533812568666861837615706958930286165961728672997612051235996490744230073397636116526766703432403420147956093910989016489036968261146337924167908702881118868588066226973807284319372231270652127881083962857642696036940633425079648802138391795396620793025348376017526682206934233045420508819282636808933867898025380344986216495990587086790736642873280869540211345141870336226520561054553979955795872535877971129123591342048347291297463684970001763503108178539274015309819365531492937480711612178145680796621448011619227267571014612316698752844760675570306678725440145431525500379415015536480110282367384086967457768728769711810855195883885532481125941332851045618005052122681280816345074163850944275413873994899544444649872215568331437310845301806970129774131508253486631638684836544646294897602001978884948221079806476319165370094809164190191393744992211199394119358413781706342787316417867747011366483787284283840839638944381241924742393957427177807532744225581355989763546776832064249111551753498037274686431463584330611213385723933206405155894204480274663562627561260626416708193151995294974008779241566664050421291343302064904554495579637065087094510735900923557999208781305120246979569665144525504180544493899410143155956725790645306877724767805674332632062881587206755528024586012142989709295614828960064031248241217545544900947106658683548258636177374063712422362358057821802614710363738212503852276872306036159251307200334288639074205243463677941540561438877568830608142293722243147688024805617063255650674469175860512812894188344277987354732329638612743285523719778203554617683059411653487956569850282088015273609287503759189274370296685035106280858102745122705094300624754301835759215148572954905806770152552204911046857454349123298456918859388517189180014773592826624217116539759759316963797686287173203054364518984436235325155466073156650114982390584107661866375928308067558287437202865317674894785894667738677447964107765230519731217031509259138769767726069096253105994508798150684730719801151819998414728321930207378265128155492231693198500178778219645979816455167303846750373195524472585826760812717446639105606004279912845106338266016811147296718917932493950338689477062808719693464439288248325754041732551765576689069371528069240556179709751570368561900098202347152123398680642782961894088394241567272168874350322175598955859260858517864907705527372379291833774286099520284835586377532539144476596001286937692050995643711628202394403565363054188261245540737395823152158130330724107053496424433967143942138293751860842513128076792745713039651296832971590831203118989080129480038175937764044710847335685240764261181041621345216986020633981799861396607934018199120811057024247472483454510427314724562456629817304699028125164703145946521359849797683725804469150661691100987366733938358382800230449575320700062956719708924038672438591105638091746995515597561385288403183886272947606207766093418314558763185310499570918638361369198040863014132022382803954743579225959329454442547131083252875368477654849700533426795634732387066803190072487857523932062214996301211425278654784688407808599895068710136439423292396856402658771578901859994618744819668455870270956231868790834669433235901920278182236987256265536482070471758372134902371280223692316852762634654925612221993442482232843444275507171521310400550168675465567234931671062097780544616261130686671404478058364037218611518582926609225729233347168991657975450359610638499019039063278474699286584729531715673372089988221663506984217315174362984444914273001555698481308119544162267779377983807333758240162810705125565428632722849099154644596012500353932492855311325781012716241305664924181597241985223590414163101265849786652260096020765495540576307211840259707922494474797519309657217791824561192885014017511282852704947279534224388679165090030700800694582631387853827389920967544900466640686535691636311986165147283931727558181206355445942021173965126031908826053936817936447630675902001066861630579256000139025939416172245369355238425085031419981323394834962308589174610096198042778181913020410722096289352012190900353504249275331594487618435032570286084235617821078809269623028192711473509192122102991819220038148339205602171619104372497315151257456354438390090979159850179931720396399172423191876831817987019346706888851756413256586557091971752561587190005311708913359989410564621210205561160890081601965221116739435757116977765998055978115585738999360675324563853896548333496156846550145816908500008314342740029727975485485298816151335278194924224441355719448006564933437537548894064940297167632227739791121258845348958451198992329531370750381525355585845453380847844270976966657310106263507724778078711631174076225407484168616034302823106635516384609368933676088008103359616446667503902823788446572300114234377547335087382486036155750538073476201547496973375793274342419711916021857787448927489589598865714538582492139898392943009897477678977467211615564284742954966024846409503167661912860449346938348802477929493814161477409813685694848997036154773351861123287512750444389260864834739880010619638810509271706425905908286712485413544586081945203006048859054107920486846804139964069124048904184299089624625469827934006255111831148585357260105080591801918237947947473577302468634098998580350941178492975000032098886639920380616442741984943540918056446745810705029844525683795929944288541598712731516610890942070711020446795153786714210781248360724966136183852666923172141954411972286068356301795693606339278373325899625705349612208826684299598229267843945121710443011905360984487038309170807175487756681995214433603873679041945200056074613356750522368591533456197346300601350825772463925057724781729467180733899611017338357225318526995946340778778624257686173604802783168457432061680548088908984136871589114757257411853070889018844886587949026601130611167314225025643829776322524520900427341287550778580825463927656677749652653799093365457631889477055416114226681419164700332256356404666424254818586130665258893117691172819687020270719769514666723973514492966385024680429272378129361241670113406141806867824129446333574080299188249593317323507621719012010167036866870112112776669109780679113649"
    }
  },
  "forbidden_work_confirmed": {
    "assumed_cv_cu_independence": false,
    "binary64_decision": false,
    "new_kwise_census": false,
    "raw_Pr_Iproper_added": false,
    "raw_Pr_Jzero_added": false,
    "recomputed_C10E": false,
    "recomputed_C11B": false,
    "sampling_as_proof": false
  },
  "fourier_affine_identity": {
    "full_ideal": "K_G=convolution_b hatG_0",
    "normalized_input_fourier": "hat G_xi=(1/q) sum_w chi_xi(-w) G_w",
    "one_polynomial": "K_H=sum_{xi in H^perp} convolution_b hatG_{xi_b}",
    "three_polynomials": "K_H^{*3}; all three copies share the same H=I(r) but are conditionally independent given r"
  },
  "full_dfr_verdict": "PASS_R1DC11C_FULL_DFR_LE_2M164",
  "objective_lock": "OBJECTIVE_LOCK_MLKEM768__FIRST_CU_2M158__ULTIMATE_FULL_2M164",
  "observable": {
    "definition": "G_w(A,Q)=Law_{E1,S}(A=-S*(E1+c_u(E1+w)), Q=S*w) in Q[F_3329^2]",
    "h_action": "conditional on r, h=e^T r+e2 acts by diagonal convolution/translation (a,q)->(a+h,q+h), an l1 contraction/isometry for deterministic h",
    "reconstructs_C11B_primitive_AQ_sha256": "a97ab4e80868f10bb0c5975d85ea95b187b7834d2f84ddd0fe0928e8faca3e20",
    "three_component_kernel": "for H=I(r), each of the 3 independent X-polynomials is Uniform(H); output kernel is K_H^{*3} before diagonal h convolution"
  },
  "phase": "R1D-C11C",
  "spectral_certificate": {
    "average_abs_cos_exact": "1/(q*sin(pi/(2q))) for q=3329",
    "delta_2D_derived_upper": {
      "denominator": "441720252460831626",
      "numerator": "176091287861935481"
    },
    "delta_2D_derived_upper_decimal": "0.39864888893123573",
    "delta_2D_lt_2_over_5": true,
    "delta_2D_proof_value": {
      "denominator": "5",
      "numerator": "2"
    },
    "gap_to_2_over_5": {
      "denominator": "2208601262304158130",
      "numerator": "2984065611985847"
    },
    "pairing": "(+m,e,w) paired with (-m,-e,-w), m=1,2; exact same (A,Q) except four R_10 oddness-boundary values u=1663..1666",
    "pi_lower_used": "333/106",
    "s_zero_exact_cancellation_for_nonzero_input_frequency": true,
    "sin_lower_fraction": {
      "denominator": "703038265738937984",
      "numerator": "331721427200985"
    },
    "sin_lower_used": "sin(x)>x-x^3/6",
    "weighted_boundary_defects_per_positive_magnitude": 64
  },
  "verdict": "PASS_R1DC11C_BIVARIATE_AFFINE_TRANSPORT_WITH_GRAPH_COUPLED_CV"
}

==> anc/results/r1dc11c/secondary_counter_v8.json <==
{
  "affine_spectral_envelope": {
    "delta_derived_upper": {
      "denominator": "5563295295710469458815061218",
      "numerator": "2217744720085351809446391605"
    },
    "delta_proof_value": {
      "denominator": "5",
      "numerator": "2"
    },
    "strictly_lt_2_over_5": true
  },
  "affine_transport": {
    "global_256_additive_neglog2": "169.8071173061514638884937022909900197348258811580187828214294609606630967020363224407606442852893584",
    "global_256_additive_upper": {
      "denominator": "36697730516754390104705595734553730374985047626970913440169112461677027860986948956790575828295963978278488433643025556569033058890521012993618686930746373714861119858360036412411301397566104484848862126522920338352368036627446866581148261365919694648078669465290837927455286620584964195890621103072387713242988343590027070799914777829350161487555177150946299561354938602860339352855611581277161731535974085590507997031803795819486277431186785988447952223072625237985540730684933880815072161299718090523032062680809696672937535665832175969251916126792574499662692849314543832712715906441709044383423127608351048706589175708275584351158048904413030484083389095877334872512712609597803215604783513600000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "numerator": "28028730048801961026185648874784011479979952610119286235214943658683006634098985071122438000504686336004619093993994333769176808515791246790965215316665938327964727447258120925315566803275433861117263525392784968049900063248843622432366624850493503693004519778822368752297402778860192387631716704504975076394863089618549648402600330311754911579912614642113999796645799966545336176086678169039362547399249129544778981015213660767880307832072633525764641061867149654077464680467462307037262379836268437231316382130881841938163492370641547395960868562854031121992082612626947721358082269617918905717024514424082181514529300866790836926650590878586622527265619987629712736022635534030925502768145240744123377752590546648154808250499252257724679933054269359461633898237954980893831838058614938190469659736837943488814557214304273625839703416614176988309509096612829972916063781860701861414640573590317592667426755750388898627153980763575960800977752940508080468152723949229272734231000706099749770150743129348631281731330754698082150682441812687291755346848413568710194475540359817154396382788125652505227270954775536225610232261363201784618354701975957405650474805462343192370825986908669622433989955487646252838952806042522545710326810548248794413671953420954931779521194569825539814161293053368585414788160698033220933505424038029112830690245954981109370583946670318701798015463328938612338317082279494524763269707"
    },
    "one_coordinate_TV_upper": {
      "denominator": "9394619012289123866804632508045754975996172192504553840683292790189319132412658932938387412043766778439293039012614542481672463075973379326366383854271071671004446683740169321577293157776922748121308704389867606618206217376626397844773954909675441829908139383114454509428553374869750834147999002386531254590205015959046930124778183124313641340814125350642252687706864282332246874331036564806953403273209365911170047240141771729788487022383817213042675769106592060924298427055343073488658473292727831173896208046287282348272009130453037048128490528458899071913649369424523221174455272049077515362156320667737868468886828981318549593896460519529735803925347608544597727363254428057037623194824579481600000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "numerator": "28028730048801961026185648874784011479979952610119286235214943658683006634098985071122438000504686336004619093993994333769176808515791246790965215316665938327964727447258120925315566803275433861117263525392784968049900063248843622432366624850493503693004519778822368752297402778860192387631716704504975076394863089618549648402600330311754911579912614642113999796645799966545336176086678169039362547399249129544778981015213660767880307832072633525764641061867149654077464680467462307037262379836268437231316382130881841938163492370641547395960868562854031121992082612626947721358082269617918905717024514424082181514529300866790836926650590878586622527265619987629712736022635534030925502768145240744123377752590546648154808250499252257724679933054269359461633898237954980893831838058614938190469659736837943488814557214304273625839703416614176988309509096612829972916063781860701861414640573590317592667426755750388898627153980763575960800977752940508080468152723949229272734231000706099749770150743129348631281731330754698082150682441812687291755346848413568710194475540359817154396382788125652505227270954775536225610232261363201784618354701975957405650474805462343192370825986908669622433989955487646252838952806042522545710326810548248794413671953420954931779521194569825539814161293053368585414788160698033220933505424038029112830690245954981109370583946670318701798015463328938612338317082279494524763269707"
    }
  },
  "branches": {
    "absT_1": {
      "weighted_contribution": {
        "denominator": "18629485632062247598321950521514323165287608583579783212281035219807917680156830881178830235999290484631728844743536095536060813300998229670111452021986998761399444277647457988686105371371540172615021298208831968515187451700695448318912133436939322839005181694329013509529951828639771103787497611763629023318563750949630869176709592541026649626492528582516249169974443381961125544520775663468175505065992592917849758715903466907223345173616828338570460266160150398649705724411711316104307115555346018533642467557935506374052839357918769328042836437558384913042004658488711519699901901202450161920840603804614946585425421277489296048128000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "numerator": "20254033549919995408834124976224534762472898193714961734369203541267832782620713219504399261397347509178483035821566548110045434099853414086337140158704645192966781306159471943459965333373289867546161536369521858171907668827058825184050609305787218194832700057215801658165507771362882286390923291946311416071829807651967350979650858445434469538810721707493384269979534447540587582084381328354355276288820928679715751656389343404769615888150258807425004122435709494996631320744574022794562730959592616994169040726080506665185984662277061753962381027393189398067740451474694607955010644033885437846510299479171226415343403205518288752708742570989529653481323287537849381964363549009499968557228081022510815231058593827156226440256375216998776948038288359620372845680684741147637725969288489297981135978129361263171072840969874174866243667747944331347021565599262022982138084276399752074165191345925307566265493782831185494040543622165646288738475653342189794700305527292005533340700856131812485605324396864050217584329636723208993862461594098994207896589193171906585931911575611812572399237421087051040058840484262146322387634991889081020042422620768973814093175757396923771355363594234683534472719963081177187301430384144359834829826003808459924928793941635993957680343202546890956226860971564467095617683982719270084300232078743927672183"
      },
      "weighted_neglog2": "219.1266328575617110575459361280646660259835044284350547742651003757965313270505906342911828546285326"
    },
    "absT_2": {
      "weighted_contribution": {
        "denominator": "44022894108254386536644986450827912129082808319913196774345387206464591104069851730256940416114895155268878326129607544623793069334280021528409469622698905074580418157433280913132302006212882569906655112873739375404367827686286561503071495624791994623970320239026852267895788543688996923667094611499804651261269527414078714434985705133785379069271195133444683851972608534376088671178966509961062982884783939823042642388193058961318037176990877810418947263316577130398253882438947028194903287896116994559747581661213189363479614257812500000000000000000000000000000000000000000000000000000000000000000",
        "numerator": "132260573068256684686211891999569650882062570396622748369219844824327334750330817019911511583140621980325073912518766855726853355429531052053544364191996634852430557326494499120526844749441552723189280003508260566360346968846878769686135530877150116762661463499631234453328437503457444460333877101640330944253503434287411416660113580325549932108534196231267093227955217199734269190431326504360330742677187680145202035881738764985443721531138218006412232145028844398721177318033183114566436638974390980573610057543711213201505395400761978193"
      },
      "weighted_neglog2": "197.7286285331742228327095402385275427160090772675833642039969349735449071080121442470135435836423646"
    },
    "absT_ge_3_nonzero_r": {
      "weighted_contribution": {
        "denominator": "73713724131670955251959319526557299120121871709196801822912620598538539678828753981674949723303996463956459049366659362141737768280308804570486195448979944996882446448335594071414706622234678934603757907005225619005986064982411824697127718976501225791753442088092914938720607817638186244348702307837161578044684180177731302491188503619587134947735742952040941771067418927044819187746561909138076743604877040919851456994759076531134545687878916847427520784462854749257372696154166678178222464010616328329340393111839108306180272634094776082314418540964200349882938170106474067376420131652673237111531127707476724930174733490518310076372041382632780525056682446343229305647672897642533836141698485826908533044069601619990394382530634330635591097890365243392",
        "numerator": "219923766074962292576118230502468724742227645061598648177044355305846793354423543607282597612031178380897534039728059467638740841769119133458594783077856563002667195007554141878235612584499056552663104839266263315821940684221782152689354721689551317866145153067433509226397486275954281315056950865370114260058202619727568413516289817617985926845618962042880960602114067175423128950876008434672811958689893785586325920916837670278773818358579824774466887578028818921877410089891405152433046273300602957682058527411393245126107671655767410736539523007490690394957849592248483796240912151834959038630835343349526445112144694624497789122074105915858527736647615154959919592554764564224252840718118678246293"
      },
      "weighted_neglog2": "177.8071187589402418512602079365523652789542245558966503574625096769791233245405391888588192375518905"
    },
    "r_zero": {
      "weighted_contribution": {
        "denominator": "3742053650892133432367999773538322459225928823527575869347258443714776254479140165467924450143929014376701328043796892084250680644651644268919891406030558009514559848402392186697349032657288467726728117428485865736692545611669179323917560467904459270003565249200768855069969069462910188335948939853235385655600614050799627402904169955617680686939217306230732743306013312855692685442723231659949822010462888578091073832552856131420378840703853686445535243055462767679945780563431553986820134725467051353840270015201262955847832589866641019681571016376279703475133297517542073557917754709550486937454822846451632280550418910946262563991699255138480187856382366661603621981981643212128456085078016",
        "numerator": "2686108954928641314190633784939906982710931137238560964988969297962497210286689594799252661955029524708752334042198022343386050625922569572620709103866970725564702215737507613647292672550965289435823970081306760131201844102295514642549634754814325608060487429787897405791814012846032665556104802181654156615592575768923243012002494767899457088698234772347258423925761"
      },
      "weighted_neglog2": "1086.748799446152052643528491048076921272462534892174545569981961312436561053932623982888595262908230"
    }
  },
  "independence_contract": {
    "forbidden_primary_result_files": [
      "r1dc10c/primary_result.json",
      "r1dc11b/primary_result.json",
      "r1dc11c/primary_result.json"
    ],
    "independent_derived_inputs": {
      "g0_g1": {
        "role": "C11B_counter_V8_graph_bounds",
        "sha256": "e49a24293bc6e4fb0bd1c1e28f8f9e91cd4ce5ebd0695eb90b94d5491e2eb292"
      },
      "u3": {
        "role": "C10C_independent_V8_PT",
        "sha256": "79d269c1f286143f639c5aa8e1ad0c642c16e49a38f853787ba35a4d11aca28f"
      }
    },
    "organization": "T=U-E1 primitive reconstruction; independently ordered branch assembly; direct bit-specific terminal reconstruction",
    "pi_lower": "314159/100000",
    "reads_primary_c11c_result": false,
    "shared_definitions": [
      "FIPS parameters",
      "C10B fixed-single-factor quantity",
      "primitive_AQ.tsv as common raw table contract"
    ],
    "shared_raw_inputs": [
      "r1dc11b/primitive_AQ.tsv"
    ]
  },
  "limits": {
    "floating_point_decision": false,
    "sampling_used": false,
    "weaker_dyadic_ge3_substitution": false
  },
  "phase": "R1D-C11C-V8-EQUAL-STRENGTH-SECONDARY",
  "primitive_reconstruction": {
    "frozen_sha256": "a97ab4e80868f10bb0c5975d85ea95b187b7834d2f84ddd0fe0928e8faca3e20",
    "integer_weight": 852224,
    "same_integer_table": true,
    "states": 13197
  },
  "terminal": {
    "bit1_graph_global_upper": {
      "denominator": "349549390675576084995808895814698388380780024212705791301698402545845136319174080455215029949674310481953379364459729446154818429946998407804893556258600597901429033283557003576003713504190734214987261053301093940338444824822846242957181954555910981873101590381303980297582629701425158900588117645478043934041389391277149573051273053465028752465076385569240083742937969188158996150139973402508225228026605124172278929152694547631338442481583903863286873976423272972880124526626911484021406021035033449491556692822168838392131705396946134124595108213773864640447619368090914493830302697236661366841173019553656923277679876048201626792245549733027908603179067616013097242682668720637306470347110104610443343293068677465461846035640693687765935960109325460479597373661994674379544232504083907187763788228748615289486966459157035849137276067276360740464268721169806716077079917174999140781891114163732750523794454339925683413333809693598696577138760189535234190516399195425807725757308707668970069833647184476337080413220815491818391128954170717201664048408275396727911425726130766245525206124698460765156494612858846356960424485590616123675959435669061408146005785851618332268096322738564036207328277524201743853819695060059910033601039931683696979510633972963825717580028244262477886895791111143781848223219829275449804370315068298078977484387209253317975268064980513358106926234784189469255656055827423192264672706473295550226802304963208219634245415144504968276277353032543188044655968658889423002415088197965101371629679650395335434394033509537743091250742454259611109641004088530425333038308684990091048081011003616360469487029400743913851793017252340974324273425429717038600864535042879103365987171099521926928881580724775104827010256452355470943428700081397775859963136053492897146941130145600064445223055402680156195305614268910943150620400762946452263928988727318086851948325764341487994697431173789990677015084142735112617615882106480973895665837491605504395468492753893317085161475785733877665751186340361436155482120767336217180207378094385485398960068637963371452553366925743582079247151104823885903253321396384732885816726836284625414543016163426098845202271298791171942946726180763940428808132948508869700462461424957786085757807158813500068677550353045022281280574595844027370502520161121394574149073781218005824604446756899058014162163867901830924352008721188656684354507193098148914094705676995691304921585476255159966961640706984374981447878322450559656772499717995640126575283784777752256512729239981164446838223272909833088343999372139876105056312685416318702861337883685979217892974170067991504228969272806726299986379022309753359505026881532286771230594225802584636115905017651710818502166722421676665162432061795933412042971436068168001060962517071337935027551890061376108661038060325952187560838201902401929784642999456996021235864319990281549524969547898144392761074616312655867983205227662112875566345026702018378018392445429104415994655850225224769389739293193539459371903900806128586601381026031033937391893044990744603555496545749025608827858984632224663764364353325907108587623531272233345456334800732468463906920644237357478127558239538354611714357215143158685340104613405889387015145389793952950481439102524388251181466932513188681781627592233184025866183633480425209241364027050337723473157437611969236567096002583122339071601511538357967037826285280142577470928390052496451968933803156060195377574531513627799487994995274663992804162631618106365800858552048897839647379557938129814737374328924641902742087193623542947540012982856872832301099949426635390963609847925512396465280403097468486319501528119075561027712533754207490856282587089381883531979996733215270195842515836218948042318308061417329577121331685018676950021523851392421394921929159064712765651546807437550289512117162307252551675941399299604001770063679005945309755279542340497669674534830398328999009035315296266205586614415894890676947094322313898718634918001229051465187547972018395691475153612690364710995594495066943918931571606318747558757508395294878597417950807401128201301263457526327533816587160317407967494662117057597544001375382925818643866410208262646244336128091855888989237824271899272049447711063188860169164476421242202821686795395013781442864058774899046005752472774931249514734810504956263426943289905437176562212985993603139092112326051772625528160589180672739764673870973606891025782054691463762638918237427731650545251691121391238270157324888182825489128142835832135817872805075170737651549198073874425926545207719653683636823858670039655608944714878872121532298658462532769480637143962519534175218936234038271518075262864917022888642929919993511752898900367240093483415855311898891985726010805413771026431243894279138187647779950603337708113725992493609473814648360821381469698592508598398090189868802582126765432802002210783041996476460042412847289836339015463167631758257573108593646251270473746171994646088884457064146338826237293956260019492044400621453583515861490823345844929841417767599658024926933553067142166707100813452582894563939750778736684490945086965089582283616531574925746700810620703346210837937672613217136318514687244509149628662241097105192110430657110380209331766558746945211434776189500494573148714786197169774285082710861431844117024495167653530233053596355301038373190708908182399947186730072106288099752057427754614291596217369519578326079404930747957055090092143210064199198126071339203940324506427240521163804277949246726049800126464000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "numerator": "8254981205725227606940757122892747904341033504426970842789167713299483919477235283084417453351764412488334092782347923893941492183687170634890621495600793657375241497776913571736862122855246112953668852987179493612361351213965509364737407555669032963435143832500562492397718797277739038583498556484233575971804594863545229039629950048096537527305197179705467489100324318817002856107350868334345593727401966390437677711344444437961300457002486130894661811568103395221663212608128325857180694130722781673869997606726174703402134259021251597298570917947742561613795198494591966735494311790859862597350433571806067886745116413826339299511453673105529679799720750878266473626526254454016493869340555454948983392374686086700786473071912725369027995947487598495181898973443115539535519486481757715918486783892368278204563731711097316205346235780221622727618493824451000476030548922516669442021192421138246369208301915446731957975157965732543784405948765116206868421771478357868303183782748190140732376461540382157624736422398207590279059770831903494925369125559607476176108368233843502520026625600146704046345254494347584137011730473632339581603010768380450478689334695239512493448365398344683571245740959197681132947692802930346744963158953679244963588129201834431280106957642852473447419701927939577954949662109766967066066324893849613585008842385227921579755204862957490467130241192115690131935826390587566259768496922407076007622089519704030385675387427431783505803920319344501068152422953893631287938308079318684442033696605852702071581484640037641207484804088430916663005113311446234276960802850129018635292528896147836452457647009474608830833959557464304802296391023036700580502462527334978409399954484681965932029839340840267723349286773050997493112416665322283349196271345917778142394980344873113641616267330098970482240653380654843288148969615340655570983716384064165592693886911461311085883528652351163729922921767312636284073635868333237085460732997675877202095246510073594592120587985885056570808766893802616613886036819582131516642202560320695043162473363194410493369695031456162199319220814434474408097995955014103551398342008063635889684314545627075882079378599421238664327160758587745240389906091071050880685701741396403821333363256331571763653589202056044389710845664116818216213500673732434644027878508364943978683928509989710877444350506654483411695209791584957520464690299923168944820380357683812702654202158235748058601424937008280955604234701662747794842780372954773736164540140214111689163737766519710792989233732732859540694339946497331415220585511963818892059935309616528360434871175061786877007502770555802192998258788557149542844761129885317467442332759372519574772454898543736448952388207464657314119953970429154602747578470497421113676388154782667786466805573138828774527350028346179207515080394332039774837472992220038954953045607850007242169283002738814806832235809416563595723663589217080828470926324647715247368763483444754787815772073966630381310787493380763669490773642589519789103582370133023025435287356597966389738719031865183438364007414180175430898930993528326994411866270396260245671955555178987101064018786938784652990824647806284557622975330531453056717202817808757450181687829333211941290807458394426405423106049982232990314797650219120588716001963760290885764511723245843094971630593513426875223958611499378140090728544683631706737762890230286197283692826519617002284179956302563467664573668408177363964055231341632913141823045313482636301960723671953844454585969778122523682648090514386505036878855655546434745549528341821579023175295822656866530682404917129461073487658350580218927434045040803082707561023979298341015262524270480294746208631606171200859917793139352124387624011064878066123774913610255756824176374816119168768212444666852115964159107083824895475765666254676275184969005256532198874143397810804128664886585214006592533610595486446935818605065366309349674371913066811223192083309415714148141099514097087820202813760151451471021883581864747638054425172311549036118870159796780130051172862205993904469531505119992572323054103216724244055758899842952094612388433665180792280269804252518381317971192215322875755266017743586397069416165205612364892669401970343942196220026288710113053145293964964323297543938435468801481598672001668930217918244466305779482111441514639088356151097216475490018600459785948751347916769930483866921898598182109443078664810216634325039039510926374045629375326702134744930644420259629665260247908808559524567857690209691702002339579993414808832596281227767018835307987251250288617441745515262380884008128578474872601282214927238884931113572191090721597719985707426904657783475954542918996474529699739299451752865213868312905435136196784829150555152491306834327000313449874984464944873128627183732492638056905159454802479980422420335534205125330528105218758136992496260120459471037696050167228484505088492873311420730903788732261315763224631239109066447854080908682382913751988727334367808924951784239831276055450035012284056857145859967088801384235687299103009706740353604118976488067758149668816542755409637260859167927050677433573175465417974148588361550536509724091388303302556696107903046506735881295968191310051036596548450031919332150499035813269819209714134943648301970531578445281061800632136639314090454320184028653129974239076914765996614802075489513932583647245703637760518288442483249257818316225146036287319047019955628691686736855186788832160999342293154284111736237632738740755991255098486796857461500087827688387765272208317604460827392811716035338471133179982160620191779547469003413495206574675267433335450038574964557215550716699727684387828994072959332235273362100207701945923637340353960200448527499443629169147812858738381628047191082013072385970537083700907048108162084080435941985469043918833714315734681423285832868337760703418586087232037396126359478698621571711916963120326710639262281342484336650480735933249272817070850475290486617790346632502339508469430628414249814584942188311401257271885777246233839703183787566207103963368696492478204748255551524679565684532862180724186345815790475900239752984754128242871860789912220208303830230388840324606085561278008180817158117125551804154368263975636792768570780831461399146855194866534668187365757054833088514637775733613988404818932561490917363534587375735436829167753329382214443067289755526103448758612578592284721269678325444431731560736034645611712378725749883559406286606722129801068882084946554392134060114124641749293504904924175912106781975773039904511622423874241250241470779689604851402924613016841024142054979917049741488190619480892255517868216806682648298484486906061973493529867922737666208140248336904897555622037913389442011103183255517249911141084792929145493321296087699499216442696250098906732336581836020331758063683944619829730313816782957217676469620831527495006551213922575253621557156785471119386748927194341385685478831955596539621366358182833074646466761663159670107312418385111483002595885260853608858624230149151987328845927969079833162518130508190260638789496937736996213800620443957770185217543690658705245404026125577336291703028598150605155945230950545986172594309001981724164876499529145622979981324857633170920737452721841902717148086792003385815122937946603168803753438026749834011898664023966321352694495991281301483599841557094063064344348429799469316403022895955568262120040086998440034000597212327193007253565413766156650426832415244811868185561723958642311780194594604498294097689989690436516059353959566291609523947634830522128145696003554766762077353254981848432807210144698645180123736502762818611814814632467483384645220974507224295016132242824788343386083722988220745307261299671624048496002793410844676661464254698769482220132241613649"
    },
    "canonical_sha256": "46bcd82e73b61b2d0c37fc894a311fc1adf67f99ed756b9989866780fd51ea47",
    "expected_164p82_fail": true,
    "le_2m164p8": true,
    "le_2m164p81": true,
    "le_2m164p82": false,
    "neglog2": "164.8107162013431210230338383325800347779952256492599589843631647383813685488185987220767427755297141",
    "upper": {
      "denominator": "349549390675576084995808895814698388380780024212705791301698402545845136319174080455215029949674310481953379364459729446154818429946998407804893556258600597901429033283557003576003713504190734214987261053301093940338444824822846242957181954555910981873101590381303980297582629701425158900588117645478043934041389391277149573051273053465028752465076385569240083742937969188158996150139973402508225228026605124172278929152694547631338442481583903863286873976423272972880124526626911484021406021035033449491556692822168838392131705396946134124595108213773864640447619368090914493830302697236661366841173019553656923277679876048201626792245549733027908603179067616013097242682668720637306470347110104610443343293068677465461846035640693687765935960109325460479597373661994674379544232504083907187763788228748615289486966459157035849137276067276360740464268721169806716077079917174999140781891114163732750523794454339925683413333809693598696577138760189535234190516399195425807725757308707668970069833647184476337080413220815491818391128954170717201664048408275396727911425726130766245525206124698460765156494612858846356960424485590616123675959435669061408146005785851618332268096322738564036207328277524201743853819695060059910033601039931683696979510633972963825717580028244262477886895791111143781848223219829275449804370315068298078977484387209253317975268064980513358106926234784189469255656055827423192264672706473295550226802304963208219634245415144504968276277353032543188044655968658889423002415088197965101371629679650395335434394033509537743091250742454259611109641004088530425333038308684990091048081011003616360469487029400743913851793017252340974324273425429717038600864535042879103365987171099521926928881580724775104827010256452355470943428700081397775859963136053492897146941130145600064445223055402680156195305614268910943150620400762946452263928988727318086851948325764341487994697431173789990677015084142735112617615882106480973895665837491605504395468492753893317085161475785733877665751186340361436155482120767336217180207378094385485398960068637963371452553366925743582079247151104823885903253321396384732885816726836284625414543016163426098845202271298791171942946726180763940428808132948508869700462461424957786085757807158813500068677550353045022281280574595844027370502520161121394574149073781218005824604446756899058014162163867901830924352008721188656684354507193098148914094705676995691304921585476255159966961640706984374981447878322450559656772499717995640126575283784777752256512729239981164446838223272909833088343999372139876105056312685416318702861337883685979217892974170067991504228969272806726299986379022309753359505026881532286771230594225802584636115905017651710818502166722421676665162432061795933412042971436068168001060962517071337935027551890061376108661038060325952187560838201902401929784642999456996021235864319990281549524969547898144392761074616312655867983205227662112875566345026702018378018392445429104415994655850225224769389739293193539459371903900806128586601381026031033937391893044990744603555496545749025608827858984632224663764364353325907108587623531272233345456334800732468463906920644237357478127558239538354611714357215143158685340104613405889387015145389793952950481439102524388251181466932513188681781627592233184025866183633480425209241364027050337723473157437611969236567096002583122339071601511538357967037826285280142577470928390052496451968933803156060195377574531513627799487994995274663992804162631618106365800858552048897839647379557938129814737374328924641902742087193623542947540012982856872832301099949426635390963609847925512396465280403097468486319501528119075561027712533754207490856282587089381883531979996733215270195842515836218948042318308061417329577121331685018676950021523851392421394921929159064712765651546807437550289512117162307252551675941399299604001770063679005945309755279542340497669674534830398328999009035315296266205586614415894890676947094322313898718634918001229051465187547972018395691475153612690364710995594495066943918931571606318747558757508395294878597417950807401128201301263457526327533816587160317407967494662117057597544001375382925818643866410208262646244336128091855888989237824271899272049447711063188860169164476421242202821686795395013781442864058774899046005752472774931249514734810504956263426943289905437176562212985993603139092112326051772625528160589180672739764673870973606891025782054691463762638918237427731650545251691121391238270157324888182825489128142835832135817872805075170737651549198073874425926545207719653683636823858670039655608944714878872121532298658462532769480637143962519534175218936234038271518075262864917022888642929919993511752898900367240093483415855311898891985726010805413771026431243894279138187647779950603337708113725992493609473814648360821381469698592508598398090189868802582126765432802002210783041996476460042412847289836339015463167631758257573108593646251270473746171994646088884457064146338826237293956260019492044400621453583515861490823345844929841417767599658024926933553067142166707100813452582894563939750778736684490945086965089582283616531574925746700810620703346210837937672613217136318514687244509149628662241097105192110430657110380209331766558746945211434776189500494573148714786197169774285082710861431844117024495167653530233053596355301038373190708908182399947186730072106288099752057427754614291596217369519578326079404930747957055090092143210064199198126071339203940324506427240521163804277949246726049800126464000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "numerator": "8521957538375986753894722451406826612464007239446287043778943879728342352327109428533577267955308366567324901270128319460097876943216345095168277866452398871468016274328831924500334541761488725849028840643247490383027759365056300336230021386047596626892956888670172497787475540816792031597440236961526928394244601748758356835729821215014867645448318000286896627094605622523424386063437479170145012714742019256201802081916327436334278594361996670174023752806675960124032763925163341236895829910392338126673011139375812377126077142883294554319534025596587243384570488089739786873270563041395433858932763735138727896679170621093053516936403061087480601251559769110390497864737353892203761822952410594188488225392204069042848692563947286588119703311531292466057363591643669458147562715237476731363955631330274726910609721883628471588974397670238460939140426185763053409053253304008354890688599844006982381947900052552606321690626639157980691931510228279196008890197810114762430817851916404614171851265988303998537660479773891498178478612579625987284417972612390344596053223891986442039334334625123148643758963826079542616254049725874574006675441935255844087297989654631571428832985463855861587679710943629231259669923152790022817228923768325389032545629640968062714120851705950815801906078499271395065157580904089825918619249916549025571586293157952257407437877438508394895238831355090655227802189704144534100043800817925435714612541379756850028938475390423554452669426186254974599774679744272516004974318370488874022836839562135297195114774637151382713448333686121531263746291752477083050312216561912361951821943490256929389520209270098598992187974783109984990404244639984482481645362468206672336671782625482585719799798043660162785025637125247333722325247475535350725463713105466539560826462613932650936854093655711179094303766455272583145593314771478855552101051430729501377096931668606757836118948071354062335663484430873651174333390007022141005314693600850041856857106672491086882312136423148600006814527893103240080596456009915837156853077861728648943534617442766216749554137636944823332069840683219962513338001578460259423776360788408520446014474046931397248081393925573345368700339934205402866416613064970878313675582656961187423210631044416213633803827641693316063205732076812381905603209086021723173267427476851576200508707124576207988460000810090021632262592415001543710127328818159266406652940034382356718768915297422153345288492503134712105359722494546316139700816077905122664311247147055799038807123755814014378956585852656702134317854676157810725946833072572872535242065924328775906225793979690733424886945617192159684499293457361635768553101793517129862802406036457159843687148441365334121531740873243356825474012528746074292418195470965335247744899899226861390602647740540859069671133050372287879680903212555875681460398117221725739555086735651218381874633904096051530668821065643043612804703358832577189576269919025281439219283365569448141716724536915357702661160721104915757334545271190073036607266529169898705511171005182665922041145628265377103162693186314230794384739266615511445501313866382635371312356167467986584755012821537777613387969907645440047360764538194823287811266739807512228742357889545925792775824445085967967984575612419935202156342189860124677503434937361735416932712417131163440906455249530542945185958297065407208050491313808389813158132377380564274609979927279636892336999938014162011909058498231867448239648122163778048971986166682195799673268790539550553863912767316923816932035916726089852323174184352676216024879602881083219191587849982263423215382153345403295762438549783966288163411809255197038758080783081620533244983925495310992380156364579966490942148013693938916668089956116459297501007884331185352941381923322413353439464809183278699290786060168855458265966701295172512861375496283747599827928706220560691797826826788828738445320594475069371117715853145246103060151067659629361803313849744622134761045963371295124056064022285953312312501749871703430633768777283430440666662725387353032380836089259541967666611578074682340846630391685169512332164824297370899413889412491511318615889491639539652379037346373184386224018444622555073639937030439308386047722315941772963739325579520912473038211729241543650957138392612471976878571944455173840783429000360323080091018268095634201102628123340011361913891868723950260114080094221884544931582363503610568474315530973745318226086760338582498758158715177499029697710256298942384655391633260257603346896658126661672339992571743054860760509997012302063493399805613899068354733761075050692037465127634780321305712195509960011826848913217930906736597419551302392115772059483898297574508122955188845360299581968420787516429492401304493022092779590073352583229702711131321319100077476846582235348367668288097750368292834904036593260757676194124139679023088534511810581208027923090885333132037484438174338436785692289545454980264874957406688376478691438459662296253078008460667524188347574544954930764727956034710832951318776482555247416353756126330577469939385075810536383580262559091855345959523536412275585483624995774899312698548812139000495227801790010893499420390662365583677150009019490320304635813766117314617839240014136104219498826877896380050933610083031113327780270601030901426104600677271368638927281301514925228012417638957581098494880989278918160148525725256552438124073436956490860525439031923275980538232074557878104205016150727379204068347988887422155202436677834993810809877221676882014589009386608836653131565307781177697450804219190678356060088870043196299350542470364163532561446494725208050036796358239858540287937744834518009404846760228265340363884834658763058813026964672329473303351902693101214448522588350770068184344050265135461642361819997153152347703830818518578700789022095118217723995136663060532475407426330320487820786333479575652651085539871927420458762018495107675939308552482154297488771168563580500890092480430663855989815153214785588451226767908249374878526507497140236213825649728322173180661286709129036990820092208347411907224999993849730295276582129631607631144950634153828972746614057573453252140456648920688775635535962489024714047837012390161122639419200242956725826127655636792768570780831461399146855194866534668187365757054833088514637775733613988404818932561490917363534587375735436829167753329382214443067289755526103448758612578592284721269678325444431731560736034645611712378725749883559406286606722129801068882084946554392134060114124641749293504904924175912106781975773039904511622423874241250241470779689604851402924613016841024142054979917049741488190619480892255517868216806682648298484486906061973493529867922737666208140248336904897555622037913389442011103183255517249911141084792929145493321296087699499216442696250098906732336581836020331758063683944619829730313816782957217676469620831527495006551213922575253621557156785471119386748927194341385685478831955596539621366358182833074646466761663159670107312418385111483002595885260853608858624230149151987328845927969079833162518130508190260638789496937736996213800620443957770185217543690658705245404026125577336291703028598150605155945230950545986172594309001981724164876499529145622979981324857633170920737452721841902717148086792003385815122937946603168803753438026749834011898664023966321352694495991281301483599841557094063064344348429799469316403022895955568262120040086998440034000597212327193007253565413766156650426832415244811868185561723958642311780194594604498294097689989690436516059353959566291609523947634830522128145696003554766762077353254981848432807210144698645180123736502762818611814814632467483384645220974507224295016132242824788343386083722988220745307261299671624048496002793410844676661464254698769482220132241613649"
    }
  },
  "verdict": "PASS_R1DC11C_V8_EQUAL_STRENGTH_SECONDARY_COUNTER_UPSTREAMS_164P81"
}


==> anc/results/r1dc11c/terminal_sensitivity_counter_v8.json <==
{
  "affine_global_current": {
    "denominator": "36697730516754390104705595734553730374985047626970913440169112461677027860986948956790575828295963978278488433643025556569033058890521012993618686930746373714861119858360036412411301397566104484848862126522920338352368036627446866581148261365919694648078669465290837927455286620584964195890621103072387713242988343590027070799914777829350161487555177150946299561354938602860339352855611581277161731535974085590507997031803795819486277431186785988447952223072625237985540730684933880815072161299718090523032062680809696672937535665832175969251916126792574499662692849314543832712715906441709044383423127608351048706589175708275584351158048904413030484083389095877334872512712609597803215604783513600000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "numerator": "28028730048801961026185648874784011479979952610119286235214943658683006634098985071122438000504686336004619093993994333769176808515791246790965215316665938327964727447258120925315566803275433861117263525392784968049900063248843622432366624850493503693004519778822368752297402778860192387631716704504975076394863089618549648402600330311754911579912614642113999796645799966545336176086678169039362547399249129544778981015213660767880307832072633525764641061867149654077464680467462307037262379836268437231316382130881841938163492370641547395960868562854031121992082612626947721358082269617918905717024514424082181514529300866790836926650590878586622527265619987629712736022635534030925502768145240744123377752590546648154808250499252257724679933054269359461633898237954980893831838058614938190469659736837943488814557214304273625839703416614176988309509096612829972916063781860701861414640573590317592667426755750388898627153980763575960800977752940508080468152723949229272734231000706099749770150743129348631281731330754698082150682441812687291755346848413568710194475540359817154396382788125652505227270954775536225610232261363201784618354701975957405650474805462343192370825986908669622433989955487646252838952806042522545710326810548248794413671953420954931779521194569825539814161293053368585414788160698033220933505424038029112830690245954981109370583946670318701798015463328938612338317082279494524763269707"
  },
  "affine_relative_slack": {
    "lower": "0.0158502091976516895959796853545026605698498075899882768396091",
    "upper": "0.0158502091976516895959796853545026605698498082029553892703734"
  },
  "branch_schema": "secondary_absT",
  "exact_thresholds": {
    "164.8": true,
    "164.81": true,
    "164.82": false,
    "164.82_expected_fail": true
  },
  "inputs": {
    "c10c_sha256": "79d269c1f286143f639c5aa8e1ad0c642c16e49a38f853787ba35a4d11aca28f",
    "c11b_sha256": "e49a24293bc6e4fb0bd1c1e28f8f9e91cd4ce5ebd0695eb90b94d5491e2eb292",
    "c11c_sha256": "12b457564c18469644c34b9f6ef9577000c3a5dca31f8358f04a6e3004b6d744",
    "terminal_sha256": "d53dadb08b53ecac27ff481216fc6cdf9bde9314bfeac27c4fa163d5f0c6e717"
  },
  "margin_bits": {
    "beyond_164p8": {
      "lower": "0.0107162013431210230338383325800347779952256492596279718806202",
      "upper": "0.0107162013431210230338383325800347779952256492599598182404517"
    },
    "beyond_164p81": {
      "lower": "0.000716201343121023033838332580034777995225649259627971880620199",
      "upper": "0.000716201343121023033838332580034777995225649259959818240451659"
    }
  },
  "phase": "TERMINAL_SENSITIVITY_V8",
  "proof_note": "Floating point only locates dyadic cells; every emitted endpoint is certified by exact rational/integer inequalities.",
  "route": "counter",
  "terminal_neglog2_rigorous_bracket": {
    "lower": "164.8107162013431210230338383325800347779952256492596279718806201993631",
    "upper": "164.8107162013431210230338383325800347779952256492599598182404516594366"
  },
  "u3_current": {
    "denominator": "1532436734853303498795276873030959104",
    "numerator": "31565511365591025"
  },
  "u3_relative_slack": {
    "lower": "0.00525573721985056722767839316392714053612270305181453558803339",
    "upper": "0.00525573721985056722767839316392714053612270325400619460025582"
  },
  "verdict": "PASS_TERMINAL_SENSITIVITY_COUNTER_V8"
}


==> anc/results/r1dc11c/terminal_sensitivity_primary_v8.json <==
{
  "affine_global_current": {
    "denominator": "36697730516754390104705595734553730374985047626970913440169112461677027860986948956790575828295963978278488433643025556569033058890521012993618686930746373714861119858360036412411301397566104484848862126522920338352368036627446866581148261365919694648078669465290837927455286620584964195890621103072387713242988343590027070799914777829350161487555177150946299561354938602860339352855611581277161731535974085590507997031803795819486277431186785988447952223072625237985540730684933880815072161299718090523032062680809696672937535665832175969251916126792574499662692849314543832712715906441709044383423127608351048706589175708275584351158048904413030484083389095877334872512712609597803215604783513600000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "numerator": "28028730048801961026185648874784011479979952610119286235214943658683006634098985071122438000504686336004619093993994333769176808515791246790965215316665938327964727447258120925315566803275433861117263525392784968049900063248843622432366624850493503693004519778822368752297402778860192387631716704504975076394863089618549648402600330311754911579912614642113999796645799966545336176086678169039362547399249129544778981015213660767880307832072633525764641061867149654077464680467462307037262379836268437231316382130881841938163492370641547395960868562854031121992082612626947721358082269617918905717024514424082181514529300866790836926650590878586622527265619987629712736022635534030925502768145240744123377752590546648154808250499252257724679933054269359461633898237954980893831838058614938190469659736837943488814557214304273625839703416614176988309509096612829972916063781860701861414640573590317592667426755750388898627153980763575960800977752940508080468152723949229272734231000706099749770150743129348631281731330754698082150682441812687291755346848413568710194475540359817154396382788125652505227270954775536225610232261363201784618354701975957405650474805462343192370825986908669622433989955487646252838952806042522545710326810548248794413671953420954931779521194569825539814161293053368585414788160698033220933505424038029112830690245954981109370583946670318701798015463328938612338317082279494524763269707"
  },
  "affine_relative_slack": {
    "lower": "0.0158502091976516895959796853545026605698498075899882768396091",
    "upper": "0.0158502091976516895959796853545026605698498082029553892703734"
  },
  "branch_schema": "primary_inactive",
  "exact_thresholds": {
    "164.8": true,
    "164.81": true,
    "164.82": false,
    "164.82_expected_fail": true
  },
  "inputs": {
    "c10c_sha256": "2180a18e694592648935aba605b52f8130d3908579296df03e6135d0f5d6d153",
    "c11b_sha256": "1466fef2bd59a3cc8f76eb72d1a5b076697cea837bc750d8a193a40904ac2ba8",
    "c11c_sha256": "bd50c2622c4cef3b2d1de1fabecc20732c87be6f2f0bce9331330410d29190c3",
    "terminal_sha256": "d53dadb08b53ecac27ff481216fc6cdf9bde9314bfeac27c4fa163d5f0c6e717"
  },
  "margin_bits": {
    "beyond_164p8": {
      "lower": "0.0107162013431210230338383325800347779952256492596279718806202",
      "upper": "0.0107162013431210230338383325800347779952256492599598182404517"
    },
    "beyond_164p81": {
      "lower": "0.000716201343121023033838332580034777995225649259627971880620199",
      "upper": "0.000716201343121023033838332580034777995225649259959818240451659"
    }
  },
  "phase": "TERMINAL_SENSITIVITY_V8",
  "proof_note": "Floating point only locates dyadic cells; every emitted endpoint is certified by exact rational/integer inequalities.",
  "route": "primary",
  "terminal_neglog2_rigorous_bracket": {
    "lower": "164.8107162013431210230338383325800347779952256492596279718806201993631",
    "upper": "164.8107162013431210230338383325800347779952256492599598182404516594366"
  },
  "u3_current": {
    "denominator": "1532436734853303498795276873030959104",
    "numerator": "31565511365591025"
  },
  "u3_relative_slack": {
    "lower": "0.00525573721985056722767839316392714053612270305181453558803339",
    "upper": "0.00525573721985056722767839316392714053612270325400619460025582"
  },
  "verdict": "PASS_TERMINAL_SENSITIVITY_PRIMARY_V8"
}


==> anc/results/r1dc11c/weaker_sanity_result.json <==
{
  "alternate_branches": {
    "ge3_uses_weaker_dyadic_only": "C(128,3)*2^-195",
    "one_factor_fixed_rebuilt_as_one_parity_probability_power_6": {
      "denominator": "322497917003003901229546553547621011197975303484036537585793244636134454228332825483767989623480243868776437974054156345937201510717387393881887862178538672943257183939682636244719585227272530669764536759682827659885799883589202742716161263457714930134101959327262426221640021036689393006336518653305617883758251913636982123118411934790220618754357926796680358234331834042917664059159573640755423604241310617038775452681038380435254649517174883423672753840921940839494238473216603340661177130876260797324147678034184661390815870893253870360393205886925569315441697229918844226190717814256851838473582149929204573594115116547024855378894274890257891616713404628138746621471532179948676469621357608437921991146823247098103878233094149023268163740531972771320609874292338906670734683836548628348142136983729078632375647932515831664948208796558921724657699434499715864744404265602226526321948365689514882334982144",
      "numerator": "236943141894455505094042125759613587934964739039913748314600947411897719325369948228055272620413496472558974801338423804156834565070252737980017899496316948702207914056983792774757217663402523600991237498472198976834665348464637477273067205460771313945672260051626153861646087128586639179485912298012929876745936476412294848483701157142709321861283141253019829871001146532660635743615821797284858534628506708237737503316633649346355890639931961513589551118197909398973430620944331723735258149828873263697682786945173716317003440125948393625455272924607838971368397047588504005689043225039921824745955707340071275975180043326965660623649846531189593379962768849565552242455063586029403978217054335387271971911680808553850717488606624144532354866038866022348643123622660084287942809308744549609435709139632676323078499427656537097429403984001839509602535466157854388027417781159244665779249"
    },
    "r_zero": {
      "denominator": "3742053650892133432367999773538322459225928823527575869347258443714776254479140165467924450143929014376701328043796892084250680644651644268919891406030558009514559848402392186697349032657288467726728117428485865736692545611669179323917560467904459270003565249200768855069969069462910188335948939853235385655600614050799627402904169955617680686939217306230732743306013312855692685442723231659949822010462888578091073832552856131420378840703853686445535243055462767679945780563431553986820134725467051353840270015201262955847832589866641019681571016376279703475133297517542073557917754709550486937454822846451632280550418910946262563991699255138480187856382366661603621981981643212128456085078016",
      "numerator": "2686108954928641314190633784939906982710931137238560964988969297962497210286689594799252661955029524708752334042198022343386050625922569572620709103866970725564702215737507613647292672550965289435823970081306760131201844102295514642549634754814325608060487429787897405791814012846032665556104802181654156615592575768923243012002494767899457088698234772347258423925761"
    },
    "two_factor_pair_half_upper": {
      "denominator": "185929151021056",
      "numerator": "16798861"
    }
  },
  "alternate_delta_certificate": {
    "delta_lt_2_over_5": true,
    "delta_upper": {
      "denominator": "695059954879012406",
      "numerator": "277217825699250535"
    },
    "pi_lower": "157/50"
  },
  "alternate_final_DFR": {
    "le_2m164": true,
    "neglog2": "164.5861180899835389544337889408116362060724979013943148164858406056667010560756020752",
    "upper": {
      "denominator": "349549390675576084995808895814698388380780024212705791301698402545845136319174080455215029949674310481953379364459729446154818429946998407804893556258600597901429033283557003576003713504190734214987261053301093940338444824822846242957181954555910981873101590381303980297582629701425158900588117645478043934041389391277149573051273053465028752465076385569240083742937969188158996150139973402508225228026605124172278929152694547631338442481583903863286873976423272972880124526626911484021406021035033449491556692822168838392131705396946134124595108213773864640447619368090914493830302697236661366841173019553656923277679876048201626792245549733027908603179067616013097242682668720637306470347110104610443343293068677465461846035640693687765935960109325460479597373661994674379544232504083907187763788228748615289486966459157035849137276067276360740464268721169806716077079917174999140781891114163732750523794454339925683413333809693598696577138760189535234190516399195425807725757308707668970069833647184476337080413220815491818391128954170717201664048408275396727911425726130766245525206124698460765156494612858846356960424485590616123675959435669061408146005785851618332268096322738564036207328277524201743853819695060059910033601039931683696979510633972963825717580028244262477886895791111143781848223219829275449804370315068298078977484387209253317975268064980513358106926234784189469255656055827423192264672706473295550226802304963208219634245415144504968276277353032543188044655968658889423002415088197965101371629679650395335434394033509537743091250742454259611109641004088530425333038308684990091048081011003616360469487029400743913851793017252340974324273425429717038600864535042879103365987171099521926928881580724775104827010256452355470943428700081397775859963136053492897146941130145600064445223055402680156195305614268910943150620400762946452263928988727318086851948325764341487994697431173789990677015084142735112617615882106480973895665837491605504395468492753893317085161475785733877665751186340361436155482120767336217180207378094385485398960068637963371452553366925743582079247151104823885903253321396384732885816726836284625414543016163426098845202271298791171942946726180763940428808132948508869700462461424957786085757807158813500068677550353045022281280574595844027370502520161121394574149073781218005824604446756899058014162163867901830924352008721188656684354507193098148914094705676995691304921585476255159966961640706984374981447878322450559656772499717995640126575283784777752256512729239981164446838223272909833088343999372139876105056312685416318702861337883685979217892974170067991504228969272806726299986379022309753359505026881532286771230594225802584636115905017651710818502166722421676665162432061795933412042971436068168001060962517071337935027551890061376108661038060325952187560838201902401929784642999456996021235864319990281549524969547898144392761074616312655867983205227662112875566345026702018378018392445429104415994655850225224769389739293193539459371903900806128586601381026031033937391893044990744603555496545749025608827858984632224663764364353325907108587623531272233345456334800732468463906920644237357478127558239538354611714357215143158685340104613405889387015145389793952950481439102524388251181466932513188681781627592233184025866183633480425209241364027050337723473157437611969236567096002583122339071601511538357967037826285280142577470928390052496451968933803156060195377574531513627799487994995274663992804162631618106365800858552048897839647379557938129814737374328924641902742087193623542947540012982856872832301099949426635390963609847925512396465280403097468486319501528119075561027712533754207490856282587089381883531979996733215270195842515836218948042318308061417329577121331685018676950021523851392421394921929159064712765651546807437550289512117162307252551675941399299604001770063679005945309755279542340497669674534830398328999009035315296266205586614415894890676947094322313898718634918001229051465187547972018395691475153612690364710995594495066943918931571606318747558757508395294878597417950807401128201301263457526327533816587160317407967494662117057597544001375382925818643866410208262646244336128091855888989237824271899272049447711063188860169164476421242202821686795395013781442864058774899046005752472774931249514734810504956263426943289905437176562212985993603139092112326051772625528160589180672739764673870973606891025782054691463762638918237427731650545251691121391238270157324888182825489128142835832135817872805075170737651549198073874425926545207719653683636823858670039655608944714878872121532298658462532769480637143962519534175218936234038271518075262864917022888642929919993511752898900367240093483415855311898891985726010805413771026431243894279138187647779950603337708113725992493609473814648360821381469698592508598398090189868802582126765432802002210783041996476460042412847289836339015463167631758257573108593646251270473746171994646088884457064146338826237293956260019492044400621453583515861490823345844929841417767599658024926933553067142166707100813452582894563939750778736684490945086965089582283616531574925746700810620703346210837937672613217136318514687244509149628662241097105192110430657110380209331766558746945211434776189500494573148714786197169774285082710861431844117024495167653530233053596355301038373190708908182399947186730072106288099752057427754614291596217369519578326079404930747957055090092143210064199198126071339203940324506427240521163804277949246726049800126464000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "numerator": "9957495858184339425526191322711500016293739839482016308118600130703624582433797185264638866393354869827039783872386845433946250239632215582839007823332336236560385552867411665865565082880278971175054543136895947794288417305914332883071181891905069646553652824453971935296517288654868759855836405686163196324043089250774387951047342777145405263877695184709466912527135312051121016951871463885211837435254739793468569167039603241236486319546439087672760777319828470388404180471647348377392335131405052462503214721401511722884967603833010016262719838260908288015915964015907385345598406525929827755992926285417931943543968494965575606105077795689469990611672086790765580561227014293878394396072206153865909919153574511301502085360071216777495476531709958578316124841093011574970757314509991642734147221469250891264208335976714613171477523182331362662384779831353599041522140831795597624520209518258408579176584890477627251884229435256203980104743112883438096943674435489665682217189232017791398828674918228003529645309048039756967461402895218546785551472765128474605212590297109863253262162000048971053788756662412265365505593623968667892187748116537720986104071423452973153375277661485291641933009827850556511039232953832638761301446157091225016883247544416308972200141101515013865526516385878454513439488033275531768864085735220699210819244097860402503306936055569299360267366996648083215127229558647855017045613589182287213181197078372737000933304563396310155437143936434881531754708441309093743656745578764584168016973192593276519648702214416596059765549586552050425433678208200295664084159202996298722481243702402708839889351089703975998604698900266105310949921458380671681647445774441722093899212352303456209763522600901798889910089513261342781381078578931452619695877033303694260335821735371884931513710223358372676122266737273525103499827317156379632214197322745401232451699542679481636695818660680106368353672116322366346113558795645912962013737001988804469609162153994013000426813810840284017068285178870623162772240010628594484105544467072843504558912406876149979778439013885851691340424068398176391395997535420134196622908294194082999811683676627007314248498233126937432122654598570029546688186985526659837868569361631551473888378851117492585516210267595000993611513335688463809183160282379135070664450923950368605129516155522448171468092169772359189053738280236631132416065128394092541831255815319160769742133132422588642681837776349069050755523808849668014614897672218268599764620876333782314243312215484171475890094654217561403229320738309736117626410308460815265461677706529931504165617984981304773900124550207446978151093879303668929937743179809479011419871275464114363773601896856018523025172385520574140640019498273503696480658534345623452039601336940400251328152746335514215561971720047688373934563518098837584223073860806065053569442989838663948675824892137931575789361195369795230623479545186196867660813063486539953690593359562489611928892033633063958411919381681203074560936857787797842590264946184065012438689857254895746285119212777180809394700621838896306609254047717913288150620130603191191356330455312563690170769295840596709347503637193950334698306166346427646829437359471107409177841092020509880333063843231568815651291354584958738075230907291786797023417959978593282380746877490091614692852573044870637928731081358141624577722106419192570473554676741323685967822048589954530066280099820145445125497633432703171201056593870986549352874654743138356167437424877256637315936719760934103880427529890966666306549654485053853896946226962160403232194938386807366036770520235068201362547140927472619474556049982423549228821859169321347560931333659393677626414290223317176542254020590594093586762181902445823252750562863132523083153070487548752192086641563009108838592868017555008422038919795074825740500097309165018271855302728102826392849705398954450255186805579965246347730536449847125344906644334194219036063769334911623567304264802182522577515142120605305000410036962551244800447476036318952286144589576846162563506908546225887028930861947709102642963228323794303434387376609411907193657915166367169407473147769209195263679845303553097551241838353819716823125736696706371949279425287234158812318042146089266825827607034008895608468599792383008959763601046296973490137292338415097643760986483598389423983316937047314096479083460525970267830600252908769478561421650654628727947044850544200024600614931270324354023654729037121686371180349239783549342321687499290740436279518074307240738003636044637144218766478104852140500143382558326595561347682509008863839513368475325938367694992524609815359442794100204550042807962270082564415243705409439459825869315135851394253331206779381766609332144209808286760017663050226107344893600369199275152636340252163396759881931482241539020714166735978883594478498249287397431853206139478928347226327360581518504409946739895921368677562287993816780326223343644466294908356545287796867916673808481167891087988719395842154851445684601764431839613230297731346357311716596337786219524003972782627299221081258258112587518770806238620568310030887316999059860873635816601740068158744605032566502979018671658444101980833610205601594389976014966969187212305744188466772129276325045345694150761016865118037198743138716069547493850661954990295943662881917666033761667970950360619463400953638007139703568563187898545082103420186617833527037039540457189551273789355527631778572634663161287691636311986165147283931727558181206355445942021173965126031908826053936817936447630675902001066861630579256000139025939416172245369355238425085031419981323394834962308589174610096198042778181913020410722096289352012190900353504249275331594487618435032570286084235617821078809269623028192711473509192122102991819220038148339205602171619104372497315151257456354438390090979159850179931720396399172423191876831817987019346706888851756413256586557091971752561587190005311708913359989410564621210205561160890081601965221116739435757116977765998055978115585738999360675324563853896548333496156846550145816908500008314342740029727975485485298816151335278194924224441355719448006564933437537548894064940297167632227739791121258845348958451198992329531370750381525355585845453380847844270976966657310106263507724778078711631174076225407484168616034302823106635516384609368933676088008103359616446667503902823788446572300114234377547335087382486036155750538073476201547496973375793274342419711916021857787448927489589598865714538582492139898392943009897477678977467211615564284742954966024846409503167661912860449346938348802477929493814161477409813685694848997036154773351861123287512750444389260864834739880010619638810509271706425905908286712485413544586081945203006048859054107920486846804139964069124048904184299089624625469827934006255111831148585357260105080591801918237947947473577302468634098998580350941178492975000032098886639920380616442741984943540918056446745810705029844525683795929944288541598712731516610890942070711020446795153786714210781248360724966136183852666923172141954411972286068356301795693606339278373325899625705349612208826684299598229267843945121710443011905360984487038309170807175487756681995214433603873679041945200056074613356750522368591533456197346300601350825772463925057724781729467180733899611017338357225318526995946340778778624257686173604802783168457432061680548088908984136871589114757257411853070889018844886587949026601130611167314225025643829776322524520900427341287550778580825463927656677749652653799093365457631889477055416114226681419164700332256356404666424254818586130665258893117691172819687020270719769514666723973514492966385024680429272378129361241670113406141806867824129446333574080299188249593317323507621719012010167036866870112112776669109780679113649"
    }
  },
  "alternate_global_affine_correction": {
    "below_C11B_margin": true,
    "neglog2": "168.6189972528574848378844802613170744152203250352501190791077571808525909907911971398",
    "upper": {
      "denominator": "26962268934452787207655938789732540219156766599567647033330609867265333960369074740236914568178370387014445466235381516482104621186031094118698805921164543105449339874261669165494082424131606694240968648150795563286971123036205965821696585726606368581183251198800487953241294777767547881935936032685301932179567477447298140981258016213180608127315508198135456072402054361587446095421257586214630343788496155086328954361139382446443170245061318239879440704953356872505945829035613046259628186283643985427541114680027459965898806409661957643717908288297287158594309878023050502065377204062855089493250394839483045204174057423098717390000331886363152511944588073015669488720281600000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "numerator": "46922422356344760159810014095587344161820595100173986562770667040571570314734866269192561563322028592523631577526462279234590169430935217567653450635430739750212102606506141785141525378327988640988876940879128369373300363140403058827489830255499425285705948829702983543028531306164024820398161601164317369064927535329708737706633308302527897386886287856737145615243958443575436993308079077233169356452262163437954889103379104993534491558574677948619966940629582275207783010158164588243303191447848146963063030613488660755784548653100668208505855659568001509942554458318933597011148192194497128620526593337438583103776990357799078402182205005170960311395274448537826514058252415872945527124179903201531584127746288391373498855921953561090695814535394733111304246272255330679289913898993390647259931071380542830791177412273218046507571567542378115293966603247411758805219715696807750496145848211520537826297861119934113358241160748093565164903098285445968902635695426841356148568662762281838285553972038019628283129131403694153532108587924126136589507101325529391020139334564384366018648088455604327509412614391991751685634828678324485967119625153858727916064453959730392546327199347859741015706734183005248035731872482647982425524692985406956785411462299211332793275664847185840704257635416607387885569662969718016910444491595264007876140837537053304657965303404842057770011346356196114337867"
    }
  },
  "boundary_pairing": {
    "unweighted": {
      "1": 20,
      "2": 20
    },
    "weighted": {
      "1": 64,
      "2": 64
    }
  },
  "limits": {
    "no_float_decision": true,
    "no_new_kwise_census": true,
    "no_raw_Jzero_probability": true,
    "no_sampling": true
  },
  "phase": "R1D-C11C",
  "primitive_reconstruction": {
    "same_integer_table": true,
    "sha256_existing": "a97ab4e80868f10bb0c5975d85ea95b187b7834d2f84ddd0fe0928e8faca3e20",
    "states": 13197,
    "total_integer_weight": 852224
  },
  "role": "weaker sanity route; certifies only the coarser 2^-164 decision and is not an equal-strength reproduction of the 2^-164.81 terminal threshold",
  "toy_fourier_identity_exact": {
    "all_pass": true,
    "tests": [
      "F3^2/Hspan(1,1) over F7",
      "F5^2/Hspan(1,2) over F11",
      "F7^2/Hspan(1,3) over F29"
    ]
  },
  "verdict": "PASS_R1DC11C_WEAKER_SANITY_COUNTER_ROUTE"
}

==> anc/results/r1dc12b/counter_audit_result.json <==
{
  "affine_correction_rebuilt_from_four_C11C_branches": {
    "denominator": "36697730516754390104705595734553730374985047626970913440169112461677027860986948956790575828295963978278488433643025556569033058890521012993618686930746373714861119858360036412411301397566104484848862126522920338352368036627446866581148261365919694648078669465290837927455286620584964195890621103072387713242988343590027070799914777829350161487555177150946299561354938602860339352855611581277161731535974085590507997031803795819486277431186785988447952223072625237985540730684933880815072161299718090523032062680809696672937535665832175969251916126792574499662692849314543832712715906441709044383423127608351048706589175708275584351158048904413030484083389095877334872512712609597803215604783513600000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "numerator": "28028730048801961026185648874784011479979952610119286235214943658683006634098985071122438000504686336004619093993994333769176808515791246790965215316665938327964727447258120925315566803275433861117263525392784968049900063248843622432366624850493503693004519778822368752297402778860192387631716704504975076394863089618549648402600330311754911579912614642113999796645799966545336176086678169039362547399249129544778981015213660767880307832072633525764641061867149654077464680467462307037262379836268437231316382130881841938163492370641547395960868562854031121992082612626947721358082269617918905717024514424082181514529300866790836926650590878586622527265619987629712736022635534030925502768145240744123377752590546648154808250499252257724679933054269359461633898237954980893831838058614938190469659736837943488814557214304273625839703416614176988309509096612829972916063781860701861414640573590317592667426755750388898627153980763575960800977752940508080468152723949229272734231000706099749770150743129348631281731330754698082150682441812687291755346848413568710194475540359817154396382788125652505227270954775536225610232261363201784618354701975957405650474805462343192370825986908669622433989955487646252838952806042522545710326810548248794413671953420954931779521194569825539814161293053368585414788160698033220933505424038029112830690245954981109370583946670318701798015463328938612338317082279494524763269707"
  },
  "arbitrary_message_full_ideal_upper_rebuilt": {
    "denominator": "349549390675576084995808895814698388380780024212705791301698402545845136319174080455215029949674310481953379364459729446154818429946998407804893556258600597901429033283557003576003713504190734214987261053301093940338444824822846242957181954555910981873101590381303980297582629701425158900588117645478043934041389391277149573051273053465028752465076385569240083742937969188158996150139973402508225228026605124172278929152694547631338442481583903863286873976423272972880124526626911484021406021035033449491556692822168838392131705396946134124595108213773864640447619368090914493830302697236661366841173019553656923277679876048201626792245549733027908603179067616013097242682668720637306470347110104610443343293068677465461846035640693687765935960109325460479597373661994674379544232504083907187763788228748615289486966459157035849137276067276360740464268721169806716077079917174999140781891114163732750523794454339925683413333809693598696577138760189535234190516399195425807725757308707668970069833647184476337080413220815491818391128954170717201664048408275396727911425726130766245525206124698460765156494612858846356960424485590616123675959435669061408146005785851618332268096322738564036207328277524201743853819695060059910033601039931683696979510633972963825717580028244262477886895791111143781848223219829275449804370315068298078977484387209253317975268064980513358106926234784189469255656055827423192264672706473295550226802304963208219634245415144504968276277353032543188044655968658889423002415088197965101371629679650395335434394033509537743091250742454259611109641004088530425333038308684990091048081011003616360469487029400743913851793017252340974324273425429717038600864535042879103365987171099521926928881580724775104827010256452355470943428700081397775859963136053492897146941130145600064445223055402680156195305614268910943150620400762946452263928988727318086851948325764341487994697431173789990677015084142735112617615882106480973895665837491605504395468492753893317085161475785733877665751186340361436155482120767336217180207378094385485398960068637963371452553366925743582079247151104823885903253321396384732885816726836284625414543016163426098845202271298791171942946726180763940428808132948508869700462461424957786085757807158813500068677550353045022281280574595844027370502520161121394574149073781218005824604446756899058014162163867901830924352008721188656684354507193098148914094705676995691304921585476255159966961640706984374981447878322450559656772499717995640126575283784777752256512729239981164446838223272909833088343999372139876105056312685416318702861337883685979217892974170067991504228969272806726299986379022309753359505026881532286771230594225802584636115905017651710818502166722421676665162432061795933412042971436068168001060962517071337935027551890061376108661038060325952187560838201902401929784642999456996021235864319990281549524969547898144392761074616312655867983205227662112875566345026702018378018392445429104415994655850225224769389739293193539459371903900806128586601381026031033937391893044990744603555496545749025608827858984632224663764364353325907108587623531272233345456334800732468463906920644237357478127558239538354611714357215143158685340104613405889387015145389793952950481439102524388251181466932513188681781627592233184025866183633480425209241364027050337723473157437611969236567096002583122339071601511538357967037826285280142577470928390052496451968933803156060195377574531513627799487994995274663992804162631618106365800858552048897839647379557938129814737374328924641902742087193623542947540012982856872832301099949426635390963609847925512396465280403097468486319501528119075561027712533754207490856282587089381883531979996733215270195842515836218948042318308061417329577121331685018676950021523851392421394921929159064712765651546807437550289512117162307252551675941399299604001770063679005945309755279542340497669674534830398328999009035315296266205586614415894890676947094322313898718634918001229051465187547972018395691475153612690364710995594495066943918931571606318747558757508395294878597417950807401128201301263457526327533816587160317407967494662117057597544001375382925818643866410208262646244336128091855888989237824271899272049447711063188860169164476421242202821686795395013781442864058774899046005752472774931249514734810504956263426943289905437176562212985993603139092112326051772625528160589180672739764673870973606891025782054691463762638918237427731650545251691121391238270157324888182825489128142835832135817872805075170737651549198073874425926545207719653683636823858670039655608944714878872121532298658462532769480637143962519534175218936234038271518075262864917022888642929919993511752898900367240093483415855311898891985726010805413771026431243894279138187647779950603337708113725992493609473814648360821381469698592508598398090189868802582126765432802002210783041996476460042412847289836339015463167631758257573108593646251270473746171994646088884457064146338826237293956260019492044400621453583515861490823345844929841417767599658024926933553067142166707100813452582894563939750778736684490945086965089582283616531574925746700810620703346210837937672613217136318514687244509149628662241097105192110430657110380209331766558746945211434776189500494573148714786197169774285082710861431844117024495167653530233053596355301038373190708908182399947186730072106288099752057427754614291596217369519578326079404930747957055090092143210064199198126071339203940324506427240521163804277949246726049800126464000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "numerator": "8254981205725227606940757122892747904341033504426970842789167713299483919477235283084417453351764412488334092782347923893941492183687170634890621495600793657375241497776913571736862122855246112953668852987179493612361351213965509364737407555669032963435143832500562492397718797277739038583498556484233575971804594863545229039629950048096537527305197179705467489100324318817002856107350868334345593727401966390437677711344444437961300457002486130894661811568103395221663212608128325857180694130722781673869997606726174703402134259021251597298570917947742561613795198494591966735494311790859862597350433571806067886745116413826339299511453673105529679799720750878266473626526254454016493869340555454948983392374686086700786473071912725369027995947487598495181898973443115539535519486481757715918486783892368278204563731711097316205346235780221622727618493824451000476030548922516669442021192421138246369208301915446731957975157965732543784405948765116206868421771478357868303183782748190140732376461540382157624736422398207590279059770831903494925369125559607476176108368233843502520026625600146704046345254494347584137011730473632339581603010768380450478689334695239512493448365398344683571245740959197681132947692802930346744963158953679244963588129201834431280106957642852473447419701927939577954949662109766967066066324893849613585008842385227921579755204862957490467130241192115690131935826390587566259768496922407076007622089519704030385675387427431783505803920319344501068152422953893631287938308079318684442033696605852702071581484640037641207484804088430916663005113311446234276960802850129018635292528896147836452457647009474608830833959557464304802296391023036700580502462527334978409399954484681965932029839340840267723349286773050997493112416665322283349196271345917778142394980344873113641616267330098970482240653380654843288148969615340655570983716384064165592693886911461311085883528652351163729922921767312636284073635868333237085460732997675877202095246510073594592120587985885056570808766893802616613886036819582131516642202560320695043162473363194410493369695031456162199319220814434474408097995955014103551398342008063635889684314545627075882079378599421238664327160758587745240389906091071050880685701741396403821333363256331571763653589202056044389710845664116818216213500673732434644027878508364943978683928509989710877444350506654483411695209791584957520464690299923168944820380357683812702654202158235748058601424937008280955604234701662747794842780372954773736164540140214111689163737766519710792989233732732859540694339946497331415220585511963818892059935309616528360434871175061786877007502770555802192998258788557149542844761129885317467442332759372519574772454898543736448952388207464657314119953970429154602747578470497421113676388154782667786466805573138828774527350028346179207515080394332039774837472992220038954953045607850007242169283002738814806832235809416563595723663589217080828470926324647715247368763483444754787815772073966630381310787493380763669490773642589519789103582370133023025435287356597966389738719031865183438364007414180175430898930993528326994411866270396260245671955555178987101064018786938784652990824647806284557622975330531453056717202817808757450181687829333211941290807458394426405423106049982232990314797650219120588716001963760290885764511723245843094971630593513426875223958611499378140090728544683631706737762890230286197283692826519617002284179956302563467664573668408177363964055231341632913141823045313482636301960723671953844454585969778122523682648090514386505036878855655546434745549528341821579023175295822656866530682404917129461073487658350580218927434045040803082707561023979298341015262524270480294746208631606171200859917793139352124387624011064878066123774913610255756824176374816119168768212444666852115964159107083824895475765666254676275184969005256532198874143397810804128664886585214006592533610595486446935818605065366309349674371913066811223192083309415714148141099514097087820202813760151451471021883581864747638054425172311549036118870159796780130051172862205993904469531505119992572323054103216724244055758899842952094612388433665180792280269804252518381317971192215322875755266017743586397069416165205612364892669401970343942196220026288710113053145293964964323297543938435468801481598672001668930217918244466305779482111441514639088356151097216475490018600459785948751347916769930483866921898598182109443078664810216634325039039510926374045629375326702134744930644420259629665260247908808559524567857690209691702002339579993414808832596281227767018835307987251250288617441745515262380884008128578474872601282214927238884931113572191090721597719985707426904657783475954542918996474529699739299451752865213868312905435136196784829150555152491306834327000313449874984464944873128627183732492638056905159454802479980422420335534205125330528105218758136992496260120459471037696050167228484505088492873311420730903788732261315763224631239109066447854080908682382913751988727334367808924951784239831276055450035012284056857145859967088801384235687299103009706740353604118976488067758149668816542755409637260859167927050677433573175465417974148588361550536509724091388303302556696107903046506735881295968191310051036596548450031919332150499035813269819209714134943648301970531578445281061800632136639314090454320184028653129974239076914765996614802075489513932583647245703637760518288442483249257818316225146036287319047019955628691686736855186788832160999342293154284111736237632738740755991255098486796857461500087827688387765272208317604460827392811716035338471133179982160620191779547469003413495206574675267433335450038574964557215550716699727684387828994072959332235273362100207701945923637340353960200448527499443629169147812858738381628047191082013072385970537083700907048108162084080435941985469043918833714315734681423285832868337760703418586087232037396126359478698621571711916963120326710639262281342484336650480735933249272817070850475290486617790346632502339508469430628414249814584942188311401257271885777246233839703183787566207103963368696492478204748255551524679565684532862180724186345815790475900239752984754128242871860789912220208303830230388840324606085561278008180817158117125551804154368263975636792768570780831461399146855194866534668187365757054833088514637775733613988404818932561490917363534587375735436829167753329382214443067289755526103448758612578592284721269678325444431731560736034645611712378725749883559406286606722129801068882084946554392134060114124641749293504904924175912106781975773039904511622423874241250241470779689604851402924613016841024142054979917049741488190619480892255517868216806682648298484486906061973493529867922737666208140248336904897555622037913389442011103183255517249911141084792929145493321296087699499216442696250098906732336581836020331758063683944619829730313816782957217676469620831527495006551213922575253621557156785471119386748927194341385685478831955596539621366358182833074646466761663159670107312418385111483002595885260853608858624230149151987328845927969079833162518130508190260638789496937736996213800620443957770185217543690658705245404026125577336291703028598150605155945230950545986172594309001981724164876499529145622979981324857633170920737452721841902717148086792003385815122937946603168803753438026749834011898664023966321352694495991281301483599841557094063064344348429799469316403022895955568262120040086998440034000597212327193007253565413766156650426832415244811868185561723958642311780194594604498294097689989690436516059353959566291609523947634830522128145696003554766762077353254981848432807210144698645180123736502762818611814814632467483384645220974507224295016132242824788343386083722988220745307261299671624048496002793410844676661464254698769482220132241613649"
  },
  "bit1_is_larger_certified_per_coordinate_upper": true,
  "cross_gap_164p8_sha256": "b0cbef2bda10f2b1b426dc6bd29774d7911a07e47a1a9bb079b432063f6ff3d0",
  "exact_target_164p81_cross_gap_positive": true,
  "exact_target_164p8_cross_gap_positive": true,
  "final_neglog2": "164.81071620134312102303383833258003477799522564925995898436316473838136854881859872207674277553",
  "final_upper": {
    "denominator": "349549390675576084995808895814698388380780024212705791301698402545845136319174080455215029949674310481953379364459729446154818429946998407804893556258600597901429033283557003576003713504190734214987261053301093940338444824822846242957181954555910981873101590381303980297582629701425158900588117645478043934041389391277149573051273053465028752465076385569240083742937969188158996150139973402508225228026605124172278929152694547631338442481583903863286873976423272972880124526626911484021406021035033449491556692822168838392131705396946134124595108213773864640447619368090914493830302697236661366841173019553656923277679876048201626792245549733027908603179067616013097242682668720637306470347110104610443343293068677465461846035640693687765935960109325460479597373661994674379544232504083907187763788228748615289486966459157035849137276067276360740464268721169806716077079917174999140781891114163732750523794454339925683413333809693598696577138760189535234190516399195425807725757308707668970069833647184476337080413220815491818391128954170717201664048408275396727911425726130766245525206124698460765156494612858846356960424485590616123675959435669061408146005785851618332268096322738564036207328277524201743853819695060059910033601039931683696979510633972963825717580028244262477886895791111143781848223219829275449804370315068298078977484387209253317975268064980513358106926234784189469255656055827423192264672706473295550226802304963208219634245415144504968276277353032543188044655968658889423002415088197965101371629679650395335434394033509537743091250742454259611109641004088530425333038308684990091048081011003616360469487029400743913851793017252340974324273425429717038600864535042879103365987171099521926928881580724775104827010256452355470943428700081397775859963136053492897146941130145600064445223055402680156195305614268910943150620400762946452263928988727318086851948325764341487994697431173789990677015084142735112617615882106480973895665837491605504395468492753893317085161475785733877665751186340361436155482120767336217180207378094385485398960068637963371452553366925743582079247151104823885903253321396384732885816726836284625414543016163426098845202271298791171942946726180763940428808132948508869700462461424957786085757807158813500068677550353045022281280574595844027370502520161121394574149073781218005824604446756899058014162163867901830924352008721188656684354507193098148914094705676995691304921585476255159966961640706984374981447878322450559656772499717995640126575283784777752256512729239981164446838223272909833088343999372139876105056312685416318702861337883685979217892974170067991504228969272806726299986379022309753359505026881532286771230594225802584636115905017651710818502166722421676665162432061795933412042971436068168001060962517071337935027551890061376108661038060325952187560838201902401929784642999456996021235864319990281549524969547898144392761074616312655867983205227662112875566345026702018378018392445429104415994655850225224769389739293193539459371903900806128586601381026031033937391893044990744603555496545749025608827858984632224663764364353325907108587623531272233345456334800732468463906920644237357478127558239538354611714357215143158685340104613405889387015145389793952950481439102524388251181466932513188681781627592233184025866183633480425209241364027050337723473157437611969236567096002583122339071601511538357967037826285280142577470928390052496451968933803156060195377574531513627799487994995274663992804162631618106365800858552048897839647379557938129814737374328924641902742087193623542947540012982856872832301099949426635390963609847925512396465280403097468486319501528119075561027712533754207490856282587089381883531979996733215270195842515836218948042318308061417329577121331685018676950021523851392421394921929159064712765651546807437550289512117162307252551675941399299604001770063679005945309755279542340497669674534830398328999009035315296266205586614415894890676947094322313898718634918001229051465187547972018395691475153612690364710995594495066943918931571606318747558757508395294878597417950807401128201301263457526327533816587160317407967494662117057597544001375382925818643866410208262646244336128091855888989237824271899272049447711063188860169164476421242202821686795395013781442864058774899046005752472774931249514734810504956263426943289905437176562212985993603139092112326051772625528160589180672739764673870973606891025782054691463762638918237427731650545251691121391238270157324888182825489128142835832135817872805075170737651549198073874425926545207719653683636823858670039655608944714878872121532298658462532769480637143962519534175218936234038271518075262864917022888642929919993511752898900367240093483415855311898891985726010805413771026431243894279138187647779950603337708113725992493609473814648360821381469698592508598398090189868802582126765432802002210783041996476460042412847289836339015463167631758257573108593646251270473746171994646088884457064146338826237293956260019492044400621453583515861490823345844929841417767599658024926933553067142166707100813452582894563939750778736684490945086965089582283616531574925746700810620703346210837937672613217136318514687244509149628662241097105192110430657110380209331766558746945211434776189500494573148714786197169774285082710861431844117024495167653530233053596355301038373190708908182399947186730072106288099752057427754614291596217369519578326079404930747957055090092143210064199198126071339203940324506427240521163804277949246726049800126464000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "numerator": "8521957538375986753894722451406826612464007239446287043778943879728342352327109428533577267955308366567324901270128319460097876943216345095168277866452398871468016274328831924500334541761488725849028840643247490383027759365056300336230021386047596626892956888670172497787475540816792031597440236961526928394244601748758356835729821215014867645448318000286896627094605622523424386063437479170145012714742019256201802081916327436334278594361996670174023752806675960124032763925163341236895829910392338126673011139375812377126077142883294554319534025596587243384570488089739786873270563041395433858932763735138727896679170621093053516936403061087480601251559769110390497864737353892203761822952410594188488225392204069042848692563947286588119703311531292466057363591643669458147562715237476731363955631330274726910609721883628471588974397670238460939140426185763053409053253304008354890688599844006982381947900052552606321690626639157980691931510228279196008890197810114762430817851916404614171851265988303998537660479773891498178478612579625987284417972612390344596053223891986442039334334625123148643758963826079542616254049725874574006675441935255844087297989654631571428832985463855861587679710943629231259669923152790022817228923768325389032545629640968062714120851705950815801906078499271395065157580904089825918619249916549025571586293157952257407437877438508394895238831355090655227802189704144534100043800817925435714612541379756850028938475390423554452669426186254974599774679744272516004974318370488874022836839562135297195114774637151382713448333686121531263746291752477083050312216561912361951821943490256929389520209270098598992187974783109984990404244639984482481645362468206672336671782625482585719799798043660162785025637125247333722325247475535350725463713105466539560826462613932650936854093655711179094303766455272583145593314771478855552101051430729501377096931668606757836118948071354062335663484430873651174333390007022141005314693600850041856857106672491086882312136423148600006814527893103240080596456009915837156853077861728648943534617442766216749554137636944823332069840683219962513338001578460259423776360788408520446014474046931397248081393925573345368700339934205402866416613064970878313675582656961187423210631044416213633803827641693316063205732076812381905603209086021723173267427476851576200508707124576207988460000810090021632262592415001543710127328818159266406652940034382356718768915297422153345288492503134712105359722494546316139700816077905122664311247147055799038807123755814014378956585852656702134317854676157810725946833072572872535242065924328775906225793979690733424886945617192159684499293457361635768553101793517129862802406036457159843687148441365334121531740873243356825474012528746074292418195470965335247744899899226861390602647740540859069671133050372287879680903212555875681460398117221725739555086735651218381874633904096051530668821065643043612804703358832577189576269919025281439219283365569448141716724536915357702661160721104915757334545271190073036607266529169898705511171005182665922041145628265377103162693186314230794384739266615511445501313866382635371312356167467986584755012821537777613387969907645440047360764538194823287811266739807512228742357889545925792775824445085967967984575612419935202156342189860124677503434937361735416932712417131163440906455249530542945185958297065407208050491313808389813158132377380564274609979927279636892336999938014162011909058498231867448239648122163778048971986166682195799673268790539550553863912767316923816932035916726089852323174184352676216024879602881083219191587849982263423215382153345403295762438549783966288163411809255197038758080783081620533244983925495310992380156364579966490942148013693938916668089956116459297501007884331185352941381923322413353439464809183278699290786060168855458265966701295172512861375496283747599827928706220560691797826826788828738445320594475069371117715853145246103060151067659629361803313849744622134761045963371295124056064022285953312312501749871703430633768777283430440666662725387353032380836089259541967666611578074682340846630391685169512332164824297370899413889412491511318615889491639539652379037346373184386224018444622555073639937030439308386047722315941772963739325579520912473038211729241543650957138392612471976878571944455173840783429000360323080091018268095634201102628123340011361913891868723950260114080094221884544931582363503610568474315530973745318226086760338582498758158715177499029697710256298942384655391633260257603346896658126661672339992571743054860760509997012302063493399805613899068354733761075050692037465127634780321305712195509960011826848913217930906736597419551302392115772059483898297574508122955188845360299581968420787516429492401304493022092779590073352583229702711131321319100077476846582235348367668288097750368292834904036593260757676194124139679023088534511810581208027923090885333132037484438174338436785692289545454980264874957406688376478691438459662296253078008460667524188347574544954930764727956034710832951318776482555247416353756126330577469939385075810536383580262559091855345959523536412275585483624995774899312698548812139000495227801790010893499420390662365583677150009019490320304635813766117314617839240014136104219498826877896380050933610083031113327780270601030901426104600677271368638927281301514925228012417638957581098494880989278918160148525725256552438124073436956490860525439031923275980538232074557878104205016150727379204068347988887422155202436677834993810809877221676882014589009386608836653131565307781177697450804219190678356060088870043196299350542470364163532561446494725208050036796358239858540287937744834518009404846760228265340363884834658763058813026964672329473303351902693101214448522588350770068184344050265135461642361819997153152347703830818518578700789022095118217723995136663060532475407426330320487820786333479575652651085539871927420458762018495107675939308552482154297488771168563580500890092480430663855989815153214785588451226767908249374878526507497140236213825649728322173180661286709129036990820092208347411907224999993849730295276582129631607631144950634153828972746614057573453252140456648920688775635535962489024714047837012390161122639419200242956725826127655636792768570780831461399146855194866534668187365757054833088514637775733613988404818932561490917363534587375735436829167753329382214443067289755526103448758612578592284721269678325444431731560736034645611712378725749883559406286606722129801068882084946554392134060114124641749293504904924175912106781975773039904511622423874241250241470779689604851402924613016841024142054979917049741488190619480892255517868216806682648298484486906061973493529867922737666208140248336904897555622037913389442011103183255517249911141084792929145493321296087699499216442696250098906732336581836020331758063683944619829730313816782957217676469620831527495006551213922575253621557156785471119386748927194341385685478831955596539621366358182833074646466761663159670107312418385111483002595885260853608858624230149151987328845927969079833162518130508190260638789496937736996213800620443957770185217543690658705245404026125577336291703028598150605155945230950545986172594309001981724164876499529145622979981324857633170920737452721841902717148086792003385815122937946603168803753438026749834011898664023966321352694495991281301483599841557094063064344348429799469316403022895955568262120040086998440034000597212327193007253565413766156650426832415244811868185561723958642311780194594604498294097689989690436516059353959566291609523947634830522128145696003554766762077353254981848432807210144698645180123736502762818611814814632467483384645220974507224295016132242824788343386083722988220745307261299671624048496002793410844676661464254698769482220132241613649"
  },
  "independent_paths": [
    "decode intervals rebuilt with quotient/remainder rounding",
    "full-ideal bound rebuilt from one-coordinate C11B fractions",
    "affine correction rebuilt by summing four C11C branch fractions",
    "target decided by positive integer cross-products"
  ],
  "message_safe_ranges_reconstructed": [
    [
      -832,
      832
    ],
    [
      -832,
      831
    ]
  ],
  "phase": "R1D-C12B",
  "primary_fraction_identical": true,
  "target_164p81_test": "D^100 - N^100*2^16481 > 0",
  "target_164p8_test": "D^5 - N^5*2^824 > 0",
  "verdict": "PASS_COUNTER_AUDIT_R1DC12B_BIT_SPECIFIC_DFR_LE_2M164P8"
}


==> anc/results/r1dc12b/loss_table.tsv <==
source	before_neglog2	after_neglog2	loss_bits	status
independent BIT1 -> graph-coupled BIT1	165.01008159906500952895685854068981274665126203195274731120054485585060227473986	164.85663613395413564195245292143563174585055913914640138255633526207497042791799	0.15344546511087388700440561925418100080070289280634592864420959377563184682187218	already incurred in C11B; not optimized in C12B
graph BIT1 -> CCS symmetric surrogate	164.85663613395413564195245292143563174585055913914640138255633526207497042791799	164.67706196490361153085657494364918134451360972028512941796539380796414143659863	0.17957416905052411109587797778645040133694941886127196459094145411082899131935785	RECOVERED by exact FIPS bit-specific event
graph BIT1 -> graph BIT1 + affine transport	164.85663613395413564195245292143563174585055913914640138255633526207497042791799	164.8107162013431210230338383325800347779952256492599589843631647383813685488186	0.045919932611014618918614588855596967855333489886442398193170523693601879099386797	retained; event-universal C11C correction
old C11C CCS+affine -> C12B bit-specific+affine	164.6364414282771892619912681042809441647079499257191722225250120271116185410559	164.8107162013431210230338383325800347779952256492599589843631647383813685488186	-0.17427477306593176104257022829909061328727572354078676183815271126975000776270309	negative loss = recovered bits


==> anc/results/r1dc12b/primary_result.json <==
{
  "bibliographic_state": {
    "qualifier": "STRONG_METHOD_OVERLAP_WITH_QAYYUM_BEZZATEEV_2026__IDEAL_COSET_STRATIFICATION_AND_FOURIER_ANTICONCENTRATION_NOT_NOVEL__CU_EXACT_TAIL_CV_BIVARIATE_TRANSPORT_AND_2M164_BOUND_DISTINCT",
    "verdict": "PASS_R1DC12A_BIBLIOGRAPHIC_COLLISION_AUDIT__SUBSTANTIAL_NOVELTY_REMAINS"
  },
  "event_audit": {
    "CCS_symmetric_surrogate_not_used_final": true,
    "arbitrary_message_argument": "For any 256-bit message vector m, the union bound is sum_i p_{m_i}; with p_b <= b_b^{graph} and certified b_0^{graph} <= b_1^{graph}, sum_i p_{m_i} <= sum_i b_{m_i}^{graph} <= 256*b_1^{graph}. No claim p_0<=p_1 is used.",
    "bit0_exact_safe_interval": [
      -832,
      832
    ],
    "bit0_failure_compact": "n<=-833 or n>=833",
    "bit0_mu": 0,
    "bit1_exact_safe_interval": [
      -832,
      831
    ],
    "bit1_failure_compact": "n<=-833 or n>=832",
    "bit1_mu": 1665
  },
  "final_bound": {
    "exact_164p8_cross_gap_bit_length": 129294,
    "exact_164p8_cross_gap_positive": true,
    "exact_164p8_cross_gap_sha256": "b0cbef2bda10f2b1b426dc6bd29774d7911a07e47a1a9bb079b432063f6ff3d0",
    "exact_164p8_test": "N^5 * 2^824 <= D^5",
    "formula": "C11B_BIT1_graph_global_upper + C11C_event_universal_affine_global_upper",
    "improvement_bits_vs_C11C": "0.174274773065931761042570228299090613287275723540786761838152711269750007762703091709065506",
    "margin_bits_beyond_164p8": "0.0107162013431210230338383325800347779952256492599589843631647383813685488185987220767427755",
    "neglog2": "164.8107162013431210230338383325800347779952256492599589843631647383813685488185987220767427755297165",
    "strictly_le_2m164p8": true,
    "strictly_le_2m164p81": true,
    "upper": {
      "denominator": "349549390675576084995808895814698388380780024212705791301698402545845136319174080455215029949674310481953379364459729446154818429946998407804893556258600597901429033283557003576003713504190734214987261053301093940338444824822846242957181954555910981873101590381303980297582629701425158900588117645478043934041389391277149573051273053465028752465076385569240083742937969188158996150139973402508225228026605124172278929152694547631338442481583903863286873976423272972880124526626911484021406021035033449491556692822168838392131705396946134124595108213773864640447619368090914493830302697236661366841173019553656923277679876048201626792245549733027908603179067616013097242682668720637306470347110104610443343293068677465461846035640693687765935960109325460479597373661994674379544232504083907187763788228748615289486966459157035849137276067276360740464268721169806716077079917174999140781891114163732750523794454339925683413333809693598696577138760189535234190516399195425807725757308707668970069833647184476337080413220815491818391128954170717201664048408275396727911425726130766245525206124698460765156494612858846356960424485590616123675959435669061408146005785851618332268096322738564036207328277524201743853819695060059910033601039931683696979510633972963825717580028244262477886895791111143781848223219829275449804370315068298078977484387209253317975268064980513358106926234784189469255656055827423192264672706473295550226802304963208219634245415144504968276277353032543188044655968658889423002415088197965101371629679650395335434394033509537743091250742454259611109641004088530425333038308684990091048081011003616360469487029400743913851793017252340974324273425429717038600864535042879103365987171099521926928881580724775104827010256452355470943428700081397775859963136053492897146941130145600064445223055402680156195305614268910943150620400762946452263928988727318086851948325764341487994697431173789990677015084142735112617615882106480973895665837491605504395468492753893317085161475785733877665751186340361436155482120767336217180207378094385485398960068637963371452553366925743582079247151104823885903253321396384732885816726836284625414543016163426098845202271298791171942946726180763940428808132948508869700462461424957786085757807158813500068677550353045022281280574595844027370502520161121394574149073781218005824604446756899058014162163867901830924352008721188656684354507193098148914094705676995691304921585476255159966961640706984374981447878322450559656772499717995640126575283784777752256512729239981164446838223272909833088343999372139876105056312685416318702861337883685979217892974170067991504228969272806726299986379022309753359505026881532286771230594225802584636115905017651710818502166722421676665162432061795933412042971436068168001060962517071337935027551890061376108661038060325952187560838201902401929784642999456996021235864319990281549524969547898144392761074616312655867983205227662112875566345026702018378018392445429104415994655850225224769389739293193539459371903900806128586601381026031033937391893044990744603555496545749025608827858984632224663764364353325907108587623531272233345456334800732468463906920644237357478127558239538354611714357215143158685340104613405889387015145389793952950481439102524388251181466932513188681781627592233184025866183633480425209241364027050337723473157437611969236567096002583122339071601511538357967037826285280142577470928390052496451968933803156060195377574531513627799487994995274663992804162631618106365800858552048897839647379557938129814737374328924641902742087193623542947540012982856872832301099949426635390963609847925512396465280403097468486319501528119075561027712533754207490856282587089381883531979996733215270195842515836218948042318308061417329577121331685018676950021523851392421394921929159064712765651546807437550289512117162307252551675941399299604001770063679005945309755279542340497669674534830398328999009035315296266205586614415894890676947094322313898718634918001229051465187547972018395691475153612690364710995594495066943918931571606318747558757508395294878597417950807401128201301263457526327533816587160317407967494662117057597544001375382925818643866410208262646244336128091855888989237824271899272049447711063188860169164476421242202821686795395013781442864058774899046005752472774931249514734810504956263426943289905437176562212985993603139092112326051772625528160589180672739764673870973606891025782054691463762638918237427731650545251691121391238270157324888182825489128142835832135817872805075170737651549198073874425926545207719653683636823858670039655608944714878872121532298658462532769480637143962519534175218936234038271518075262864917022888642929919993511752898900367240093483415855311898891985726010805413771026431243894279138187647779950603337708113725992493609473814648360821381469698592508598398090189868802582126765432802002210783041996476460042412847289836339015463167631758257573108593646251270473746171994646088884457064146338826237293956260019492044400621453583515861490823345844929841417767599658024926933553067142166707100813452582894563939750778736684490945086965089582283616531574925746700810620703346210837937672613217136318514687244509149628662241097105192110430657110380209331766558746945211434776189500494573148714786197169774285082710861431844117024495167653530233053596355301038373190708908182399947186730072106288099752057427754614291596217369519578326079404930747957055090092143210064199198126071339203940324506427240521163804277949246726049800126464000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "numerator": "8521957538375986753894722451406826612464007239446287043778943879728342352327109428533577267955308366567324901270128319460097876943216345095168277866452398871468016274328831924500334541761488725849028840643247490383027759365056300336230021386047596626892956888670172497787475540816792031597440236961526928394244601748758356835729821215014867645448318000286896627094605622523424386063437479170145012714742019256201802081916327436334278594361996670174023752806675960124032763925163341236895829910392338126673011139375812377126077142883294554319534025596587243384570488089739786873270563041395433858932763735138727896679170621093053516936403061087480601251559769110390497864737353892203761822952410594188488225392204069042848692563947286588119703311531292466057363591643669458147562715237476731363955631330274726910609721883628471588974397670238460939140426185763053409053253304008354890688599844006982381947900052552606321690626639157980691931510228279196008890197810114762430817851916404614171851265988303998537660479773891498178478612579625987284417972612390344596053223891986442039334334625123148643758963826079542616254049725874574006675441935255844087297989654631571428832985463855861587679710943629231259669923152790022817228923768325389032545629640968062714120851705950815801906078499271395065157580904089825918619249916549025571586293157952257407437877438508394895238831355090655227802189704144534100043800817925435714612541379756850028938475390423554452669426186254974599774679744272516004974318370488874022836839562135297195114774637151382713448333686121531263746291752477083050312216561912361951821943490256929389520209270098598992187974783109984990404244639984482481645362468206672336671782625482585719799798043660162785025637125247333722325247475535350725463713105466539560826462613932650936854093655711179094303766455272583145593314771478855552101051430729501377096931668606757836118948071354062335663484430873651174333390007022141005314693600850041856857106672491086882312136423148600006814527893103240080596456009915837156853077861728648943534617442766216749554137636944823332069840683219962513338001578460259423776360788408520446014474046931397248081393925573345368700339934205402866416613064970878313675582656961187423210631044416213633803827641693316063205732076812381905603209086021723173267427476851576200508707124576207988460000810090021632262592415001543710127328818159266406652940034382356718768915297422153345288492503134712105359722494546316139700816077905122664311247147055799038807123755814014378956585852656702134317854676157810725946833072572872535242065924328775906225793979690733424886945617192159684499293457361635768553101793517129862802406036457159843687148441365334121531740873243356825474012528746074292418195470965335247744899899226861390602647740540859069671133050372287879680903212555875681460398117221725739555086735651218381874633904096051530668821065643043612804703358832577189576269919025281439219283365569448141716724536915357702661160721104915757334545271190073036607266529169898705511171005182665922041145628265377103162693186314230794384739266615511445501313866382635371312356167467986584755012821537777613387969907645440047360764538194823287811266739807512228742357889545925792775824445085967967984575612419935202156342189860124677503434937361735416932712417131163440906455249530542945185958297065407208050491313808389813158132377380564274609979927279636892336999938014162011909058498231867448239648122163778048971986166682195799673268790539550553863912767316923816932035916726089852323174184352676216024879602881083219191587849982263423215382153345403295762438549783966288163411809255197038758080783081620533244983925495310992380156364579966490942148013693938916668089956116459297501007884331185352941381923322413353439464809183278699290786060168855458265966701295172512861375496283747599827928706220560691797826826788828738445320594475069371117715853145246103060151067659629361803313849744622134761045963371295124056064022285953312312501749871703430633768777283430440666662725387353032380836089259541967666611578074682340846630391685169512332164824297370899413889412491511318615889491639539652379037346373184386224018444622555073639937030439308386047722315941772963739325579520912473038211729241543650957138392612471976878571944455173840783429000360323080091018268095634201102628123340011361913891868723950260114080094221884544931582363503610568474315530973745318226086760338582498758158715177499029697710256298942384655391633260257603346896658126661672339992571743054860760509997012302063493399805613899068354733761075050692037465127634780321305712195509960011826848913217930906736597419551302392115772059483898297574508122955188845360299581968420787516429492401304493022092779590073352583229702711131321319100077476846582235348367668288097750368292834904036593260757676194124139679023088534511810581208027923090885333132037484438174338436785692289545454980264874957406688376478691438459662296253078008460667524188347574544954930764727956034710832951318776482555247416353756126330577469939385075810536383580262559091855345959523536412275585483624995774899312698548812139000495227801790010893499420390662365583677150009019490320304635813766117314617839240014136104219498826877896380050933610083031113327780270601030901426104600677271368638927281301514925228012417638957581098494880989278918160148525725256552438124073436956490860525439031923275980538232074557878104205016150727379204068347988887422155202436677834993810809877221676882014589009386608836653131565307781177697450804219190678356060088870043196299350542470364163532561446494725208050036796358239858540287937744834518009404846760228265340363884834658763058813026964672329473303351902693101214448522588350770068184344050265135461642361819997153152347703830818518578700789022095118217723995136663060532475407426330320487820786333479575652651085539871927420458762018495107675939308552482154297488771168563580500890092480430663855989815153214785588451226767908249374878526507497140236213825649728322173180661286709129036990820092208347411907224999993849730295276582129631607631144950634153828972746614057573453252140456648920688775635535962489024714047837012390161122639419200242956725826127655636792768570780831461399146855194866534668187365757054833088514637775733613988404818932561490917363534587375735436829167753329382214443067289755526103448758612578592284721269678325444431731560736034645611712378725749883559406286606722129801068882084946554392134060114124641749293504904924175912106781975773039904511622423874241250241470779689604851402924613016841024142054979917049741488190619480892255517868216806682648298484486906061973493529867922737666208140248336904897555622037913389442011103183255517249911141084792929145493321296087699499216442696250098906732336581836020331758063683944619829730313816782957217676469620831527495006551213922575253621557156785471119386748927194341385685478831955596539621366358182833074646466761663159670107312418385111483002595885260853608858624230149151987328845927969079833162518130508190260638789496937736996213800620443957770185217543690658705245404026125577336291703028598150605155945230950545986172594309001981724164876499529145622979981324857633170920737452721841902717148086792003385815122937946603168803753438026749834011898664023966321352694495991281301483599841557094063064344348429799469316403022895955568262120040086998440034000597212327193007253565413766156650426832415244811868185561723958642311780194594604498294097689989690436516059353959566291609523947634830522128145696003554766762077353254981848432807210144698645180123736502762818611814814632467483384645220974507224295016132242824788343386083722988220745307261299671624048496002793410844676661464254698769482220132241613649"
    }
  },
  "forbidden_work_confirmed": {
    "assumed_cu_cv_independence": false,
    "binary64_decision": false,
    "changed_ROM_CBD_model": false,
    "new_bibliographic_search": false,
    "new_kwise_census": false,
    "sampling_as_proof": false,
    "target_2m165p2_claimed": false
  },
  "incoming_exact_bounds": {
    "CCS_graph_global_neglog2": "164.6770619649036115308565749436491813445136097202851294179653938079641414365986276707933961934245068",
    "CCS_graph_global_upper": {
      "denominator": "349549390675576084995808895814698388380780024212705791301698402545845136319174080455215029949674310481953379364459729446154818429946998407804893556258600597901429033283557003576003713504190734214987261053301093940338444824822846242957181954555910981873101590381303980297582629701425158900588117645478043934041389391277149573051273053465028752465076385569240083742937969188158996150139973402508225228026605124172278929152694547631338442481583903863286873976423272972880124526626911484021406021035033449491556692822168838392131705396946134124595108213773864640447619368090914493830302697236661366841173019553656923277679876048201626792245549733027908603179067616013097242682668720637306470347110104610443343293068677465461846035640693687765935960109325460479597373661994674379544232504083907187763788228748615289486966459157035849137276067276360740464268721169806716077079917174999140781891114163732750523794454339925683413333809693598696577138760189535234190516399195425807725757308707668970069833647184476337080413220815491818391128954170717201664048408275396727911425726130766245525206124698460765156494612858846356960424485590616123675959435669061408146005785851618332268096322738564036207328277524201743853819695060059910033601039931683696979510633972963825717580028244262477886895791111143781848223219829275449804370315068298078977484387209253317975268064980513358106926234784189469255656055827423192264672706473295550226802304963208219634245415144504968276277353032543188044655968658889423002415088197965101371629679650395335434394033509537743091250742454259611109641004088530425333038308684990091048081011003616360469487029400743913851793017252340974324273425429717038600864535042879103365987171099521926928881580724775104827010256452355470943428700081397775859963136053492897146941130145600064445223055402680156195305614268910943150620400762946452263928988727318086851948325764341487994697431173789990677015084142735112617615882106480973895665837491605504395468492753893317085161475785733877665751186340361436155482120767336217180207378094385485398960068637963371452553366925743582079247151104823885903253321396384732885816726836284625414543016163426098845202271298791171942946726180763940428808132948508869700462461424957786085757807158813500068677550353045022281280574595844027370502520161121394574149073781218005824604446756899058014162163867901830924352008721188656684354507193098148914094705676995691304921585476255159966961640706984374981447878322450559656772499717995640126575283784777752256512729239981164446838223272909833088343999372139876105056312685416318702861337883685979217892974170067991504228969272806726299986379022309753359505026881532286771230594225802584636115905017651710818502166722421676665162432061795933412042971436068168001060962517071337935027551890061376108661038060325952187560838201902401929784642999456996021235864319990281549524969547898144392761074616312655867983205227662112875566345026702018378018392445429104415994655850225224769389739293193539459371903900806128586601381026031033937391893044990744603555496545749025608827858984632224663764364353325907108587623531272233345456334800732468463906920644237357478127558239538354611714357215143158685340104613405889387015145389793952950481439102524388251181466932513188681781627592233184025866183633480425209241364027050337723473157437611969236567096002583122339071601511538357967037826285280142577470928390052496451968933803156060195377574531513627799487994995274663992804162631618106365800858552048897839647379557938129814737374328924641902742087193623542947540012982856872832301099949426635390963609847925512396465280403097468486319501528119075561027712533754207490856282587089381883531979996733215270195842515836218948042318308061417329577121331685018676950021523851392421394921929159064712765651546807437550289512117162307252551675941399299604001770063679005945309755279542340497669674534830398328999009035315296266205586614415894890676947094322313898718634918001229051465187547972018395691475153612690364710995594495066943918931571606318747558757508395294878597417950807401128201301263457526327533816587160317407967494662117057597544001375382925818643866410208262646244336128091855888989237824271899272049447711063188860169164476421242202821686795395013781442864058774899046005752472774931249514734810504956263426943289905437176562212985993603139092112326051772625528160589180672739764673870973606891025782054691463762638918237427731650545251691121391238270157324888182825489128142835832135817872805075170737651549198073874425926545207719653683636823858670039655608944714878872121532298658462532769480637143962519534175218936234038271518075262864917022888642929919993511752898900367240093483415855311898891985726010805413771026431243894279138187647779950603337708113725992493609473814648360821381469698592508598398090189868802582126765432802002210783041996476460042412847289836339015463167631758257573108593646251270473746171994646088884457064146338826237293956260019492044400621453583515861490823345844929841417767599658024926933553067142166707100813452582894563939750778736684490945086965089582283616531574925746700810620703346210837937672613217136318514687244509149628662241097105192110430657110380209331766558746945211434776189500494573148714786197169774285082710861431844117024495167653530233053596355301038373190708908182399947186730072106288099752057427754614291596217369519578326079404930747957055090092143210064199198126071339203940324506427240521163804277949246726049800126464000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "numerator": "9349175238597165177111556881347060635335947210444836569523767420375853304534756829311144021961430249972850986148958379130722916837336122205588689210226335392440629287580461316693838549901589052851433338534800133405185981563216738064235472675993912320506147625328896594069852370172071010184147899541006836926475941598269370502336365221930087014011796643757401446388310546998395139288169912663647676226434598226147783100681157721389986245523858291359610544254597681168879951586433330334597301696259082668223235857701983311322372414737775812959107459876530906767943946288209603383467075827220458587343163890887727784532603216860932489197310617732757916982409404620129681537210791455544470933670242013352153398692136382705376374108533170673677543841431879884399084515848667495981972463784198236355985612405066541163766901947936556172062372148848051027199631718792863083083143382059615044249257235016434675354892041681832430569555362889074254329555622145304200806772630900319512718281009433460210935419508090474261465991687936699387584332453642905610616114258251339964838713469658192706369476984752705781489450334177298400112658050047912350566021278485496925354417064537139940647889260259310133716839965510555188021881467797149882950330407538936028353343846200590788230424350727326975192132151311679080692187756767466679748193871313174981199564288765848768203518315335568810063956512761970074780894000152185658507958720654579855904227509498764111996324884580019693809514152976287243658969537999827454251305288798583664493188479368197034890089926839767786409549194682199167591059078502963795315448125832363642400871571852635735935049790612006329390214847751955928418913086484621519005056153039295089217208827460526550154209205882986057192237714030637578071488562018203275860439324414096224264554671573887784410975812779586784557679950730636160082337050796033064303173772617301024530823140879933594750797076987688481050173979312265979280457206452966416372559957880389325193935710118385680937575154078504911285536464384346535053083917844833633804434517957577592565336632040371889496354015959350486476647702229124211458747221314519697928659945095260875195340878110694170478094956215277382594278593111112085784148221984058099491245025768067443740737264038039410666106634526579270780527461299335855054941459926279802197761876815174748304995516921756375615988381401006425727514978585392695285582561570378857332810418110620174076680605805805912707051792287350556587299523534299402153330778836935355694132632102693892281356404663123591840180624301738762366248817116352753522863991144444394092555816751336784820290581094986658525713047568122783162527958756774400708367529520182899613935502156926395135727748521704392325201829800937553733035952418981233887382208313390986178467825220950921368338377091869114999372934699681973141054906543969767709706937879900422153486896784801003284358394257592236227445992014737528463861177491162322442915041799807871861902480233364467901662247415010891153479049148153948315479678599781041135390046206587997865656912854178036528181545893528578349002252671561699769842401381991409423365298201969152346954120040639129052291489120785243157472423220256163750167362186911856921209687288748980628604310083971183621263871411203560143624738187052089994214675507568866118373796551107673742846163569028777363632262842272447227180329207563758664454347415001652896594310536009095876767263758964546182505173754474612405630152566894023386273485106162931728124315834152154303586719027071029268121166568963937270343390819805911852474439028939314973775919969536510516318165641545263313714979893656372689314236722106162457220735964384263595460057352845111617028971970693774951879027838922156556875385449693120564640393214435579770063748197002897833133140970768624048441099922861664999127088647521202786488034331031831564149688682536169414776591688445784019183157105820637050184089405619131973058086571385422213176704668040379253677165198464392671887325011892216431585324243030697853858427994331145112707390671830223654601837974790151858598018487189332626072085175640955583477207955988698867536213839333056041012149250462219377419963909811700529765048961127569660727611296969087474189982101989219609208267070192323673880467401779439876330172657438871461216602847244297086481237973809813996945873923287398419218338122150833774882823674147853909177741723689592221203409646957704790546684253819574667305998951813045485391341693429638618212127122197100521337347846960228211064041641720235779724217393529600580985369619557988935100416237847759296651760863310549717150531571294941721911478598544251828996815052011260171067849045647672385054628371120813753436695125429309829775006639619164227892706537844381791664415374382196123081117720901937614041566970612453980514228887682521775326507375873327240916257617276755877175818729360096282392497683112910061761244885596838008278371954192171628935424803714079810512212721950365005095348848887102292650864188199780746671328762387959632558542413717091073299629692348719162323758735726102808643306362602037337915157723617889015650511638031382203442275948377098629757086240418788921058351637167893518765779035376123206365605741806993181661011589160508357685591730083089448612056418316596339514131753499694466075636240040047629674475656461526999944252663367298590436222376759340747614402689944482279095609789946404373152032601928439394205923487323577993917342938168668772787671555026621171100096163784287665391897276193231287355926136301559975442778747394484022305044972074136412057815809011090035251616935278521289076202033515018664421730555883468693172862052358847680973326520467320584064094738690263165055159631159250792207586424220513446583445913227134630070016050259455829085116862908757506118068654421843370578078887764946448962669874232468114631382055548109270050780740990357162403839388020991630584279730494620645715545907666411531182311006452515316050335350870622927359079336548188575605787520709577158638833490492999779697930872992036550276910164404121560612777957207375393235283720258960184988153380640263285285650434755706766883884394750125089597677790715012935629992327168614398203596687160422434217472558737386682716817012024050068675690372784127981773380847844270976966657310106263507724778078711631174076225407484168616034302823106635516384609368933676088008103359616446667503902823788446572300114234377547335087382486036155750538073476201547496973375793274342419711916021857787448927489589598865714538582492139898392943009897477678977467211615564284742954966024846409503167661912860449346938348802477929493814161477409813685694848997036154773351861123287512750444389260864834739880010619638810509271706425905908286712485413544586081945203006048859054107920486846804139964069124048904184299089624625469827934006255111831148585357260105080591801918237947947473577302468634098998580350941178492975000032098886639920380616442741984943540918056446745810705029844525683795929944288541598712731516610890942070711020446795153786714210781248360724966136183852666923172141954411972286068356301795693606339278373325899625705349612208826684299598229267843945121710443011905360984487038309170807175487756681995214433603873679041945200056074613356750522368591533456197346300601350825772463925057724781729467180733899611017338357225318526995946340778778624257686173604802783168457432061680548088908984136871589114757257411853070889018844886587949026601130611167314225025643829776322524520900427341287550778580825463927656677749652653799093365457631889477055416114226681419164700332256356404666424254818586130665258893117691172819687020270719769514666723973514492966385024680429272378129361241670113406141806867824129446333574080299188249593317323507621719012010167036866870112112776669109780679113649"
    },
    "affine_global_neglog2": "169.8071173061514638884937022909900197348258811580187828214294609606630967020363224407606442852893584",
    "affine_global_upper": {
      "denominator": "36697730516754390104705595734553730374985047626970913440169112461677027860986948956790575828295963978278488433643025556569033058890521012993618686930746373714861119858360036412411301397566104484848862126522920338352368036627446866581148261365919694648078669465290837927455286620584964195890621103072387713242988343590027070799914777829350161487555177150946299561354938602860339352855611581277161731535974085590507997031803795819486277431186785988447952223072625237985540730684933880815072161299718090523032062680809696672937535665832175969251916126792574499662692849314543832712715906441709044383423127608351048706589175708275584351158048904413030484083389095877334872512712609597803215604783513600000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "numerator": "28028730048801961026185648874784011479979952610119286235214943658683006634098985071122438000504686336004619093993994333769176808515791246790965215316665938327964727447258120925315566803275433861117263525392784968049900063248843622432366624850493503693004519778822368752297402778860192387631716704504975076394863089618549648402600330311754911579912614642113999796645799966545336176086678169039362547399249129544778981015213660767880307832072633525764641061867149654077464680467462307037262379836268437231316382130881841938163492370641547395960868562854031121992082612626947721358082269617918905717024514424082181514529300866790836926650590878586622527265619987629712736022635534030925502768145240744123377752590546648154808250499252257724679933054269359461633898237954980893831838058614938190469659736837943488814557214304273625839703416614176988309509096612829972916063781860701861414640573590317592667426755750388898627153980763575960800977752940508080468152723949229272734231000706099749770150743129348631281731330754698082150682441812687291755346848413568710194475540359817154396382788125652505227270954775536225610232261363201784618354701975957405650474805462343192370825986908669622433989955487646252838952806042522545710326810548248794413671953420954931779521194569825539814161293053368585414788160698033220933505424038029112830690245954981109370583946670318701798015463328938612338317082279494524763269707"
    },
    "bit0_graph_global_neglog2": "165.0658792859162109826357299853887672128744349753865948143299445937542923673767749117024722047637597",
    "bit0_graph_global_upper": {
      "denominator": "349549390675576084995808895814698388380780024212705791301698402545845136319174080455215029949674310481953379364459729446154818429946998407804893556258600597901429033283557003576003713504190734214987261053301093940338444824822846242957181954555910981873101590381303980297582629701425158900588117645478043934041389391277149573051273053465028752465076385569240083742937969188158996150139973402508225228026605124172278929152694547631338442481583903863286873976423272972880124526626911484021406021035033449491556692822168838392131705396946134124595108213773864640447619368090914493830302697236661366841173019553656923277679876048201626792245549733027908603179067616013097242682668720637306470347110104610443343293068677465461846035640693687765935960109325460479597373661994674379544232504083907187763788228748615289486966459157035849137276067276360740464268721169806716077079917174999140781891114163732750523794454339925683413333809693598696577138760189535234190516399195425807725757308707668970069833647184476337080413220815491818391128954170717201664048408275396727911425726130766245525206124698460765156494612858846356960424485590616123675959435669061408146005785851618332268096322738564036207328277524201743853819695060059910033601039931683696979510633972963825717580028244262477886895791111143781848223219829275449804370315068298078977484387209253317975268064980513358106926234784189469255656055827423192264672706473295550226802304963208219634245415144504968276277353032543188044655968658889423002415088197965101371629679650395335434394033509537743091250742454259611109641004088530425333038308684990091048081011003616360469487029400743913851793017252340974324273425429717038600864535042879103365987171099521926928881580724775104827010256452355470943428700081397775859963136053492897146941130145600064445223055402680156195305614268910943150620400762946452263928988727318086851948325764341487994697431173789990677015084142735112617615882106480973895665837491605504395468492753893317085161475785733877665751186340361436155482120767336217180207378094385485398960068637963371452553366925743582079247151104823885903253321396384732885816726836284625414543016163426098845202271298791171942946726180763940428808132948508869700462461424957786085757807158813500068677550353045022281280574595844027370502520161121394574149073781218005824604446756899058014162163867901830924352008721188656684354507193098148914094705676995691304921585476255159966961640706984374981447878322450559656772499717995640126575283784777752256512729239981164446838223272909833088343999372139876105056312685416318702861337883685979217892974170067991504228969272806726299986379022309753359505026881532286771230594225802584636115905017651710818502166722421676665162432061795933412042971436068168001060962517071337935027551890061376108661038060325952187560838201902401929784642999456996021235864319990281549524969547898144392761074616312655867983205227662112875566345026702018378018392445429104415994655850225224769389739293193539459371903900806128586601381026031033937391893044990744603555496545749025608827858984632224663764364353325907108587623531272233345456334800732468463906920644237357478127558239538354611714357215143158685340104613405889387015145389793952950481439102524388251181466932513188681781627592233184025866183633480425209241364027050337723473157437611969236567096002583122339071601511538357967037826285280142577470928390052496451968933803156060195377574531513627799487994995274663992804162631618106365800858552048897839647379557938129814737374328924641902742087193623542947540012982856872832301099949426635390963609847925512396465280403097468486319501528119075561027712533754207490856282587089381883531979996733215270195842515836218948042318308061417329577121331685018676950021523851392421394921929159064712765651546807437550289512117162307252551675941399299604001770063679005945309755279542340497669674534830398328999009035315296266205586614415894890676947094322313898718634918001229051465187547972018395691475153612690364710995594495066943918931571606318747558757508395294878597417950807401128201301263457526327533816587160317407967494662117057597544001375382925818643866410208262646244336128091855888989237824271899272049447711063188860169164476421242202821686795395013781442864058774899046005752472774931249514734810504956263426943289905437176562212985993603139092112326051772625528160589180672739764673870973606891025782054691463762638918237427731650545251691121391238270157324888182825489128142835832135817872805075170737651549198073874425926545207719653683636823858670039655608944714878872121532298658462532769480637143962519534175218936234038271518075262864917022888642929919993511752898900367240093483415855311898891985726010805413771026431243894279138187647779950603337708113725992493609473814648360821381469698592508598398090189868802582126765432802002210783041996476460042412847289836339015463167631758257573108593646251270473746171994646088884457064146338826237293956260019492044400621453583515861490823345844929841417767599658024926933553067142166707100813452582894563939750778736684490945086965089582283616531574925746700810620703346210837937672613217136318514687244509149628662241097105192110430657110380209331766558746945211434776189500494573148714786197169774285082710861431844117024495167653530233053596355301038373190708908182399947186730072106288099752057427754614291596217369519578326079404930747957055090092143210064199198126071339203940324506427240521163804277949246726049800126464000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "numerator": "7140483561949381929351617956923889457822267984327011214156811019608274160253407601328869236274752146205704643802954839751971442422238570775394134040870672285451410178233475334668697627790750604304105425112320129586664560475615981400599215500196465372480991922626420408413482451234657977391567227097113975170809586499535502118136652340952801742733145028719049572994065730203101965029829244359328235921360579270952616665268248389325013099853404503942732906640179449848620652081911724256782463125624123122137477900306104343989440730771965762321506980325273451350999581998470791409206777063286419166579487330938665181837294422227779451469470292565316786891123572715367697507856815003695997533264531647525775821381668476880916140890955627536760122793708873252096050834591065763925531097524876637072356905710854961714009753192497383155114851033118085715716987831235796818664424172646554053643212006742252972401050710035351211010145390220343368327240436219894741358822022753318708760535857613810798900252419310319916810443501392307327480847808929735272710392626285108186240193774935801996554095756332591507516022470535320988627221486790236069925832402354043003322266936929349111846240172634702527564240330378529807187907450773507204770922081400220138694425380325693392888061229389749760492796436398496574298061348687984519512269104610447374443630628512372605365490447870467182045433065609338215124278726228901260500213535761173783255479855268881879505483335817614216762777958092824301760819897962253894025173369515849996454887129989398600364445378621467896403016100781592024427871272914975399544697572075487980360820770528026813545415787347271750008797212646862579150018809362518854703462549827505382587964133566169993771841044092477960069542804881331883733665836253718544505238480948441212019663682478521498221286217766591151267224423674765386713604969399042044453241842624768078470988214036706013198858995164071664342136049664109601336256313228756542741028477192877392459707283094417283555616375065274714479795514368073012578617179155280112514800642322406995299303852207405053075232934541433099463548150989157651557982570396523359612087387448776246842479044056886383737508675725412914521680820277088449423530014646229752466743220508439188259068285859414984977061925757121403463706885467725979685512305414155302918349558733125458365839847353618427564896555545620930000765054633336939986511961080824457560944952483472090933906159526812387910845964398465093631296072226867394801054343818525779890116796705416777959708582409888553259495574146413247103755126150703457300623230533208067983698157350338404354728100656287601981973276168583498191046159813055098871774255078117500936901434327266563578476184895181753003635123931145336599666123522638361711493308865293959617047440135081190454314177465187450726056130918025552288625718769781644540355128826943378090468946249248075158134028921227801938978208473342502822950028138172823254101905686244251398013867877731662217552206221995385194082360255171746932078571289820118836092309335503706857612930360890584806384377870667491984426600140266183686998580993465535343049483356358371608843036757965219025618656098105063865736709834756801545638378550243850855023732629802871719938658921077884626841204156699358944816713866939386438449547018070640295065854469830072345245091569034110305929372944139423330758482023571467451119578537250562180590202123021925754280563189291412630635566852900288539182594422835465565679895245743380762447427198398504572295111327024863205096840799514211463587830601347418623929538406314762018854882976886497138071971904960052446314923063428302857527104644104662694220700482798662556198363437804263522662474551421532201816780247663897307416603655517533819850992568120240364181369637287583899675064269751075631928548587471295308118479124448405222340793488638028710911228241229580896588932948524580761257876265293730351616258923250024771233560051172783718671094086529867047807934710149313083646462667065677480042713324653377191591021376969306711196571524057391279917881750593216463390038445650901626943497934219477161775206579710680528657518148490604337671956161705300585281567175877873856547165656881715706636678250203371334987170038064095482511190975185267383295713260862440583822183132099896343031900285826838334814289193217760524755172034716746516803806318684936386082222283542653900213261197164414799944319072362573947643813085004715079956926052319331713077502126544233547531220388232141618218589961211890999966683557355817009524902872052642748915191852729919928928011989640792480706536749484298560323177220231301461716992516172245175056637643479201087692500925652447447926211994865464558085459986185074491340088920231472237799493955252850520553635668523717657046378816492947929060178333642513378825302244976032157383251167775561546526796768451355628873130711353862801235425675647340297763925154286760810001307972998814742658297876853332700162387812508659952460368980145176206711360469816267115680291650478001536493147847702138800025922583376078875547276919780365701411947722694077240494608815380275895751760639355727348184428086257204377679487589602462289015478581205942174345344925603023203206932606874731413140398572063350549623249973686916108208936439989739822625541989451098582309611566394715468761191039921857284088508611625890979122006742936468117923123415076949415391491021032192637585241573442960121870278028395532150790644897260711315336613922731268541211534194732308387578190503858877335028722590498796309018148332514001002284811481650172561893880990419240744742643422556642988193833536705361776799241205472229232628282352319308134513126800268398898280338450762461693250933109601411318444145004068550673536824375562748716572420431875183181189973643260703573851485795087973066858059796104771667657737486054549616889561662141199731565900168848075427162323421836771234169528201290509583438762640968296320439650135449823677853968659400851277557168486853426402869436587875731030654593516927669313462154946344652017878691458885365994153131633714897678459861834794514469694535825676176051882611643195718575721996954535507490943114887714873057034353928600180613207173676761892018056485615696621536194729690212937746406071571373137171838370657306956807469898516485491536443172378034825867328492303804680219931869989150756190302872398609967031551239173556015218166163148364847510135904390703208877488866270225878645567709353415320851151777165871288284691086857622123961318812916812362870185632238316016299656843365576264420413018970306505227347815238897212517443044453597847012969083050807131486283160654745004638462660928237173352348341201037801456395715053704987190580850130847319495046806146225046166070793897501895835341799077157035728595675992514038064980024318981060217404387630291021774329165648221095270883361630490953107314035992132738665221720784906049488648731495454726374741380944729445644820975512653472837447118142582559634834259185577513889732516096795591975398207029096425253942026166753168687260147335104426433936650607120823726068241699308059273179342038172772917057960019147704618910306190256155508224344448542123409262565958841443163239466511064963102486923667912305644110650911280168184516160937289172688404238427772993430022184609547566174820496866392602401491878672804139103680376799648519024957740025786430412731820156351550541753989828253936436592180866868988446501885614430330536739394041229997941341955575746931980481197229403386840565749915178556950007970593535623954218586613236381058306931017319389434630419516957756527959240766739127322820053871404614221188910651051205439327972709887446545417314024027150713188687654630762854914572657042749186320446087707483163018418677831003678722655014960427346496467129898125814142963902386272866616613649"
    },
    "bit1_graph_global_neglog2": "164.8566361339541356419524529214356317458505591391464013825563352620749704279179855195080515949261268",
    "bit1_graph_global_upper": {
      "denominator": "349549390675576084995808895814698388380780024212705791301698402545845136319174080455215029949674310481953379364459729446154818429946998407804893556258600597901429033283557003576003713504190734214987261053301093940338444824822846242957181954555910981873101590381303980297582629701425158900588117645478043934041389391277149573051273053465028752465076385569240083742937969188158996150139973402508225228026605124172278929152694547631338442481583903863286873976423272972880124526626911484021406021035033449491556692822168838392131705396946134124595108213773864640447619368090914493830302697236661366841173019553656923277679876048201626792245549733027908603179067616013097242682668720637306470347110104610443343293068677465461846035640693687765935960109325460479597373661994674379544232504083907187763788228748615289486966459157035849137276067276360740464268721169806716077079917174999140781891114163732750523794454339925683413333809693598696577138760189535234190516399195425807725757308707668970069833647184476337080413220815491818391128954170717201664048408275396727911425726130766245525206124698460765156494612858846356960424485590616123675959435669061408146005785851618332268096322738564036207328277524201743853819695060059910033601039931683696979510633972963825717580028244262477886895791111143781848223219829275449804370315068298078977484387209253317975268064980513358106926234784189469255656055827423192264672706473295550226802304963208219634245415144504968276277353032543188044655968658889423002415088197965101371629679650395335434394033509537743091250742454259611109641004088530425333038308684990091048081011003616360469487029400743913851793017252340974324273425429717038600864535042879103365987171099521926928881580724775104827010256452355470943428700081397775859963136053492897146941130145600064445223055402680156195305614268910943150620400762946452263928988727318086851948325764341487994697431173789990677015084142735112617615882106480973895665837491605504395468492753893317085161475785733877665751186340361436155482120767336217180207378094385485398960068637963371452553366925743582079247151104823885903253321396384732885816726836284625414543016163426098845202271298791171942946726180763940428808132948508869700462461424957786085757807158813500068677550353045022281280574595844027370502520161121394574149073781218005824604446756899058014162163867901830924352008721188656684354507193098148914094705676995691304921585476255159966961640706984374981447878322450559656772499717995640126575283784777752256512729239981164446838223272909833088343999372139876105056312685416318702861337883685979217892974170067991504228969272806726299986379022309753359505026881532286771230594225802584636115905017651710818502166722421676665162432061795933412042971436068168001060962517071337935027551890061376108661038060325952187560838201902401929784642999456996021235864319990281549524969547898144392761074616312655867983205227662112875566345026702018378018392445429104415994655850225224769389739293193539459371903900806128586601381026031033937391893044990744603555496545749025608827858984632224663764364353325907108587623531272233345456334800732468463906920644237357478127558239538354611714357215143158685340104613405889387015145389793952950481439102524388251181466932513188681781627592233184025866183633480425209241364027050337723473157437611969236567096002583122339071601511538357967037826285280142577470928390052496451968933803156060195377574531513627799487994995274663992804162631618106365800858552048897839647379557938129814737374328924641902742087193623542947540012982856872832301099949426635390963609847925512396465280403097468486319501528119075561027712533754207490856282587089381883531979996733215270195842515836218948042318308061417329577121331685018676950021523851392421394921929159064712765651546807437550289512117162307252551675941399299604001770063679005945309755279542340497669674534830398328999009035315296266205586614415894890676947094322313898718634918001229051465187547972018395691475153612690364710995594495066943918931571606318747558757508395294878597417950807401128201301263457526327533816587160317407967494662117057597544001375382925818643866410208262646244336128091855888989237824271899272049447711063188860169164476421242202821686795395013781442864058774899046005752472774931249514734810504956263426943289905437176562212985993603139092112326051772625528160589180672739764673870973606891025782054691463762638918237427731650545251691121391238270157324888182825489128142835832135817872805075170737651549198073874425926545207719653683636823858670039655608944714878872121532298658462532769480637143962519534175218936234038271518075262864917022888642929919993511752898900367240093483415855311898891985726010805413771026431243894279138187647779950603337708113725992493609473814648360821381469698592508598398090189868802582126765432802002210783041996476460042412847289836339015463167631758257573108593646251270473746171994646088884457064146338826237293956260019492044400621453583515861490823345844929841417767599658024926933553067142166707100813452582894563939750778736684490945086965089582283616531574925746700810620703346210837937672613217136318514687244509149628662241097105192110430657110380209331766558746945211434776189500494573148714786197169774285082710861431844117024495167653530233053596355301038373190708908182399947186730072106288099752057427754614291596217369519578326079404930747957055090092143210064199198126071339203940324506427240521163804277949246726049800126464000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "numerator": "8254981205725227606940757122892747904341033504426970842789167713299483919477235283084417453351764412488334092782347923893941492183687170634890621495600793657375241497776913571736862122855246112953668852987179493612361351213965509364737407555669032963435143832500562492397718797277739038583498556484233575971804594863545229039629950048096537527305197179705467489100324318817002856107350868334345593727401966390437677711344444437961300457002486130894661811568103395221663212608128325857180694130722781673869997606726174703402134259021251597298570917947742561613795198494591966735494311790859862597350433571806067886745116413826339299511453673105529679799720750878266473626526254454016493869340555454948983392374686086700786473071912725369027995947487598495181898973443115539535519486481757715918486783892368278204563731711097316205346235780221622727618493824451000476030548922516669442021192421138246369208301915446731957975157965732543784405948765116206868421771478357868303183782748190140732376461540382157624736422398207590279059770831903494925369125559607476176108368233843502520026625600146704046345254494347584137011730473632339581603010768380450478689334695239512493448365398344683571245740959197681132947692802930346744963158953679244963588129201834431280106957642852473447419701927939577954949662109766967066066324893849613585008842385227921579755204862957490467130241192115690131935826390587566259768496922407076007622089519704030385675387427431783505803920319344501068152422953893631287938308079318684442033696605852702071581484640037641207484804088430916663005113311446234276960802850129018635292528896147836452457647009474608830833959557464304802296391023036700580502462527334978409399954484681965932029839340840267723349286773050997493112416665322283349196271345917778142394980344873113641616267330098970482240653380654843288148969615340655570983716384064165592693886911461311085883528652351163729922921767312636284073635868333237085460732997675877202095246510073594592120587985885056570808766893802616613886036819582131516642202560320695043162473363194410493369695031456162199319220814434474408097995955014103551398342008063635889684314545627075882079378599421238664327160758587745240389906091071050880685701741396403821333363256331571763653589202056044389710845664116818216213500673732434644027878508364943978683928509989710877444350506654483411695209791584957520464690299923168944820380357683812702654202158235748058601424937008280955604234701662747794842780372954773736164540140214111689163737766519710792989233732732859540694339946497331415220585511963818892059935309616528360434871175061786877007502770555802192998258788557149542844761129885317467442332759372519574772454898543736448952388207464657314119953970429154602747578470497421113676388154782667786466805573138828774527350028346179207515080394332039774837472992220038954953045607850007242169283002738814806832235809416563595723663589217080828470926324647715247368763483444754787815772073966630381310787493380763669490773642589519789103582370133023025435287356597966389738719031865183438364007414180175430898930993528326994411866270396260245671955555178987101064018786938784652990824647806284557622975330531453056717202817808757450181687829333211941290807458394426405423106049982232990314797650219120588716001963760290885764511723245843094971630593513426875223958611499378140090728544683631706737762890230286197283692826519617002284179956302563467664573668408177363964055231341632913141823045313482636301960723671953844454585969778122523682648090514386505036878855655546434745549528341821579023175295822656866530682404917129461073487658350580218927434045040803082707561023979298341015262524270480294746208631606171200859917793139352124387624011064878066123774913610255756824176374816119168768212444666852115964159107083824895475765666254676275184969005256532198874143397810804128664886585214006592533610595486446935818605065366309349674371913066811223192083309415714148141099514097087820202813760151451471021883581864747638054425172311549036118870159796780130051172862205993904469531505119992572323054103216724244055758899842952094612388433665180792280269804252518381317971192215322875755266017743586397069416165205612364892669401970343942196220026288710113053145293964964323297543938435468801481598672001668930217918244466305779482111441514639088356151097216475490018600459785948751347916769930483866921898598182109443078664810216634325039039510926374045629375326702134744930644420259629665260247908808559524567857690209691702002339579993414808832596281227767018835307987251250288617441745515262380884008128578474872601282214927238884931113572191090721597719985707426904657783475954542918996474529699739299451752865213868312905435136196784829150555152491306834327000313449874984464944873128627183732492638056905159454802479980422420335534205125330528105218758136992496260120459471037696050167228484505088492873311420730903788732261315763224631239109066447854080908682382913751988727334367808924951784239831276055450035012284056857145859967088801384235687299103009706740353604118976488067758149668816542755409637260859167927050677433573175465417974148588361550536509724091388303302556696107903046506735881295968191310051036596548450031919332150499035813269819209714134943648301970531578445281061800632136639314090454320184028653129974239076914765996614802075489513932583647245703637760518288442483249257818316225146036287319047019955628691686736855186788832160999342293154284111736237632738740755991255098486796857461500087827688387765272208317604460827392811716035338471133179982160620191779547469003413495206574675267433335450038574964557215550716699727684387828994072959332235273362100207701945923637340353960200448527499443629169147812858738381628047191082013072385970537083700907048108162084080435941985469043918833714315734681423285832868337760703418586087232037396126359478698621571711916963120326710639262281342484336650480735933249272817070850475290486617790346632502339508469430628414249814584942188311401257271885777246233839703183787566207103963368696492478204748255551524679565684532862180724186345815790475900239752984754128242871860789912220208303830230388840324606085561278008180817158117125551804154368263975636792768570780831461399146855194866534668187365757054833088514637775733613988404818932561490917363534587375735436829167753329382214443067289755526103448758612578592284721269678325444431731560736034645611712378725749883559406286606722129801068882084946554392134060114124641749293504904924175912106781975773039904511622423874241250241470779689604851402924613016841024142054979917049741488190619480892255517868216806682648298484486906061973493529867922737666208140248336904897555622037913389442011103183255517249911141084792929145493321296087699499216442696250098906732336581836020331758063683944619829730313816782957217676469620831527495006551213922575253621557156785471119386748927194341385685478831955596539621366358182833074646466761663159670107312418385111483002595885260853608858624230149151987328845927969079833162518130508190260638789496937736996213800620443957770185217543690658705245404026125577336291703028598150605155945230950545986172594309001981724164876499529145622979981324857633170920737452721841902717148086792003385815122937946603168803753438026749834011898664023966321352694495991281301483599841557094063064344348429799469316403022895955568262120040086998440034000597212327193007253565413766156650426832415244811868185561723958642311780194594604498294097689989690436516059353959566291609523947634830522128145696003554766762077353254981848432807210144698645180123736502762818611814814632467483384645220974507224295016132242824788343386083722988220745307261299671624048496002793410844676661464254698769482220132241613649"
    },
    "old_C11C_final_neglog2": "164.6364414282771892619912681042809441647079499257191722225250120271116185410558956303676772698081977",
    "old_C11C_final_upper": {
      "denominator": "349549390675576084995808895814698388380780024212705791301698402545845136319174080455215029949674310481953379364459729446154818429946998407804893556258600597901429033283557003576003713504190734214987261053301093940338444824822846242957181954555910981873101590381303980297582629701425158900588117645478043934041389391277149573051273053465028752465076385569240083742937969188158996150139973402508225228026605124172278929152694547631338442481583903863286873976423272972880124526626911484021406021035033449491556692822168838392131705396946134124595108213773864640447619368090914493830302697236661366841173019553656923277679876048201626792245549733027908603179067616013097242682668720637306470347110104610443343293068677465461846035640693687765935960109325460479597373661994674379544232504083907187763788228748615289486966459157035849137276067276360740464268721169806716077079917174999140781891114163732750523794454339925683413333809693598696577138760189535234190516399195425807725757308707668970069833647184476337080413220815491818391128954170717201664048408275396727911425726130766245525206124698460765156494612858846356960424485590616123675959435669061408146005785851618332268096322738564036207328277524201743853819695060059910033601039931683696979510633972963825717580028244262477886895791111143781848223219829275449804370315068298078977484387209253317975268064980513358106926234784189469255656055827423192264672706473295550226802304963208219634245415144504968276277353032543188044655968658889423002415088197965101371629679650395335434394033509537743091250742454259611109641004088530425333038308684990091048081011003616360469487029400743913851793017252340974324273425429717038600864535042879103365987171099521926928881580724775104827010256452355470943428700081397775859963136053492897146941130145600064445223055402680156195305614268910943150620400762946452263928988727318086851948325764341487994697431173789990677015084142735112617615882106480973895665837491605504395468492753893317085161475785733877665751186340361436155482120767336217180207378094385485398960068637963371452553366925743582079247151104823885903253321396384732885816726836284625414543016163426098845202271298791171942946726180763940428808132948508869700462461424957786085757807158813500068677550353045022281280574595844027370502520161121394574149073781218005824604446756899058014162163867901830924352008721188656684354507193098148914094705676995691304921585476255159966961640706984374981447878322450559656772499717995640126575283784777752256512729239981164446838223272909833088343999372139876105056312685416318702861337883685979217892974170067991504228969272806726299986379022309753359505026881532286771230594225802584636115905017651710818502166722421676665162432061795933412042971436068168001060962517071337935027551890061376108661038060325952187560838201902401929784642999456996021235864319990281549524969547898144392761074616312655867983205227662112875566345026702018378018392445429104415994655850225224769389739293193539459371903900806128586601381026031033937391893044990744603555496545749025608827858984632224663764364353325907108587623531272233345456334800732468463906920644237357478127558239538354611714357215143158685340104613405889387015145389793952950481439102524388251181466932513188681781627592233184025866183633480425209241364027050337723473157437611969236567096002583122339071601511538357967037826285280142577470928390052496451968933803156060195377574531513627799487994995274663992804162631618106365800858552048897839647379557938129814737374328924641902742087193623542947540012982856872832301099949426635390963609847925512396465280403097468486319501528119075561027712533754207490856282587089381883531979996733215270195842515836218948042318308061417329577121331685018676950021523851392421394921929159064712765651546807437550289512117162307252551675941399299604001770063679005945309755279542340497669674534830398328999009035315296266205586614415894890676947094322313898718634918001229051465187547972018395691475153612690364710995594495066943918931571606318747558757508395294878597417950807401128201301263457526327533816587160317407967494662117057597544001375382925818643866410208262646244336128091855888989237824271899272049447711063188860169164476421242202821686795395013781442864058774899046005752472774931249514734810504956263426943289905437176562212985993603139092112326051772625528160589180672739764673870973606891025782054691463762638918237427731650545251691121391238270157324888182825489128142835832135817872805075170737651549198073874425926545207719653683636823858670039655608944714878872121532298658462532769480637143962519534175218936234038271518075262864917022888642929919993511752898900367240093483415855311898891985726010805413771026431243894279138187647779950603337708113725992493609473814648360821381469698592508598398090189868802582126765432802002210783041996476460042412847289836339015463167631758257573108593646251270473746171994646088884457064146338826237293956260019492044400621453583515861490823345844929841417767599658024926933553067142166707100813452582894563939750778736684490945086965089582283616531574925746700810620703346210837937672613217136318514687244509149628662241097105192110430657110380209331766558746945211434776189500494573148714786197169774285082710861431844117024495167653530233053596355301038373190708908182399947186730072106288099752057427754614291596217369519578326079404930747957055090092143210064199198126071339203940324506427240521163804277949246726049800126464000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "numerator": "9616151571247924324065522209861139343458920945464152770513543586804711737384630974760303836564974204051841794636738774696879301596865296665866345581077940606533404064132379669457310968807831665746793326190868130175852389714307529035728086506372475983963960681498506599459609113711124003198089580018300189348915948483482498298436236388848417132154917464338830584382591850704816669244256523499447095213774651091911907471253040719762964382883368830638972485493170246071249502903468345714312437475928639121026249390351620985046315298599818769980070567525375588538719235883357423521243327077756029848925494054220387794466657424127646706622260005714708838434248422852253705775421890893731738887282097152591658231709654365047438593600567731892769251205475573855274549134049221414594015692539917251801454459842972989869812892120467711555690534038864889238721564080104916016105847763551300492916664657885170688094490178787706794285024036314511161855117085308293341275198962657213640352350177647933650410223956012315174390049063620607287003174201365397969664961311034208384783569127801132225677186009729150378903159665909256879354977302290146775638452445360890533963072023929198876032509325770488150150809949942105314744111817656825955216095222185080097310844285334222222244318413825669329678508722643496190900106551090325532301118894012586967777015061490184595886190890886473238172546675736935170647257313709153498783262616172939562894679369551583755259412847571790640675020019886760775281226328378712171287315579968773245296331435650792158423379923953509292373078792372813768332237519533812568666861837615706958930286165961728672997612051235996490744230073397636116526766703432403420147956093910989016489036968261146337924167908702881118868588066226973807284319372231270652127881083962857642696036940633425079648802138391795396620793025348376017526682206934233045420508819282636808933867898025380344986216495990587086790736642873280869540211345141870336226520561054553979955795872535877971129123591342048347291297463684970001763503108178539274015309819365531492937480711612178145680796621448011619227267571014612316698752844760675570306678725440145431525500379415015536480110282367384086967457768728769711810855195883885532481125941332851045618005052122681280816345074163850944275413873994899544444649872215568331437310845301806970129774131508253486631638684836544646294897602001978884948221079806476319165370094809164190191393744992211199394119358413781706342787316417867747011366483787284283840839638944381241924742393957427177807532744225581355989763546776832064249111551753498037274686431463584330611213385723933206405155894204480274663562627561260626416708193151995294974008779241566664050421291343302064904554495579637065087094510735900923557999208781305120246979569665144525504180544493899410143155956725790645306877724767805674332632062881587206755528024586012142989709295614828960064031248241217545544900947106658683548258636177374063712422362358057821802614710363738212503852276872306036159251307200334288639074205243463677941540561438877568830608142293722243147688024805617063255650674469175860512812894188344277987354732329638612743285523719778203554617683059411653487956569850282088015273609287503759189274370296685035106280858102745122705094300624754301835759215148572954905806770152552204911046857454349123298456918859388517189180014773592826624217116539759759316963797686287173203054364518984436235325155466073156650114982390584107661866375928308067558287437202865317674894785894667738677447964107765230519731217031509259138769767726069096253105994508798150684730719801151819998414728321930207378265128155492231693198500178778219645979816455167303846750373195524472585826760812717446639105606004279912845106338266016811147296718917932493950338689477062808719693464439288248325754041732551765576689069371528069240556179709751570368561900098202347152123398680642782961894088394241567272168874350322175598955859260858517864907705527372379291833774286099520284835586377532539144476596001286937692050995643711628202394403565363054188261245540737395823152158130330724107053496424433967143942138293751860842513128076792745713039651296832971590831203118989080129480038175937764044710847335685240764261181041621345216986020633981799861396607934018199120811057024247472483454510427314724562456629817304699028125164703145946521359849797683725804469150661691100987366733938358382800230449575320700062956719708924038672438591105638091746995515597561385288403183886272947606207766093418314558763185310499570918638361369198040863014132022382803954743579225959329454442547131083252875368477654849700533426795634732387066803190072487857523932062214996301211425278654784688407808599895068710136439423292396856402658771578901859994618744819668455870270956231868790834669433235901920278182236987256265536482070471758372134902371280223692316852762634654925612221993442482232843444275507171521310400550168675465567234931671062097780544616261130686671404478058364037218611518582926609225729233347168991657975450359610638499019039063278474699286584729531715673372089988221663506984217315174362984444914273001555698481308119544162267779377983807333758240162810705125565428632722849099154644596012500353932492855311325781012716241305664924181597241985223590414163101265849786652260096020765495540576307211840259707922494474797519309657217791824561192885014017511282852704947279534224388679165090030700800694582631387853827389920967544900466640686535691636311986165147283931727558181206355445942021173965126031908826053936817936447630675902001066861630579256000139025939416172245369355238425085031419981323394834962308589174610096198042778181913020410722096289352012190900353504249275331594487618435032570286084235617821078809269623028192711473509192122102991819220038148339205602171619104372497315151257456354438390090979159850179931720396399172423191876831817987019346706888851756413256586557091971752561587190005311708913359989410564621210205561160890081601965221116739435757116977765998055978115585738999360675324563853896548333496156846550145816908500008314342740029727975485485298816151335278194924224441355719448006564933437537548894064940297167632227739791121258845348958451198992329531370750381525355585845453380847844270976966657310106263507724778078711631174076225407484168616034302823106635516384609368933676088008103359616446667503902823788446572300114234377547335087382486036155750538073476201547496973375793274342419711916021857787448927489589598865714538582492139898392943009897477678977467211615564284742954966024846409503167661912860449346938348802477929493814161477409813685694848997036154773351861123287512750444389260864834739880010619638810509271706425905908286712485413544586081945203006048859054107920486846804139964069124048904184299089624625469827934006255111831148585357260105080591801918237947947473577302468634098998580350941178492975000032098886639920380616442741984943540918056446745810705029844525683795929944288541598712731516610890942070711020446795153786714210781248360724966136183852666923172141954411972286068356301795693606339278373325899625705349612208826684299598229267843945121710443011905360984487038309170807175487756681995214433603873679041945200056074613356750522368591533456197346300601350825772463925057724781729467180733899611017338357225318526995946340778778624257686173604802783168457432061680548088908984136871589114757257411853070889018844886587949026601130611167314225025643829776322524520900427341287550778580825463927656677749652653799093365457631889477055416114226681419164700332256356404666424254818586130665258893117691172819687020270719769514666723973514492966385024680429272378129361241670113406141806867824129446333574080299188249593317323507621719012010167036866870112112776669109780679113649"
    }
  },
  "loss_table": [
    {
      "after_neglog2": "164.85663613395413564195245292143563174585055913914640138255633526207497042791799",
      "before_neglog2": "165.01008159906500952895685854068981274665126203195274731120054485585060227473986",
      "loss_bits": "0.15344546511087388700440561925418100080070289280634592864420959377563184682187218",
      "source": "independent BIT1 -> graph-coupled BIT1",
      "status": "already incurred in C11B; not optimized in C12B"
    },
    {
      "after_neglog2": "164.67706196490361153085657494364918134451360972028512941796539380796414143659863",
      "before_neglog2": "164.85663613395413564195245292143563174585055913914640138255633526207497042791799",
      "loss_bits": "0.17957416905052411109587797778645040133694941886127196459094145411082899131935785",
      "source": "graph BIT1 -> CCS symmetric surrogate",
      "status": "RECOVERED by exact FIPS bit-specific event"
    },
    {
      "after_neglog2": "164.8107162013431210230338383325800347779952256492599589843631647383813685488186",
      "before_neglog2": "164.85663613395413564195245292143563174585055913914640138255633526207497042791799",
      "loss_bits": "0.045919932611014618918614588855596967855333489886442398193170523693601879099386797",
      "source": "graph BIT1 -> graph BIT1 + affine transport",
      "status": "retained; event-universal C11C correction"
    },
    {
      "after_neglog2": "164.8107162013431210230338383325800347779952256492599589843631647383813685488186",
      "before_neglog2": "164.6364414282771892619912681042809441647079499257191722225250120271116185410559",
      "loss_bits": "-0.17427477306593176104257022829909061328727572354078676183815271126975000776270309",
      "source": "old C11C CCS+affine -> C12B bit-specific+affine",
      "status": "negative loss = recovered bits"
    }
  ],
  "method_verdict": "PASS_R1DC12B_FIPS_BIT_SPECIFIC_EVENT_TIGHTENING_WITH_UNCHANGED_AFFINE_TRANSPORT",
  "new_event_specific_affine_TV_needed": false,
  "new_event_specific_graph_TV_needed": false,
  "new_spectral_work_needed": false,
  "objective_lock": "OBJECTIVE_LOCK_MLKEM768__FIRST_CU_2M158__ULTIMATE_FULL_2M164",
  "phase": "R1D-C12B",
  "reason_no_new_TV_needed": "C11B already contains bit-specific graph-coupled upper bounds; C11C affine TV is event-universal, so the final arbitrary-message step uses the larger certified upper b_1^{graph}, without asserting an order between the true probabilities p_0 and p_1.",
  "verdict": "PASS_R1DC12B_RIGOROUS_DFR_LE_2M164P81"
}


==> anc/results/r1dc13a/third_terminal_audit.json <==
{
  "engine": "third_terminal_audit_fraction_reconstruction",
  "exact_tests": {
    "criterion_164p8": "N^5*2^824 <= D^5",
    "criterion_164p81": "N^100*2^16481 <= D^100",
    "criterion_164p82": "N^50*2^8241 <= D^50",
    "le_2m164p8": true,
    "le_2m164p81": true,
    "le_2m164p82": false
  },
  "fips_bit_intervals": {
    "0": {
      "mu": 0,
      "safe_interval": [
        -832,
        832
      ]
    },
    "1": {
      "mu": 1665,
      "safe_interval": [
        -832,
        831
      ]
    }
  },
  "phase": "R1D-C13A",
  "reconstructed_C11C_from_four_branches": true,
  "reconstructed_from_C11B_one_coordinate": true,
  "terminal_fraction": {
    "denominator": "349549390675576084995808895814698388380780024212705791301698402545845136319174080455215029949674310481953379364459729446154818429946998407804893556258600597901429033283557003576003713504190734214987261053301093940338444824822846242957181954555910981873101590381303980297582629701425158900588117645478043934041389391277149573051273053465028752465076385569240083742937969188158996150139973402508225228026605124172278929152694547631338442481583903863286873976423272972880124526626911484021406021035033449491556692822168838392131705396946134124595108213773864640447619368090914493830302697236661366841173019553656923277679876048201626792245549733027908603179067616013097242682668720637306470347110104610443343293068677465461846035640693687765935960109325460479597373661994674379544232504083907187763788228748615289486966459157035849137276067276360740464268721169806716077079917174999140781891114163732750523794454339925683413333809693598696577138760189535234190516399195425807725757308707668970069833647184476337080413220815491818391128954170717201664048408275396727911425726130766245525206124698460765156494612858846356960424485590616123675959435669061408146005785851618332268096322738564036207328277524201743853819695060059910033601039931683696979510633972963825717580028244262477886895791111143781848223219829275449804370315068298078977484387209253317975268064980513358106926234784189469255656055827423192264672706473295550226802304963208219634245415144504968276277353032543188044655968658889423002415088197965101371629679650395335434394033509537743091250742454259611109641004088530425333038308684990091048081011003616360469487029400743913851793017252340974324273425429717038600864535042879103365987171099521926928881580724775104827010256452355470943428700081397775859963136053492897146941130145600064445223055402680156195305614268910943150620400762946452263928988727318086851948325764341487994697431173789990677015084142735112617615882106480973895665837491605504395468492753893317085161475785733877665751186340361436155482120767336217180207378094385485398960068637963371452553366925743582079247151104823885903253321396384732885816726836284625414543016163426098845202271298791171942946726180763940428808132948508869700462461424957786085757807158813500068677550353045022281280574595844027370502520161121394574149073781218005824604446756899058014162163867901830924352008721188656684354507193098148914094705676995691304921585476255159966961640706984374981447878322450559656772499717995640126575283784777752256512729239981164446838223272909833088343999372139876105056312685416318702861337883685979217892974170067991504228969272806726299986379022309753359505026881532286771230594225802584636115905017651710818502166722421676665162432061795933412042971436068168001060962517071337935027551890061376108661038060325952187560838201902401929784642999456996021235864319990281549524969547898144392761074616312655867983205227662112875566345026702018378018392445429104415994655850225224769389739293193539459371903900806128586601381026031033937391893044990744603555496545749025608827858984632224663764364353325907108587623531272233345456334800732468463906920644237357478127558239538354611714357215143158685340104613405889387015145389793952950481439102524388251181466932513188681781627592233184025866183633480425209241364027050337723473157437611969236567096002583122339071601511538357967037826285280142577470928390052496451968933803156060195377574531513627799487994995274663992804162631618106365800858552048897839647379557938129814737374328924641902742087193623542947540012982856872832301099949426635390963609847925512396465280403097468486319501528119075561027712533754207490856282587089381883531979996733215270195842515836218948042318308061417329577121331685018676950021523851392421394921929159064712765651546807437550289512117162307252551675941399299604001770063679005945309755279542340497669674534830398328999009035315296266205586614415894890676947094322313898718634918001229051465187547972018395691475153612690364710995594495066943918931571606318747558757508395294878597417950807401128201301263457526327533816587160317407967494662117057597544001375382925818643866410208262646244336128091855888989237824271899272049447711063188860169164476421242202821686795395013781442864058774899046005752472774931249514734810504956263426943289905437176562212985993603139092112326051772625528160589180672739764673870973606891025782054691463762638918237427731650545251691121391238270157324888182825489128142835832135817872805075170737651549198073874425926545207719653683636823858670039655608944714878872121532298658462532769480637143962519534175218936234038271518075262864917022888642929919993511752898900367240093483415855311898891985726010805413771026431243894279138187647779950603337708113725992493609473814648360821381469698592508598398090189868802582126765432802002210783041996476460042412847289836339015463167631758257573108593646251270473746171994646088884457064146338826237293956260019492044400621453583515861490823345844929841417767599658024926933553067142166707100813452582894563939750778736684490945086965089582283616531574925746700810620703346210837937672613217136318514687244509149628662241097105192110430657110380209331766558746945211434776189500494573148714786197169774285082710861431844117024495167653530233053596355301038373190708908182399947186730072106288099752057427754614291596217369519578326079404930747957055090092143210064199198126071339203940324506427240521163804277949246726049800126464000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "numerator": "8521957538375986753894722451406826612464007239446287043778943879728342352327109428533577267955308366567324901270128319460097876943216345095168277866452398871468016274328831924500334541761488725849028840643247490383027759365056300336230021386047596626892956888670172497787475540816792031597440236961526928394244601748758356835729821215014867645448318000286896627094605622523424386063437479170145012714742019256201802081916327436334278594361996670174023752806675960124032763925163341236895829910392338126673011139375812377126077142883294554319534025596587243384570488089739786873270563041395433858932763735138727896679170621093053516936403061087480601251559769110390497864737353892203761822952410594188488225392204069042848692563947286588119703311531292466057363591643669458147562715237476731363955631330274726910609721883628471588974397670238460939140426185763053409053253304008354890688599844006982381947900052552606321690626639157980691931510228279196008890197810114762430817851916404614171851265988303998537660479773891498178478612579625987284417972612390344596053223891986442039334334625123148643758963826079542616254049725874574006675441935255844087297989654631571428832985463855861587679710943629231259669923152790022817228923768325389032545629640968062714120851705950815801906078499271395065157580904089825918619249916549025571586293157952257407437877438508394895238831355090655227802189704144534100043800817925435714612541379756850028938475390423554452669426186254974599774679744272516004974318370488874022836839562135297195114774637151382713448333686121531263746291752477083050312216561912361951821943490256929389520209270098598992187974783109984990404244639984482481645362468206672336671782625482585719799798043660162785025637125247333722325247475535350725463713105466539560826462613932650936854093655711179094303766455272583145593314771478855552101051430729501377096931668606757836118948071354062335663484430873651174333390007022141005314693600850041856857106672491086882312136423148600006814527893103240080596456009915837156853077861728648943534617442766216749554137636944823332069840683219962513338001578460259423776360788408520446014474046931397248081393925573345368700339934205402866416613064970878313675582656961187423210631044416213633803827641693316063205732076812381905603209086021723173267427476851576200508707124576207988460000810090021632262592415001543710127328818159266406652940034382356718768915297422153345288492503134712105359722494546316139700816077905122664311247147055799038807123755814014378956585852656702134317854676157810725946833072572872535242065924328775906225793979690733424886945617192159684499293457361635768553101793517129862802406036457159843687148441365334121531740873243356825474012528746074292418195470965335247744899899226861390602647740540859069671133050372287879680903212555875681460398117221725739555086735651218381874633904096051530668821065643043612804703358832577189576269919025281439219283365569448141716724536915357702661160721104915757334545271190073036607266529169898705511171005182665922041145628265377103162693186314230794384739266615511445501313866382635371312356167467986584755012821537777613387969907645440047360764538194823287811266739807512228742357889545925792775824445085967967984575612419935202156342189860124677503434937361735416932712417131163440906455249530542945185958297065407208050491313808389813158132377380564274609979927279636892336999938014162011909058498231867448239648122163778048971986166682195799673268790539550553863912767316923816932035916726089852323174184352676216024879602881083219191587849982263423215382153345403295762438549783966288163411809255197038758080783081620533244983925495310992380156364579966490942148013693938916668089956116459297501007884331185352941381923322413353439464809183278699290786060168855458265966701295172512861375496283747599827928706220560691797826826788828738445320594475069371117715853145246103060151067659629361803313849744622134761045963371295124056064022285953312312501749871703430633768777283430440666662725387353032380836089259541967666611578074682340846630391685169512332164824297370899413889412491511318615889491639539652379037346373184386224018444622555073639937030439308386047722315941772963739325579520912473038211729241543650957138392612471976878571944455173840783429000360323080091018268095634201102628123340011361913891868723950260114080094221884544931582363503610568474315530973745318226086760338582498758158715177499029697710256298942384655391633260257603346896658126661672339992571743054860760509997012302063493399805613899068354733761075050692037465127634780321305712195509960011826848913217930906736597419551302392115772059483898297574508122955188845360299581968420787516429492401304493022092779590073352583229702711131321319100077476846582235348367668288097750368292834904036593260757676194124139679023088534511810581208027923090885333132037484438174338436785692289545454980264874957406688376478691438459662296253078008460667524188347574544954930764727956034710832951318776482555247416353756126330577469939385075810536383580262559091855345959523536412275585483624995774899312698548812139000495227801790010893499420390662365583677150009019490320304635813766117314617839240014136104219498826877896380050933610083031113327780270601030901426104600677271368638927281301514925228012417638957581098494880989278918160148525725256552438124073436956490860525439031923275980538232074557878104205016150727379204068347988887422155202436677834993810809877221676882014589009386608836653131565307781177697450804219190678356060088870043196299350542470364163532561446494725208050036796358239858540287937744834518009404846760228265340363884834658763058813026964672329473303351902693101214448522588350770068184344050265135461642361819997153152347703830818518578700789022095118217723995136663060532475407426330320487820786333479575652651085539871927420458762018495107675939308552482154297488771168563580500890092480430663855989815153214785588451226767908249374878526507497140236213825649728322173180661286709129036990820092208347411907224999993849730295276582129631607631144950634153828972746614057573453252140456648920688775635535962489024714047837012390161122639419200242956725826127655636792768570780831461399146855194866534668187365757054833088514637775733613988404818932561490917363534587375735436829167753329382214443067289755526103448758612578592284721269678325444431731560736034645611712378725749883559406286606722129801068882084946554392134060114124641749293504904924175912106781975773039904511622423874241250241470779689604851402924613016841024142054979917049741488190619480892255517868216806682648298484486906061973493529867922737666208140248336904897555622037913389442011103183255517249911141084792929145493321296087699499216442696250098906732336581836020331758063683944619829730313816782957217676469620831527495006551213922575253621557156785471119386748927194341385685478831955596539621366358182833074646466761663159670107312418385111483002595885260853608858624230149151987328845927969079833162518130508190260638789496937736996213800620443957770185217543690658705245404026125577336291703028598150605155945230950545986172594309001981724164876499529145622979981324857633170920737452721841902717148086792003385815122937946603168803753438026749834011898664023966321352694495991281301483599841557094063064344348429799469316403022895955568262120040086998440034000597212327193007253565413766156650426832415244811868185561723958642311780194594604498294097689989690436516059353959566291609523947634830522128145696003554766762077353254981848432807210144698645180123736502762818611814814632467483384645220974507224295016132242824788343386083722988220745307261299671624048496002793410844676661464254698769482220132241613649"
  },
  "terminal_fraction_sha256": "46bcd82e73b61b2d0c37fc894a311fc1adf67f99ed756b9989866780fd51ea47",
  "uses_C12B_primary_or_counter_scripts": false,
  "verdict": "PASS_R1DC13A_THIRD_INDEPENDENT_TERMINAL_NUMERIC_AUDIT",
  "worst_bit": "BIT1"
}


==> anc/results/terminal_fraction.json <==
{
  "canonical_sha256": "46bcd82e73b61b2d0c37fc894a311fc1adf67f99ed756b9989866780fd51ea47",
  "denominator": "349549390675576084995808895814698388380780024212705791301698402545845136319174080455215029949674310481953379364459729446154818429946998407804893556258600597901429033283557003576003713504190734214987261053301093940338444824822846242957181954555910981873101590381303980297582629701425158900588117645478043934041389391277149573051273053465028752465076385569240083742937969188158996150139973402508225228026605124172278929152694547631338442481583903863286873976423272972880124526626911484021406021035033449491556692822168838392131705396946134124595108213773864640447619368090914493830302697236661366841173019553656923277679876048201626792245549733027908603179067616013097242682668720637306470347110104610443343293068677465461846035640693687765935960109325460479597373661994674379544232504083907187763788228748615289486966459157035849137276067276360740464268721169806716077079917174999140781891114163732750523794454339925683413333809693598696577138760189535234190516399195425807725757308707668970069833647184476337080413220815491818391128954170717201664048408275396727911425726130766245525206124698460765156494612858846356960424485590616123675959435669061408146005785851618332268096322738564036207328277524201743853819695060059910033601039931683696979510633972963825717580028244262477886895791111143781848223219829275449804370315068298078977484387209253317975268064980513358106926234784189469255656055827423192264672706473295550226802304963208219634245415144504968276277353032543188044655968658889423002415088197965101371629679650395335434394033509537743091250742454259611109641004088530425333038308684990091048081011003616360469487029400743913851793017252340974324273425429717038600864535042879103365987171099521926928881580724775104827010256452355470943428700081397775859963136053492897146941130145600064445223055402680156195305614268910943150620400762946452263928988727318086851948325764341487994697431173789990677015084142735112617615882106480973895665837491605504395468492753893317085161475785733877665751186340361436155482120767336217180207378094385485398960068637963371452553366925743582079247151104823885903253321396384732885816726836284625414543016163426098845202271298791171942946726180763940428808132948508869700462461424957786085757807158813500068677550353045022281280574595844027370502520161121394574149073781218005824604446756899058014162163867901830924352008721188656684354507193098148914094705676995691304921585476255159966961640706984374981447878322450559656772499717995640126575283784777752256512729239981164446838223272909833088343999372139876105056312685416318702861337883685979217892974170067991504228969272806726299986379022309753359505026881532286771230594225802584636115905017651710818502166722421676665162432061795933412042971436068168001060962517071337935027551890061376108661038060325952187560838201902401929784642999456996021235864319990281549524969547898144392761074616312655867983205227662112875566345026702018378018392445429104415994655850225224769389739293193539459371903900806128586601381026031033937391893044990744603555496545749025608827858984632224663764364353325907108587623531272233345456334800732468463906920644237357478127558239538354611714357215143158685340104613405889387015145389793952950481439102524388251181466932513188681781627592233184025866183633480425209241364027050337723473157437611969236567096002583122339071601511538357967037826285280142577470928390052496451968933803156060195377574531513627799487994995274663992804162631618106365800858552048897839647379557938129814737374328924641902742087193623542947540012982856872832301099949426635390963609847925512396465280403097468486319501528119075561027712533754207490856282587089381883531979996733215270195842515836218948042318308061417329577121331685018676950021523851392421394921929159064712765651546807437550289512117162307252551675941399299604001770063679005945309755279542340497669674534830398328999009035315296266205586614415894890676947094322313898718634918001229051465187547972018395691475153612690364710995594495066943918931571606318747558757508395294878597417950807401128201301263457526327533816587160317407967494662117057597544001375382925818643866410208262646244336128091855888989237824271899272049447711063188860169164476421242202821686795395013781442864058774899046005752472774931249514734810504956263426943289905437176562212985993603139092112326051772625528160589180672739764673870973606891025782054691463762638918237427731650545251691121391238270157324888182825489128142835832135817872805075170737651549198073874425926545207719653683636823858670039655608944714878872121532298658462532769480637143962519534175218936234038271518075262864917022888642929919993511752898900367240093483415855311898891985726010805413771026431243894279138187647779950603337708113725992493609473814648360821381469698592508598398090189868802582126765432802002210783041996476460042412847289836339015463167631758257573108593646251270473746171994646088884457064146338826237293956260019492044400621453583515861490823345844929841417767599658024926933553067142166707100813452582894563939750778736684490945086965089582283616531574925746700810620703346210837937672613217136318514687244509149628662241097105192110430657110380209331766558746945211434776189500494573148714786197169774285082710861431844117024495167653530233053596355301038373190708908182399947186730072106288099752057427754614291596217369519578326079404930747957055090092143210064199198126071339203940324506427240521163804277949246726049800126464000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
  "exact_claims": {
    "le_2^-164.8": "N^5 * 2^824 <= D^5",
    "le_2^-164.81": "N^100 * 2^16481 <= D^100",
    "le_2^-164.82": false
  },
  "neglog2_presentation": "164.8107162013431210230338383325800347779952256492599589843631647383813685488185987220767427755297165",
  "numerator": "8521957538375986753894722451406826612464007239446287043778943879728342352327109428533577267955308366567324901270128319460097876943216345095168277866452398871468016274328831924500334541761488725849028840643247490383027759365056300336230021386047596626892956888670172497787475540816792031597440236961526928394244601748758356835729821215014867645448318000286896627094605622523424386063437479170145012714742019256201802081916327436334278594361996670174023752806675960124032763925163341236895829910392338126673011139375812377126077142883294554319534025596587243384570488089739786873270563041395433858932763735138727896679170621093053516936403061087480601251559769110390497864737353892203761822952410594188488225392204069042848692563947286588119703311531292466057363591643669458147562715237476731363955631330274726910609721883628471588974397670238460939140426185763053409053253304008354890688599844006982381947900052552606321690626639157980691931510228279196008890197810114762430817851916404614171851265988303998537660479773891498178478612579625987284417972612390344596053223891986442039334334625123148643758963826079542616254049725874574006675441935255844087297989654631571428832985463855861587679710943629231259669923152790022817228923768325389032545629640968062714120851705950815801906078499271395065157580904089825918619249916549025571586293157952257407437877438508394895238831355090655227802189704144534100043800817925435714612541379756850028938475390423554452669426186254974599774679744272516004974318370488874022836839562135297195114774637151382713448333686121531263746291752477083050312216561912361951821943490256929389520209270098598992187974783109984990404244639984482481645362468206672336671782625482585719799798043660162785025637125247333722325247475535350725463713105466539560826462613932650936854093655711179094303766455272583145593314771478855552101051430729501377096931668606757836118948071354062335663484430873651174333390007022141005314693600850041856857106672491086882312136423148600006814527893103240080596456009915837156853077861728648943534617442766216749554137636944823332069840683219962513338001578460259423776360788408520446014474046931397248081393925573345368700339934205402866416613064970878313675582656961187423210631044416213633803827641693316063205732076812381905603209086021723173267427476851576200508707124576207988460000810090021632262592415001543710127328818159266406652940034382356718768915297422153345288492503134712105359722494546316139700816077905122664311247147055799038807123755814014378956585852656702134317854676157810725946833072572872535242065924328775906225793979690733424886945617192159684499293457361635768553101793517129862802406036457159843687148441365334121531740873243356825474012528746074292418195470965335247744899899226861390602647740540859069671133050372287879680903212555875681460398117221725739555086735651218381874633904096051530668821065643043612804703358832577189576269919025281439219283365569448141716724536915357702661160721104915757334545271190073036607266529169898705511171005182665922041145628265377103162693186314230794384739266615511445501313866382635371312356167467986584755012821537777613387969907645440047360764538194823287811266739807512228742357889545925792775824445085967967984575612419935202156342189860124677503434937361735416932712417131163440906455249530542945185958297065407208050491313808389813158132377380564274609979927279636892336999938014162011909058498231867448239648122163778048971986166682195799673268790539550553863912767316923816932035916726089852323174184352676216024879602881083219191587849982263423215382153345403295762438549783966288163411809255197038758080783081620533244983925495310992380156364579966490942148013693938916668089956116459297501007884331185352941381923322413353439464809183278699290786060168855458265966701295172512861375496283747599827928706220560691797826826788828738445320594475069371117715853145246103060151067659629361803313849744622134761045963371295124056064022285953312312501749871703430633768777283430440666662725387353032380836089259541967666611578074682340846630391685169512332164824297370899413889412491511318615889491639539652379037346373184386224018444622555073639937030439308386047722315941772963739325579520912473038211729241543650957138392612471976878571944455173840783429000360323080091018268095634201102628123340011361913891868723950260114080094221884544931582363503610568474315530973745318226086760338582498758158715177499029697710256298942384655391633260257603346896658126661672339992571743054860760509997012302063493399805613899068354733761075050692037465127634780321305712195509960011826848913217930906736597419551302392115772059483898297574508122955188845360299581968420787516429492401304493022092779590073352583229702711131321319100077476846582235348367668288097750368292834904036593260757676194124139679023088534511810581208027923090885333132037484438174338436785692289545454980264874957406688376478691438459662296253078008460667524188347574544954930764727956034710832951318776482555247416353756126330577469939385075810536383580262559091855345959523536412275585483624995774899312698548812139000495227801790010893499420390662365583677150009019490320304635813766117314617839240014136104219498826877896380050933610083031113327780270601030901426104600677271368638927281301514925228012417638957581098494880989278918160148525725256552438124073436956490860525439031923275980538232074557878104205016150727379204068347988887422155202436677834993810809877221676882014589009386608836653131565307781177697450804219190678356060088870043196299350542470364163532561446494725208050036796358239858540287937744834518009404846760228265340363884834658763058813026964672329473303351902693101214448522588350770068184344050265135461642361819997153152347703830818518578700789022095118217723995136663060532475407426330320487820786333479575652651085539871927420458762018495107675939308552482154297488771168563580500890092480430663855989815153214785588451226767908249374878526507497140236213825649728322173180661286709129036990820092208347411907224999993849730295276582129631607631144950634153828972746614057573453252140456648920688775635535962489024714047837012390161122639419200242956725826127655636792768570780831461399146855194866534668187365757054833088514637775733613988404818932561490917363534587375735436829167753329382214443067289755526103448758612578592284721269678325444431731560736034645611712378725749883559406286606722129801068882084946554392134060114124641749293504904924175912106781975773039904511622423874241250241470779689604851402924613016841024142054979917049741488190619480892255517868216806682648298484486906061973493529867922737666208140248336904897555622037913389442011103183255517249911141084792929145493321296087699499216442696250098906732336581836020331758063683944619829730313816782957217676469620831527495006551213922575253621557156785471119386748927194341385685478831955596539621366358182833074646466761663159670107312418385111483002595885260853608858624230149151987328845927969079833162518130508190260638789496937736996213800620443957770185217543690658705245404026125577336291703028598150605155945230950545986172594309001981724164876499529145622979981324857633170920737452721841902717148086792003385815122937946603168803753438026749834011898664023966321352694495991281301483599841557094063064344348429799469316403022895955568262120040086998440034000597212327193007253565413766156650426832415244811868185561723958642311780194594604498294097689989690436516059353959566291609523947634830522128145696003554766762077353254981848432807210144698645180123736502762818611814814632467483384645220974507224295016132242824788343386083722988220745307261299671624048496002793410844676661464254698769482220132241613649",
  "scope": "ROM/CBD abstraction; upper bound, not exact fixed-SHAKE DFR"
}


==> anc/verify_publication.py <==
#!/usr/bin/env python3
"""Read-only publication verifier for the ML-KEM-768 V8 capsule."""
from __future__ import annotations
from pathlib import Path
from fractions import Fraction
from concurrent.futures import ThreadPoolExecutor
import argparse,hashlib,json,os,re,shutil,subprocess,sys,tempfile,time
sys.dont_write_bytecode=True
if hasattr(sys, 'set_int_max_str_digits'):
    sys.set_int_max_str_digits(1_000_000)
ROOT=Path(__file__).resolve().parent;CODE=ROOT/'code';RESULTS=ROOT/'results';ARXIV=ROOT.parent
EXPECTED='46bcd82e73b61b2d0c37fc894a311fc1adf67f99ed756b9989866780fd51ea47'
ENV={**os.environ,'PYTHONDONTWRITEBYTECODE':'1'}

def require(c,msg):
    if not c:raise RuntimeError(msg)
def sha(p:Path):
    h=hashlib.sha256()
    with p.open('rb') as f:
        for b in iter(lambda:f.read(1<<20),b''):h.update(b)
    return h.hexdigest()
def tree_digest():
    h=hashlib.sha256()
    for p in sorted(x for x in ROOT.rglob('*') if x.is_file() and '__pycache__' not in x.parts and not p_suffix(x)):
        rel=p.relative_to(ROOT).as_posix();h.update(rel.encode()+b'\0');h.update(bytes.fromhex(sha(p)))
    return h.hexdigest()
def p_suffix(p):return p.suffix in {'.pyc','.pyo'}
def assert_no_caches():
    bad=[p for p in ROOT.rglob('*') if '__pycache__' in p.parts or p.suffix in {'.pyc','.pyo'}];require(not bad,'cache/build artifact in frozen tree: '+str(bad[:3]))
def immutable_mode(fn):
    def w(*a,**k):
        assert_no_caches();before=tree_digest();r=fn(*a,**k);assert_no_caches();after=tree_digest();require(before==after,f'frozen tree mutated by {fn.__name__}');print(f'PASS_FROZEN_TREE_IMMUTABILITY_V8 [{fn.__name__}] {after}');return r
    return w
def run(cmd,label,cwd=None,env=None):
    t=time.perf_counter();cp=subprocess.run(cmd,cwd=cwd,text=True,capture_output=True,env=env or ENV);dt=time.perf_counter()-t
    require(cp.returncode==0,f'{label} FAILED rc={cp.returncode}\nSTDOUT:\n{cp.stdout}\nSTDERR:\n{cp.stderr}');print(f'PASS [{label}] ({dt:.3f}s)');
    if cp.stdout.strip():print('  '+cp.stdout.strip().splitlines()[-1])
    return cp,dt
def manifest_check():
    mf=ROOT/'SHA256SUMS.txt';require(mf.is_file(),'ancillary manifest missing');n=0
    for line in mf.read_text().splitlines():
        if not line.strip():continue
        h,rel=line.split(None,1);rel=rel.strip().lstrip('*');p=ROOT/rel;require(p.is_file(),f'manifest missing {rel}');require(sha(p)==h,f'manifest mismatch {rel}');n+=1
    print(f'PASS [manifest] {n} ancillary hashes')
def F(o):return Fraction(int(o['numerator']),int(o['denominator']))
def threshold(n,d,digits):return n**100*(1<<digits)<=d**100
def terminal_check(results=RESULTS):
    d=json.loads((results/'terminal_fraction.json').read_text());n=int(d['numerator']);q=int(d['denominator']);dig=hashlib.sha256(f'{n}/{q}'.encode()).hexdigest();require(dig==d['canonical_sha256']==EXPECTED,'terminal canonical digest mismatch');require(threshold(n,q,16480),'164.8 must PASS');require(threshold(n,q,16481),'164.81 must PASS');require(not threshold(n,q,16482),'164.82 must FAIL');print('PASS [terminal exact] 164.8 PASS; 164.81 PASS; 164.82 expected FAIL; digest exact')
def static_no_asserts():
    import ast
    bad=[]
    for p in [ROOT/'verify_publication.py',*sorted((ROOT/'code').glob('*.py'))]:
        tree=ast.parse(p.read_text(),filename=str(p));
        for n in ast.walk(tree):
            if isinstance(n,ast.Assert):bad.append(f'{p.name}:{n.lineno}')
    require(not bad,'optimization-sensitive asserts remain: '+', '.join(bad[:10]));defs={n.name for n in ast.walk(ast.parse((ROOT/'verify_publication.py').read_text())) if isinstance(n,(ast.FunctionDef,ast.AsyncFunctionDef))};require('mutation_mini_inline' not in defs,'dead mutation orchestration function remains');print('PASS_NO_OPTIMIZATION_SENSITIVE_ASSERTS_V8');print('PASS_NO_DEAD_MUTATION_ORCHESTRATION_V8')
def no_absolute_paths():
    pats=[re.compile(r'(?<![A-Za-z0-9_])/(?:mnt|home|Users|tmp)/'),re.compile(r'\b[A-Za-z]:\\')];bad=[]
    for p in ROOT.rglob('*'):
        if not p.is_file() or p.suffix.lower() not in {'.json','.md','.tex','.txt','.tsv','.csv','.py','.cpp'}:continue
        txt=p.read_text(errors='replace')
        if any(rx.search(txt) for rx in pats):bad.append(p.relative_to(ROOT).as_posix())
    require(not bad,'machine-specific absolute path(s): '+', '.join(bad[:10]));print('PASS_NO_MACHINE_SPECIFIC_PATHS_V8')
def artifact_index_check():
    idx=ROOT/'ALL_ARTIFACTS_INDEX_V8.json';require(idx.is_file(),'ALL_ARTIFACTS_INDEX_V8.json missing');d=json.loads(idx.read_text());listed={x['path'] for x in d['artifacts']};actual={p.relative_to(ROOT).as_posix() for p in ROOT.rglob('*') if p.is_file() and p.name!='SHA256SUMS.txt'};actual.discard('ALL_ARTIFACTS_INDEX_V8.json')
    # index does not self-index; the difference must be empty otherwise
    require(listed==actual,f'artifact index mismatch missing={sorted(actual-listed)[:5]} extra={sorted(listed-actual)[:5]}');require(all(x['class']!='orphan' for x in d['artifacts']),'orphan artifact class present');print('PASS_NO_ORPHAN_ARTIFACTS_V8')
def theorem_artifact_paths():
    req=['results/r1dc10c/counter_audit_result_v8.json','results/c11b_counter_v8.json','results/r1dc11b/primary_result.json','results/r1dc11c/secondary_counter_v8.json','results/r1dc11c/terminal_sensitivity_primary_v8.json','results/r1dc11c/terminal_sensitivity_counter_v8.json','results/r1dc12b/primary_result.json','results/terminal_fraction.json']
    miss=[x for x in req if not (ROOT/x).is_file()];require(not miss,'missing theorem-critical artifacts: '+', '.join(miss));print('PASS [theorem artifact paths]')
def stored_consistency():
    b=json.loads((RESULTS/'r1dc11b/primary_result.json').read_text());g0=F(b['events']['BIT0']['graph_one_upper']);g1=F(b['events']['BIT1']['graph_one_upper']);require(g0<g1 and 256*g0==F(b['events']['BIT0']['graph_global_upper']) and 256*g1==F(b['events']['BIT1']['graph_global_upper']),'stored bit-specific graph consistency failed')
    c=json.loads((RESULTS/'r1dc12b/primary_result.json').read_text());t=json.loads((RESULTS/'terminal_fraction.json').read_text());require(F(c['final_bound']['upper'])==Fraction(int(t['numerator']),int(t['denominator'])),'stored terminal fraction mismatch')
    sec=json.loads((RESULTS/'r1dc11c/secondary_counter_v8.json').read_text());require(sec.get('verdict')=='PASS_R1DC11C_V8_EQUAL_STRENGTH_SECONDARY_COUNTER_UPSTREAMS_164P81','V8 secondary C11C frozen verdict missing')
    for route in ('primary','counter'):
        s=json.loads((RESULTS/f'r1dc11c/terminal_sensitivity_{route}_v8.json').read_text());require(s.get('verdict')==f'PASS_TERMINAL_SENSITIVITY_{route.upper()}_V8',f'{route} sensitivity frozen verdict missing')
    print('PASS [stored consistency]')
def theorem_critical_freeze_check():
    contract=ROOT/'THEOREM_CRITICAL_FREEZE_V8.json';require(contract.is_file(),'THEOREM_CRITICAL_FREEZE_V8.json missing')
    d=json.loads(contract.read_text());require(d.get('schema')=='THEOREM_CRITICAL_RAW_INTEGRITY_V8','bad theorem-critical integrity schema')
    src=d.get('source_package',{})
    require(src.get('supplied_outer_zip_sha256')=='2cbf72a491a668707d1f474113e719799960372677d44627f041598c811069cb','unexpected supplied V7 package')
    require(src.get('supplied_outer_zip_size')==14255606,'unexpected supplied V7 package size')
    for x in d['files']:
        p=ROOT/x['path'];require(p.is_file(),f"theorem-critical file missing: {x['path']}")
        require(sha(p)==x['raw_sha256'],f"theorem-critical raw integrity mismatch: {x['path']}")
    print(f"PASS_THEOREM_CRITICAL_RAW_INTEGRITY_V8 files={len(d['files'])}")
def temp_anc():
    td=tempfile.TemporaryDirectory(prefix='mlkem_v8_work_')
    base=Path(td.name)
    dst=base/'anc'
    shutil.copytree(ROOT,dst,ignore=shutil.ignore_patterns('__pycache__','*.pyc','*.pyo'))
    shutil.copy2(ARXIV/'main.tex',base/'main.tex')
    return td,dst

def quick_body():
    manifest_check();theorem_critical_freeze_check();static_no_asserts();no_absolute_paths();artifact_index_check();theorem_artifact_paths();stored_consistency();terminal_check();td,w=temp_anc()
    try:run(['python3',str(w/'code/bit_specific_regression.py')],'bit-specific regression',cwd=w)
    finally:td.cleanup()
    print('PASS_QUICK_V8_READ_ONLY')
@immutable_mode
def quick():quick_body()



def full_gate(c10c_counter_override:Path|None=None):
    cmd=[str(CODE/'full_gate_v8.sh')]
    if c10c_counter_override is not None: cmd.append(str(c10c_counter_override))
    # Keep the root verifier process alive and preserve the caller environment, including
    # PYTHONOPTIMIZE.  Inherit stdout/stderr directly: this avoids both pipe back-pressure
    # and host-specific stalls observed with a seekable TemporaryFile under optimized mode.
    cp=subprocess.run(cmd,cwd=ROOT,env=ENV,text=True)
    require(cp.returncode==0,f'V8 integrated full read-only gate FAILED rc={cp.returncode}')
    print('PASS [V8 integrated full read-only gate]')

def full_body(c10c_counter_override=None):
    quick_body(); full_gate(c10c_counter_override)

@immutable_mode
def full(): full_body()

def fresh_c10c(workers:int,work_dir:Path|None,resume:bool):
    holder=tempfile.TemporaryDirectory(prefix='c10c_v8_gate_') if work_dir is None else None;base=Path(holder.name) if holder else work_dir;base.mkdir(parents=True,exist_ok=True);fresh=base/'fresh_results';fresh.mkdir(parents=True,exist_ok=True);shards=base/'shards';shards.mkdir(parents=True,exist_ok=True)
    cmd=['python3',str(CODE/'c10c_full_search_v8.py'),'--workers',str(workers),'--output-dir',str(fresh),'--work-dir',str(shards)];
    if resume:cmd.append('--resume')
    run(cmd,'C10C V8 primary + genuinely independent 2667-orbit replay')
    run(['python3',str(CODE/'r1dc10c_exception_refine.py'),'--output-dir',str(fresh)],'C10C primary exceptional complete refinement')
    counter=fresh/'counter_audit_result_v8.json';run(['python3',str(CODE/'r1dc10c_counter_audit.py'),'--results-dir',str(fresh),'--representatives',str(fresh/'triple_orbit_representatives_v8.tsv'),'--frozen-reference-dir',str(RESULTS/'r1dc10c'),'--output',str(counter)],'C10C V8 rational P_T derivation')
    d=json.loads(counter.read_text());pt=F(d['P_T_upper_exact']);frozen=json.loads((RESULTS/'r1dc10c/primary_result.json').read_text());require(pt==F(frozen['pT_bound']['P_T_upper_strict']),'fresh C10C P_T differs from frozen')
    print('PASS_REBUILD_C10C_V8');return holder,base,counter
@immutable_mode
def rebuild_c10c(workers,work_dir,resume):
    holder,base,counter=fresh_c10c(workers,work_dir,resume)
    if holder:holder.cleanup()

def rebuild_c10e_body():
    cc=shutil.which('g++') or shutil.which('c++');require(cc,'C++17 compiler required');fresh={}
    with tempfile.TemporaryDirectory(prefix='c10e_v8_') as bd:
        bd=Path(bd)
        for src,name,target in [('r1dc10e_tail_pack.cpp','pack','reference_tail_pack.txt'),('r1dc10e_tail_recurrence.cpp','rec','reference_tail_recurrence.txt')]:
            exe=bd/name;run([cc,'-O3','-std=c++17',str(CODE/src),'-lgmpxx','-lgmp','-o',str(exe)],f'C10E compile {name}');cp,_=run([str(exe)],f'C10E exact engine {name}');frozen=(RESULTS/'r1dc10e'/target).read_text();require(cp.stdout==frozen,f'C10E {name} differs from frozen');fresh[name]=cp.stdout
    def tail(txt):return tuple(int(re.search(rf'^{x}=(\d+)$',txt,re.M).group(1)) for x in ('TAIL_NUM','TAIL_DEN'))
    require(tail(fresh['pack'])==tail(fresh['rec']),'C10E engines disagree');print('PASS_REBUILD_C10E_V8')
@immutable_mode
def rebuild_c10e():rebuild_c10e_body()
@immutable_mode
def red_team():
    cp,_=run(['python3',str(CODE/'mutation_regression_v8.py')],'V8 full six-mutation normal/optimized red-team regression',cwd=ROOT)
    require('PASS_MUTATION_REJECTION_NORMAL_AND_OPTIMIZED_V8' in cp.stdout,'full mutation regression PASS marker missing')
    print('PASS_MUTATION_REJECTION_NORMAL_AND_OPTIMIZED_V8')
    print('PASS_RED_TEAM_V8')

@immutable_mode
def all_modes(workers,work_dir,resume):
    # Run each heavy phase in a fresh process. Reusing the Python parent after the
    # exhaustive C10C subprocess tree caused host-dependent teardown stalls.
    wd='' if work_dir is None else str(work_dir)
    cmd=[str(CODE/'all_gate_v8.sh'),str(workers),wd,'1' if resume else '0']
    cp=subprocess.run(cmd,cwd=ROOT,env=ENV)
    require(cp.returncode==0,f'V8 all gate FAILED rc={cp.returncode}')
def main():
    ap=argparse.ArgumentParser();g=ap.add_mutually_exclusive_group()
    for x in ('quick','full','red-team','rebuild-c10c','rebuild-c10e','all'):g.add_argument('--'+x,action='store_true')
    ap.add_argument('--c10c-workers',type=int,default=max(1,min(12,os.cpu_count() or 1)));ap.add_argument('--c10c-work-dir',type=Path);ap.add_argument('--c10c-resume',action='store_true');a=ap.parse_args()
    if a.full:
        # Full mode is cumulative: integrity/traceability checks from quick run first,
        # then the reconstruction gate. subprocess.run in full_gate preserves the
        # caller environment, including PYTHONOPTIMIZE, without replacing this root
        # process or bypassing the immutable_mode wrapper.
        full()
    elif a.red_team:
        red_team()
    elif a.rebuild_c10c:rebuild_c10c(a.c10c_workers,a.c10c_work_dir,a.c10c_resume)
    elif a.rebuild_c10e:rebuild_c10e()
    elif a.all:all_modes(a.c10c_workers,a.c10c_work_dir,a.c10c_resume)
    else:quick()
    print('VERDICT: PASS_PUBLICATION_V8_VERIFIER')
if __name__=='__main__':main()

